Explicit desingularisation of Kummer surfaces in characteristic two via specialisation

We study the birational geometry of the Kummer surfaces associated to the Jacobian varieties of genus two curves, with a particular focus on fields of characteristic two. In order to do so, we explicitly compute a projective embedding of the Jacobian of a general genus two curve and, from this, we construct its associated Kummer surface. This explicit construction produces a model for desingularised Kummer surfaces over any field of characteristic not two, and specialising these equations to characteristic two provides a model of a partial desingularisation. Adapting the classic description of the Picard lattice in terms of tropes, we also describe how to explicitly find completely desingularised models of Kummer surfaces whenever the $p$-rank is not zero. In the final section of this paper, we compute an example of a Kummer surface with everywhere good reduction over a quadratic number field, and draw connections between the models we computed and a criterion that determines when a Kummer surface has good reduction at two.

==> anc/Kummer-surfaces-and-Jacobians-of-genus-2-curves-in-characteristic-2-3.0.0/30_equations_of_the_weighted_Jacobian_diagonalised.txt <==
[b3*k1 - b2*k2 + b1*k3, 2*b4*k1 - b1*g0*k1 - b2*g1*k1 - b3*g2*k1 - b3*g3*k2 + b2*g3*k3, 16*b4*f6^2*g1*k1 - 8*b1*f6^2*g0*g1*k1 - 8*b2*f6^2*g1^2*k1 - 8*b3*f6^2*g1*g2*k1 - 32*b4*f4*f6*g3*k1 + 16*b1*f4*f6*g0*g3*k1 + 8*b3*f6^2*g0*g3*k1 + 16*b2*f4*f6*g1*g3*k1 + 16*b3*f4*f6*g2*g3*k1 - 8*b4*f6*g2^2*g3*k1 + 4*b1*f6*g0*g2^2*g3*k1 + 4*b2*f6*g1*g2^2*g3*k1 + 4*b3*f6*g2^3*g3*k1 - 2*b6*g3^2*k1 - 8*b5*f5*g3^2*k1 - 4*b1*f1*f6*g3^2*k1 - 8*b2*f2*f6*g3^2*k1 - 12*b3*f3*f6*g3^2*k1 - 8*b4*f6*g1*g3^2*k1 + 2*b1*f6*g0*g1*g3^2*k1 + 2*b2*f6*g1^2*g3^2*k1 + 4*b1*f5*g0*g2*g3^2*k1 - 4*b2*f6*g0*g2*g3^2*k1 + 4*b2*f5*g1*g2*g3^2*k1 - 2*b3*f6*g1*g2*g3^2*k1 + 4*b3*f5*g2^2*g3^2*k1 - 8*b4*f4*g3^3*k1 + 4*b1*f4*g0*g3^3*k1 + 4*b2*f5*g0*g3^3*k1 - 2*b3*f6*g0*g3^3*k1 + 4*b2*f4*g1*g3^3*k1 + 4*b3*f5*g1*g3^3*k1 - 4*b5*g2*g3^3*k1 + 4*b3*f4*g2*g3^3*k1 - 2*b4*g2^2*g3^3*k1 + 4*b1*g0*g2^2*g3^3*k1 + 4*b2*g1*g2^2*g3^3*k1 + 4*b3*g2^3*g3^3*k1 - b1*f1*g3^4*k1 - 2*b2*f2*g3^4*k1 - 3*b3*f3*g3^4*k1 - 3*b4*g1*g3^4*k1 + 2*b1*g0*g1*g3^4*k1 + 2*b2*g1^2*g3^4*k1 + 2*b2*g0*g2*g3^4*k1 + 2*b3*g1*g2*g3^4*k1 - 8*b4*f5*f6*g3*k2 + 4*b1*f5*f6*g0*g3*k2 - 8*b2*f6^2*g0*g3*k2 + 4*b2*f5*f6*g1*g3*k2 - 8*b3*f6^2*g1*g3*k2 + 4*b3*f5*f6*g2*g3*k2 - 4*b5*f6*g3^2*k2 - 4*b4*f6*g2*g3^2*k2 + 4*b1*f6*g0*g2*g3^2*k2 + 4*b2*f6*g1*g2*g3^2*k2 + 4*b3*f6*g2^2*g3^2*k2 - 2*b4*f5*g3^3*k2 + b1*f5*g0*g3^3*k2 - 2*b2*f6*g0*g3^3*k2 + b2*f5*g1*g3^3*k2 - 2*b3*f6*g1*g3^3*k2 + b3*f5*g2*g3^3*k2 - b5*g3^4*k2 - b4*g2*g3^4*k2 + b1*g0*g2*g3^4*k2 + b2*g1*g2*g3^4*k2 + b3*g2^2*g3^4*k2 + 16*b4*f6^2*g3*k3 - 8*b3*f6^2*g2*g3*k3 + 4*b3*f5*f6*g3^2*k3 + 8*b4*f6*g3^3*k3 - 2*b3*f6*g2*g3^3*k3 + b3*f5*g3^4*k3 + b4*g3^5*k3, 192*b4*f4*f5*f6*k1 - 32*b4*f3*f6^2*k1 - 96*b1*f4*f5*f6*g0*k1 + 16*b1*f3*f6^2*g0*k1 - 96*b2*f4*f5*f6*g1*k1 + 16*b2*f3*f6^2*g1*k1 - 96*b3*f4*f5*f6*g2*k1 + 16*b3*f3*f6^2*g2*k1 + 16*b4*f6^2*g1*g2*k1 - 8*b1*f6^2*g0*g1*g2*k1 - 8*b2*f6^2*g1^2*g2*k1 + 48*b4*f5*f6*g2^2*k1 - 24*b1*f5*f6*g0*g2^2*k1 - 24*b2*f5*f6*g1*g2^2*k1 - 8*b3*f6^2*g1*g2^2*k1 - 24*b3*f5*f6*g2^3*k1 + 12*b6*f5*g3*k1 + 48*b5*f5^2*g3*k1 + 24*b1*f1*f5*f6*g3*k1 + 48*b2*f2*f5*f6*g3*k1 + 72*b3*f3*f5*f6*g3*k1 + 32*b1*f0*f6^2*g3*k1 + 16*b2*f1*f6^2*g3*k1 + 16*b4*f6^2*g0*g3*k1 + 96*b4*f5*f6*g1*g3*k1 - 36*b1*f5*f6*g0*g1*g3*k1 - 36*b2*f5*f6*g1^2*g3*k1 + 96*b4*f4*f6*g2*g3*k1 - 24*b1*f5^2*g0*g2*g3*k1 - 48*b1*f4*f6*g0*g2*g3*k1 + 24*b2*f5*f6*g0*g2*g3*k1 + 8*b3*f6^2*g0*g2*g3*k1 - 24*b2*f5^2*g1*g2*g3*k1 - 48*b2*f4*f6*g1*g2*g3*k1 - 12*b3*f5*f6*g1*g2*g3*k1 - 24*b3*f5^2*g2^2*g3*k1 - 48*b3*f4*f6*g2^2*g3*k1 + 24*b4*f6*g2^3*g3*k1 - 12*b1*f6*g0*g2^3*g3*k1 - 12*b2*f6*g1*g2^3*g3*k1 - 12*b3*f6*g2^4*g3*k1 + 48*b4*f4*f5*g3^2*k1 - 16*b4*f3*f6*g3^2*k1 - 24*b1*f4*f5*g0*g3^2*k1 - 24*b2*f5^2*g0*g3^2*k1 + 8*b1*f3*f6*g0*g3^2*k1 + 36*b3*f5*f6*g0*g3^2*k1 - 24*b2*f4*f5*g1*g3^2*k1 - 24*b3*f5^2*g1*g3^2*k1 + 8*b2*f3*f6*g1*g3^2*k1 + 6*b6*g2*g3^2*k1 + 48*b5*f5*g2*g3^2*k1 - 24*b3*f4*f5*g2*g3^2*k1 + 12*b1*f1*f6*g2*g3^2*k1 + 24*b2*f2*f6*g2*g3^2*k1 + 44*b3*f3*f6*g2*g3^2*k1 + 56*b4*f6*g1*g2*g3^2*k1 - 22*b1*f6*g0*g1*g2*g3^2*k1 - 22*b2*f6*g1^2*g2*g3^2*k1 + 12*b4*f5*g2^2*g3^2*k1 - 36*b1*f5*g0*g2^2*g3^2*k1 + 12*b2*f6*g0*g2^2*g3^2*k1 - 36*b2*f5*g1*g2^2*g3^2*k1 - 10*b3*f6*g1*g2^2*g3^2*k1 - 36*b3*f5*g2^3*g3^2*k1 + 6*b1*f1*f5*g3^3*k1 + 12*b2*f2*f5*g3^3*k1 + 18*b3*f3*f5*g3^3*k1 + 16*b1*f0*f6*g3^3*k1 + 8*b2*f1*f6*g3^3*k1 + 8*b4*f6*g0*g3^3*k1 + 24*b4*f5*g1*g3^3*k1 - 15*b1*f5*g0*g1*g3^3*k1 - 15*b2*f5*g1^2*g3^3*k1 + 24*b4*f4*g2*g3^3*k1 - 12*b1*f4*g0*g2*g3^3*k1 - 24*b2*f5*g0*g2*g3^3*k1 + 22*b3*f6*g0*g2*g3^3*k1 - 12*b2*f4*g1*g2*g3^3*k1 - 27*b3*f5*g1*g2*g3^3*k1 + 12*b5*g2^2*g3^3*k1 - 12*b3*f4*g2^2*g3^3*k1 + 6*b4*g2^3*g3^3*k1 - 12*b1*g0*g2^3*g3^3*k1 - 12*b2*g1*g2^3*g3^3*k1 - 12*b3*g2^4*g3^3*k1 - 2*b4*f3*g3^4*k1 + b1*f3*g0*g3^4*k1 + 3*b3*f5*g0*g3^4*k1 + b2*f3*g1*g3^4*k1 + 3*b1*f1*g2*g3^4*k1 + 6*b2*f2*g2*g3^4*k1 + 10*b3*f3*g2*g3^4*k1 + 13*b4*g1*g2*g3^4*k1 - 8*b1*g0*g1*g2*g3^4*k1 - 8*b2*g1^2*g2*g3^4*k1 - 6*b2*g0*g2^2*g3^4*k1 - 8*b3*g1*g2^2*g3^4*k1 + 2*b1*f0*g3^5*k1 + b2*f1*g3^5*k1 + b4*g0*g3^5*k1 + 2*b3*g0*g2*g3^5*k1 + 48*b4*f5^2*f6*k2 + 64*b4*f4*f6^2*k2 - 24*b1*f5^2*f6*g0*k2 - 32*b1*f4*f6^2*g0*k2 - 24*b2*f5^2*f6*g1*k2 - 32*b2*f4*f6^2*g1*k2 - 24*b3*f5^2*f6*g2*k2 - 32*b3*f4*f6^2*g2*k2 + 16*b4*f6^2*g2^2*k2 - 8*b1*f6^2*g0*g2^2*k2 - 8*b2*f6^2*g1*g2^2*k2 - 8*b3*f6^2*g2^3*k2 + 4*b6*f6*g3*k2 + 40*b5*f5*f6*g3*k2 + 16*b1*f1*f6^2*g3*k2 + 32*b2*f2*f6^2*g3*k2 + 48*b3*f3*f6^2*g3*k2 + 32*b4*f6^2*g1*g3*k2 - 8*b1*f6^2*g0*g1*g3*k2 - 8*b2*f6^2*g1^2*g3*k2 + 48*b4*f5*f6*g2*g3*k2 - 44*b1*f5*f6*g0*g2*g3*k2 - 44*b2*f5*f6*g1*g2*g3*k2 - 8*b3*f6^2*g1*g2*g3*k2 - 44*b3*f5*f6*g2^2*g3*k2 + 12*b4*f5^2*g3^2*k2 + 32*b4*f4*f6*g3^2*k2 - 6*b1*f5^2*g0*g3^2*k2 - 16*b1*f4*f6*g0*g3^2*k2 - 20*b2*f5*f6*g0*g3^2*k2 + 8*b3*f6^2*g0*g3^2*k2 - 6*b2*f5^2*g1*g3^2*k2 - 16*b2*f4*f6*g1*g3^2*k2 - 20*b3*f5*f6*g1*g3^2*k2 - 6*b3*f5^2*g2*g3^2*k2 + 20*b5*f6*g2*g3^2*k2 - 16*b3*f4*f6*g2*g3^2*k2 + 20*b4*f6*g2^2*g3^2*k2 - 22*b1*f6*g0*g2^2*g3^2*k2 - 22*b2*f6*g1*g2^2*g3^2*k2 - 22*b3*f6*g2^3*g3^2*k2 + b6*g3^3*k2 + 10*b5*f5*g3^3*k2 + 8*b1*f1*f6*g3^3*k2 + 16*b2*f2*f6*g3^3*k2 + 24*b3*f3*f6*g3^3*k2 + 16*b4*f6*g1*g3^3*k2 - 6*b1*f6*g0*g1*g3^3*k2 - 6*b2*f6*g1^2*g3^3*k2 + 12*b4*f5*g2*g3^3*k2 - 11*b1*f5*g0*g2*g3^3*k2 - 12*b2*f6*g0*g2*g3^3*k2 - 11*b2*f5*g1*g2*g3^3*k2 - 14*b3*f6*g1*g2*g3^3*k2 - 11*b3*f5*g2^2*g3^3*k2 + 4*b4*f4*g3^4*k2 - 2*b1*f4*g0*g3^4*k2 - 5*b2*f5*g0*g3^4*k2 + 2*b3*f6*g0*g3^4*k2 - 2*b2*f4*g1*g3^4*k2 - 5*b3*f5*g1*g3^4*k2 + 5*b5*g2*g3^4*k2 - 2*b3*f4*g2*g3^4*k2 + 4*b4*g2^2*g3^4*k2 - 5*b1*g0*g2^2*g3^4*k2 - 5*b2*g1*g2^2*g3^4*k2 - 5*b3*g2^3*g3^4*k2 + b1*f1*g3^5*k2 + 2*b2*f2*g3^5*k2 + 3*b3*f3*g3^5*k2 + 2*b4*g1*g3^5*k2 - b1*g0*g1*g3^5*k2 - b2*g1^2*g3^5*k2 - 3*b2*g0*g2*g3^5*k2 - 3*b3*g1*g2*g3^5*k2 - 24*b3*f5^2*f6*g3*k3 + 32*b5*f6^2*g3*k3 + 32*b3*f4*f6^2*g3*k3 - 8*b3*f6^2*g2^2*g3*k3 - 24*b3*f5*f6*g2*g3^2*k3 - 6*b3*f5^2*g3^3*k3 + 16*b5*f6*g3^3*k3 + 16*b3*f4*f6*g3^3*k3 - 10*b3*f6*g2^2*g3^3*k3 - 6*b3*f5*g2*g3^4*k3 + 2*b5*g3^5*k3 + 2*b3*f4*g3^5*k3 - 2*b3*g2^2*g3^5*k3, -4*b4*f5*k1 + 2*b1*f5*g0*k1 + 2*b2*f5*g1*k1 + 2*b3*f5*g2*k1 - b5*g3*k1 - b2*f3*g3*k1 - 2*b3*f4*g3*k1 - 2*b4*g2*g3*k1 + b1*g0*g2*g3*k1 + b2*g1*g2*g3*k1 + b3*g2^2*g3*k1 - 4*b4*f6*k2 + 2*b1*f6*g0*k2 + 2*b2*f6*g1*k2 + 2*b3*f6*g2*k2 - b3*f5*g3*k2 - b4*g3^2*k2 + b1*g3*k4, -16*b4*f4*f6*k1 + 8*b1*f4*f6*g0*k1 + 8*b2*f4*f6*g1*k1 + 8*b3*f4*f6*g2*k1 - 4*b4*f6*g2^2*k1 + 2*b1*f6*g0*g2^2*k1 + 2*b2*f6*g1*g2^2*k1 + 2*b3*f6*g2^3*k1 - b6*g3*k1 - 4*b5*f5*g3*k1 - 4*b3*f3*f6*g3*k1 - 4*b4*f6*g1*g3*k1 + 2*b1*f6*g0*g1*g3*k1 + 2*b2*f6*g1^2*g3*k1 + 2*b1*f5*g0*g2*g3*k1 - 2*b2*f6*g0*g2*g3*k1 + 2*b2*f5*g1*g2*g3*k1 + 2*b3*f5*g2^2*g3*k1 - 4*b4*f4*g3^2*k1 + 2*b1*f4*g0*g3^2*k1 + 2*b2*f5*g0*g3^2*k1 - 2*b3*f6*g0*g3^2*k1 + 2*b2*f4*g1*g3^2*k1 + 2*b3*f5*g1*g3^2*k1 - 2*b5*g2*g3^2*k1 + 2*b3*f4*g2*g3^2*k1 - b4*g2^2*g3^2*k1 + 2*b1*g0*g2^2*g3^2*k1 + 2*b2*g1*g2^2*g3^2*k1 + 2*b3*g2^3*g3^2*k1 - b3*f3*g3^3*k1 - b4*g1*g3^3*k1 + b1*g0*g1*g3^3*k1 + b2*g1^2*g3^3*k1 + b2*g0*g2*g3^3*k1 + b3*g1*g2*g3^3*k1 - 8*b4*f5*f6*k2 + 4*b1*f5*f6*g0*k2 + 4*b2*f5*f6*g1*k2 + 4*b3*f5*f6*g2*k2 - 4*b5*f6*g3*k2 - 4*b4*f6*g2*g3*k2 + 4*b1*f6*g0*g2*g3*k2 + 4*b2*f6*g1*g2*g3*k2 + 4*b3*f6*g2^2*g3*k2 - 2*b4*f5*g3^2*k2 + b1*f5*g0*g3^2*k2 + b2*f5*g1*g3^2*k2 + b3*f5*g2*g3^2*k2 - b5*g3^3*k2 - b4*g2*g3^3*k2 + b1*g0*g2*g3^3*k2 + b2*g1*g2*g3^3*k2 + b3*g2^2*g3^3*k2 + 4*b2*f6*g3*k4 + b2*g3^3*k4, 64*b4*f4*f5*f6*k1 - 32*b4*f3*f6^2*k1 - 32*b1*f4*f5*f6*g0*k1 + 16*b1*f3*f6^2*g0*k1 - 32*b2*f4*f5*f6*g1*k1 + 16*b2*f3*f6^2*g1*k1 - 32*b3*f4*f5*f6*g2*k1 + 16*b3*f3*f6^2*g2*k1 - 16*b4*f6^2*g1*g2*k1 + 8*b1*f6^2*g0*g1*g2*k1 + 8*b2*f6^2*g1^2*g2*k1 + 16*b4*f5*f6*g2^2*k1 - 8*b1*f5*f6*g0*g2^2*k1 - 8*b2*f5*f6*g1*g2^2*k1 + 8*b3*f6^2*g1*g2^2*k1 - 8*b3*f5*f6*g2^3*k1 + 4*b6*f5*g3*k1 + 16*b5*f5^2*g3*k1 + 8*b1*f1*f5*f6*g3*k1 + 16*b2*f2*f5*f6*g3*k1 + 24*b3*f3*f5*f6*g3*k1 - 32*b1*f0*f6^2*g3*k1 - 16*b2*f1*f6^2*g3*k1 - 16*b4*f6^2*g0*g3*k1 + 32*b4*f5*f6*g1*g3*k1 - 12*b1*f5*f6*g0*g1*g3*k1 - 12*b2*f5*f6*g1^2*g3*k1 + 32*b4*f4*f6*g2*g3*k1 - 8*b1*f5^2*g0*g2*g3*k1 - 16*b1*f4*f6*g0*g2*g3*k1 + 8*b2*f5*f6*g0*g2*g3*k1 - 8*b3*f6^2*g0*g2*g3*k1 - 8*b2*f5^2*g1*g2*g3*k1 - 16*b2*f4*f6*g1*g2*g3*k1 - 4*b3*f5*f6*g1*g2*g3*k1 - 8*b3*f5^2*g2^2*g3*k1 - 16*b3*f4*f6*g2^2*g3*k1 + 8*b4*f6*g2^3*g3*k1 - 4*b1*f6*g0*g2^3*g3*k1 - 4*b2*f6*g1*g2^3*g3*k1 - 4*b3*f6*g2^4*g3*k1 + 16*b4*f4*f5*g3^2*k1 - 16*b4*f3*f6*g3^2*k1 - 8*b1*f4*f5*g0*g3^2*k1 - 8*b2*f5^2*g0*g3^2*k1 + 8*b1*f3*f6*g0*g3^2*k1 + 12*b3*f5*f6*g0*g3^2*k1 - 8*b2*f4*f5*g1*g3^2*k1 - 8*b3*f5^2*g1*g3^2*k1 + 8*b2*f3*f6*g1*g3^2*k1 + 2*b6*g2*g3^2*k1 + 16*b5*f5*g2*g3^2*k1 - 8*b3*f4*f5*g2*g3^2*k1 + 4*b1*f1*f6*g2*g3^2*k1 + 8*b2*f2*f6*g2*g3^2*k1 + 20*b3*f3*f6*g2*g3^2*k1 + 8*b4*f6*g1*g2*g3^2*k1 - 2*b1*f6*g0*g1*g2*g3^2*k1 - 2*b2*f6*g1^2*g2*g3^2*k1 + 4*b4*f5*g2^2*g3^2*k1 - 12*b1*f5*g0*g2^2*g3^2*k1 + 4*b2*f6*g0*g2^2*g3^2*k1 - 12*b2*f5*g1*g2^2*g3^2*k1 + 2*b3*f6*g1*g2^2*g3^2*k1 - 12*b3*f5*g2^3*g3^2*k1 + 2*b1*f1*f5*g3^3*k1 + 4*b2*f2*f5*g3^3*k1 + 6*b3*f3*f5*g3^3*k1 - 16*b1*f0*f6*g3^3*k1 - 8*b2*f1*f6*g3^3*k1 - 8*b4*f6*g0*g3^3*k1 + 8*b4*f5*g1*g3^3*k1 - 5*b1*f5*g0*g1*g3^3*k1 - 5*b2*f5*g1^2*g3^3*k1 + 8*b4*f4*g2*g3^3*k1 - 4*b1*f4*g0*g2*g3^3*k1 - 8*b2*f5*g0*g2*g3^3*k1 + 2*b3*f6*g0*g2*g3^3*k1 - 4*b2*f4*g1*g2*g3^3*k1 - 9*b3*f5*g1*g2*g3^3*k1 + 4*b5*g2^2*g3^3*k1 - 4*b3*f4*g2^2*g3^3*k1 + 2*b4*g2^3*g3^3*k1 - 4*b1*g0*g2^3*g3^3*k1 - 4*b2*g1*g2^3*g3^3*k1 - 4*b3*g2^4*g3^3*k1 - 2*b4*f3*g3^4*k1 + b1*f3*g0*g3^4*k1 + b3*f5*g0*g3^4*k1 + b2*f3*g1*g3^4*k1 + b1*f1*g2*g3^4*k1 + 2*b2*f2*g2*g3^4*k1 + 4*b3*f3*g2*g3^4*k1 + 3*b4*g1*g2*g3^4*k1 - 2*b1*g0*g1*g2*g3^4*k1 - 2*b2*g1^2*g2*g3^4*k1 - 2*b2*g0*g2^2*g3^4*k1 - 2*b3*g1*g2^2*g3^4*k1 - 2*b1*f0*g3^5*k1 - b2*f1*g3^5*k1 - b4*g0*g3^5*k1 + 16*b4*f5^2*f6*k2 + 64*b4*f4*f6^2*k2 - 8*b1*f5^2*f6*g0*k2 - 32*b1*f4*f6^2*g0*k2 - 8*b2*f5^2*f6*g1*k2 - 32*b2*f4*f6^2*g1*k2 - 8*b3*f5^2*f6*g2*k2 - 32*b3*f4*f6^2*g2*k2 + 16*b4*f6^2*g2^2*k2 - 8*b1*f6^2*g0*g2^2*k2 - 8*b2*f6^2*g1*g2^2*k2 - 8*b3*f6^2*g2^3*k2 + 4*b6*f6*g3*k2 + 24*b5*f5*f6*g3*k2 + 16*b1*f1*f6^2*g3*k2 + 32*b2*f2*f6^2*g3*k2 + 48*b3*f3*f6^2*g3*k2 + 32*b4*f6^2*g1*g3*k2 - 8*b1*f6^2*g0*g1*g3*k2 - 8*b2*f6^2*g1^2*g3*k2 + 16*b4*f5*f6*g2*g3*k2 - 20*b1*f5*f6*g0*g2*g3*k2 + 16*b2*f6^2*g0*g2*g3*k2 - 20*b2*f5*f6*g1*g2*g3*k2 + 8*b3*f6^2*g1*g2*g3*k2 - 20*b3*f5*f6*g2^2*g3*k2 + 4*b4*f5^2*g3^2*k2 + 32*b4*f4*f6*g3^2*k2 - 2*b1*f5^2*g0*g3^2*k2 - 16*b1*f4*f6*g0*g3^2*k2 - 12*b2*f5*f6*g0*g3^2*k2 + 8*b3*f6^2*g0*g3^2*k2 - 2*b2*f5^2*g1*g3^2*k2 - 16*b2*f4*f6*g1*g3^2*k2 - 12*b3*f5*f6*g1*g3^2*k2 - 2*b3*f5^2*g2*g3^2*k2 + 12*b5*f6*g2*g3^2*k2 - 16*b3*f4*f6*g2*g3^2*k2 + 12*b4*f6*g2^2*g3^2*k2 - 14*b1*f6*g0*g2^2*g3^2*k2 - 14*b2*f6*g1*g2^2*g3^2*k2 - 14*b3*f6*g2^3*g3^2*k2 + b6*g3^3*k2 + 6*b5*f5*g3^3*k2 + 8*b1*f1*f6*g3^3*k2 + 16*b2*f2*f6*g3^3*k2 + 24*b3*f3*f6*g3^3*k2 + 16*b4*f6*g1*g3^3*k2 - 6*b1*f6*g0*g1*g3^3*k2 - 6*b2*f6*g1^2*g3^3*k2 + 4*b4*f5*g2*g3^3*k2 - 5*b1*f5*g0*g2*g3^3*k2 - 5*b2*f5*g1*g2*g3^3*k2 - 2*b3*f6*g1*g2*g3^3*k2 - 5*b3*f5*g2^2*g3^3*k2 + 4*b4*f4*g3^4*k2 - 2*b1*f4*g0*g3^4*k2 - 3*b2*f5*g0*g3^4*k2 + 2*b3*f6*g0*g3^4*k2 - 2*b2*f4*g1*g3^4*k2 - 3*b3*f5*g1*g3^4*k2 + 3*b5*g2*g3^4*k2 - 2*b3*f4*g2*g3^4*k2 + 2*b4*g2^2*g3^4*k2 - 3*b1*g0*g2^2*g3^4*k2 - 3*b2*g1*g2^2*g3^4*k2 - 3*b3*g2^3*g3^4*k2 + b1*f1*g3^5*k2 + 2*b2*f2*g3^5*k2 + 3*b3*f3*g3^5*k2 + 2*b4*g1*g3^5*k2 - b1*g0*g1*g3^5*k2 - b2*g1^2*g3^5*k2 - b2*g0*g2*g3^5*k2 - b3*g1*g2*g3^5*k2 - 8*b3*f5^2*f6*g3*k3 + 32*b3*f4*f6^2*g3*k3 + 8*b3*f6^2*g2^2*g3*k3 - 8*b3*f5*f6*g2*g3^2*k3 - 2*b3*f5^2*g3^3*k3 + 16*b3*f4*f6*g3^3*k3 + 2*b3*f6*g2^2*g3^3*k3 - 2*b3*f5*g2*g3^4*k3 + 2*b3*f4*g3^5*k3 + 32*b3*f6^2*g3*k4 + 16*b3*f6*g3^3*k4 + 2*b3*g3^5*k4, -512*b4*f5*f6^3*g0*k1 + 256*b1*f5*f6^3*g0^2*k1 - 512*b4*f4*f6^3*g1*k1 + 256*b1*f4*f6^3*g0*g1*k1 + 256*b2*f5*f6^3*g0*g1*k1 + 256*b2*f4*f6^3*g1^2*k1 + 256*b4*f4*f5*f6^2*g2*k1 - 128*b4*f3*f6^3*g2*k1 - 128*b1*f4*f5*f6^2*g0*g2*k1 + 64*b1*f3*f6^3*g0*g2*k1 + 256*b3*f5*f6^3*g0*g2*k1 - 128*b2*f4*f5*f6^2*g1*g2*k1 + 64*b2*f3*f6^3*g1*g2*k1 + 256*b3*f4*f6^3*g1*g2*k1 - 128*b3*f4*f5*f6^2*g2^2*k1 + 64*b3*f3*f6^3*g2^2*k1 - 192*b4*f6^3*g1*g2^2*k1 + 96*b1*f6^3*g0*g1*g2^2*k1 + 96*b2*f6^3*g1^2*g2^2*k1 + 64*b4*f5*f6^2*g2^3*k1 - 32*b1*f5*f6^2*g0*g2^3*k1 - 32*b2*f5*f6^2*g1*g2^3*k1 + 96*b3*f6^3*g1*g2^3*k1 - 32*b3*f5*f6^2*g2^4*k1 - 768*b4*f4*f5^2*f6*g3*k1 + 1024*b4*f4^2*f6^2*g3*k1 + 128*b4*f3*f5*f6^2*g3*k1 + 384*b1*f4*f5^2*f6*g0*g3*k1 - 512*b1*f4^2*f6^2*g0*g3*k1 - 64*b1*f3*f5*f6^2*g0*g3*k1 - 128*b5*f6^3*g0*g3*k1 - 128*b2*f3*f6^3*g0*g3*k1 - 256*b3*f4*f6^3*g0*g3*k1 + 384*b2*f4*f5^2*f6*g1*g3*k1 - 32*b6*f6^2*g1*g3*k1 - 512*b2*f4^2*f6^2*g1*g3*k1 - 128*b5*f5*f6^2*g1*g3*k1 - 64*b2*f3*f5*f6^2*g1*g3*k1 - 128*b3*f3*f6^3*g1*g3*k1 - 128*b4*f6^3*g1^2*g3*k1 + 64*b1*f6^3*g0*g1^2*g3*k1 + 64*b2*f6^3*g1^3*g3*k1 + 16*b6*f5*f6*g2*g3*k1 + 64*b5*f5^2*f6*g2*g3*k1 + 384*b3*f4*f5^2*f6*g2*g3*k1 - 512*b3*f4^2*f6^2*g2*g3*k1 + 32*b1*f1*f5*f6^2*g2*g3*k1 + 64*b2*f2*f5*f6^2*g2*g3*k1 + 32*b3*f3*f5*f6^2*g2*g3*k1 - 128*b1*f0*f6^3*g2*g3*k1 - 64*b2*f1*f6^3*g2*g3*k1 - 448*b4*f6^3*g0*g2*g3*k1 + 192*b1*f6^3*g0^2*g2*g3*k1 + 192*b4*f5*f6^2*g1*g2*g3*k1 - 16*b1*f5*f6^2*g0*g1*g2*g3*k1 + 128*b2*f6^3*g0*g1*g2*g3*k1 - 16*b2*f5*f6^2*g1^2*g2*g3*k1 - 192*b4*f5^2*f6*g2^2*g3*k1 + 640*b4*f4*f6^2*g2^2*g3*k1 + 64*b1*f5^2*f6*g0*g2^2*g3*k1 - 320*b1*f4*f6^2*g0*g2^2*g3*k1 + 32*b2*f5*f6^2*g0*g2^2*g3*k1 + 160*b3*f6^3*g0*g2^2*g3*k1 + 64*b2*f5^2*f6*g1*g2^2*g3*k1 - 320*b2*f4*f6^2*g1*g2^2*g3*k1 + 16*b3*f5*f6^2*g1*g2^2*g3*k1 + 64*b3*f5^2*f6*g2^3*g3*k1 - 320*b3*f4*f6^2*g2^3*g3*k1 + 96*b4*f6^2*g2^4*g3*k1 - 48*b1*f6^2*g0*g2^4*g3*k1 - 48*b2*f6^2*g1*g2^4*g3*k1 - 48*b3*f6^2*g2^5*g3*k1 - 48*b6*f5^2*g3^2*k1 - 192*b5*f5^3*g3^2*k1 + 64*b6*f4*f6*g3^2*k1 + 256*b5*f4*f5*f6*g3^2*k1 - 96*b1*f1*f5^2*f6*g3^2*k1 - 192*b2*f2*f5^2*f6*g3^2*k1 - 288*b3*f3*f5^2*f6*g3^2*k1 + 128*b1*f1*f4*f6^2*g3^2*k1 + 256*b2*f2*f4*f6^2*g3^2*k1 + 384*b3*f3*f4*f6^2*g3^2*k1 - 128*b1*f0*f5*f6^2*g3^2*k1 - 64*b2*f1*f5*f6^2*g3^2*k1 - 320*b4*f5*f6^2*g0*g3^2*k1 + 128*b1*f5*f6^2*g0^2*g3^2*k1 - 384*b4*f5^2*f6*g1*g3^2*k1 + 384*b4*f4*f6^2*g1*g3^2*k1 + 144*b1*f5^2*f6*g0*g1*g3^2*k1 - 128*b1*f4*f6^2*g0*g1*g3^2*k1 + 192*b2*f5*f6^2*g0*g1*g3^2*k1 - 64*b3*f6^3*g0*g1*g3^2*k1 + 144*b2*f5^2*f6*g1^2*g3^2*k1 - 128*b2*f4*f6^2*g1^2*g3^2*k1 + 64*b3*f5*f6^2*g1^2*g3^2*k1 - 640*b4*f4*f5*f6*g2*g3^2*k1 - 32*b4*f3*f6^2*g2*g3^2*k1 + 96*b1*f5^3*g0*g2*g3^2*k1 + 192*b1*f4*f5*f6*g0*g2*g3^2*k1 - 128*b2*f5^2*f6*g0*g2*g3^2*k1 + 16*b1*f3*f6^2*g0*g2*g3^2*k1 + 128*b2*f4*f6^2*g0*g2*g3^2*k1 + 208*b3*f5*f6^2*g0*g2*g3^2*k1 + 96*b2*f5^3*g1*g2*g3^2*k1 + 192*b2*f4*f5*f6*g1*g2*g3^2*k1 + 16*b3*f5^2*f6*g1*g2*g3^2*k1 - 64*b5*f6^2*g1*g2*g3^2*k1 + 16*b2*f3*f6^2*g1*g2*g3^2*k1 + 96*b3*f5^3*g2^2*g3^2*k1 + 24*b6*f6*g2^2*g3^2*k1 + 128*b5*f5*f6*g2^2*g3^2*k1 + 192*b3*f4*f5*f6*g2^2*g3^2*k1 + 48*b1*f1*f6^2*g2^2*g3^2*k1 + 96*b2*f2*f6^2*g2^2*g3^2*k1 + 160*b3*f3*f6^2*g2^2*g3^2*k1 + 176*b4*f6^2*g1*g2^2*g3^2*k1 - 16*b1*f6^2*g0*g1*g2^2*g3^2*k1 - 16*b2*f6^2*g1^2*g2^2*g3^2*k1 - 160*b4*f5*f6*g2^3*g3^2*k1 + 8*b1*f5*f6*g0*g2^3*g3^2*k1 + 48*b2*f6^2*g0*g2^3*g3^2*k1 + 8*b2*f5*f6*g1*g2^3*g3^2*k1 + 32*b3*f6^2*g1*g2^3*g3^2*k1 + 8*b3*f5*f6*g2^4*g3^2*k1 - 192*b4*f4*f5^2*g3^3*k1 + 512*b4*f4^2*f6*g3^3*k1 + 64*b4*f3*f5*f6*g3^3*k1 + 96*b1*f4*f5^2*g0*g3^3*k1 + 96*b2*f5^3*g0*g3^3*k1 - 256*b1*f4^2*f6*g0*g3^3*k1 - 32*b1*f3*f5*f6*g0*g3^3*k1 - 128*b2*f4*f5*f6*g0*g3^3*k1 - 144*b3*f5^2*f6*g0*g3^3*k1 - 96*b5*f6^2*g0*g3^3*k1 - 96*b2*f3*f6^2*g0*g3^3*k1 + 96*b2*f4*f5^2*g1*g3^3*k1 + 96*b3*f5^3*g1*g3^3*k1 - 256*b2*f4^2*f6*g1*g3^3*k1 - 32*b2*f3*f5*f6*g1*g3^3*k1 - 128*b3*f4*f5*f6*g1*g3^3*k1 + 32*b1*f1*f6^2*g1*g3^3*k1 + 64*b2*f2*f6^2*g1*g3^3*k1 + 64*b4*f6^2*g1^2*g3^3*k1 - 44*b6*f5*g2*g3^3*k1 - 272*b5*f5^2*g2*g3^3*k1 + 96*b3*f4*f5^2*g2*g3^3*k1 + 128*b5*f4*f6*g2*g3^3*k1 - 256*b3*f4^2*f6*g2*g3^3*k1 - 80*b1*f1*f5*f6*g2*g3^3*k1 - 160*b2*f2*f5*f6*g2*g3^3*k1 - 272*b3*f3*f5*f6*g2*g3^3*k1 - 160*b1*f0*f6^2*g2*g3^3*k1 - 80*b2*f1*f6^2*g2*g3^3*k1 - 272*b4*f6^2*g0*g2*g3^3*k1 + 96*b1*f6^2*g0^2*g2*g3^3*k1 - 288*b4*f5*f6*g1*g2*g3^3*k1 + 96*b1*f5*f6*g0*g1*g2*g3^3*k1 + 128*b2*f6^2*g0*g1*g2*g3^3*k1 + 96*b2*f5*f6*g1^2*g2*g3^3*k1 - 48*b4*f5^2*g2^2*g3^3*k1 + 128*b4*f4*f6*g2^2*g3^3*k1 + 184*b1*f5^2*g0*g2^2*g3^3*k1 - 160*b1*f4*f6*g0*g2^2*g3^3*k1 - 152*b2*f5*f6*g0*g2^2*g3^3*k1 + 176*b3*f6^2*g0*g2^2*g3^3*k1 + 184*b2*f5^2*g1*g2^2*g3^3*k1 - 160*b2*f4*f6*g1*g2^2*g3^3*k1 - 40*b3*f5*f6*g1*g2^2*g3^3*k1 + 184*b3*f5^2*g2^3*g3^3*k1 + 48*b5*f6*g2^3*g3^3*k1 - 160*b3*f4*f6*g2^3*g3^3*k1 - 36*b1*f6*g0*g2^4*g3^3*k1 - 36*b2*f6*g1*g2^4*g3^3*k1 - 36*b3*f6*g2^5*g3^3*k1 + 16*b6*f4*g3^4*k1 + 64*b5*f4*f5*g3^4*k1 - 24*b1*f1*f5^2*g3^4*k1 - 48*b2*f2*f5^2*g3^4*k1 - 72*b3*f3*f5^2*g3^4*k1 + 64*b1*f1*f4*f6*g3^4*k1 + 128*b2*f2*f4*f6*g3^4*k1 + 192*b3*f3*f4*f6*g3^4*k1 - 64*b1*f0*f5*f6*g3^4*k1 - 32*b2*f1*f5*f6*g3^4*k1 - 64*b4*f5*f6*g0*g3^4*k1 + 16*b1*f5*f6*g0^2*g3^4*k1 - 96*b4*f5^2*g1*g3^4*k1 + 288*b4*f4*f6*g1*g3^4*k1 + 60*b1*f5^2*g0*g1*g3^4*k1 - 144*b1*f4*f6*g0*g1*g3^4*k1 + 16*b2*f5*f6*g0*g1*g3^4*k1 + 32*b3*f6^2*g0*g1*g3^4*k1 + 60*b2*f5^2*g1^2*g3^4*k1 - 144*b2*f4*f6*g1^2*g3^4*k1 - 176*b4*f4*f5*g2*g3^4*k1 + 8*b4*f3*f6*g2*g3^4*k1 + 56*b1*f4*f5*g0*g2*g3^4*k1 + 136*b2*f5^2*g0*g2*g3^4*k1 - 4*b1*f3*f6*g0*g2*g3^4*k1 - 32*b2*f4*f6*g0*g2*g3^4*k1 - 96*b3*f5*f6*g0*g2*g3^4*k1 + 56*b2*f4*f5*g1*g2*g3^4*k1 + 148*b3*f5^2*g1*g2*g3^4*k1 - 4*b2*f3*f6*g1*g2*g3^4*k1 - 112*b3*f4*f6*g1*g2*g3^4*k1 - 6*b6*g2^2*g3^4*k1 - 112*b5*f5*g2^2*g3^4*k1 + 56*b3*f4*f5*g2^2*g3^4*k1 - 4*b3*f3*f6*g2^2*g3^4*k1 + 28*b4*f6*g1*g2^2*g3^4*k1 - 26*b1*f6*g0*g1*g2^2*g3^4*k1 - 26*b2*f6*g1^2*g2^2*g3^4*k1 - 44*b4*f5*g2^3*g3^4*k1 + 100*b1*f5*g0*g2^3*g3^4*k1 - 36*b2*f6*g0*g2^3*g3^4*k1 + 100*b2*f5*g1*g2^3*g3^4*k1 - 38*b3*f6*g1*g2^3*g3^4*k1 + 100*b3*f5*g2^4*g3^4*k1 + 64*b4*f4^2*g3^5*k1 + 8*b4*f3*f5*g3^5*k1 - 32*b1*f4^2*g0*g3^5*k1 - 4*b1*f3*f5*g0*g3^5*k1 - 32*b2*f4*f5*g0*g3^5*k1 - 12*b3*f5^2*g0*g3^5*k1 - 24*b5*f6*g0*g3^5*k1 - 24*b2*f3*f6*g0*g3^5*k1 + 16*b3*f4*f6*g0*g3^5*k1 + 2*b6*g1*g3^5*k1 - 32*b2*f4^2*g1*g3^5*k1 + 8*b5*f5*g1*g3^5*k1 - 4*b2*f3*f5*g1*g3^5*k1 - 32*b3*f4*f5*g1*g3^5*k1 + 16*b1*f1*f6*g1*g3^5*k1 + 32*b2*f2*f6*g1*g3^5*k1 + 24*b3*f3*f6*g1*g3^5*k1 + 56*b4*f6*g1^2*g3^5*k1 - 20*b1*f6*g0*g1^2*g3^5*k1 - 20*b2*f6*g1^3*g3^5*k1 + 32*b5*f4*g2*g3^5*k1 - 32*b3*f4^2*g2*g3^5*k1 - 22*b1*f1*f5*g2*g3^5*k1 - 44*b2*f2*f5*g2*g3^5*k1 - 70*b3*f3*f5*g2*g3^5*k1 - 56*b1*f0*f6*g2*g3^5*k1 - 28*b2*f1*f6*g2*g3^5*k1 - 52*b4*f6*g0*g2*g3^5*k1 + 12*b1*f6*g0^2*g2*g3^5*k1 - 84*b4*f5*g1*g2*g3^5*k1 + 49*b1*f5*g0*g1*g2*g3^5*k1 + 16*b2*f6*g0*g1*g2*g3^5*k1 + 49*b2*f5*g1^2*g2*g3^5*k1 - 16*b3*f6*g1^2*g2*g3^5*k1 - 8*b4*f4*g2^2*g3^5*k1 - 20*b1*f4*g0*g2^2*g3^5*k1 + 56*b2*f5*g0*g2^2*g3^5*k1 + 10*b3*f6*g0*g2^2*g3^5*k1 - 20*b2*f4*g1*g2^2*g3^5*k1 + 61*b3*f5*g1*g2^2*g3^5*k1 - 12*b5*g2^3*g3^5*k1 - 20*b3*f4*g2^3*g3^5*k1 - 6*b4*g2^4*g3^5*k1 + 12*b1*g0*g2^4*g3^5*k1 + 12*b2*g1*g2^4*g3^5*k1 + 12*b3*g2^5*g3^5*k1 + 8*b1*f1*f4*g3^6*k1 + 16*b2*f2*f4*g3^6*k1 + 24*b3*f3*f4*g3^6*k1 - 8*b1*f0*f5*g3^6*k1 - 4*b2*f1*f5*g3^6*k1 - 4*b4*f5*g0*g3^6*k1 + 40*b4*f4*g1*g3^6*k1 - 24*b1*f4*g0*g1*g3^6*k1 - 4*b2*f5*g0*g1*g3^6*k1 + 20*b3*f6*g0*g1*g3^6*k1 - 24*b2*f4*g1^2*g3^6*k1 - 4*b3*f5*g1^2*g3^6*k1 + 2*b4*f3*g2*g3^6*k1 - b1*f3*g0*g2*g3^6*k1 - 16*b2*f4*g0*g2*g3^6*k1 - 9*b3*f5*g0*g2*g3^6*k1 + 4*b5*g1*g2*g3^6*k1 - b2*f3*g1*g2*g3^6*k1 - 24*b3*f4*g1*g2*g3^6*k1 - 3*b1*f1*g2^2*g3^6*k1 - 6*b2*f2*g2^2*g3^6*k1 - 10*b3*f3*g2^2*g3^6*k1 - 7*b4*g1*g2^2*g3^6*k1 + 2*b1*g0*g1*g2^2*g3^6*k1 + 2*b2*g1^2*g2^2*g3^6*k1 + 6*b2*g0*g2^3*g3^6*k1 + 2*b3*g1*g2^3*g3^6*k1 - 2*b5*g0*g3^7*k1 - 2*b2*f3*g0*g3^7*k1 + 2*b1*f1*g1*g3^7*k1 + 4*b2*f2*g1*g3^7*k1 + 4*b3*f3*g1*g3^7*k1 + 8*b4*g1^2*g3^7*k1 - 4*b1*g0*g1^2*g3^7*k1 - 4*b2*g1^3*g3^7*k1 - 6*b1*f0*g2*g3^7*k1 - 3*b2*f1*g2*g3^7*k1 - 3*b4*g0*g2*g3^7*k1 - 2*b2*g0*g1*g2*g3^7*k1 - 4*b3*g1^2*g2*g3^7*k1 + 2*b3*g0*g1*g3^8*k1 - 512*b4*f6^4*g0*k2 + 256*b1*f6^4*g0^2*k2 - 256*b4*f5*f6^3*g1*k2 + 128*b1*f5*f6^3*g0*g1*k2 + 256*b2*f6^4*g0*g1*k2 + 128*b2*f5*f6^3*g1^2*k2 + 64*b4*f5^2*f6^2*g2*k2 + 256*b4*f4*f6^3*g2*k2 - 32*b1*f5^2*f6^2*g0*g2*k2 - 128*b1*f4*f6^3*g0*g2*k2 + 256*b3*f6^4*g0*g2*k2 - 32*b2*f5^2*f6^2*g1*g2*k2 - 128*b2*f4*f6^3*g1*g2*k2 + 128*b3*f5*f6^3*g1*g2*k2 - 32*b3*f5^2*f6^2*g2^2*k2 - 128*b3*f4*f6^3*g2^2*k2 + 64*b4*f6^3*g2^3*k2 - 32*b1*f6^3*g0*g2^3*k2 - 32*b2*f6^3*g1*g2^3*k2 - 32*b3*f6^3*g2^4*k2 - 192*b4*f5^3*f6*g3*k2 + 96*b1*f5^3*f6*g0*g3*k2 - 128*b3*f5*f6^3*g0*g3*k2 + 96*b2*f5^3*f6*g1*g3*k2 - 128*b5*f6^3*g1*g3*k2 + 96*b3*f5^3*f6*g2*g3*k2 + 16*b6*f6^2*g2*g3*k2 + 96*b5*f5*f6^2*g2*g3*k2 + 64*b1*f1*f6^3*g2*g3*k2 + 128*b2*f2*f6^3*g2*g3*k2 + 192*b3*f3*f6^3*g2*g3*k2 + 96*b1*f6^3*g0*g1*g2*g3*k2 + 96*b2*f6^3*g1^2*g2*g3*k2 + 64*b4*f5*f6^2*g2^2*g3*k2 - 80*b1*f5*f6^2*g0*g2^2*g3*k2 + 64*b2*f6^3*g0*g2^2*g3*k2 - 80*b2*f5*f6^2*g1*g2^2*g3*k2 + 160*b3*f6^3*g1*g2^2*g3*k2 - 80*b3*f5*f6^2*g2^3*g3*k2 - 16*b6*f5*f6*g3^2*k2 - 160*b5*f5^2*f6*g3^2*k2 + 128*b5*f4*f6^2*g3^2*k2 - 64*b1*f1*f5*f6^2*g3^2*k2 - 128*b2*f2*f5*f6^2*g3^2*k2 - 192*b3*f3*f5*f6^2*g3^2*k2 - 256*b1*f0*f6^3*g3^2*k2 - 128*b2*f1*f6^3*g3^2*k2 - 640*b4*f6^3*g0*g3^2*k2 + 192*b1*f6^3*g0^2*g3^2*k2 - 256*b4*f5*f6^2*g1*g3^2*k2 + 96*b1*f5*f6^2*g0*g1*g3^2*k2 + 192*b2*f6^3*g0*g1*g3^2*k2 + 96*b2*f5*f6^2*g1^2*g3^2*k2 - 256*b4*f5^2*f6*g2*g3^2*k2 + 192*b4*f4*f6^2*g2*g3^2*k2 + 208*b1*f5^2*f6*g0*g2*g3^2*k2 - 160*b1*f4*f6^2*g0*g2*g3^2*k2 - 112*b2*f5*f6^2*g0*g2*g3^2*k2 + 288*b3*f6^3*g0*g2*g3^2*k2 + 208*b2*f5^2*f6*g1*g2*g3^2*k2 - 160*b2*f4*f6^2*g1*g2*g3^2*k2 - 16*b3*f5*f6^2*g1*g2*g3^2*k2 + 208*b3*f5^2*f6*g2^2*g3^2*k2 + 80*b5*f6^2*g2^2*g3^2*k2 - 160*b3*f4*f6^2*g2^2*g3^2*k2 + 64*b4*f6^2*g2^3*g3^2*k2 - 80*b1*f6^2*g0*g2^3*g3^2*k2 - 80*b2*f6^2*g1*g2^3*g3^2*k2 - 80*b3*f6^2*g2^4*g3^2*k2 - 48*b4*f5^3*g3^3*k2 + 24*b1*f5^3*g0*g3^3*k2 + 80*b2*f5^2*f6*g0*g3^3*k2 - 64*b2*f4*f6^2*g0*g3^3*k2 - 192*b3*f5*f6^2*g0*g3^3*k2 + 24*b2*f5^3*g1*g3^3*k2 + 80*b3*f5^2*f6*g1*g3^3*k2 - 64*b5*f6^2*g1*g3^3*k2 - 64*b3*f4*f6^2*g1*g3^3*k2 + 24*b3*f5^3*g2*g3^3*k2 - 112*b5*f5*f6*g2*g3^3*k2 + 16*b1*f1*f6^2*g2*g3^3*k2 + 32*b2*f2*f6^2*g2*g3^3*k2 + 48*b3*f3*f6^2*g2*g3^3*k2 - 32*b4*f6^2*g1*g2*g3^3*k2 + 48*b1*f6^2*g0*g1*g2*g3^3*k2 + 48*b2*f6^2*g1^2*g2*g3^3*k2 - 112*b4*f5*f6*g2^2*g3^3*k2 + 120*b1*f5*f6*g0*g2^2*g3^3*k2 - 48*b2*f6^2*g0*g2^2*g3^3*k2 + 120*b2*f5*f6*g1*g2^2*g3^3*k2 + 16*b3*f6^2*g1*g2^2*g3^3*k2 + 120*b3*f5*f6*g2^3*g3^3*k2 - 4*b6*f5*g3^4*k2 - 40*b5*f5^2*g3^4*k2 + 64*b5*f4*f6*g3^4*k2 - 32*b1*f1*f5*f6*g3^4*k2 - 64*b2*f2*f5*f6*g3^4*k2 - 96*b3*f3*f5*f6*g3^4*k2 - 192*b1*f0*f6^2*g3^4*k2 - 96*b2*f1*f6^2*g3^4*k2 - 288*b4*f6^2*g0*g3^4*k2 + 48*b1*f6^2*g0^2*g3^4*k2 - 80*b4*f5*f6*g1*g3^4*k2 + 32*b1*f5*f6*g0*g1*g3^4*k2 + 16*b2*f6^2*g0*g1*g3^4*k2 + 32*b2*f5*f6*g1^2*g3^4*k2 - 32*b3*f6^2*g1^2*g3^4*k2 - 68*b4*f5^2*g2*g3^4*k2 + 48*b4*f4*f6*g2*g3^4*k2 + 54*b1*f5^2*g0*g2*g3^4*k2 - 56*b1*f4*f6*g0*g2*g3^4*k2 + 32*b2*f5*f6*g0*g2*g3^4*k2 + 48*b3*f6^2*g0*g2*g3^4*k2 + 54*b2*f5^2*g1*g2*g3^4*k2 - 56*b2*f4*f6*g1*g2*g3^4*k2 + 48*b3*f5*f6*g1*g2*g3^4*k2 + 54*b3*f5^2*g2^2*g3^4*k2 - 56*b3*f4*f6*g2^2*g3^4*k2 - 4*b4*f6*g2^3*g3^4*k2 + 2*b1*f6*g0*g2^3*g3^4*k2 + 2*b2*f6*g1*g2^3*g3^4*k2 + 2*b3*f6*g2^4*g3^4*k2 + 20*b2*f5^2*g0*g3^5*k2 - 32*b2*f4*f6*g0*g3^5*k2 - 64*b3*f5*f6*g0*g3^5*k2 + 20*b3*f5^2*g1*g3^5*k2 - 8*b5*f6*g1*g3^5*k2 - 32*b3*f4*f6*g1*g3^5*k2 - b6*g2*g3^5*k2 - 34*b5*f5*g2*g3^5*k2 - 4*b1*f1*f6*g2*g3^5*k2 - 8*b2*f2*f6*g2*g3^5*k2 - 12*b3*f3*f6*g2*g3^5*k2 - 16*b4*f6*g1*g2*g3^5*k2 + 10*b1*f6*g0*g1*g2*g3^5*k2 + 10*b2*f6*g1^2*g2*g3^5*k2 - 32*b4*f5*g2^2*g3^5*k2 + 35*b1*f5*g0*g2^2*g3^5*k2 - 12*b2*f6*g0*g2^2*g3^5*k2 + 35*b2*f5*g1*g2^2*g3^5*k2 - 2*b3*f6*g1*g2^2*g3^5*k2 + 35*b3*f5*g2^3*g3^5*k2 + 8*b5*f4*g3^6*k2 - 4*b1*f1*f5*g3^6*k2 - 8*b2*f2*f5*g3^6*k2 - 12*b3*f3*f5*g3^6*k2 - 48*b1*f0*f6*g3^6*k2 - 24*b2*f1*f6*g3^6*k2 - 56*b4*f6*g0*g3^6*k2 + 4*b1*f6*g0^2*g3^6*k2 - 8*b4*f5*g1*g3^6*k2 + 4*b1*f5*g0*g1*g3^6*k2 - 12*b2*f6*g0*g1*g3^6*k2 + 4*b2*f5*g1^2*g3^6*k2 - 16*b3*f6*g1^2*g3^6*k2 + 4*b4*f4*g2*g3^6*k2 - 6*b1*f4*g0*g2*g3^6*k2 + 15*b2*f5*g0*g2*g3^6*k2 - 10*b3*f6*g0*g2*g3^6*k2 - 6*b2*f4*g1*g2*g3^6*k2 + 15*b3*f5*g1*g2*g3^6*k2 - 5*b5*g2^2*g3^6*k2 - 6*b3*f4*g2^2*g3^6*k2 - 4*b4*g2^3*g3^6*k2 + 5*b1*g0*g2^3*g3^6*k2 + 5*b2*g1*g2^3*g3^6*k2 + 5*b3*g2^4*g3^6*k2 - 4*b2*f4*g0*g3^7*k2 - 6*b3*f5*g0*g3^7*k2 - 4*b3*f4*g1*g3^7*k2 - b1*f1*g2*g3^7*k2 - 2*b2*f2*g2*g3^7*k2 - 3*b3*f3*g2*g3^7*k2 - 2*b4*g1*g2*g3^7*k2 + b1*g0*g1*g2*g3^7*k2 + b2*g1^2*g2*g3^7*k2 + b2*g0*g2^2*g3^7*k2 + b3*g1*g2^2*g3^7*k2 - 4*b1*f0*g3^8*k2 - 2*b2*f1*g3^8*k2 - 4*b4*g0*g3^8*k2 - 2*b2*g0*g1*g3^8*k2 - 2*b3*g1^2*g3^8*k2 - 2*b3*g0*g2*g3^8*k2 - 32*b3*f5^2*f6^2*g2*g3*k3 + 128*b3*f4*f6^3*g2*g3*k3 + 32*b3*f6^3*g2^3*g3*k3 + 96*b3*f5^3*f6*g3^2*k3 + 32*b6*f6^2*g3^2*k3 - 256*b3*f4*f5*f6^2*g3^2*k3 + 128*b3*f3*f6^3*g3^2*k3 + 64*b3*f6^3*g1*g2*g3^2*k3 - 96*b3*f5*f6^2*g2^2*g3^2*k3 + 64*b3*f6^3*g0*g3^3*k3 - 96*b3*f5*f6^2*g1*g3^3*k3 + 128*b3*f5^2*f6*g2*g3^3*k3 - 32*b3*f4*f6^2*g2*g3^3*k3 - 32*b3*f6^2*g2^3*g3^3*k3 + 24*b3*f5^3*g3^4*k3 + 16*b6*f6*g3^4*k3 - 128*b3*f4*f5*f6*g3^4*k3 + 96*b3*f3*f6^2*g3^4*k3 + 24*b3*f5*f6*g2^2*g3^4*k3 + 32*b3*f6^2*g0*g3^5*k3 - 48*b3*f5*f6*g1*g3^5*k3 + 34*b3*f5^2*g2*g3^5*k3 - 40*b3*f4*f6*g2*g3^5*k3 - 10*b3*f6*g2^3*g3^5*k3 + 2*b6*g3^6*k3 - 16*b3*f4*f5*g3^6*k3 + 24*b3*f3*f6*g3^6*k3 - 12*b3*f6*g1*g2*g3^6*k3 + 12*b3*f5*g2^2*g3^6*k3 + 4*b3*f6*g0*g3^7*k3 - 6*b3*f5*g1*g3^7*k3 - 6*b3*f4*g2*g3^7*k3 + 2*b3*f3*g3^8*k3 - 2*b3*g1*g2*g3^8*k3 + 256*b4*f6^3*g3*k4 + 192*b4*f6^2*g3^3*k4 + 48*b4*f6*g3^5*k4 + 4*b4*g3^7*k4, b1^2 - 4*f2*k1^4 - g1^2*k1^4 - 4*f3*k1^3*k2 - 2*g1*g2*k1^3*k2 - 4*f4*k1^2*k2^2 - g2^2*k1^2*k2^2 - 2*g1*g3*k1^2*k2^2 - 4*f5*k1*k2^3 - 2*g2*g3*k1*k2^3 - 4*f6*k2^4 - g3^2*k2^4 + 2*g1*g3*k1^3*k3 + 4*f5*k1^2*k2*k3 + 2*g2*g3*k1^2*k2*k3 + 8*f6*k1*k2^2*k3 + 2*g3^2*k1*k2^2*k3 - 4*f6*k1^2*k3^2 - g3^2*k1^2*k3^2 - 4*k1^3*k4, b1*b2 + 2*f1*k1^4 + g0*g1*k1^4 + g0*g2*k1^3*k2 + g0*g3*k1^2*k2^2 - 2*f3*k1^3*k3 - g1*g2*k1^3*k3 - g0*g3*k1^3*k3 - 4*f4*k1^2*k2*k3 - g2^2*k1^2*k2*k3 - g1*g3*k1^2*k2*k3 - 4*f5*k1*k2^2*k3 - 2*g2*g3*k1*k2^2*k3 - 4*f6*k2^3*k3 - g3^2*k2^3*k3 + 2*f5*k1^2*k3^2 + g2*g3*k1^2*k3^2 + 4*f6*k1*k2*k3^2 + g3^2*k1*k2*k3^2 - 2*k1^2*k2*k4, b1*b3 + 2*f1*k1^3*k2 + g0*g1*k1^3*k2 + g0*g2*k1^2*k2^2 + g0*g3*k1*k2^3 + 4*f2*k1^3*k3 + g1^2*k1^3*k3 + 2*f3*k1^2*k2*k3 + g1*g2*k1^2*k2*k3 - g0*g3*k1^2*k2*k3 + g1*g3*k1*k2^2*k3 - 2*g1*g3*k1^2*k3^2 - 2*f5*k1*k2*k3^2 - g2*g3*k1*k2*k3^2 - 4*f6*k2^2*k3^2 - g3^2*k2^2*k3^2 + 4*f6*k1*k3^3 + g3^2*k1*k3^3 - 2*k1*k2^2*k4 + 4*k1^2*k3*k4, b1*b4 - 2*f2*g0*k1^4 + f1*g1*k1^4 - 2*f3*g0*k1^3*k2 + f1*g2*k1^3*k2 - 2*f4*g0*k1^2*k2^2 + f1*g3*k1^2*k2^2 - 2*f5*g0*k1*k2^3 - 2*f6*g0*k2^4 - f3*g1*k1^3*k3 + 2*f2*g2*k1^3*k3 - f1*g3*k1^3*k3 + 2*f5*g0*k1^2*k2*k3 - 2*f4*g1*k1^2*k2*k3 + f3*g2*k1^2*k2*k3 + 2*f2*g3*k1^2*k2*k3 + 4*f6*g0*k1*k2^2*k3 - 2*f5*g1*k1*k2^2*k3 + f3*g3*k1*k2^2*k3 - 2*f6*g1*k2^3*k3 - 2*f6*g0*k1^2*k3^2 + f5*g1*k1^2*k3^2 + f3*g3*k1^2*k3^2 + 2*f6*g1*k1*k2*k3^2 - f5*g2*k1*k2*k3^2 + 2*f4*g3*k1*k2*k3^2 - 2*f6*g2*k2^2*k3^2 + f5*g3*k2^2*k3^2 + 2*f6*g2*k1*k3^3 - f5*g3*k1*k3^3 - 2*g0*k1^3*k4 - g1*k1^2*k2*k4 - g2*k1*k2^2*k4 - g3*k2^3*k4 + 2*g2*k1^2*k3*k4 + 3*g3*k1*k2*k3*k4, b1*b5 - 2*f1*f3*k1^4 - f3*g0*g1*k1^4 - 4*f1*f4*k1^3*k2 - 2*f4*g0*g1*k1^3*k2 - f3*g0*g2*k1^3*k2 + 2*f2*g0*g3*k1^3*k2 - f1*g1*g3*k1^3*k2 - 6*f1*f5*k1^2*k2^2 - 3*f5*g0*g1*k1^2*k2^2 - 2*f4*g0*g2*k1^2*k2^2 + f3*g0*g3*k1^2*k2^2 - 3*f1*g2*g3*k1^2*k2^2 - g0*g1*g2*g3*k1^2*k2^2 - 4*f1*f6*k1*k2^3 - 2*f6*g0*g1*k1*k2^3 - 3*f5*g0*g2*k1*k2^3 - g0*g2^2*g3*k1*k2^3 - f1*g3^2*k1*k2^3 - 2*f6*g0*g2*k2^4 - f5*g0*g3*k2^4 - g0*g2*g3^2*k2^4 + 2*f3^2*k1^3*k3 - 8*f2*f4*k1^3*k3 + 4*f1*f5*k1^3*k3 + 2*f5*g0*g1*k1^3*k3 - 2*f4*g1^2*k1^3*k3 + f3*g1*g2*k1^3*k3 + f3*g0*g3*k1^3*k3 + 2*f1*g2*g3*k1^3*k3 + g0*g1*g2*g3*k1^3*k3 - 12*f2*f5*k1^2*k2*k3 + 4*f1*f6*k1^2*k2*k3 + 2*f6*g0*g1*k1^2*k2*k3 - 3*f5*g1^2*k1^2*k2*k3 + 2*f5*g0*g2*k1^2*k2*k3 - 2*f4*g1*g2*k1^2*k2*k3 + f3*g2^2*k1^2*k2*k3 + 2*f4*g0*g3*k1^2*k2*k3 + 2*f3*g1*g3*k1^2*k2*k3 - 6*f2*g2*g3*k1^2*k2*k3 - g1^2*g2*g3*k1^2*k2*k3 + g0*g2^2*g3*k1^2*k2*k3 + f1*g3^2*k1^2*k2*k3 - 2*f3*f5*k1*k2^2*k3 - 8*f2*f6*k1*k2^2*k3 - 2*f6*g1^2*k1*k2^2*k3 + 2*f6*g0*g2*k1*k2^2*k3 - 3*f5*g1*g2*k1*k2^2*k3 + 3*f5*g0*g3*k1*k2^2*k3 - f3*g2*g3*k1*k2^2*k3 - g1*g2^2*g3*k1*k2^2*k3 - 2*f2*g3^2*k1*k2^2*k3 + 2*g0*g2*g3^2*k1*k2^2*k3 - 2*f6*g1*g2*k2^3*k3 - f5*g1*g3*k2^3*k3 - g1*g2*g3^2*k2^3*k3 - 6*f3*f5*k1^2*k3^2 - 2*f5*g1*g2*k1^2*k3^2 - 2*f5*g0*g3*k1^2*k3^2 + 4*f4*g1*g3*k1^2*k3^2 - 3*f3*g2*g3*k1^2*k3^2 - g1*g2^2*g3*k1^2*k3^2 - g0*g2*g3^2*k1^2*k3^2 - 4*f4*f5*k1*k2*k3^2 - 8*f3*f6*k1*k2*k3^2 - 2*f6*g1*g2*k1*k2*k3^2 - 2*f5*g2^2*k1*k2*k3^2 + 3*f5*g1*g3*k1*k2*k3^2 - 2*f4*g2*g3*k1*k2*k3^2 - g2^3*g3*k1*k2*k3^2 - 2*f3*g3^2*k1*k2*k3^2 + g1*g2*g3^2*k1*k2*k3^2 - 2*f5^2*k2^2*k3^2 - 2*f6*g2^2*k2^2*k3^2 - 2*f5*g2*g3*k2^2*k3^2 - g2^2*g3^2*k2^2*k3^2 + 4*f5^2*k1*k3^3 - 8*f4*f6*k1*k3^3 + 4*f5*g2*g3*k1*k3^3 - 2*f4*g3^2*k1*k3^3 + g2^2*g3^2*k1*k3^3 - 4*f2*k1^3*k4 - g1^2*k1^3*k4 - 2*f3*k1^2*k2*k4 - 2*g1*g2*k1^2*k2*k4 + 2*g0*g3*k1^2*k2*k4 - g2^2*k1*k2^2*k4 - g1*g3*k1*k2^2*k4 + 2*f5*k2^3*k4 + g2*g3*k2^3*k4 - 8*f4*k1^2*k3*k4 + 2*g1*g3*k1^2*k3*k4 - 12*f5*k1*k2*k3*k4 - 6*g2*g3*k1*k2*k3*k4 - 4*f6*k2^2*k3*k4 - g3^2*k2^2*k3*k4 - 4*f6*k1*k3^2*k4 - g3^2*k1*k3^2*k4 - 4*k1^2*k4^2, b1*b6 + 8*f1*f3*f5*k1^4 + 4*f3*f5*g0*g1*k1^4 - 8*f2*f5*g0*g2*k1^4 - 4*f1*f6*g0*g2*k1^4 + 4*f1*f5*g1*g2*k1^4 - 2*f6*g0^2*g1*g2*k1^4 + 4*f1*f5*g0*g3*k1^4 + 2*f5*g0^2*g1*g3*k1^4 + 4*f1*f3*g2*g3*k1^4 + 2*f3*g0*g1*g2*g3*k1^4 - 6*f2*g0*g2^2*g3*k1^4 + 3*f1*g1*g2^2*g3*k1^4 - 2*f2*g0*g1*g3^2*k1^4 + f1*g1^2*g3^2*k1^4 + 2*f1*g0*g2*g3^2*k1^4 + g0^2*g1*g2*g3^2*k1^4 + 16*f1*f4*f5*k1^3*k2 + 8*f4*f5*g0*g1*k1^3*k2 - 4*f3*f5*g0*g2*k1^3*k2 - 8*f2*f6*g0*g2*k1^3*k2 - 2*f6*g0*g1^2*g2*k1^3*k2 + 4*f1*f5*g2^2*k1^3*k2 - 2*f6*g0^2*g2^2*k1^3*k2 - 8*f2*f5*g0*g3*k1^3*k2 - 4*f1*f6*g0*g3*k1^3*k2 + 8*f1*f5*g1*g3*k1^3*k2 - 2*f6*g0^2*g1*g3*k1^3*k2 + 2*f5*g0*g1^2*g3*k1^3*k2 + 8*f1*f4*g2*g3*k1^3*k2 + 2*f5*g0^2*g2*g3*k1^3*k2 + 4*f4*g0*g1*g2*g3*k1^3*k2 - 4*f3*g0*g2^2*g3*k1^3*k2 + 3*f1*g2^3*g3*k1^3*k2 - 2*f3*g0*g1*g3^2*k1^3*k2 - 6*f2*g0*g2*g3^2*k1^3*k2 + 4*f1*g1*g2*g3^2*k1^3*k2 + g0^2*g2^2*g3^2*k1^3*k2 + 24*f1*f5^2*k1^2*k2^2 + 12*f5^2*g0*g1*k1^2*k2^2 - 8*f3*f6*g0*g2*k1^2*k2^2 - 4*f6*g0*g1*g2^2*k1^2*k2^2 - 4*f3*f5*g0*g3*k1^2*k2^2 - 8*f2*f6*g0*g3*k1^2*k2^2 - 2*f6*g0*g1^2*g3*k1^2*k2^2 + 24*f1*f5*g2*g3*k1^2*k2^2 - 4*f6*g0^2*g2*g3*k1^2*k2^2 + 10*f5*g0*g1*g2*g3*k1^2*k2^2 - 2*f4*g0*g2^2*g3*k1^2*k2^2 + 2*f5*g0^2*g3^2*k1^2*k2^2 - 2*f4*g0*g1*g3^2*k1^2*k2^2 - 4*f3*g0*g2*g3^2*k1^2*k2^2 + 6*f1*g2^2*g3^2*k1^2*k2^2 - 2*f2*g0*g3^3*k1^2*k2^2 - g0*g1^2*g3^3*k1^2*k2^2 + g0^2*g2*g3^3*k1^2*k2^2 + 32*f1*f5*f6*k1*k2^3 + 16*f5*f6*g0*g1*k1*k2^3 + 4*f5^2*g0*g2*k1*k2^3 - 8*f4*f6*g0*g2*k1*k2^3 - 2*f6*g0*g2^3*k1*k2^3 - 8*f3*f6*g0*g3*k1*k2^3 + 16*f1*f6*g2*g3*k1*k2^3 + 2*f5*g0*g2^2*g3*k1*k2^3 + 8*f1*f5*g3^2*k1*k2^3 - 2*f6*g0^2*g3^2*k1*k2^3 + 2*f5*g0*g1*g3^2*k1*k2^3 - 2*f4*g0*g2*g3^2*k1*k2^3 - 2*f3*g0*g3^3*k1*k2^3 + 4*f1*g2*g3^3*k1*k2^3 - g0*g1*g2*g3^3*k1*k2^3 + 16*f1*f6^2*k2^4 + 8*f6^2*g0*g1*k2^4 + 4*f5^2*g0*g3*k2^4 - 8*f4*f6*g0*g3*k2^4 - 4*f6*g0*g2^2*g3*k2^4 + 8*f1*f6*g3^2*k2^4 - 2*f6*g0*g1*g3^2*k2^4 + 4*f5*g0*g2*g3^2*k2^4 - 2*f4*g0*g3^3*k2^4 + f1*g3^4*k2^4 - g0*g1*g3^4*k2^4 - 8*f3^2*f5*k1^3*k3 + 32*f2*f4*f5*k1^3*k3 - 16*f1*f5^2*k1^3*k3 - 16*f2*f3*f6*k1^3*k3 + 16*f1*f4*f6*k1^3*k3 - 8*f5^2*g0*g1*k1^3*k3 + 8*f4*f6*g0*g1*k1^3*k3 + 8*f4*f5*g1^2*k1^3*k3 - 4*f3*f6*g1^2*k1^3*k3 + 4*f3*f6*g0*g2*k1^3*k3 - 8*f3*f5*g1*g2*k1^3*k3 - 8*f2*f6*g1*g2*k1^3*k3 - 2*f6*g1^3*g2*k1^3*k3 + 8*f2*f5*g2^2*k1^3*k3 + 4*f1*f6*g2^2*k1^3*k3 + 4*f6*g0*g1*g2^2*k1^3*k3 - 8*f3*f5*g0*g3*k1^3*k3 - 8*f2*f6*g0*g3*k1^3*k3 + 8*f2*f5*g1*g3*k1^3*k3 + 4*f1*f6*g1*g3*k1^3*k3 + 2*f5*g1^3*g3*k1^3*k3 - 4*f3^2*g2*g3*k1^3*k3 + 16*f2*f4*g2*g3*k1^3*k3 - 16*f1*f5*g2*g3*k1^3*k3 + 2*f6*g0^2*g2*g3*k1^3*k3 - 8*f5*g0*g1*g2*g3*k1^3*k3 + 4*f4*g1^2*g2*g3*k1^3*k3 - 5*f3*g1*g2^2*g3*k1^3*k3 + 6*f2*g2^3*g3*k1^3*k3 - 4*f2*f3*g3^2*k1^3*k3 + 4*f1*f4*g3^2*k1^3*k3 - 2*f5*g0^2*g3^2*k1^3*k3 + 2*f4*g0*g1*g3^2*k1^3*k3 - 2*f3*g1^2*g3^2*k1^3*k3 - 4*f3*g0*g2*g3^2*k1^3*k3 + 2*f2*g1*g2*g3^2*k1^3*k3 - 3*f1*g2^2*g3^2*k1^3*k3 - g0*g1*g2^2*g3^2*k1^3*k3 + f1*g1*g3^3*k1^3*k3 + g0*g1^2*g3^3*k1^3*k3 - g0^2*g2*g3^3*k1^3*k3 + 48*f2*f5^2*k1^2*k2*k3 - 16*f3^2*f6*k1^2*k2*k3 - 24*f1*f5*f6*k1^2*k2*k3 - 12*f5*f6*g0*g1*k1^2*k2*k3 + 12*f5^2*g1^2*k1^2*k2*k3 + 16*f4*f6*g0*g2*k1^2*k2*k3 - 16*f3*f6*g1*g2*k1^2*k2*k3 - 4*f6*g1^2*g2^2*k1^2*k2*k3 + 4*f6*g0*g2^3*k1^2*k2*k3 - 16*f4*f5*g0*g3*k1^2*k2*k3 - 4*f3*f6*g0*g3*k1^2*k2*k3 - 4*f3*f5*g1*g3*k1^2*k2*k3 - 8*f2*f6*g1*g3*k1^2*k2*k3 - 2*f6*g1^3*g3*k1^2*k2*k3 + 48*f2*f5*g2*g3*k1^2*k2*k3 - 12*f1*f6*g2*g3*k1^2*k2*k3 + 10*f5*g1^2*g2*g3*k1^2*k2*k3 - 2*f5*g0*g2^2*g3*k1^2*k2*k3 - 2*f4*g1*g2^2*g3*k1^2*k2*k3 + f3*g2^3*g3*k1^2*k2*k3 - 4*f3^2*g3^2*k1^2*k2*k3 - 6*f1*f5*g3^2*k1^2*k2*k3 + 2*f6*g0^2*g3^2*k1^2*k2*k3 - 3*f5*g0*g1*g3^2*k1^2*k2*k3 - 2*f4*g1^2*g3^2*k1^2*k2*k3 - 6*f4*g0*g2*g3^2*k1^2*k2*k3 - 6*f3*g1*g2*g3^2*k1^2*k2*k3 + 12*f2*g2^2*g3^2*k1^2*k2*k3 - g0*g2^3*g3^2*k1^2*k2*k3 - 2*f2*g1*g3^3*k1^2*k2*k3 - g1^3*g3^3*k1^2*k2*k3 - 3*f1*g2*g3^3*k1^2*k2*k3 + 8*f3*f5^2*k1*k2^2*k3 - 16*f3*f4*f6*k1*k2^2*k3 + 64*f2*f5*f6*k1*k2^2*k3 - 16*f1*f6^2*k1*k2^2*k3 - 8*f6^2*g0*g1*k1*k2^2*k3 + 16*f5*f6*g1^2*k1*k2^2*k3 + 20*f5*f6*g0*g2*k1*k2^2*k3 + 4*f5^2*g1*g2*k1*k2^2*k3 - 8*f4*f6*g1*g2*k1*k2^2*k3 - 4*f3*f6*g2^2*k1*k2^2*k3 - 2*f6*g1*g2^3*k1*k2^2*k3 - 20*f5^2*g0*g3*k1*k2^2*k3 + 8*f4*f6*g0*g3*k1*k2^2*k3 - 16*f3*f6*g1*g3*k1*k2^2*k3 + 8*f3*f5*g2*g3*k1*k2^2*k3 + 32*f2*f6*g2*g3*k1*k2^2*k3 + 16*f6*g0*g2^2*g3*k1*k2^2*k3 + 2*f5*g1*g2^2*g3*k1*k2^2*k3 - 4*f3*f4*g3^2*k1*k2^2*k3 + 16*f2*f5*g3^2*k1*k2^2*k3 - 8*f1*f6*g3^2*k1*k2^2*k3 + 4*f6*g0*g1*g3^2*k1*k2^2*k3 + 2*f5*g1^2*g3^2*k1*k2^2*k3 - 17*f5*g0*g2*g3^2*k1*k2^2*k3 - 2*f4*g1*g2*g3^2*k1*k2^2*k3 + f3*g2^2*g3^2*k1*k2^2*k3 + 2*f4*g0*g3^3*k1*k2^2*k3 - 4*f3*g1*g3^3*k1*k2^2*k3 + 8*f2*g2*g3^3*k1*k2^2*k3 - g1^2*g2*g3^3*k1*k2^2*k3 - 2*g0*g2^2*g3^3*k1*k2^2*k3 - f1*g3^4*k1*k2^2*k3 + 2*g0*g1*g3^4*k1*k2^2*k3 + 32*f2*f6^2*k2^3*k3 + 8*f6^2*g1^2*k2^3*k3 + 16*f6^2*g0*g2*k2^3*k3 - 12*f5*f6*g0*g3*k2^3*k3 + 4*f5^2*g1*g3*k2^3*k3 - 8*f4*f6*g1*g3*k2^3*k3 - 4*f6*g1*g2^2*g3*k2^3*k3 + 16*f2*f6*g3^2*k2^3*k3 - 2*f6*g1^2*g3^2*k2^3*k3 + 4*f5*g1*g2*g3^2*k2^3*k3 - 3*f5*g0*g3^3*k2^3*k3 - 2*f4*g1*g3^3*k2^3*k3 + 2*f2*g3^4*k2^3*k3 - g1^2*g3^4*k2^3*k3 - g0*g2*g3^4*k2^3*k3 + 24*f3*f5^2*k1^2*k3^2 - 16*f3*f4*f6*k1^2*k3^2 - 12*f5*f6*g0*g2*k1^2*k3^2 + 12*f5^2*g1*g2*k1^2*k3^2 - 8*f4*f6*g1*g2*k1^2*k3^2 - 4*f3*f6*g2^2*k1^2*k3^2 - 2*f6*g1*g2^3*k1^2*k3^2 + 12*f5^2*g0*g3*k1^2*k3^2 - 8*f4*f6*g0*g3*k1^2*k3^2 - 16*f4*f5*g1*g3*k1^2*k3^2 + 4*f3*f6*g1*g3*k1^2*k3^2 + 24*f3*f5*g2*g3*k1^2*k3^2 + 2*f6*g1^2*g2*g3*k1^2*k3^2 - 10*f6*g0*g2^2*g3*k1^2*k3^2 + 9*f5*g1*g2^2*g3*k1^2*k3^2 - 4*f3*f4*g3^2*k1^2*k3^2 - 3*f5*g1^2*g3^2*k1^2*k3^2 + 10*f5*g0*g2*g3^2*k1^2*k3^2 - 10*f4*g1*g2*g3^2*k1^2*k3^2 + 5*f3*g2^2*g3^2*k1^2*k3^2 - 2*f4*g0*g3^3*k1^2*k3^2 + f3*g1*g3^3*k1^2*k3^2 - g1^2*g2*g3^3*k1^2*k3^2 + g0*g2^2*g3^3*k1^2*k3^2 - g0*g1*g3^4*k1^2*k3^2 + 16*f4*f5^2*k1*k2*k3^2 - 32*f4^2*f6*k1*k2*k3^2 + 56*f3*f5*f6*k1*k2*k3^2 - 16*f6^2*g0*g2*k1*k2*k3^2 + 28*f5*f6*g1*g2*k1*k2*k3^2 + 4*f5^2*g2^2*k1*k2*k3^2 - 16*f4*f6*g2^2*k1*k2*k3^2 - 2*f6*g2^4*k1*k2*k3^2 + 16*f5*f6*g0*g3*k1*k2*k3^2 - 16*f5^2*g1*g3*k1*k2*k3^2 - 16*f4*f6*g1*g3*k1*k2*k3^2 + 16*f4*f5*g2*g3*k1*k2*k3^2 + 28*f3*f6*g2*g3*k1*k2*k3^2 + 12*f6*g1*g2^2*g3*k1*k2*k3^2 + 3*f5*g2^3*g3*k1*k2*k3^2 - 8*f4^2*g3^2*k1*k2*k3^2 + 14*f3*f5*g3^2*k1*k2*k3^2 + 4*f6*g1^2*g3^2*k1*k2*k3^2 + 2*f6*g0*g2*g3^2*k1*k2*k3^2 - 9*f5*g1*g2*g3^2*k1*k2*k3^2 + 3*f5*g0*g3^3*k1*k2*k3^2 - 4*f4*g1*g3^3*k1*k2*k3^2 + 7*f3*g2*g3^3*k1*k2*k3^2 - g1*g2^2*g3^3*k1*k2*k3^2 + g1^2*g3^4*k1*k2*k3^2 + g0*g2*g3^4*k1*k2*k3^2 + 8*f5^3*k2^2*k3^2 - 16*f4*f5*f6*k2^2*k3^2 + 48*f3*f6^2*k2^2*k3^2 + 24*f6^2*g1*g2*k2^2*k3^2 - 4*f5*f6*g2^2*k2^2*k3^2 + 8*f6^2*g0*g3*k2^2*k3^2 - 20*f5*f6*g1*g3*k2^2*k3^2 + 12*f5^2*g2*g3*k2^2*k3^2 - 8*f4*f6*g2*g3*k2^2*k3^2 - 4*f6*g2^3*g3*k2^2*k3^2 - 4*f4*f5*g3^2*k2^2*k3^2 + 24*f3*f6*g3^2*k2^2*k3^2 + 2*f6*g1*g2*g3^2*k2^2*k3^2 + 5*f5*g2^2*g3^2*k2^2*k3^2 + 2*f6*g0*g3^3*k2^2*k3^2 - 5*f5*g1*g3^3*k2^2*k3^2 - 2*f4*g2*g3^3*k2^2*k3^2 + 3*f3*g3^4*k2^2*k3^2 - g1*g2*g3^4*k2^2*k3^2 - 16*f5^3*k1*k3^3 + 48*f4*f5*f6*k1*k3^3 - 16*f3*f6^2*k1*k3^3 - 8*f6^2*g1*g2*k1*k3^3 + 12*f5*f6*g2^2*k1*k3^3 - 8*f6^2*g0*g3*k1*k3^3 + 12*f5*f6*g1*g3*k1*k3^3 - 24*f5^2*g2*g3*k1*k3^3 + 24*f4*f6*g2*g3*k1*k3^3 + 8*f6*g2^3*g3*k1*k3^3 + 12*f4*f5*g3^2*k1*k3^3 - 8*f3*f6*g3^2*k1*k3^3 + 2*f6*g1*g2*g3^2*k1*k3^3 - 9*f5*g2^2*g3^2*k1*k3^3 - 2*f6*g0*g3^3*k1*k3^3 + 3*f5*g1*g3^3*k1*k3^3 + 6*f4*g2*g3^3*k1*k3^3 - f3*g3^4*k1*k3^3 + g1*g2*g3^4*k1*k3^3 - 8*f5^2*f6*k2*k3^3 + 32*f4*f6^2*k2*k3^3 + 8*f6^2*g2^2*k2*k3^3 - 8*f5*f6*g2*g3*k2*k3^3 - 2*f5^2*g3^2*k2*k3^3 + 16*f4*f6*g3^2*k2*k3^3 + 2*f6*g2^2*g3^2*k2*k3^3 - 2*f5*g2*g3^3*k2*k3^3 + 2*f4*g3^4*k2*k3^3 + 16*f2*f5*k1^3*k4 + 8*f1*f6*k1^3*k4 + 4*f6*g0*g1*k1^3*k4 + 4*f5*g1^2*k1^3*k4 - 8*f5*g0*g2*k1^3*k4 + 8*f2*g2*g3*k1^3*k4 + 2*g1^2*g2*g3*k1^3*k4 - 6*g0*g2^2*g3*k1^3*k4 + 2*f1*g3^2*k1^3*k4 - g0*g1*g3^2*k1^3*k4 + 8*f3*f5*k1^2*k2*k4 + 16*f2*f6*k1^2*k2*k4 + 4*f6*g1^2*k1^2*k2*k4 + 4*f5*g1*g2*k1^2*k2*k4 - 12*f5*g0*g3*k1^2*k2*k4 + 4*f3*g2*g3*k1^2*k2*k4 + g1*g2^2*g3*k1^2*k2*k4 + 4*f2*g3^2*k1^2*k2*k4 - 7*g0*g2*g3^2*k1^2*k2*k4 + 16*f3*f6*k1*k2^2*k4 + 8*f6*g1*g2*k1*k2^2*k4 - g2^3*g3*k1*k2^2*k4 + 4*f3*g3^2*k1*k2^2*k4 + 2*g1*g2*g3^2*k1*k2^2*k4 - g0*g3^3*k1*k2^2*k4 - 8*f5^2*k2^3*k4 + 16*f4*f6*k2^3*k4 + 4*f6*g2^2*k2^3*k4 + 8*f6*g1*g3*k2^3*k4 - 8*f5*g2*g3*k2^3*k4 + 4*f4*g3^2*k2^3*k4 - g2^2*g3^2*k2^3*k4 + 2*g1*g3^3*k2^3*k4 + 32*f4*f5*k1^2*k3*k4 - 24*f3*f6*k1^2*k3*k4 - 12*f6*g1*g2*k1^2*k3*k4 + 8*f5*g2^2*k1^2*k3*k4 - 12*f6*g0*g3*k1^2*k3*k4 + 16*f4*g2*g3*k1^2*k3*k4 + 6*g2^3*g3*k1^2*k3*k4 - 6*f3*g3^2*k1^2*k3*k4 - 3*g1*g2*g3^2*k1^2*k3*k4 - g0*g3^3*k1^2*k3*k4 + 48*f5^2*k1*k2*k3*k4 - 32*f4*f6*k1*k2*k3*k4 - 8*f6*g2^2*k1*k2*k3*k4 - 24*f6*g1*g3*k1*k2*k3*k4 + 48*f5*g2*g3*k1*k2*k3*k4 - 8*f4*g3^2*k1*k2*k3*k4 + 10*g2^2*g3^2*k1*k2*k3*k4 - 6*g1*g3^3*k1*k2*k3*k4 + 24*f5*f6*k2^2*k3*k4 + 12*f6*g2*g3*k2^2*k3*k4 + 6*f5*g3^2*k2^2*k3*k4 + 3*g2*g3^3*k2^2*k3*k4 + 24*f5*f6*k1*k3^2*k4 + 12*f6*g2*g3*k1*k3^2*k4 + 6*f5*g3^2*k1*k3^2*k4 + 3*g2*g3^3*k1*k3^2*k4 + 32*f6^2*k2*k3^2*k4 + 16*f6*g3^2*k2*k3^2*k4 + 2*g3^4*k2*k3^2*k4 + 16*f5*k1^2*k4^2 + 8*g2*g3*k1^2*k4^2 + 8*f6*k1*k2*k4^2 + 2*g3^2*k1*k2*k4^2, b2^2 - 4*f0*k1^4 - g0^2*k1^4 + 2*g0*g2*k1^3*k3 + 2*g0*g3*k1^2*k2*k3 - 4*f4*k1^2*k3^2 - g2^2*k1^2*k3^2 - 4*f5*k1*k2*k3^2 - 2*g2*g3*k1*k2*k3^2 - 4*f6*k2^2*k3^2 - g3^2*k2^2*k3^2 - 4*k1^2*k3*k4, b2*b3 - 4*f0*k1^3*k2 - g0^2*k1^3*k2 - 2*f1*k1^3*k3 - g0*g1*k1^3*k3 + g0*g2*k1^2*k2*k3 + g0*g3*k1*k2^2*k3 + 2*f3*k1^2*k3^2 + g1*g2*k1^2*k3^2 + g0*g3*k1^2*k3^2 + g1*g3*k1*k2*k3^2 - 2*f5*k1*k3^3 - g2*g3*k1*k3^3 - 4*f6*k2*k3^3 - g3^2*k2*k3^3 - 2*k1*k2*k3*k4, b2*b4 + f1*g0*k1^4 - 2*f0*g1*k1^4 - 2*f0*g2*k1^3*k2 - 2*f0*g3*k1^2*k2^2 - f3*g0*k1^3*k3 - f1*g2*k1^3*k3 + 2*f0*g3*k1^3*k3 - 2*f4*g0*k1^2*k2*k3 - f1*g3*k1^2*k2*k3 - 2*f5*g0*k1*k2^2*k3 - 2*f6*g0*k2^3*k3 + f5*g0*k1^2*k3^2 - 2*f4*g1*k1^2*k3^2 + f3*g2*k1^2*k3^2 + 2*f6*g0*k1*k2*k3^2 - 2*f5*g1*k1*k2*k3^2 + f3*g3*k1*k2*k3^2 - 2*f6*g1*k2^2*k3^2 - f5*g2*k1*k3^3 + 2*f4*g3*k1*k3^3 - 2*f6*g2*k2*k3^3 + f5*g3*k2*k3^3 - g0*k1^2*k2*k4 - 2*g1*k1^2*k3*k4 - g2*k1*k2*k3*k4 - g3*k2^2*k3*k4 + 2*g3*k1*k3^2*k4, b2*b5 + 4*f0*f3*k1^4 + f3*g0^2*k1^4 + 8*f0*f4*k1^3*k2 + 2*f4*g0^2*k1^3*k2 - f1*g0*g3*k1^3*k2 + 2*f0*g1*g3*k1^3*k2 + 12*f0*f5*k1^2*k2^2 + 3*f5*g0^2*k1^2*k2^2 + 6*f0*g2*g3*k1^2*k2^2 + g0^2*g2*g3*k1^2*k2^2 + 8*f0*f6*k1*k2^3 + 2*f6*g0^2*k1*k2^3 + 2*f0*g3^2*k1*k2^3 + 4*f1*f4*k1^3*k3 - 8*f0*f5*k1^3*k3 - 2*f5*g0^2*k1^3*k3 + 2*f4*g0*g1*k1^3*k3 - 2*f3*g0*g2*k1^3*k3 - 4*f0*g2*g3*k1^3*k3 - g0^2*g2*g3*k1^3*k3 + 6*f1*f5*k1^2*k2*k3 - 8*f0*f6*k1^2*k2*k3 - 2*f6*g0^2*k1^2*k2*k3 + 3*f5*g0*g1*k1^2*k2*k3 - 2*f4*g0*g2*k1^2*k2*k3 - f3*g0*g3*k1^2*k2*k3 + 3*f1*g2*g3*k1^2*k2*k3 + g0*g1*g2*g3*k1^2*k2*k3 - 2*f0*g3^2*k1^2*k2*k3 + 4*f1*f6*k1*k2^2*k3 + 2*f6*g0*g1*k1*k2^2*k3 - 3*f5*g0*g2*k1*k2^2*k3 - g0*g2^2*g3*k1*k2^2*k3 + f1*g3^2*k1*k2^2*k3 - 2*f6*g0*g2*k2^3*k3 - f5*g0*g3*k2^3*k3 - g0*g2*g3^2*k2^3*k3 + 4*f5*g0*g2*k1^2*k3^2 - 2*f4*g1*g2*k1^2*k3^2 + f3*g2^2*k1^2*k3^2 - 2*f4*g0*g3*k1^2*k3^2 + 2*g0*g2^2*g3*k1^2*k3^2 - 2*f3*f5*k1*k2*k3^2 + 4*f6*g0*g2*k1*k2*k3^2 - 3*f5*g1*g2*k1*k2*k3^2 - f3*g2*g3*k1*k2*k3^2 - g1*g2^2*g3*k1*k2*k3^2 + g0*g2*g3^2*k1*k2*k3^2 - 2*f6*g1*g2*k2^2*k3^2 - f5*g1*g3*k2^2*k3^2 - g1*g2*g3^2*k2^2*k3^2 - 4*f4*f5*k1*k3^3 - 2*f5*g2^2*k1*k3^3 - 2*f4*g2*g3*k1*k3^3 - g2^3*g3*k1*k3^3 - 2*f5^2*k2*k3^3 - 2*f6*g2^2*k2*k3^3 - 2*f5*g2*g3*k2*k3^3 - g2^2*g3^2*k2*k3^3 + 2*f1*k1^3*k4 + g0*g1*k1^3*k4 + g0*g2*k1^2*k2*k4 + 2*g0*g3*k1*k2^2*k4 + 2*f3*k1^2*k3*k4 - g1*g2*k1^2*k3*k4 - g0*g3*k1^2*k3*k4 - g2^2*k1*k2*k3*k4 + g1*g3*k1*k2*k3*k4 + 2*f5*k2^2*k3*k4 + g2*g3*k2^2*k3*k4 - 6*f5*k1*k3^2*k4 - 3*g2*g3*k1*k3^2*k4 - 4*f6*k2*k3^2*k4 - g3^2*k2*k3^2*k4 - 2*k1*k2*k4^2, b2*b6 - 16*f0*f3*f5*k1^4 - 4*f3*f5*g0^2*k1^4 + 4*f1*f5*g0*g2*k1^4 + 8*f0*f6*g0*g2*k1^4 + 2*f6*g0^3*g2*k1^4 - 8*f0*f5*g1*g2*k1^4 - 8*f0*f5*g0*g3*k1^4 - 2*f5*g0^3*g3*k1^4 - 8*f0*f3*g2*g3*k1^4 - 2*f3*g0^2*g2*g3*k1^4 + 3*f1*g0*g2^2*g3*k1^4 - 6*f0*g1*g2^2*g3*k1^4 + f1*g0*g1*g3^2*k1^4 - 2*f0*g1^2*g3^2*k1^4 - 4*f0*g0*g2*g3^2*k1^4 - g0^3*g2*g3^2*k1^4 - 32*f0*f4*f5*k1^3*k2 - 8*f4*f5*g0^2*k1^3*k2 + 4*f1*f6*g0*g2*k1^3*k2 + 2*f6*g0^2*g1*g2*k1^3*k2 - 8*f0*f5*g2^2*k1^3*k2 + 4*f1*f5*g0*g3*k1^3*k2 + 8*f0*f6*g0*g3*k1^3*k2 + 2*f6*g0^3*g3*k1^3*k2 - 16*f0*f5*g1*g3*k1^3*k2 - 2*f5*g0^2*g1*g3*k1^3*k2 - 16*f0*f4*g2*g3*k1^3*k2 - 4*f4*g0^2*g2*g3*k1^3*k2 - 6*f0*g2^3*g3*k1^3*k2 + 3*f1*g0*g2*g3^2*k1^3*k2 - 8*f0*g1*g2*g3^2*k1^3*k2 - 48*f0*f5^2*k1^2*k2^2 - 12*f5^2*g0^2*k1^2*k2^2 + 2*f6*g0^2*g2^2*k1^2*k2^2 + 4*f1*f6*g0*g3*k1^2*k2^2 + 2*f6*g0^2*g1*g3*k1^2*k2^2 - 48*f0*f5*g2*g3*k1^2*k2^2 - 8*f5*g0^2*g2*g3*k1^2*k2^2 - 12*f0*g2^2*g3^2*k1^2*k2^2 + f1*g0*g3^3*k1^2*k2^2 + g0^2*g1*g3^3*k1^2*k2^2 - 64*f0*f5*f6*k1*k2^3 - 16*f5*f6*g0^2*k1*k2^3 - 32*f0*f6*g2*g3*k1*k2^3 - 4*f6*g0^2*g2*g3*k1*k2^3 - 16*f0*f5*g3^2*k1*k2^3 - 2*f5*g0^2*g3^2*k1*k2^3 - 8*f0*g2*g3^3*k1*k2^3 - 32*f0*f6^2*k2^4 - 8*f6^2*g0^2*k2^4 - 16*f0*f6*g3^2*k2^4 - 2*f6*g0^2*g3^2*k2^4 - 2*f0*g3^4*k2^4 - 16*f1*f4*f5*k1^3*k3 + 32*f0*f5^2*k1^3*k3 + 8*f1*f3*f6*k1^3*k3 - 32*f0*f4*f6*k1^3*k3 + 8*f5^2*g0^2*k1^3*k3 - 8*f4*f6*g0^2*k1^3*k3 - 8*f4*f5*g0*g1*k1^3*k3 + 4*f3*f6*g0*g1*k1^3*k3 + 4*f3*f5*g0*g2*k1^3*k3 + 4*f1*f6*g1*g2*k1^3*k3 + 2*f6*g0*g1^2*g2*k1^3*k3 - 4*f1*f5*g2^2*k1^3*k3 - 8*f0*f6*g2^2*k1^3*k3 - 6*f6*g0^2*g2^2*k1^3*k3 + 4*f1*f6*g0*g3*k1^3*k3 - 4*f1*f5*g1*g3*k1^3*k3 - 8*f0*f6*g1*g3*k1^3*k3 - 2*f5*g0*g1^2*g3*k1^3*k3 - 8*f1*f4*g2*g3*k1^3*k3 + 32*f0*f5*g2*g3*k1^3*k3 + 10*f5*g0^2*g2*g3*k1^3*k3 - 4*f4*g0*g1*g2*g3*k1^3*k3 + f3*g0*g2^2*g3*k1^3*k3 - 3*f1*g2^3*g3*k1^3*k3 + 2*f1*f3*g3^2*k1^3*k3 - 8*f0*f4*g3^2*k1^3*k3 - 2*f4*g0^2*g3^2*k1^3*k3 - f1*g1*g2*g3^2*k1^3*k3 + 6*f0*g2^2*g3^2*k1^3*k3 + 2*g0^2*g2^2*g3^2*k1^3*k3 - 2*f0*g1*g3^3*k1^3*k3 - g0^2*g1*g3^3*k1^3*k3 - 24*f1*f5^2*k1^2*k2*k3 + 48*f0*f5*f6*k1^2*k2*k3 + 12*f5*f6*g0^2*k1^2*k2*k3 - 12*f5^2*g0*g1*k1^2*k2*k3 + 4*f3*f5*g0*g3*k1^2*k2*k3 + 4*f1*f6*g1*g3*k1^2*k2*k3 + 2*f6*g0*g1^2*g3*k1^2*k2*k3 - 24*f1*f5*g2*g3*k1^2*k2*k3 + 24*f0*f6*g2*g3*k1^2*k2*k3 - 2*f6*g0^2*g2*g3*k1^2*k2*k3 - 6*f5*g0*g1*g2*g3*k1^2*k2*k3 - 2*f4*g0*g2^2*g3*k1^2*k2*k3 + 12*f0*f5*g3^2*k1^2*k2*k3 + 5*f5*g0^2*g3^2*k1^2*k2*k3 - 2*f4*g0*g1*g3^2*k1^2*k2*k3 + 2*f3*g0*g2*g3^2*k1^2*k2*k3 - 6*f1*g2^2*g3^2*k1^2*k2*k3 + f1*g1*g3^3*k1^2*k2*k3 + g0*g1^2*g3^3*k1^2*k2*k3 + 6*f0*g2*g3^3*k1^2*k2*k3 + 2*g0^2*g2*g3^3*k1^2*k2*k3 - 32*f1*f5*f6*k1*k2^2*k3 + 32*f0*f6^2*k1*k2^2*k3 + 8*f6^2*g0^2*k1*k2^2*k3 - 16*f5*f6*g0*g1*k1*k2^2*k3 + 4*f5^2*g0*g2*k1*k2^2*k3 - 8*f4*f6*g0*g2*k1*k2^2*k3 - 2*f6*g0*g2^3*k1*k2^2*k3 - 16*f1*f6*g2*g3*k1*k2^2*k3 - 8*f6*g0*g1*g2*g3*k1*k2^2*k3 + 2*f5*g0*g2^2*g3*k1*k2^2*k3 - 8*f1*f5*g3^2*k1*k2^2*k3 + 16*f0*f6*g3^2*k1*k2^2*k3 - 2*f5*g0*g1*g3^2*k1*k2^2*k3 - 2*f4*g0*g2*g3^2*k1*k2^2*k3 - 4*f1*g2*g3^3*k1*k2^2*k3 - g0*g1*g2*g3^3*k1*k2^2*k3 + 2*f0*g3^4*k1*k2^2*k3 - 16*f1*f6^2*k2^3*k3 - 8*f6^2*g0*g1*k2^3*k3 + 4*f5^2*g0*g3*k2^3*k3 - 8*f4*f6*g0*g3*k2^3*k3 - 4*f6*g0*g2^2*g3*k2^3*k3 - 8*f1*f6*g3^2*k2^3*k3 - 6*f6*g0*g1*g3^2*k2^3*k3 + 4*f5*g0*g2*g3^2*k2^3*k3 - 2*f4*g0*g3^3*k2^3*k3 - f1*g3^4*k2^3*k3 - g0*g1*g3^4*k2^3*k3 - 8*f3^2*f6*k1^2*k3^2 - 12*f5^2*g0*g2*k1^2*k3^2 + 24*f4*f6*g0*g2*k1^2*k3^2 - 8*f3*f6*g1*g2*k1^2*k3^2 - 2*f6*g1^2*g2^2*k1^2*k3^2 + 6*f6*g0*g2^3*k1^2*k3^2 - 8*f3*f6*g0*g3*k1^2*k3^2 + 4*f3*f5*g1*g3*k1^2*k3^2 + 2*f5*g1^2*g2*g3*k1^2*k3^2 - 11*f5*g0*g2^2*g3*k1^2*k3^2 - 2*f4*g1*g2^2*g3*k1^2*k3^2 + f3*g2^3*g3*k1^2*k3^2 - 2*f3^2*g3^2*k1^2*k3^2 - 2*f6*g0^2*g3^2*k1^2*k3^2 + 3*f5*g0*g1*g3^2*k1^2*k3^2 - 2*f4*g1^2*g3^2*k1^2*k3^2 + 4*f4*g0*g2*g3^2*k1^2*k3^2 - g0*g2^3*g3^2*k1^2*k3^2 - f3*g0*g3^3*k1^2*k3^2 + 2*g0*g1*g2*g3^3*k1^2*k3^2 + 8*f3*f5^2*k1*k2*k3^2 - 16*f3*f4*f6*k1*k2*k3^2 - 4*f5*f6*g0*g2*k1*k2*k3^2 + 4*f5^2*g1*g2*k1*k2*k3^2 - 8*f4*f6*g1*g2*k1*k2*k3^2 - 4*f3*f6*g2^2*k1*k2*k3^2 - 2*f6*g1*g2^3*k1*k2*k3^2 - 8*f5^2*g0*g3*k1*k2*k3^2 + 16*f4*f6*g0*g3*k1*k2*k3^2 - 8*f3*f6*g1*g3*k1*k2*k3^2 + 8*f3*f5*g2*g3*k1*k2*k3^2 - 4*f6*g1^2*g2*g3*k1*k2*k3^2 + 4*f6*g0*g2^2*g3*k1*k2*k3^2 + 2*f5*g1*g2^2*g3*k1*k2*k3^2 - 4*f3*f4*g3^2*k1*k2*k3^2 + 2*f6*g0*g1*g3^2*k1*k2*k3^2 - 11*f5*g0*g2*g3^2*k1*k2*k3^2 - 2*f4*g1*g2*g3^2*k1*k2*k3^2 + f3*g2^2*g3^2*k1*k2*k3^2 + 4*f4*g0*g3^3*k1*k2*k3^2 - 2*f3*g1*g3^3*k1*k2*k3^2 - g1^2*g2*g3^3*k1*k2*k3^2 - 2*g0*g2^2*g3^3*k1*k2*k3^2 + g0*g1*g3^4*k1*k2*k3^2 - 4*f5*f6*g0*g3*k2^2*k3^2 + 4*f5^2*g1*g3*k2^2*k3^2 - 8*f4*f6*g1*g3*k2^2*k3^2 - 4*f6*g1*g2^2*g3*k2^2*k3^2 - 4*f6*g1^2*g3^2*k2^2*k3^2 - 4*f6*g0*g2*g3^2*k2^2*k3^2 + 4*f5*g1*g2*g3^2*k2^2*k3^2 - f5*g0*g3^3*k2^2*k3^2 - 2*f4*g1*g3^3*k2^2*k3^2 - g1^2*g3^4*k2^2*k3^2 - g0*g2*g3^4*k2^2*k3^2 + 16*f4*f5^2*k1*k3^3 - 32*f4^2*f6*k1*k3^3 + 8*f3*f5*f6*k1*k3^3 + 4*f5*f6*g1*g2*k1*k3^3 + 4*f5^2*g2^2*k1*k3^3 - 16*f4*f6*g2^2*k1*k3^3 - 2*f6*g2^4*k1*k3^3 + 4*f5*f6*g0*g3*k1*k3^3 - 4*f5^2*g1*g3*k1*k3^3 - 8*f4*f6*g1*g3*k1*k3^3 + 16*f4*f5*g2*g3*k1*k3^3 + 4*f3*f6*g2*g3*k1*k3^3 + 3*f5*g2^3*g3*k1*k3^3 - 8*f4^2*g3^2*k1*k3^3 + 2*f3*f5*g3^2*k1*k3^3 + 2*f6*g0*g2*g3^2*k1*k3^3 - 3*f5*g1*g2*g3^2*k1*k3^3 - 2*f4*g1*g3^3*k1*k3^3 + f3*g2*g3^3*k1*k3^3 - g1*g2^2*g3^3*k1*k3^3 + 8*f5^3*k2*k3^3 - 16*f4*f5*f6*k2*k3^3 + 16*f3*f6^2*k2*k3^3 + 8*f6^2*g1*g2*k2*k3^3 - 4*f5*f6*g2^2*k2*k3^3 + 8*f6^2*g0*g3*k2*k3^3 - 12*f5*f6*g1*g3*k2*k3^3 + 12*f5^2*g2*g3*k2*k3^3 - 8*f4*f6*g2*g3*k2*k3^3 - 4*f6*g2^3*g3*k2*k3^3 - 4*f4*f5*g3^2*k2*k3^3 + 8*f3*f6*g3^2*k2*k3^3 - 2*f6*g1*g2*g3^2*k2*k3^3 + 5*f5*g2^2*g3^2*k2*k3^3 + 2*f6*g0*g3^3*k2*k3^3 - 3*f5*g1*g3^3*k2*k3^3 - 2*f4*g2*g3^3*k2*k3^3 + f3*g3^4*k2*k3^3 - g1*g2*g3^4*k2*k3^3 - 8*f1*f5*k1^3*k4 - 16*f0*f6*k1^3*k4 - 4*f6*g0^2*k1^3*k4 - 4*f5*g0*g1*k1^3*k4 - 4*f1*g2*g3*k1^3*k4 - 2*g0*g1*g2*g3*k1^3*k4 - 4*f0*g3^2*k1^3*k4 - g0^2*g3^2*k1^3*k4 - 8*f1*f6*k1^2*k2*k4 - 4*f6*g0*g1*k1^2*k2*k4 - 8*f5*g0*g2*k1^2*k2*k4 - 5*g0*g2^2*g3*k1^2*k2*k4 - 2*f1*g3^2*k1^2*k2*k4 - 2*g0*g1*g3^2*k1^2*k2*k4 - 8*f6*g0*g2*k1*k2^2*k4 - 8*f5*g0*g3*k1*k2^2*k4 - 6*g0*g2*g3^2*k1*k2^2*k4 - 8*f6*g0*g3*k2^3*k4 - 2*g0*g3^3*k2^3*k4 - 8*f3*f5*k1^2*k3*k4 + 16*f6*g0*g2*k1^2*k3*k4 - 4*f5*g1*g2*k1^2*k3*k4 - 4*f5*g0*g3*k1^2*k3*k4 - 4*f3*g2*g3*k1^2*k3*k4 - 4*g1*g2^2*g3*k1^2*k3*k4 - 2*g1^2*g3^2*k1^2*k3*k4 + 16*f6*g0*g3*k1*k2*k3*k4 - 8*f5*g1*g3*k1*k2*k3*k4 - g2^3*g3*k1*k2*k3*k4 - 4*g1*g2*g3^2*k1*k2*k3*k4 + 3*g0*g3^3*k1*k2*k3*k4 - 8*f5^2*k2^2*k3*k4 + 16*f4*f6*k2^2*k3*k4 + 4*f6*g2^2*k2^2*k3*k4 - 8*f5*g2*g3*k2^2*k3*k4 + 4*f4*g3^2*k2^2*k3*k4 - g2^2*g3^2*k2^2*k3*k4 + 24*f5^2*k1*k3^2*k4 - 48*f4*f6*k1*k3^2*k4 - 12*f6*g2^2*k1*k3^2*k4 - 8*f6*g1*g3*k1*k3^2*k4 + 24*f5*g2*g3*k1*k3^2*k4 - 12*f4*g3^2*k1*k3^2*k4 + 3*g2^2*g3^2*k1*k3^2*k4 - 2*g1*g3^3*k1*k3^2*k4 + 8*f5*f6*k2*k3^2*k4 + 4*f6*g2*g3*k2*k3^2*k4 + 2*f5*g3^2*k2*k3^2*k4 + g2*g3^3*k2*k3^2*k4 + 8*f5*k1*k2*k4^2 + 4*g2*g3*k1*k2*k4^2 + 8*f6*k2^2*k4^2 + 2*g3^2*k2^2*k4^2 - 16*f6*k1*k3*k4^2 - 4*g3^2*k1*k3*k4^2, b3^2 - 4*f0*k1^2*k2^2 - g0^2*k1^2*k2^2 - 4*f1*k1^2*k2*k3 - 2*g0*g1*k1^2*k2*k3 - 4*f2*k1^2*k3^2 - g1^2*k1^2*k3^2 + 2*g0*g3*k1*k2*k3^2 + 2*g1*g3*k1*k3^3 - 4*f6*k3^4 - g3^2*k3^4 - 4*k1*k3^2*k4, b3*b4 + f1*g0*k1^3*k2 - 2*f0*g1*k1^3*k2 - 2*f0*g2*k1^2*k2^2 - 2*f0*g3*k1*k2^3 + 2*f2*g0*k1^3*k3 - f1*g1*k1^3*k3 + f3*g0*k1^2*k2*k3 - 2*f1*g2*k1^2*k2*k3 + 2*f0*g3*k1^2*k2*k3 - 2*f1*g3*k1*k2^2*k3 + f3*g1*k1^2*k3^2 - 2*f2*g2*k1^2*k3^2 + f1*g3*k1^2*k3^2 - f5*g0*k1*k2*k3^2 - 2*f2*g3*k1*k2*k3^2 - 2*f6*g0*k2^2*k3^2 + 2*f6*g0*k1*k3^3 - f5*g1*k1*k3^3 - f3*g3*k1*k3^3 - 2*f6*g1*k2*k3^3 - 2*f6*g2*k3^4 + f5*g3*k3^4 - g0*k1*k2^2*k4 + 2*g0*k1^2*k3*k4 - g1*k1*k2*k3*k4 - 2*g2*k1*k3^2*k4 - g3*k2*k3^2*k4, b3*b5 + f1^2*k1^4 - 4*f0*f2*k1^4 - f2*g0^2*k1^4 + f1*g0*g1*k1^4 - f0*g1^2*k1^4 + f1*g0*g2*k1^3*k2 - 2*f0*g1*g2*k1^3*k2 + 4*f0*f4*k1^2*k2^2 + f4*g0^2*k1^2*k2^2 - f0*g2^2*k1^2*k2^2 + 8*f0*f5*k1*k2^3 + 2*f5*g0^2*k1*k2^3 + 4*f0*g2*g3*k1*k2^3 + g0^2*g2*g3*k1*k2^3 + 4*f0*f6*k2^4 + f6*g0^2*k2^4 + f0*g3^2*k2^4 + 2*f2*g0*g2*k1^3*k3 - f1*g1*g2*k1^3*k3 - f1*g0*g3*k1^3*k3 + 2*f0*g1*g3*k1^3*k3 + 4*f1*f4*k1^2*k2*k3 - 4*f0*f5*k1^2*k2*k3 - f5*g0^2*k1^2*k2*k3 + 2*f4*g0*g1*k1^2*k2*k3 - f1*g2^2*k1^2*k2*k3 - 2*f0*g2*g3*k1^2*k2*k3 - g0^2*g2*g3*k1^2*k2*k3 + 8*f1*f5*k1*k2^2*k3 + 4*f5*g0*g1*k1*k2^2*k3 - f3*g0*g3*k1*k2^2*k3 + 4*f1*g2*g3*k1*k2^2*k3 + 2*g0*g1*g2*g3*k1*k2^2*k3 + 4*f1*f6*k2^3*k3 + 2*f6*g0*g1*k2^3*k3 + f1*g3^2*k2^3*k3 - f3^2*k1^2*k3^2 + 4*f2*f4*k1^2*k3^2 - 2*f1*f5*k1^2*k3^2 - 4*f0*f6*k1^2*k3^2 - f6*g0^2*k1^2*k3^2 - f5*g0*g1*k1^2*k3^2 + f4*g1^2*k1^2*k3^2 - f2*g2^2*k1^2*k3^2 - f1*g2*g3*k1^2*k3^2 - g0*g1*g2*g3*k1^2*k3^2 - f0*g3^2*k1^2*k3^2 + 8*f2*f5*k1*k2*k3^2 + 2*f5*g1^2*k1*k2*k3^2 + f5*g0*g2*k1*k2*k3^2 - 2*f4*g0*g3*k1*k2*k3^2 - f3*g1*g3*k1*k2*k3^2 + 4*f2*g2*g3*k1*k2*k3^2 + g1^2*g2*g3*k1*k2*k3^2 + g0*g2^2*g3*k1*k2*k3^2 + 4*f2*f6*k2^2*k3^2 + f6*g1^2*k2^2*k3^2 - 2*f5*g0*g3*k2^2*k3^2 + f2*g3^2*k2^2*k3^2 - g0*g2*g3^2*k2^2*k3^2 + 4*f3*f5*k1*k3^3 + 2*f6*g0*g2*k1*k3^3 + f5*g1*g2*k1*k3^3 + f5*g0*g3*k1*k3^3 - 2*f4*g1*g3*k1*k3^3 + 2*f3*g2*g3*k1*k3^3 + g1*g2^2*g3*k1*k3^3 + g0*g2*g3^2*k1*k3^3 + 4*f3*f6*k2*k3^3 - 2*f5*g1*g3*k2*k3^3 + f3*g3^2*k2*k3^3 - g1*g2*g3^2*k2*k3^3 - 3*f5^2*k3^4 + 4*f4*f6*k3^4 - f6*g2^2*k3^4 - 3*f5*g2*g3*k3^4 + f4*g3^2*k3^4 - g2^2*g3^2*k3^4 - 4*f0*k1^3*k4 - g0^2*k1^3*k4 + g0*g3*k2^3*k4 + 2*g0*g2*k1^2*k3*k4 + 2*f3*k1*k2*k3*k4 + g1*g3*k2^2*k3*k4 + 4*f4*k1*k3^2*k4 - g2^2*k1*k3^2*k4 + 4*f5*k2*k3^2*k4 + 2*g2*g3*k2*k3^2*k4 - k2^2*k4^2, b3*b6 - 6*f1^2*f5*k1^4 + 24*f0*f2*f5*k1^4 + 6*f2*f5*g0^2*k1^4 - 6*f1*f5*g0*g1*k1^4 + 6*f0*f5*g1^2*k1^4 - 3*f1^2*g2*g3*k1^4 + 12*f0*f2*g2*g3*k1^4 + 3*f2*g0^2*g2*g3*k1^4 - 3*f1*g0*g1*g2*g3*k1^4 + 3*f0*g1^2*g2*g3*k1^4 + 8*f0*f3*f5*k1^3*k2 - 8*f1^2*f6*k1^3*k2 + 32*f0*f2*f6*k1^3*k2 + 2*f3*f5*g0^2*k1^3*k2 + 8*f2*f6*g0^2*k1^3*k2 - 8*f1*f6*g0*g1*k1^3*k2 + 8*f0*f6*g1^2*k1^3*k2 - 2*f1*f5*g0*g2*k1^3*k2 + 8*f0*f6*g0*g2*k1^3*k2 + 2*f6*g0^3*g2*k1^3*k2 + 4*f0*f5*g1*g2*k1^3*k2 - 8*f0*f5*g0*g3*k1^3*k2 - 2*f5*g0^3*g3*k1^3*k2 + 4*f0*f3*g2*g3*k1^3*k2 + f3*g0^2*g2*g3*k1^3*k2 - 2*f1^2*g3^2*k1^3*k2 + 8*f0*f2*g3^2*k1^3*k2 + 2*f2*g0^2*g3^2*k1^3*k2 - f1*g0*g1*g3^2*k1^3*k2 - 4*f0*g0*g2*g3^2*k1^3*k2 - g0^3*g2*g3^2*k1^3*k2 - 8*f0*f4*f5*k1^2*k2^2 + 32*f0*f3*f6*k1^2*k2^2 - 2*f4*f5*g0^2*k1^2*k2^2 + 8*f3*f6*g0^2*k1^2*k2^2 - 4*f1*f6*g0*g2*k1^2*k2^2 + 16*f0*f6*g1*g2*k1^2*k2^2 + 2*f6*g0^2*g1*g2*k1^2*k2^2 - 2*f0*f5*g2^2*k1^2*k2^2 - 2*f1*f5*g0*g3*k1^2*k2^2 + 8*f0*f6*g0*g3*k1^2*k2^2 + 2*f6*g0^3*g3*k1^2*k2^2 - 4*f0*f5*g1*g3*k1^2*k2^2 - 2*f5*g0^2*g1*g3*k1^2*k2^2 - 4*f0*f4*g2*g3*k1^2*k2^2 - f4*g0^2*g2*g3*k1^2*k2^2 - 3*f0*g2^3*g3*k1^2*k2^2 + 8*f0*f3*g3^2*k1^2*k2^2 + 2*f3*g0^2*g3^2*k1^2*k2^2 - 2*f1*g0*g2*g3^2*k1^2*k2^2 + 2*f0*g1*g2*g3^2*k1^2*k2^2 - 24*f0*f5^2*k1*k2^3 + 32*f0*f4*f6*k1*k2^3 - 6*f5^2*g0^2*k1*k2^3 + 8*f4*f6*g0^2*k1*k2^3 + 8*f0*f6*g2^2*k1*k2^3 + 2*f6*g0^2*g2^2*k1*k2^3 - 4*f1*f6*g0*g3*k1*k2^3 + 16*f0*f6*g1*g3*k1*k2^3 + 2*f6*g0^2*g1*g3*k1*k2^3 - 24*f0*f5*g2*g3*k1*k2^3 - 5*f5*g0^2*g2*g3*k1*k2^3 + 8*f0*f4*g3^2*k1*k2^3 + 2*f4*g0^2*g3^2*k1*k2^3 - 4*f0*g2^2*g3^2*k1*k2^3 - f1*g0*g3^3*k1*k2^3 + 4*f0*g1*g3^3*k1*k2^3 + g0^2*g1*g3^3*k1*k2^3 - 8*f0*f5*f6*k2^4 - 2*f5*f6*g0^2*k2^4 - 4*f0*f6*g2*g3*k2^4 - f6*g0^2*g2*g3*k2^4 - 2*f0*f5*g3^2*k2^4 - f0*g2*g3^3*k2^4 + 4*f1*f3*f5*k1^3*k3 + 2*f3*f5*g0*g1*k1^3*k3 - 4*f2*f5*g0*g2*k1^3*k3 + 4*f1*f6*g0*g2*k1^3*k3 + 2*f1*f5*g1*g2*k1^3*k3 + 2*f6*g0^2*g1*g2*k1^3*k3 + 2*f1*f5*g0*g3*k1^3*k3 - 12*f0*f5*g1*g3*k1^3*k3 - 2*f5*g0^2*g1*g3*k1^3*k3 + 2*f1*f3*g2*g3*k1^3*k3 + f3*g0*g1*g2*g3*k1^3*k3 + 2*f2*g0*g1*g3^2*k1^3*k3 - f1*g1^2*g3^2*k1^3*k3 + f1*g0*g2*g3^2*k1^3*k3 - 6*f0*g1*g2*g3^2*k1^3*k3 - g0^2*g1*g2*g3^2*k1^3*k3 - 8*f1*f4*f5*k1^2*k2*k3 + 8*f0*f5^2*k1^2*k2*k3 + 24*f1*f3*f6*k1^2*k2*k3 - 32*f0*f4*f6*k1^2*k2*k3 + 2*f5^2*g0^2*k1^2*k2*k3 - 8*f4*f6*g0^2*k1^2*k2*k3 - 4*f4*f5*g0*g1*k1^2*k2*k3 + 12*f3*f6*g0*g1*k1^2*k2*k3 + 2*f3*f5*g0*g2*k1^2*k2*k3 - 8*f2*f6*g0*g2*k1^2*k2*k3 + 12*f1*f6*g1*g2*k1^2*k2*k3 + 4*f6*g0*g1^2*g2*k1^2*k2*k3 - 2*f1*f5*g2^2*k1^2*k2*k3 - 8*f0*f6*g2^2*k1^2*k2*k3 - 4*f6*g0^2*g2^2*k1^2*k2*k3 - 4*f2*f5*g0*g3*k1^2*k2*k3 + 16*f1*f6*g0*g3*k1^2*k2*k3 - 6*f1*f5*g1*g3*k1^2*k2*k3 - 24*f0*f6*g1*g3*k1^2*k2*k3 + 2*f6*g0^2*g1*g3*k1^2*k2*k3 - 4*f5*g0*g1^2*g3*k1^2*k2*k3 - 4*f1*f4*g2*g3*k1^2*k2*k3 + 8*f0*f5*g2*g3*k1^2*k2*k3 + 5*f5*g0^2*g2*g3*k1^2*k2*k3 - 2*f4*g0*g1*g2*g3*k1^2*k2*k3 + 2*f3*g0*g2^2*g3*k1^2*k2*k3 - 3*f1*g2^3*g3*k1^2*k2*k3 + 6*f1*f3*g3^2*k1^2*k2*k3 - 8*f0*f4*g3^2*k1^2*k2*k3 - 2*f4*g0^2*g3^2*k1^2*k2*k3 + 4*f3*g0*g1*g3^2*k1^2*k2*k3 - 4*f2*g0*g2*g3^2*k1^2*k2*k3 + g0^2*g2^2*g3^2*k1^2*k2*k3 + 2*f1*g0*g3^3*k1^2*k2*k3 - 6*f0*g1*g3^3*k1^2*k2*k3 - g0^2*g1*g3^3*k1^2*k2*k3 - 24*f1*f5^2*k1*k2^2*k3 + 32*f1*f4*f6*k1*k2^2*k3 - 32*f0*f5*f6*k1*k2^2*k3 - 8*f5*f6*g0^2*k1*k2^2*k3 - 12*f5^2*g0*g1*k1*k2^2*k3 + 16*f4*f6*g0*g1*k1*k2^2*k3 + 8*f1*f6*g2^2*k1*k2^2*k3 + 4*f6*g0*g1*g2^2*k1*k2^2*k3 + 2*f3*f5*g0*g3*k1*k2^2*k3 - 8*f2*f6*g0*g3*k1*k2^2*k3 + 12*f1*f6*g1*g3*k1*k2^2*k3 + 4*f6*g0*g1^2*g3*k1*k2^2*k3 - 24*f1*f5*g2*g3*k1*k2^2*k3 - 16*f0*f6*g2*g3*k1*k2^2*k3 - 4*f6*g0^2*g2*g3*k1*k2^2*k3 - 10*f5*g0*g1*g2*g3*k1*k2^2*k3 + 8*f1*f4*g3^2*k1*k2^2*k3 - 8*f0*f5*g3^2*k1*k2^2*k3 + f5*g0^2*g3^2*k1*k2^2*k3 + 4*f4*g0*g1*g3^2*k1*k2^2*k3 + f3*g0*g2*g3^2*k1*k2^2*k3 - 4*f1*g2^2*g3^2*k1*k2^2*k3 - 2*f2*g0*g3^3*k1*k2^2*k3 + 3*f1*g1*g3^3*k1*k2^2*k3 + 2*g0*g1^2*g3^3*k1*k2^2*k3 - 4*f0*g2*g3^3*k1*k2^2*k3 + g0^2*g2*g3^3*k1*k2^2*k3 - 8*f1*f5*f6*k2^3*k3 - 32*f0*f6^2*k2^3*k3 - 8*f6^2*g0^2*k2^3*k3 - 4*f5*f6*g0*g1*k2^3*k3 - 4*f1*f6*g2*g3*k2^3*k3 - 2*f6*g0*g1*g2*g3*k2^3*k3 - 2*f1*f5*g3^2*k2^3*k3 - 16*f0*f6*g3^2*k2^3*k3 - 2*f6*g0^2*g3^2*k2^3*k3 - f1*g2*g3^3*k2^3*k3 - 2*f0*g3^4*k2^3*k3 + 2*f3^2*f5*k1^2*k3^2 - 8*f2*f4*f5*k1^2*k3^2 + 4*f1*f5^2*k1^2*k3^2 + 16*f2*f3*f6*k1^2*k3^2 - 16*f1*f4*f6*k1^2*k3^2 + 24*f0*f5*f6*k1^2*k3^2 + 6*f5*f6*g0^2*k1^2*k3^2 + 2*f5^2*g0*g1*k1^2*k3^2 - 8*f4*f6*g0*g1*k1^2*k3^2 - 2*f4*f5*g1^2*k1^2*k3^2 + 4*f3*f6*g1^2*k1^2*k3^2 - 4*f3*f6*g0*g2*k1^2*k3^2 + 2*f3*f5*g1*g2*k1^2*k3^2 + 8*f2*f6*g1*g2*k1^2*k3^2 + 2*f6*g1^3*g2*k1^2*k3^2 - 2*f2*f5*g2^2*k1^2*k3^2 - 4*f1*f6*g2^2*k1^2*k3^2 - 4*f6*g0*g1*g2^2*k1^2*k3^2 + 2*f3*f5*g0*g3*k1^2*k3^2 + 8*f2*f6*g0*g3*k1^2*k3^2 - 8*f2*f5*g1*g3*k1^2*k3^2 - 4*f1*f6*g1*g3*k1^2*k3^2 - 2*f5*g1^3*g3*k1^2*k3^2 + f3^2*g2*g3*k1^2*k3^2 - 4*f2*f4*g2*g3*k1^2*k3^2 + 4*f1*f5*g2*g3*k1^2*k3^2 + 12*f0*f6*g2*g3*k1^2*k3^2 + f6*g0^2*g2*g3*k1^2*k3^2 + 5*f5*g0*g1*g2*g3*k1^2*k3^2 - f4*g1^2*g2*g3*k1^2*k3^2 + 2*f3*g1*g2^2*g3*k1^2*k3^2 - 3*f2*g2^3*g3*k1^2*k3^2 + 4*f2*f3*g3^2*k1^2*k3^2 - 4*f1*f4*g3^2*k1^2*k3^2 + 6*f0*f5*g3^2*k1^2*k3^2 + 2*f5*g0^2*g3^2*k1^2*k3^2 - 2*f4*g0*g1*g3^2*k1^2*k3^2 + 2*f3*g1^2*g3^2*k1^2*k3^2 + f3*g0*g2*g3^2*k1^2*k3^2 - 2*f2*g1*g2*g3^2*k1^2*k3^2 + g0*g1*g2^2*g3^2*k1^2*k3^2 - f1*g1*g3^3*k1^2*k3^2 - g0*g1^2*g3^3*k1^2*k3^2 + 3*f0*g2*g3^3*k1^2*k3^2 + g0^2*g2*g3^3*k1^2*k3^2 - 24*f2*f5^2*k1*k2*k3^2 + 32*f2*f4*f6*k1*k2*k3^2 - 16*f1*f5*f6*k1*k2*k3^2 + 32*f0*f6^2*k1*k2*k3^2 + 8*f6^2*g0^2*k1*k2*k3^2 - 8*f5*f6*g0*g1*k1*k2*k3^2 - 6*f5^2*g1^2*k1*k2*k3^2 + 8*f4*f6*g1^2*k1*k2*k3^2 - 6*f5^2*g0*g2*k1*k2*k3^2 + 8*f4*f6*g0*g2*k1*k2*k3^2 + 8*f2*f6*g2^2*k1*k2*k3^2 + 2*f6*g1^2*g2^2*k1*k2*k3^2 + 2*f6*g0*g2^3*k1*k2*k3^2 + 4*f4*f5*g0*g3*k1*k2*k3^2 - 12*f3*f6*g0*g3*k1*k2*k3^2 + 2*f3*f5*g1*g3*k1*k2*k3^2 + 8*f2*f6*g1*g3*k1*k2*k3^2 + 2*f6*g1^3*g3*k1*k2*k3^2 - 24*f2*f5*g2*g3*k1*k2*k3^2 - 8*f1*f6*g2*g3*k1*k2*k3^2 - 6*f6*g0*g1*g2*g3*k1*k2*k3^2 - 5*f5*g1^2*g2*g3*k1*k2*k3^2 - 6*f5*g0*g2^2*g3*k1*k2*k3^2 + 8*f2*f4*g3^2*k1*k2*k3^2 - 4*f1*f5*g3^2*k1*k2*k3^2 + 16*f0*f6*g3^2*k1*k2*k3^2 - 2*f6*g0^2*g3^2*k1*k2*k3^2 + 4*f5*g0*g1*g3^2*k1*k2*k3^2 + 2*f4*g1^2*g3^2*k1*k2*k3^2 + 4*f4*g0*g2*g3^2*k1*k2*k3^2 + f3*g1*g2*g3^2*k1*k2*k3^2 - 4*f2*g2^2*g3^2*k1*k2*k3^2 - 3*f3*g0*g3^3*k1*k2*k3^2 + 2*f2*g1*g3^3*k1*k2*k3^2 + g1^3*g3^3*k1*k2*k3^2 - 2*f1*g2*g3^3*k1*k2*k3^2 + 2*g0*g1*g2*g3^3*k1*k2*k3^2 + 2*f0*g3^4*k1*k2*k3^2 - 8*f2*f5*f6*k2^2*k3^2 - 16*f1*f6^2*k2^2*k3^2 - 8*f6^2*g0*g1*k2^2*k3^2 - 2*f5*f6*g1^2*k2^2*k3^2 - 4*f5*f6*g0*g2*k2^2*k3^2 + 6*f5^2*g0*g3*k2^2*k3^2 - 8*f4*f6*g0*g3*k2^2*k3^2 - 4*f2*f6*g2*g3*k2^2*k3^2 - f6*g1^2*g2*g3*k2^2*k3^2 - 6*f6*g0*g2^2*g3*k2^2*k3^2 - 2*f2*f5*g3^2*k2^2*k3^2 - 8*f1*f6*g3^2*k2^2*k3^2 - 6*f6*g0*g1*g3^2*k2^2*k3^2 + 5*f5*g0*g2*g3^2*k2^2*k3^2 - 2*f4*g0*g3^3*k2^2*k3^2 - f2*g2*g3^3*k2^2*k3^2 - f1*g3^4*k2^2*k3^2 - g0*g1*g3^4*k2^2*k3^2 - 12*f3*f5^2*k1*k3^3 + 16*f3*f4*f6*k1*k3^3 - 6*f5^2*g1*g2*k1*k3^3 + 8*f4*f6*g1*g2*k1*k3^3 + 4*f3*f6*g2^2*k1*k3^3 + 2*f6*g1*g2^3*k1*k3^3 - 6*f5^2*g0*g3*k1*k3^3 + 8*f4*f6*g0*g3*k1*k3^3 + 4*f4*f5*g1*g3*k1*k3^3 - 4*f3*f6*g1*g3*k1*k3^3 - 12*f3*f5*g2*g3*k1*k3^3 - 2*f6*g1^2*g2*g3*k1*k3^3 + 4*f6*g0*g2^2*g3*k1*k3^3 - 6*f5*g1*g2^2*g3*k1*k3^3 + 4*f3*f4*g3^2*k1*k3^3 + 3*f5*g1^2*g3^2*k1*k3^3 - 7*f5*g0*g2*g3^2*k1*k3^3 + 4*f4*g1*g2*g3^2*k1*k3^3 - 2*f3*g2^2*g3^2*k1*k3^3 + 2*f4*g0*g3^3*k1*k3^3 - f3*g1*g3^3*k1*k3^3 + g1^2*g2*g3^3*k1*k3^3 - g0*g2^2*g3^3*k1*k3^3 + g0*g1*g3^4*k1*k3^3 - 8*f3*f5*f6*k2*k3^3 - 4*f5*f6*g1*g2*k2*k3^3 - 4*f5*f6*g0*g3*k2*k3^3 + 6*f5^2*g1*g3*k2*k3^3 - 8*f4*f6*g1*g3*k2*k3^3 - 4*f3*f6*g2*g3*k2*k3^3 - 6*f6*g1*g2^2*g3*k2*k3^3 - 2*f3*f5*g3^2*k2*k3^3 - 4*f6*g1^2*g3^2*k2*k3^3 - 4*f6*g0*g2*g3^2*k2*k3^3 + 5*f5*g1*g2*g3^2*k2*k3^3 - f5*g0*g3^3*k2*k3^3 - 2*f4*g1*g3^3*k2*k3^3 - f3*g2*g3^3*k2*k3^3 - g1^2*g3^4*k2*k3^3 - g0*g2*g3^4*k2*k3^3 + 10*f5^3*k3^4 - 24*f4*f5*f6*k3^4 + 16*f3*f6^2*k3^4 + 8*f6^2*g1*g2*k3^4 - 6*f5*f6*g2^2*k3^4 + 8*f6^2*g0*g3*k3^4 - 12*f5*f6*g1*g3*k3^4 + 15*f5^2*g2*g3*k3^4 - 12*f4*f6*g2*g3*k3^4 - 5*f6*g2^3*g3*k3^4 - 6*f4*f5*g3^2*k3^4 + 8*f3*f6*g3^2*k3^4 - 2*f6*g1*g2*g3^2*k3^4 + 6*f5*g2^2*g3^2*k3^4 + 2*f6*g0*g3^3*k3^4 - 3*f5*g1*g3^3*k3^4 - 3*f4*g2*g3^3*k3^4 + f3*g3^4*k3^4 - g1*g2*g3^4*k3^4 + 24*f0*f5*k1^3*k4 + 6*f5*g0^2*k1^3*k4 + 12*f0*g2*g3*k1^3*k4 + 3*g0^2*g2*g3*k1^3*k4 + 4*f1*f5*k1^2*k2*k4 + 16*f0*f6*k1^2*k2*k4 + 4*f6*g0^2*k1^2*k2*k4 + 2*f5*g0*g1*k1^2*k2*k4 + 2*f1*g2*g3*k1^2*k2*k4 + g0*g1*g2*g3*k1^2*k2*k4 + 4*f0*g3^2*k1^2*k2*k4 + g0^2*g3^2*k1^2*k2*k4 + 8*f1*f6*k1*k2^2*k4 + 4*f6*g0*g1*k1*k2^2*k4 - 2*f5*g0*g2*k1*k2^2*k4 - 2*g0*g2^2*g3*k1*k2^2*k4 + 2*f1*g3^2*k1*k2^2*k4 - 2*f5*g0*g3*k2^3*k4 - g0*g2*g3^2*k2^3*k4 + 8*f2*f5*k1^2*k3*k4 - 8*f1*f6*k1^2*k3*k4 - 4*f6*g0*g1*k1^2*k3*k4 + 2*f5*g1^2*k1^2*k3*k4 - 4*f5*g0*g2*k1^2*k3*k4 + 4*f2*g2*g3*k1^2*k3*k4 + g1^2*g2*g3*k1^2*k3*k4 - 2*f1*g3^2*k1^2*k3*k4 + g0*g1*g3^2*k1^2*k3*k4 - 4*f3*f5*k1*k2*k3*k4 + 16*f2*f6*k1*k2*k3*k4 + 4*f6*g1^2*k1*k2*k3*k4 - 2*f5*g1*g2*k1*k2*k3*k4 - 10*f5*g0*g3*k1*k2*k3*k4 - 2*f3*g2*g3*k1*k2*k3*k4 - 2*g1*g2^2*g3*k1*k2*k3*k4 + 4*f2*g3^2*k1*k2*k3*k4 - 6*g0*g2*g3^2*k1*k2*k3*k4 - 8*f6*g0*g3*k2^2*k3*k4 - 2*f5*g1*g3*k2^2*k3*k4 - g1*g2*g3^2*k2^2*k3*k4 - 2*g0*g3^3*k2^2*k3*k4 - 8*f4*f5*k1*k3^2*k4 + 24*f3*f6*k1*k3^2*k4 + 12*f6*g1*g2*k1*k3^2*k4 - 2*f5*g2^2*k1*k3^2*k4 + 12*f6*g0*g3*k1*k3^2*k4 - 12*f5*g1*g3*k1*k3^2*k4 - 4*f4*g2*g3*k1*k3^2*k4 - 3*g2^3*g3*k1*k3^2*k4 + 6*f3*g3^2*k1*k3^2*k4 - 3*g1*g2*g3^2*k1*k3^2*k4 + g0*g3^3*k1*k3^2*k4 - 12*f5^2*k2*k3^2*k4 + 16*f4*f6*k2*k3^2*k4 + 4*f6*g2^2*k2*k3^2*k4 - 12*f5*g2*g3*k2*k3^2*k4 + 4*f4*g3^2*k2*k3^2*k4 - 2*g2^2*g3^2*k2*k3^2*k4 + 2*f5*k2^2*k4^2 + g2*g3*k2^2*k4^2 + 8*f5*k1*k3*k4^2 + 4*g2*g3*k1*k3*k4^2 + 8*f6*k2*k3*k4^2 + 2*g3^2*k2*k3*k4^2, b4^2 - f2*g0^2*k1^4 + f1*g0*g1*k1^4 - f0*g1^2*k1^4 - f3*g0^2*k1^3*k2 + f1*g0*g2*k1^3*k2 - 2*f0*g1*g2*k1^3*k2 - f4*g0^2*k1^2*k2^2 - f0*g2^2*k1^2*k2^2 + f1*g0*g3*k1^2*k2^2 - 2*f0*g1*g3*k1^2*k2^2 - f5*g0^2*k1*k2^3 - 2*f0*g2*g3*k1*k2^3 - f6*g0^2*k2^4 - f0*g3^2*k2^4 - f3*g0*g1*k1^3*k3 + 2*f2*g0*g2*k1^3*k3 - f1*g1*g2*k1^3*k3 - f1*g0*g3*k1^3*k3 + 2*f0*g1*g3*k1^3*k3 + f5*g0^2*k1^2*k2*k3 - 2*f4*g0*g1*k1^2*k2*k3 + f3*g0*g2*k1^2*k2*k3 - f1*g2^2*k1^2*k2*k3 + 2*f2*g0*g3*k1^2*k2*k3 - f1*g1*g3*k1^2*k2*k3 + 2*f0*g2*g3*k1^2*k2*k3 + 2*f6*g0^2*k1*k2^2*k3 - 2*f5*g0*g1*k1*k2^2*k3 + f3*g0*g3*k1*k2^2*k3 - 2*f1*g2*g3*k1*k2^2*k3 + 2*f0*g3^2*k1*k2^2*k3 - 2*f6*g0*g1*k2^3*k3 - f1*g3^2*k2^3*k3 - f6*g0^2*k1^2*k3^2 + f5*g0*g1*k1^2*k3^2 - f4*g1^2*k1^2*k3^2 + f3*g1*g2*k1^2*k3^2 - f2*g2^2*k1^2*k3^2 + f3*g0*g3*k1^2*k3^2 + f1*g2*g3*k1^2*k3^2 - f0*g3^2*k1^2*k3^2 + 2*f6*g0*g1*k1*k2*k3^2 - f5*g1^2*k1*k2*k3^2 - f5*g0*g2*k1*k2*k3^2 + 2*f4*g0*g3*k1*k2*k3^2 + f3*g1*g3*k1*k2*k3^2 - 2*f2*g2*g3*k1*k2*k3^2 + f1*g3^2*k1*k2*k3^2 - f6*g1^2*k2^2*k3^2 - 2*f6*g0*g2*k2^2*k3^2 + f5*g0*g3*k2^2*k3^2 - f2*g3^2*k2^2*k3^2 + 2*f6*g0*g2*k1*k3^3 - f5*g1*g2*k1*k3^3 - f5*g0*g3*k1*k3^3 + 2*f4*g1*g3*k1*k3^3 - f3*g2*g3*k1*k3^3 - 2*f6*g1*g2*k2*k3^3 + f5*g1*g3*k2*k3^3 - f3*g3^2*k2*k3^3 - f6*g2^2*k3^4 + f5*g2*g3*k3^4 - f4*g3^2*k3^4 - g0^2*k1^3*k4 - g0*g1*k1^2*k2*k4 - g0*g2*k1*k2^2*k4 - g0*g3*k2^3*k4 - g1^2*k1^2*k3*k4 + 2*g0*g2*k1^2*k3*k4 - g1*g2*k1*k2*k3*k4 + 3*g0*g3*k1*k2*k3*k4 - g1*g3*k2^2*k3*k4 - g2^2*k1*k3^2*k4 + 2*g1*g3*k1*k3^2*k4 - g2*g3*k2*k3^2*k4 - g3^2*k3^3*k4, b4*b5 - f1*f3*g0*k1^4 + 2*f0*f3*g1*k1^4 + (f1^2*g2*k1^4)/2 - 2*f0*f2*g2*k1^4 - (f2*g0^2*g2*k1^4)/2 + (f1*g0*g1*g2*k1^4)/2 - (f0*g1^2*g2*k1^4)/2 - 2*f1*f4*g0*k1^3*k2 + 4*f0*f4*g1*k1^3*k2 - (f3*g0^2*g2*k1^3*k2)/2 + (f1*g0*g2^2*k1^3*k2)/2 - f0*g1*g2^2*k1^3*k2 + f1^2*g3*k1^3*k2 - 4*f0*f2*g3*k1^3*k2 - 3*f1*f5*g0*k1^2*k2^2 + 6*f0*f5*g1*k1^2*k2^2 + 2*f0*f4*g2*k1^2*k2^2 - (f4*g0^2*g2*k1^2*k2^2)/2 - (f0*g2^3*k1^2*k2^2)/2 - 2*f0*f3*g3*k1^2*k2^2 - (f1*g0*g2*g3*k1^2*k2^2)/2 + f0*g1*g2*g3*k1^2*k2^2 - 2*f1*f6*g0*k1*k2^3 + 4*f0*f6*g1*k1*k2^3 + 4*f0*f5*g2*k1*k2^3 - (f5*g0^2*g2*k1*k2^3)/2 + f0*g2^2*g3*k1*k2^3 + 2*f0*f6*g2*k2^4 - (f6*g0^2*g2*k2^4)/2 + 2*f0*f5*g3*k2^4 + (3*f0*g2*g3^2*k2^4)/2 + f3^2*g0*k1^3*k3 - 4*f2*f4*g0*k1^3*k3 + 2*f1*f5*g0*k1^3*k3 + 2*f1*f4*g1*k1^3*k3 - 4*f0*f5*g1*k1^3*k3 - (f3*g0*g1*g2*k1^3*k3)/2 + f2*g0*g2^2*k1^3*k3 - (f1*g1*g2^2*k1^3*k3)/2 - 2*f0*f3*g3*k1^3*k3 + (f1*g0*g2*g3*k1^3*k3)/2 - f0*g1*g2*g3*k1^3*k3 - 6*f2*f5*g0*k1^2*k2*k3 + 2*f1*f6*g0*k1^2*k2*k3 + 3*f1*f5*g1*k1^2*k2*k3 - 4*f0*f6*g1*k1^2*k2*k3 + 2*f1*f4*g2*k1^2*k2*k3 - 2*f0*f5*g2*k1^2*k2*k3 + (f5*g0^2*g2*k1^2*k2*k3)/2 - f4*g0*g1*g2*k1^2*k2*k3 + (f3*g0*g2^2*k1^2*k2*k3)/2 - (f1*g2^3*k1^2*k2*k3)/2 - f1*f3*g3*k1^2*k2*k3 - 4*f0*f4*g3*k1^2*k2*k3 - f2*g0*g2*g3*k1^2*k2*k3 + (f1*g1*g2*g3*k1^2*k2*k3)/2 - f0*g2^2*g3*k1^2*k2*k3 - f3*f5*g0*k1*k2^2*k3 - 4*f2*f6*g0*k1*k2^2*k3 + 2*f1*f6*g1*k1*k2^2*k3 + 4*f1*f5*g2*k1*k2^2*k3 + f6*g0^2*g2*k1*k2^2*k3 - f5*g0*g1*g2*k1*k2^2*k3 - 6*f0*f5*g3*k1*k2^2*k3 - (f3*g0*g2*g3*k1*k2^2*k3)/2 + f1*g2^2*g3*k1*k2^2*k3 - 3*f0*g2*g3^2*k1*k2^2*k3 + 2*f1*f6*g2*k2^3*k3 - f6*g0*g1*g2*k2^3*k3 + 2*f1*f5*g3*k2^3*k3 + (3*f1*g2*g3^2*k2^3*k3)/2 - 3*f3*f5*g0*k1^2*k3^2 - (f3^2*g2*k1^2*k3^2)/2 + 2*f2*f4*g2*k1^2*k3^2 - f1*f5*g2*k1^2*k3^2 - 2*f0*f6*g2*k1^2*k3^2 - (f6*g0^2*g2*k1^2*k3^2)/2 + (f5*g0*g1*g2*k1^2*k3^2)/2 - (f4*g1^2*g2*k1^2*k3^2)/2 + (f3*g1*g2^2*k1^2*k3^2)/2 - (f2*g2^3*k1^2*k3^2)/2 - 2*f1*f4*g3*k1^2*k3^2 + 4*f0*f5*g3*k1^2*k3^2 - (f3*g0*g2*g3*k1^2*k3^2)/2 - (f1*g2^2*g3*k1^2*k3^2)/2 + (3*f0*g2*g3^2*k1^2*k3^2)/2 - 2*f4*f5*g0*k1*k2*k3^2 - 4*f3*f6*g0*k1*k2*k3^2 - f3*f5*g1*k1*k2*k3^2 + 4*f2*f5*g2*k1*k2*k3^2 + f6*g0*g1*g2*k1*k2*k3^2 - (f5*g1^2*g2*k1*k2*k3^2)/2 - (f5*g0*g2^2*k1*k2*k3^2)/2 - 3*f1*f5*g3*k1*k2*k3^2 - f4*g0*g2*g3*k1*k2*k3^2 - (f3*g1*g2*g3*k1*k2*k3^2)/2 + f2*g2^2*g3*k1*k2*k3^2 - (3*f1*g2*g3^2*k1*k2*k3^2)/2 - f5^2*g0*k2^2*k3^2 + 2*f2*f6*g2*k2^2*k3^2 - (f6*g1^2*g2*k2^2*k3^2)/2 - f6*g0*g2^2*k2^2*k3^2 + 2*f2*f5*g3*k2^2*k3^2 - (f5*g0*g2*g3*k2^2*k3^2)/2 + (3*f2*g2*g3^2*k2^2*k3^2)/2 + 2*f5^2*g0*k1*k3^3 - 4*f4*f6*g0*k1*k3^3 - 2*f4*f5*g1*k1*k3^3 + 2*f3*f5*g2*k1*k3^3 + f6*g0*g2^2*k1*k3^3 - (f5*g1*g2^2*k1*k3^3)/2 + (f5*g0*g2*g3*k1*k3^3)/2 - f4*g1*g2*g3*k1*k3^3 + (f3*g2^2*g3*k1*k3^3)/2 - f5^2*g1*k2*k3^3 + 2*f3*f6*g2*k2*k3^3 - f6*g1*g2^2*k2*k3^3 + 2*f3*f5*g3*k2*k3^3 - (f5*g1*g2*g3*k2*k3^3)/2 + (3*f3*g2*g3^2*k2*k3^3)/2 - (3*f5^2*g2*k3^4)/2 + 2*f4*f6*g2*k3^4 - (f6*g2^3*k3^4)/2 + 2*f4*f5*g3*k3^4 - (f5*g2^2*g3*k3^4)/2 + (3*f4*g2*g3^2*k3^4)/2 - 2*f2*g0*k1^3*k4 + f1*g1*k1^3*k4 - 2*f0*g2*k1^3*k4 - (g0^2*g2*k1^3*k4)/2 - f3*g0*k1^2*k2*k4 - (g0*g1*g2*k1^2*k2*k4)/2 - 4*f0*g3*k1^2*k2*k4 - (g0*g2^2*k1*k2^2*k4)/2 - f1*g3*k1*k2^2*k4 + f5*g0*k2^3*k4 + (g0*g2*g3*k2^3*k4)/2 - 4*f4*g0*k1^2*k3*k4 + f3*g1*k1^2*k3*k4 - (g1^2*g2*k1^2*k3*k4)/2 + g0*g2^2*k1^2*k3*k4 - f1*g3*k1^2*k3*k4 - 6*f5*g0*k1*k2*k3*k4 + f3*g2*k1*k2*k3*k4 - (g1*g2^2*k1*k2*k3*k4)/2 - 2*f2*g3*k1*k2*k3*k4 - (3*g0*g2*g3*k1*k2*k3*k4)/2 - 2*f6*g0*k2^2*k3*k4 + f5*g1*k2^2*k3*k4 + (g1*g2*g3*k2^2*k3*k4)/2 - 2*f6*g0*k1*k3^2*k4 - 3*f5*g1*k1*k3^2*k4 + 2*f4*g2*k1*k3^2*k4 - (g2^3*k1*k3^2*k4)/2 - f3*g3*k1*k3^2*k4 - g1*g2*g3*k1*k3^2*k4 - 2*f6*g1*k2*k3^2*k4 + 2*f5*g2*k2*k3^2*k4 + (g2^2*g3*k2*k3^2*k4)/2 + 3*f5*g3*k3^3*k4 + (3*g2*g3^2*k3^3*k4)/2 - 2*g0*k1^2*k4^2 - g1*k1*k2*k4^2 - (g2*k2^2*k4^2)/2 - g3*k2*k3*k4^2 + (g2*(f1^2*k1^4 - 4*f0*f2*k1^4 - f2*g0^2*k1^4 + f1*g0*g1*k1^4 - f0*g1^2*k1^4 - 4*f0*f3*k1^3*k2 - f3*g0^2*k1^3*k2 + f1*g0*g2*k1^3*k2 - 2*f0*g1*g2*k1^3*k2 - 4*f0*f4*k1^2*k2^2 - f4*g0^2*k1^2*k2^2 - f0*g2^2*k1^2*k2^2 + f1*g0*g3*k1^2*k2^2 - 2*f0*g1*g3*k1^2*k2^2 - 4*f0*f5*k1*k2^3 - f5*g0^2*k1*k2^3 - 2*f0*g2*g3*k1*k2^3 - 4*f0*f6*k2^4 - f6*g0^2*k2^4 - f0*g3^2*k2^4 - 2*f1*f3*k1^3*k3 - f3*g0*g1*k1^3*k3 + 2*f2*g0*g2*k1^3*k3 - f1*g1*g2*k1^3*k3 - f1*g0*g3*k1^3*k3 + 2*f0*g1*g3*k1^3*k3 - 4*f1*f4*k1^2*k2*k3 + 4*f0*f5*k1^2*k2*k3 + f5*g0^2*k1^2*k2*k3 - 2*f4*g0*g1*k1^2*k2*k3 + f3*g0*g2*k1^2*k2*k3 - f1*g2^2*k1^2*k2*k3 + 2*f2*g0*g3*k1^2*k2*k3 - f1*g1*g3*k1^2*k2*k3 + 2*f0*g2*g3*k1^2*k2*k3 - 4*f1*f5*k1*k2^2*k3 + 8*f0*f6*k1*k2^2*k3 + 2*f6*g0^2*k1*k2^2*k3 - 2*f5*g0*g1*k1*k2^2*k3 + f3*g0*g3*k1*k2^2*k3 - 2*f1*g2*g3*k1*k2^2*k3 + 2*f0*g3^2*k1*k2^2*k3 - 4*f1*f6*k2^3*k3 - 2*f6*g0*g1*k2^3*k3 - f1*g3^2*k2^3*k3 + f3^2*k1^2*k3^2 - 4*f2*f4*k1^2*k3^2 + 2*f1*f5*k1^2*k3^2 - 4*f0*f6*k1^2*k3^2 - f6*g0^2*k1^2*k3^2 + f5*g0*g1*k1^2*k3^2 - f4*g1^2*k1^2*k3^2 + f3*g1*g2*k1^2*k3^2 - f2*g2^2*k1^2*k3^2 + f3*g0*g3*k1^2*k3^2 + f1*g2*g3*k1^2*k3^2 - f0*g3^2*k1^2*k3^2 - 4*f2*f5*k1*k2*k3^2 + 4*f1*f6*k1*k2*k3^2 + 2*f6*g0*g1*k1*k2*k3^2 - f5*g1^2*k1*k2*k3^2 - f5*g0*g2*k1*k2*k3^2 + 2*f4*g0*g3*k1*k2*k3^2 + f3*g1*g3*k1*k2*k3^2 - 2*f2*g2*g3*k1*k2*k3^2 + f1*g3^2*k1*k2*k3^2 - 4*f2*f6*k2^2*k3^2 - f6*g1^2*k2^2*k3^2 - 2*f6*g0*g2*k2^2*k3^2 + f5*g0*g3*k2^2*k3^2 - f2*g3^2*k2^2*k3^2 - 2*f3*f5*k1*k3^3 + 2*f6*g0*g2*k1*k3^3 - f5*g1*g2*k1*k3^3 - f5*g0*g3*k1*k3^3 + 2*f4*g1*g3*k1*k3^3 - f3*g2*g3*k1*k3^3 - 4*f3*f6*k2*k3^3 - 2*f6*g1*g2*k2*k3^3 + f5*g1*g3*k2*k3^3 - f3*g3^2*k2*k3^3 + f5^2*k3^4 - 4*f4*f6*k3^4 - f6*g2^2*k3^4 + f5*g2*g3*k3^4 - f4*g3^2*k3^4 - 4*f0*k1^3*k4 - g0^2*k1^3*k4 - 2*f1*k1^2*k2*k4 - g0*g1*k1^2*k2*k4 - g0*g2*k1*k2^2*k4 - g0*g3*k2^3*k4 - 4*f2*k1^2*k3*k4 - g1^2*k1^2*k3*k4 + 2*g0*g2*k1^2*k3*k4 - 2*f3*k1*k2*k3*k4 - g1*g2*k1*k2*k3*k4 + 3*g0*g3*k1*k2*k3*k4 - g1*g3*k2^2*k3*k4 - 4*f4*k1*k3^2*k4 - g2^2*k1*k3^2*k4 + 2*g1*g3*k1*k3^2*k4 - 2*f5*k2*k3^2*k4 - g2*g3*k2*k3^2*k4 - 4*f6*k3^3*k4 - g3^2*k3^3*k4 + k2^2*k4^2 - 4*k1*k3*k4^2))/2, b4*b6 + 4*f1*f3*f5*g0*k1^4 - 8*f0*f3*f5*g1*k1^4 - 3*f1^2*f5*g2*k1^4 + 12*f0*f2*f5*g2*k1^4 - f2*f5*g0^2*g2*k1^4 - 2*f1*f6*g0^2*g2*k1^4 + f1*f5*g0*g1*g2*k1^4 + 4*f0*f6*g0*g1*g2*k1^4 - f0*f5*g1^2*g2*k1^4 + 6*f1^2*f4*g3*k1^4 - 24*f0*f2*f4*g3*k1^4 - 6*f2*f4*g0^2*g3*k1^4 + 2*f1*f5*g0^2*g3*k1^4 + 6*f1*f4*g0*g1*g3*k1^4 - 4*f0*f5*g0*g1*g3*k1^4 - 6*f0*f4*g1^2*g3*k1^4 + 2*f1*f3*g0*g2*g3*k1^4 - 4*f0*f3*g1*g2*g3*k1^4 - 3*f2*g0^2*g2^2*g3*k1^4 + 3*f1*g0*g1*g2^2*g3*k1^4 - 3*f0*g1^2*g2^2*g3*k1^4 + f1^2*g1*g3^2*k1^4 - 4*f0*f2*g1*g3^2*k1^4 - 2*f2*g0^2*g1*g3^2*k1^4 + 2*f1*g0*g1^2*g3^2*k1^4 - 2*f0*g1^3*g3^2*k1^4 + f1*g0^2*g2*g3^2*k1^4 - 2*f0*g0*g1*g2*g3^2*k1^4 + 8*f1*f4*f5*g0*k1^3*k2 - 16*f0*f4*f5*g1*k1^3*k2 + 4*f0*f3*f5*g2*k1^3*k2 - 4*f1^2*f6*g2*k1^3*k2 + 16*f0*f2*f6*g2*k1^3*k2 - f3*f5*g0^2*g2*k1^3*k2 - 2*f1*f6*g0*g1*g2*k1^3*k2 + 4*f0*f6*g1^2*g2*k1^3*k2 + f1*f5*g0*g2^2*k1^3*k2 + 4*f0*f6*g0*g2^2*k1^3*k2 - 2*f0*f5*g1*g2^2*k1^3*k2 - 24*f0*f3*f4*g3*k1^3*k2 - 4*f1^2*f5*g3*k1^3*k2 + 16*f0*f2*f5*g3*k1^3*k2 - 6*f3*f4*g0^2*g3*k1^3*k2 - 2*f1*f6*g0^2*g3*k1^3*k2 + 2*f1*f5*g0*g1*g3*k1^3*k2 + 4*f0*f6*g0*g1*g3*k1^3*k2 - 4*f0*f5*g1^2*g3*k1^3*k2 + 10*f1*f4*g0*g2*g3*k1^3*k2 - 4*f0*f5*g0*g2*g3*k1^3*k2 - 20*f0*f4*g1*g2*g3*k1^3*k2 - 4*f0*f3*g2^2*g3*k1^3*k2 - 3*f3*g0^2*g2^2*g3*k1^3*k2 + 3*f1*g0*g2^3*g3*k1^3*k2 - 6*f0*g1*g2^3*g3*k1^3*k2 - 4*f0*f3*g1*g3^2*k1^3*k2 - 2*f3*g0^2*g1*g3^2*k1^3*k2 - 3*f1^2*g2*g3^2*k1^3*k2 + 12*f0*f2*g2*g3^2*k1^3*k2 + 2*f1*g0*g1*g2*g3^2*k1^3*k2 - 4*f0*g1^2*g2*g3^2*k1^3*k2 - 2*f0*g0*g2^2*g3^2*k1^3*k2 + 12*f1*f5^2*g0*k1^2*k2^2 - 24*f0*f5^2*g1*k1^2*k2^2 - 4*f0*f4*f5*g2*k1^2*k2^2 + 16*f0*f3*f6*g2*k1^2*k2^2 - f4*f5*g0^2*g2*k1^2*k2^2 - 2*f1*f6*g0*g2^2*k1^2*k2^2 + 8*f0*f6*g1*g2^2*k1^2*k2^2 - f0*f5*g2^3*k1^2*k2^2 - 24*f0*f4^2*g3*k1^2*k2^2 + 8*f0*f3*f5*g3*k1^2*k2^2 - 4*f1^2*f6*g3*k1^2*k2^2 + 16*f0*f2*f6*g3*k1^2*k2^2 - 6*f4^2*g0^2*g3*k1^2*k2^2 - 2*f1*f6*g0*g1*g3*k1^2*k2^2 + 4*f0*f6*g1^2*g3*k1^2*k2^2 + 9*f1*f5*g0*g2*g3*k1^2*k2^2 + 8*f0*f6*g0*g2*g3*k1^2*k2^2 - 22*f0*f5*g1*g2*g3*k1^2*k2^2 - 14*f0*f4*g2^2*g3*k1^2*k2^2 - 3*f4*g0^2*g2^2*g3*k1^2*k2^2 - 3*f0*g2^4*g3*k1^2*k2^2 + 6*f1*f4*g0*g3^2*k1^2*k2^2 - 4*f0*f5*g0*g3^2*k1^2*k2^2 - 16*f0*f4*g1*g3^2*k1^2*k2^2 - 2*f4*g0^2*g1*g3^2*k1^2*k2^2 + 8*f0*f3*g2*g3^2*k1^2*k2^2 + 3*f1*g0*g2^2*g3^2*k1^2*k2^2 - 8*f0*g1*g2^2*g3^2*k1^2*k2^2 - f1^2*g3^3*k1^2*k2^2 + 4*f0*f2*g3^3*k1^2*k2^2 + f1*g0*g1*g3^3*k1^2*k2^2 - 2*f0*g1^2*g3^3*k1^2*k2^2 - 2*f0*g0*g2*g3^3*k1^2*k2^2 + 16*f1*f5*f6*g0*k1*k2^3 - 32*f0*f5*f6*g1*k1*k2^3 - 12*f0*f5^2*g2*k1*k2^3 + 16*f0*f4*f6*g2*k1*k2^3 - f5^2*g0^2*g2*k1*k2^3 + 4*f0*f6*g2^3*k1*k2^3 - 24*f0*f4*f5*g3*k1*k2^3 + 16*f0*f3*f6*g3*k1*k2^3 - 6*f4*f5*g0^2*g3*k1*k2^3 + 4*f1*f6*g0*g2*g3*k1*k2^3 - 18*f0*f5*g2^2*g3*k1*k2^3 - 3*f5*g0^2*g2^2*g3*k1*k2^3 + 2*f1*f5*g0*g3^2*k1*k2^3 + 4*f0*f6*g0*g3^2*k1*k2^3 - 12*f0*f5*g1*g3^2*k1*k2^3 - 2*f5*g0^2*g1*g3^2*k1*k2^3 - 8*f0*f4*g2*g3^2*k1*k2^3 - 6*f0*g2^3*g3^2*k1*k2^3 + 4*f0*f3*g3^3*k1*k2^3 - 2*f0*g1*g2*g3^3*k1*k2^3 + 8*f1*f6^2*g0*k2^4 - 16*f0*f6^2*g1*k2^4 - 4*f0*f5*f6*g2*k2^4 - f5*f6*g0^2*g2*k2^4 - 8*f0*f5^2*g3*k2^4 - 8*f0*f4*f6*g3*k2^4 - 6*f4*f6*g0^2*g3*k2^4 - 4*f0*f6*g2^2*g3*k2^4 - 3*f6*g0^2*g2^2*g3*k2^4 + 2*f1*f6*g0*g3^2*k2^4 - 4*f0*f6*g1*g3^2*k2^4 - 2*f6*g0^2*g1*g3^2*k2^4 - 9*f0*f5*g2*g3^2*k2^4 - 2*f0*f4*g3^3*k2^4 - 3*f0*g2^2*g3^3*k2^4 - 4*f3^2*f5*g0*k1^3*k3 + 16*f2*f4*f5*g0*k1^3*k3 - 8*f1*f5^2*g0*k1^3*k3 - 8*f2*f3*f6*g0*k1^3*k3 + 8*f1*f4*f6*g0*k1^3*k3 - 8*f1*f4*f5*g1*k1^3*k3 + 16*f0*f5^2*g1*k1^3*k3 + 4*f1*f3*f6*g1*k1^3*k3 - 16*f0*f4*f6*g1*k1^3*k3 + 2*f1*f3*f5*g2*k1^3*k3 + 2*f3*f6*g0^2*g2*k1^3*k3 - f3*f5*g0*g1*g2*k1^3*k3 - 4*f2*f6*g0*g1*g2*k1^3*k3 + 2*f1*f6*g1^2*g2*k1^3*k3 + 2*f2*f5*g0*g2^2*k1^3*k3 + 4*f1*f6*g0*g2^2*k1^3*k3 - f1*f5*g1*g2^2*k1^3*k3 - 4*f0*f6*g1*g2^2*k1^3*k3 - 12*f1*f3*f4*g3*k1^3*k3 + 8*f0*f3*f5*g3*k1^3*k3 - 2*f3*f5*g0^2*g3*k1^3*k3 - 4*f2*f6*g0^2*g3*k1^3*k3 - 6*f3*f4*g0*g1*g3*k1^3*k3 + 4*f2*f5*g0*g1*g3*k1^3*k3 + 4*f1*f6*g0*g1*g3*k1^3*k3 - 2*f1*f5*g1^2*g3*k1^3*k3 - 4*f0*f6*g1^2*g3*k1^3*k3 - 2*f3^2*g0*g2*g3*k1^3*k3 + 20*f2*f4*g0*g2*g3*k1^3*k3 - 9*f1*f5*g0*g2*g3*k1^3*k3 - 4*f0*f6*g0*g2*g3*k1^3*k3 - 10*f1*f4*g1*g2*g3*k1^3*k3 + 14*f0*f5*g1*g2*g3*k1^3*k3 - 2*f1*f3*g2^2*g3*k1^3*k3 - 3*f3*g0*g1*g2^2*g3*k1^3*k3 + 6*f2*g0*g2^3*g3*k1^3*k3 - 3*f1*g1*g2^3*g3*k1^3*k3 - 2*f2*f3*g0*g3^2*k1^3*k3 - 4*f1*f4*g0*g3^2*k1^3*k3 + 4*f0*f5*g0*g3^2*k1^3*k3 - f1*f3*g1*g3^2*k1^3*k3 + 8*f0*f4*g1*g3^2*k1^3*k3 - 2*f3*g0*g1^2*g3^2*k1^3*k3 + 4*f0*f3*g2*g3^2*k1^3*k3 - f3*g0^2*g2*g3^2*k1^3*k3 + 4*f2*g0*g1*g2*g3^2*k1^3*k3 - 2*f1*g1^2*g2*g3^2*k1^3*k3 - 4*f1*g0*g2^2*g3^2*k1^3*k3 + 6*f0*g1*g2^2*g3^2*k1^3*k3 - f1*g0*g1*g3^3*k1^3*k3 + 2*f0*g1^2*g3^3*k1^3*k3 + 2*f0*g0*g2*g3^3*k1^3*k3 + 24*f2*f5^2*g0*k1^2*k2*k3 - 8*f3^2*f6*g0*k1^2*k2*k3 - 12*f1*f5*f6*g0*k1^2*k2*k3 - 12*f1*f5^2*g1*k1^2*k2*k3 + 24*f0*f5*f6*g1*k1^2*k2*k3 - 4*f1*f4*f5*g2*k1^2*k2*k3 + 4*f0*f5^2*g2*k1^2*k2*k3 + 12*f1*f3*f6*g2*k1^2*k2*k3 - 16*f0*f4*f6*g2*k1^2*k2*k3 + f5^2*g0^2*g2*k1^2*k2*k3 + 4*f4*f6*g0^2*g2*k1^2*k2*k3 - 2*f4*f5*g0*g1*g2*k1^2*k2*k3 - 2*f3*f6*g0*g1*g2*k1^2*k2*k3 + f3*f5*g0*g2^2*k1^2*k2*k3 - 4*f2*f6*g0*g2^2*k1^2*k2*k3 + 6*f1*f6*g1*g2^2*k1^2*k2*k3 - f1*f5*g2^3*k1^2*k2*k3 - 4*f0*f6*g2^3*k1^2*k2*k3 - 24*f1*f4^2*g3*k1^2*k2*k3 + 4*f1*f3*f5*g3*k1^2*k2*k3 + 40*f0*f4*f5*g3*k1^2*k2*k3 + 2*f4*f5*g0^2*g3*k1^2*k2*k3 - 2*f3*f6*g0^2*g3*k1^2*k2*k3 - 12*f4^2*g0*g1*g3*k1^2*k2*k3 + 2*f3*f5*g0*g1*g3*k1^2*k2*k3 - 4*f2*f6*g0*g1*g3*k1^2*k2*k3 + 2*f1*f6*g1^2*g3*k1^2*k2*k3 + 6*f3*f4*g0*g2*g3*k1^2*k2*k3 + 18*f2*f5*g0*g2*g3*k1^2*k2*k3 + 2*f1*f6*g0*g2*g3*k1^2*k2*k3 - 13*f1*f5*g1*g2*g3*k1^2*k2*k3 - 14*f1*f4*g2^2*g3*k1^2*k2*k3 + 14*f0*f5*g2^2*g3*k1^2*k2*k3 + 3*f5*g0^2*g2^2*g3*k1^2*k2*k3 - 6*f4*g0*g1*g2^2*g3*k1^2*k2*k3 + 3*f3*g0*g2^3*g3*k1^2*k2*k3 - 3*f1*g2^4*g3*k1^2*k2*k3 - 2*f3^2*g0*g3^2*k1^2*k2*k3 + 12*f2*f4*g0*g3^2*k1^2*k2*k3 - 3*f1*f5*g0*g3^2*k1^2*k2*k3 - 4*f0*f6*g0*g3^2*k1^2*k2*k3 - 10*f1*f4*g1*g3^2*k1^2*k2*k3 + 10*f0*f5*g1*g3^2*k1^2*k2*k3 + 2*f5*g0^2*g1*g3^2*k1^2*k2*k3 - 4*f4*g0*g1^2*g3^2*k1^2*k2*k3 + 5*f1*f3*g2*g3^2*k1^2*k2*k3 + 16*f0*f4*g2*g3^2*k1^2*k2*k3 - 2*f4*g0^2*g2*g3^2*k1^2*k2*k3 + 2*f3*g0*g1*g2*g3^2*k1^2*k2*k3 + 6*f2*g0*g2^2*g3^2*k1^2*k2*k3 - 5*f1*g1*g2^2*g3^2*k1^2*k2*k3 + 6*f0*g2^3*g3^2*k1^2*k2*k3 + 2*f2*g0*g1*g3^3*k1^2*k2*k3 - f1*g1^2*g3^3*k1^2*k2*k3 - f1*g0*g2*g3^3*k1^2*k2*k3 + 2*f0*g1*g2*g3^3*k1^2*k2*k3 + 4*f3*f5^2*g0*k1*k2^2*k3 - 8*f3*f4*f6*g0*k1*k2^2*k3 + 32*f2*f5*f6*g0*k1*k2^2*k3 - 8*f1*f6^2*g0*k1*k2^2*k3 - 16*f1*f5*f6*g1*k1*k2^2*k3 + 16*f0*f6^2*g1*k1*k2^2*k3 - 12*f1*f5^2*g2*k1*k2^2*k3 + 16*f1*f4*f6*g2*k1*k2^2*k3 - 16*f0*f5*f6*g2*k1*k2^2*k3 + 6*f5*f6*g0^2*g2*k1*k2^2*k3 - 2*f5^2*g0*g1*g2*k1*k2^2*k3 - 2*f3*f6*g0*g2^2*k1*k2^2*k3 + 4*f1*f6*g2^3*k1*k2^2*k3 - 24*f1*f4*f5*g3*k1*k2^2*k3 + 24*f0*f5^2*g3*k1*k2^2*k3 + 12*f1*f3*f6*g3*k1*k2^2*k3 + 32*f0*f4*f6*g3*k1*k2^2*k3 - 4*f5^2*g0^2*g3*k1*k2^2*k3 + 12*f4*f6*g0^2*g3*k1*k2^2*k3 - 12*f4*f5*g0*g1*g3*k1*k2^2*k3 - 2*f3*f6*g0*g1*g3*k1*k2^2*k3 + 5*f3*f5*g0*g2*g3*k1*k2^2*k3 + 8*f2*f6*g0*g2*g3*k1*k2^2*k3 + 4*f1*f6*g1*g2*g3*k1*k2^2*k3 - 18*f1*f5*g2^2*g3*k1*k2^2*k3 + 6*f6*g0^2*g2^2*g3*k1*k2^2*k3 - 6*f5*g0*g1*g2^2*g3*k1*k2^2*k3 + 4*f3*f4*g0*g3^2*k1*k2^2*k3 + 4*f2*f5*g0*g3^2*k1*k2^2*k3 + 2*f1*f6*g0*g3^2*k1*k2^2*k3 - 10*f1*f5*g1*g3^2*k1*k2^2*k3 + 4*f0*f6*g1*g3^2*k1*k2^2*k3 + 4*f6*g0^2*g1*g3^2*k1*k2^2*k3 - 4*f5*g0*g1^2*g3^2*k1*k2^2*k3 - 8*f1*f4*g2*g3^2*k1*k2^2*k3 + 20*f0*f5*g2*g3^2*k1*k2^2*k3 - 2*f5*g0^2*g2*g3^2*k1*k2^2*k3 + 3*f3*g0*g2^2*g3^2*k1*k2^2*k3 - 6*f1*g2^3*g3^2*k1*k2^2*k3 + 3*f1*f3*g3^3*k1*k2^2*k3 + 8*f0*f4*g3^3*k1*k2^2*k3 + f3*g0*g1*g3^3*k1*k2^2*k3 - 2*f1*g1*g2*g3^3*k1*k2^2*k3 + 6*f0*g2^2*g3^3*k1*k2^2*k3 + 16*f2*f6^2*g0*k2^3*k3 - 8*f1*f6^2*g1*k2^3*k3 - 4*f1*f5*f6*g2*k2^3*k3 - 16*f0*f6^2*g2*k2^3*k3 + 4*f6^2*g0^2*g2*k2^3*k3 - 2*f5*f6*g0*g1*g2*k2^3*k3 - 8*f1*f5^2*g3*k2^3*k3 - 8*f1*f4*f6*g3*k2^3*k3 + 8*f0*f5*f6*g3*k2^3*k3 - 4*f5*f6*g0^2*g3*k2^3*k3 - 12*f4*f6*g0*g1*g3*k2^3*k3 - 4*f1*f6*g2^2*g3*k2^3*k3 - 6*f6*g0*g1*g2^2*g3*k2^3*k3 + 4*f2*f6*g0*g3^2*k2^3*k3 - 2*f1*f6*g1*g3^2*k2^3*k3 - 4*f6*g0*g1^2*g3^2*k2^3*k3 - 9*f1*f5*g2*g3^2*k2^3*k3 - 4*f0*f6*g2*g3^2*k2^3*k3 - 2*f6*g0^2*g2*g3^2*k2^3*k3 - 2*f1*f4*g3^3*k2^3*k3 + 2*f0*f5*g3^3*k2^3*k3 - 3*f1*g2^2*g3^3*k2^3*k3 + 12*f3*f5^2*g0*k1^2*k3^2 - 8*f3*f4*f6*g0*k1^2*k3^2 - 4*f3^2*f6*g1*k1^2*k3^2 + f3^2*f5*g2*k1^2*k3^2 - 4*f2*f4*f5*g2*k1^2*k3^2 + 2*f1*f5^2*g2*k1^2*k3^2 + 8*f2*f3*f6*g2*k1^2*k3^2 - 8*f1*f4*f6*g2*k1^2*k3^2 + 12*f0*f5*f6*g2*k1^2*k3^2 - 3*f5*f6*g0^2*g2*k1^2*k3^2 + f5^2*g0*g1*g2*k1^2*k3^2 + 4*f4*f6*g0*g1*g2*k1^2*k3^2 - f4*f5*g1^2*g2*k1^2*k3^2 - 2*f3*f6*g1^2*g2*k1^2*k3^2 - 4*f3*f6*g0*g2^2*k1^2*k3^2 + f3*f5*g1*g2^2*k1^2*k3^2 + 4*f2*f6*g1*g2^2*k1^2*k3^2 - f2*f5*g2^3*k1^2*k3^2 - 2*f1*f6*g2^3*k1^2*k3^2 + 6*f3^2*f4*g3*k1^2*k3^2 - 24*f2*f4^2*g3*k1^2*k3^2 + 20*f1*f4*f5*g3*k1^2*k3^2 - 16*f0*f5^2*g3*k1^2*k3^2 - 4*f1*f3*f6*g3*k1^2*k3^2 - 8*f0*f4*f6*g3*k1^2*k3^2 + 2*f5^2*g0^2*g3*k1^2*k3^2 - 6*f4*f6*g0^2*g3*k1^2*k3^2 + 2*f4*f5*g0*g1*g3*k1^2*k3^2 - 4*f3*f6*g0*g1*g3*k1^2*k3^2 - 6*f4^2*g1^2*g3*k1^2*k3^2 + 2*f3*f5*g1^2*g3*k1^2*k3^2 + 11*f3*f5*g0*g2*g3*k1^2*k3^2 + 4*f2*f6*g0*g2*g3*k1^2*k3^2 + 6*f3*f4*g1*g2*g3*k1^2*k3^2 - 4*f2*f5*g1*g2*g3*k1^2*k3^2 - 4*f1*f6*g1*g2*g3*k1^2*k3^2 + 2*f3^2*g2^2*g3*k1^2*k3^2 - 14*f2*f4*g2^2*g3*k1^2*k3^2 + 7*f1*f5*g2^2*g3*k1^2*k3^2 + 4*f0*f6*g2^2*g3*k1^2*k3^2 - 3*f6*g0^2*g2^2*g3*k1^2*k3^2 + 3*f5*g0*g1*g2^2*g3*k1^2*k3^2 - 3*f4*g1^2*g2^2*g3*k1^2*k3^2 + 3*f3*g1*g2^3*g3*k1^2*k3^2 - 3*f2*g2^4*g3*k1^2*k3^2 + 4*f3*f4*g0*g3^2*k1^2*k3^2 - 2*f1*f6*g0*g3^2*k1^2*k3^2 - 4*f2*f4*g1*g3^2*k1^2*k3^2 + 4*f1*f5*g1*g3^2*k1^2*k3^2 - 2*f6*g0^2*g1*g3^2*k1^2*k3^2 + 2*f5*g0*g1^2*g3^2*k1^2*k3^2 - 2*f4*g1^3*g3^2*k1^2*k3^2 + 2*f2*f3*g2*g3^2*k1^2*k3^2 + 8*f1*f4*g2*g3^2*k1^2*k3^2 - 13*f0*f5*g2*g3^2*k1^2*k3^2 + f5*g0^2*g2*g3^2*k1^2*k3^2 - 2*f4*g0*g1*g2*g3^2*k1^2*k3^2 + 2*f3*g1^2*g2*g3^2*k1^2*k3^2 + 4*f3*g0*g2^2*g3^2*k1^2*k3^2 - 2*f2*g1*g2^2*g3^2*k1^2*k3^2 + 3*f1*g2^3*g3^2*k1^2*k3^2 - f1*f3*g3^3*k1^2*k3^2 - 2*f0*f4*g3^3*k1^2*k3^2 + f3*g0*g1*g3^3*k1^2*k3^2 + f1*g1*g2*g3^3*k1^2*k3^2 - 3*f0*g2^2*g3^3*k1^2*k3^2 + 8*f4*f5^2*g0*k1*k2*k3^2 - 16*f4^2*f6*g0*k1*k2*k3^2 + 28*f3*f5*f6*g0*k1*k2*k3^2 + 4*f3*f5^2*g1*k1*k2*k3^2 - 8*f3*f4*f6*g1*k1*k2*k3^2 - 12*f2*f5^2*g2*k1*k2*k3^2 + 16*f2*f4*f6*g2*k1*k2*k3^2 - 8*f1*f5*f6*g2*k1*k2*k3^2 + 16*f0*f6^2*g2*k1*k2*k3^2 - 4*f6^2*g0^2*g2*k1*k2*k3^2 + 8*f5*f6*g0*g1*g2*k1*k2*k3^2 - f5^2*g1^2*g2*k1*k2*k3^2 - f5^2*g0*g2^2*k1*k2*k3^2 - 4*f4*f6*g0*g2^2*k1*k2*k3^2 - 2*f3*f6*g1*g2^2*k1*k2*k3^2 + 4*f2*f6*g2^3*k1*k2*k3^2 - 24*f2*f4*f5*g3*k1*k2*k3^2 + 12*f1*f5^2*g3*k1*k2*k3^2 + 8*f2*f3*f6*g3*k1*k2*k3^2 + 16*f1*f4*f6*g3*k1*k2*k3^2 - 8*f0*f5*f6*g3*k1*k2*k3^2 + 6*f5*f6*g0^2*g3*k1*k2*k3^2 - 6*f5^2*g0*g1*g3*k1*k2*k3^2 + 8*f4*f6*g0*g1*g3*k1*k2*k3^2 - 6*f4*f5*g1^2*g3*k1*k2*k3^2 - 2*f3*f6*g1^2*g3*k1*k2*k3^2 + 4*f4*f5*g0*g2*g3*k1*k2*k3^2 + 6*f3*f6*g0*g2*g3*k1*k2*k3^2 + 5*f3*f5*g1*g2*g3*k1*k2*k3^2 + 8*f2*f6*g1*g2*g3*k1*k2*k3^2 - 18*f2*f5*g2^2*g3*k1*k2*k3^2 + 6*f6*g0*g1*g2^2*g3*k1*k2*k3^2 - 3*f5*g1^2*g2^2*g3*k1*k2*k3^2 - 3*f5*g0*g2^3*g3*k1*k2*k3^2 + 8*f4^2*g0*g3^2*k1*k2*k3^2 + 5*f3*f5*g0*g3^2*k1*k2*k3^2 + 4*f2*f6*g0*g3^2*k1*k2*k3^2 + 4*f3*f4*g1*g3^2*k1*k2*k3^2 - 8*f2*f5*g1*g3^2*k1*k2*k3^2 + 4*f6*g0*g1^2*g3^2*k1*k2*k3^2 - 2*f5*g1^3*g3^2*k1*k2*k3^2 - 8*f2*f4*g2*g3^2*k1*k2*k3^2 + 10*f1*f5*g2*g3^2*k1*k2*k3^2 + 4*f0*f6*g2*g3^2*k1*k2*k3^2 + 2*f6*g0^2*g2*g3^2*k1*k2*k3^2 - 4*f5*g0*g1*g2*g3^2*k1*k2*k3^2 + 6*f4*g0*g2^2*g3^2*k1*k2*k3^2 + 3*f3*g1*g2^2*g3^2*k1*k2*k3^2 - 6*f2*g2^3*g3^2*k1*k2*k3^2 + 2*f2*f3*g3^3*k1*k2*k3^2 + 4*f1*f4*g3^3*k1*k2*k3^2 - 2*f0*f5*g3^3*k1*k2*k3^2 + 2*f4*g0*g1*g3^3*k1*k2*k3^2 + f3*g1^2*g3^3*k1*k2*k3^2 + f3*g0*g2*g3^3*k1*k2*k3^2 - 2*f2*g1*g2*g3^3*k1*k2*k3^2 + 3*f1*g2^2*g3^3*k1*k2*k3^2 + 4*f5^3*g0*k2^2*k3^2 - 8*f4*f5*f6*g0*k2^2*k3^2 + 24*f3*f6^2*g0*k2^2*k3^2 - 4*f2*f5*f6*g2*k2^2*k3^2 - 8*f1*f6^2*g2*k2^2*k3^2 + 8*f6^2*g0*g1*g2*k2^2*k3^2 - f5*f6*g1^2*g2*k2^2*k3^2 - 4*f5*f6*g0*g2^2*k2^2*k3^2 - 8*f2*f5^2*g3*k2^2*k3^2 - 8*f2*f4*f6*g3*k2^2*k3^2 + 4*f1*f5*f6*g3*k2^2*k3^2 + 4*f6^2*g0^2*g3*k2^2*k3^2 - 10*f5*f6*g0*g1*g3*k2^2*k3^2 - 6*f4*f6*g1^2*g3*k2^2*k3^2 + 5*f5^2*g0*g2*g3*k2^2*k3^2 - 12*f4*f6*g0*g2*g3*k2^2*k3^2 - 4*f2*f6*g2^2*g3*k2^2*k3^2 - 3*f6*g1^2*g2^2*g3*k2^2*k3^2 - 6*f6*g0*g2^3*g3*k2^2*k3^2 + 4*f4*f5*g0*g3^2*k2^2*k3^2 + 6*f3*f6*g0*g3^2*k2^2*k3^2 - 2*f6*g1^3*g3^2*k2^2*k3^2 - 9*f2*f5*g2*g3^2*k2^2*k3^2 - 2*f1*f6*g2*g3^2*k2^2*k3^2 - 6*f6*g0*g1*g2*g3^2*k2^2*k3^2 + 3*f5*g0*g2^2*g3^2*k2^2*k3^2 - 2*f2*f4*g3^3*k2^2*k3^2 + f1*f5*g3^3*k2^2*k3^2 + f5*g0*g1*g3^3*k2^2*k3^2 - 3*f2*g2^2*g3^3*k2^2*k3^2 - 8*f5^3*g0*k1*k3^3 + 24*f4*f5*f6*g0*k1*k3^3 - 8*f3*f6^2*g0*k1*k3^3 + 8*f4*f5^2*g1*k1*k3^3 - 16*f4^2*f6*g1*k1*k3^3 + 4*f3*f5*f6*g1*k1*k3^3 - 6*f3*f5^2*g2*k1*k3^3 + 8*f3*f4*f6*g2*k1*k3^3 - 4*f6^2*g0*g1*g2*k1*k3^3 + 2*f5*f6*g1^2*g2*k1*k3^3 + 6*f5*f6*g0*g2^2*k1*k3^3 - f5^2*g1*g2^2*k1*k3^3 - 4*f4*f6*g1*g2^2*k1*k3^3 + 2*f3*f6*g2^3*k1*k3^3 - 12*f3*f4*f5*g3*k1*k3^3 + 4*f3^2*f6*g3*k1*k3^3 - 4*f6^2*g0^2*g3*k1*k3^3 + 8*f5*f6*g0*g1*g3*k1*k3^3 - 2*f5^2*g1^2*g3*k1*k3^3 - 4*f4*f6*g1^2*g3*k1*k3^3 - 9*f5^2*g0*g2*g3*k1*k3^3 + 16*f4*f6*g0*g2*g3*k1*k3^3 + 4*f4*f5*g1*g2*g3*k1*k3^3 + 4*f3*f6*g1*g2*g3*k1*k3^3 - 9*f3*f5*g2^2*g3*k1*k3^3 + 6*f6*g0*g2^3*g3*k1*k3^3 - 3*f5*g1*g2^3*g3*k1*k3^3 + 8*f4^2*g1*g3^2*k1*k3^3 - 3*f3*f5*g1*g3^2*k1*k3^3 - 4*f3*f4*g2*g3^2*k1*k3^3 + 4*f6*g0*g1*g2*g3^2*k1*k3^3 - 2*f5*g1^2*g2*g3^2*k1*k3^3 - 4*f5*g0*g2^2*g3^2*k1*k3^3 + 6*f4*g1*g2^2*g3^2*k1*k3^3 - 3*f3*g2^3*g3^2*k1*k3^3 + f3^2*g3^3*k1*k3^3 - f5*g0*g1*g3^3*k1*k3^3 + 2*f4*g1^2*g3^3*k1*k3^3 + 2*f4*g0*g2*g3^3*k1*k3^3 - f3*g1*g2*g3^3*k1*k3^3 - 4*f5^2*f6*g0*k2*k3^3 + 16*f4*f6^2*g0*k2*k3^3 + 4*f5^3*g1*k2*k3^3 - 8*f4*f5*f6*g1*k2*k3^3 + 8*f3*f6^2*g1*k2*k3^3 - 4*f3*f5*f6*g2*k2*k3^3 + 4*f6^2*g1^2*g2*k2*k3^3 + 4*f6^2*g0*g2^2*k2*k3^3 - 4*f5*f6*g1*g2^2*k2*k3^3 - 8*f3*f5^2*g3*k2*k3^3 - 8*f3*f4*f6*g3*k2*k3^3 + 4*f6^2*g0*g1*g3*k2*k3^3 - 6*f5*f6*g1^2*g3*k2*k3^3 - 6*f5*f6*g0*g2*g3*k2*k3^3 + 5*f5^2*g1*g2*g3*k2*k3^3 - 12*f4*f6*g1*g2*g3*k2*k3^3 - 4*f3*f6*g2^2*g3*k2*k3^3 - 6*f6*g1*g2^3*g3*k2*k3^3 + f5^2*g0*g3^2*k2*k3^3 + 4*f4*f6*g0*g3^2*k2*k3^3 + 4*f4*f5*g1*g3^2*k2*k3^3 + 2*f3*f6*g1*g3^2*k2*k3^3 - 9*f3*f5*g2*g3^2*k2*k3^3 - 4*f6*g1^2*g2*g3^2*k2*k3^3 - 2*f6*g0*g2^2*g3^2*k2*k3^3 + 3*f5*g1*g2^2*g3^2*k2*k3^3 - 2*f3*f4*g3^3*k2*k3^3 + f5*g1^2*g3^3*k2*k3^3 + f5*g0*g2*g3^3*k2*k3^3 - 3*f3*g2^2*g3^3*k2*k3^3 + 5*f5^3*g2*k3^4 - 12*f4*f5*f6*g2*k3^4 + 8*f3*f6^2*g2*k3^4 + 4*f6^2*g1*g2^2*k3^4 - 3*f5*f6*g2^3*k3^4 - 2*f4*f5^2*g3*k3^4 - 8*f4^2*f6*g3*k3^4 - 4*f3*f5*f6*g3*k3^4 + 4*f6^2*g0*g2*g3*k3^4 - 8*f5*f6*g1*g2*g3*k3^4 + 7*f5^2*g2^2*g3*k3^4 - 10*f4*f6*g2^2*g3*k3^4 - 3*f6*g2^4*g3*k3^4 - 2*f5*f6*g0*g3^2*k3^4 + 3*f5^2*g1*g3^2*k3^4 - 5*f4*f5*g2*g3^2*k3^4 + 2*f3*f6*g2*g3^2*k3^4 - 2*f6*g1*g2^2*g3^2*k3^4 + 3*f5*g2^3*g3^2*k3^4 - 2*f4^2*g3^3*k3^4 - f3*f5*g3^3*k3^4 + f5*g1*g2*g3^3*k3^4 - 3*f4*g2^2*g3^3*k3^4 + 8*f2*f5*g0*k1^3*k4 + 4*f1*f6*g0*k1^3*k4 - 4*f1*f5*g1*k1^3*k4 - 8*f0*f6*g1*k1^3*k4 + 12*f0*f5*g2*k1^3*k4 - f5*g0^2*g2*k1^3*k4 - 24*f0*f4*g3*k1^3*k4 - 6*f4*g0^2*g3*k1^3*k4 + 4*f2*g0*g2*g3*k1^3*k4 - 2*f1*g1*g2*g3*k1^3*k4 - 3*g0^2*g2^2*g3*k1^3*k4 + f1*g0*g3^2*k1^3*k4 - 6*f0*g1*g3^2*k1^3*k4 - 2*g0^2*g1*g3^2*k1^3*k4 + 4*f3*f5*g0*k1^2*k2*k4 + 8*f2*f6*g0*k1^2*k2*k4 - 4*f1*f6*g1*k1^2*k2*k4 + 2*f1*f5*g2*k1^2*k2*k4 + 8*f0*f6*g2*k1^2*k2*k4 + 2*f6*g0^2*g2*k1^2*k2*k4 - f5*g0*g1*g2*k1^2*k2*k4 - 12*f1*f4*g3*k1^2*k2*k4 + 16*f0*f5*g3*k1^2*k2*k4 - 2*f5*g0^2*g3*k1^2*k2*k4 - 6*f4*g0*g1*g3*k1^2*k2*k4 + 2*f3*g0*g2*g3*k1^2*k2*k4 - 2*f1*g2^2*g3*k1^2*k2*k4 - 3*g0*g1*g2^2*g3*k1^2*k2*k4 + 2*f2*g0*g3^2*k1^2*k2*k4 - 3*f1*g1*g3^2*k1^2*k2*k4 - 2*g0*g1^2*g3^2*k1^2*k2*k4 + 10*f0*g2*g3^2*k1^2*k2*k4 - g0^2*g2*g3^2*k1^2*k2*k4 + 8*f3*f6*g0*k1*k2^2*k4 + 4*f1*f6*g2*k1*k2^2*k4 + 2*f6*g0*g1*g2*k1*k2^2*k4 - f5*g0*g2^2*k1*k2^2*k4 + 4*f1*f5*g3*k1*k2^2*k4 + 8*f0*f6*g3*k1*k2^2*k4 + 2*f6*g0^2*g3*k1*k2^2*k4 - 2*f5*g0*g1*g3*k1*k2^2*k4 - 6*f4*g0*g2*g3*k1*k2^2*k4 - 3*g0*g2^3*g3*k1*k2^2*k4 + 2*f3*g0*g3^2*k1*k2^2*k4 + 3*f1*g2*g3^2*k1*k2^2*k4 - 2*g0*g1*g2*g3^2*k1*k2^2*k4 + 2*f0*g3^3*k1*k2^2*k4 - 4*f5^2*g0*k2^3*k4 + 8*f4*f6*g0*k2^3*k4 + 2*f6*g0*g2^2*k2^3*k4 + 4*f1*f6*g3*k2^3*k4 + 2*f6*g0*g1*g3*k2^3*k4 - 5*f5*g0*g2*g3*k2^3*k4 - 4*f4*g0*g3^2*k2^3*k4 - 3*g0*g2^2*g3^2*k2^3*k4 + f1*g3^3*k2^3*k4 - g0*g1*g3^3*k2^3*k4 + 16*f4*f5*g0*k1^2*k3*k4 - 12*f3*f6*g0*k1^2*k3*k4 - 4*f3*f5*g1*k1^2*k3*k4 + 4*f2*f5*g2*k1^2*k3*k4 - 4*f1*f6*g2*k1^2*k3*k4 - f5*g1^2*g2*k1^2*k3*k4 + 2*f5*g0*g2^2*k1^2*k3*k4 - 24*f2*f4*g3*k1^2*k3*k4 + 4*f1*f5*g3*k1^2*k3*k4 + 8*f0*f6*g3*k1^2*k3*k4 - 4*f6*g0^2*g3*k1^2*k3*k4 - 6*f4*g1^2*g3*k1^2*k3*k4 + 20*f4*g0*g2*g3*k1^2*k3*k4 - 2*f3*g1*g2*g3*k1^2*k3*k4 - 4*f2*g2^2*g3*k1^2*k3*k4 - 3*g1^2*g2^2*g3*k1^2*k3*k4 + 6*g0*g2^3*g3*k1^2*k3*k4 - 3*f3*g0*g3^2*k1^2*k3*k4 - 4*f2*g1*g3^2*k1^2*k3*k4 - 2*g1^3*g3^2*k1^2*k3*k4 + f1*g2*g3^2*k1^2*k3*k4 + 2*g0*g1*g2*g3^2*k1^2*k3*k4 + 2*f0*g3^3*k1^2*k3*k4 + 24*f5^2*g0*k1*k2*k3*k4 - 16*f4*f6*g0*k1*k2*k3*k4 - 2*f3*f5*g2*k1*k2*k3*k4 + 8*f2*f6*g2*k1*k2*k3*k4 + 2*f6*g1^2*g2*k1*k2*k3*k4 - 4*f6*g0*g2^2*k1*k2*k3*k4 - f5*g1*g2^2*k1*k2*k3*k4 - 12*f3*f4*g3*k1*k2*k3*k4 + 8*f2*f5*g3*k1*k2*k3*k4 - 4*f6*g0*g1*g3*k1*k2*k3*k4 - 2*f5*g1^2*g3*k1*k2*k3*k4 + 19*f5*g0*g2*g3*k1*k2*k3*k4 - 6*f4*g1*g2*g3*k1*k2*k3*k4 - 4*f3*g2^2*g3*k1*k2*k3*k4 - 3*g1*g2^3*g3*k1*k2*k3*k4 + 14*f4*g0*g3^2*k1*k2*k3*k4 - 2*f3*g1*g3^2*k1*k2*k3*k4 + 6*f2*g2*g3^2*k1*k2*k3*k4 - 2*g1^2*g2*g3^2*k1*k2*k3*k4 + 8*g0*g2^2*g3^2*k1*k2*k3*k4 + 3*g0*g1*g3^3*k1*k2*k3*k4 + 12*f5*f6*g0*k2^2*k3*k4 - 4*f5^2*g1*k2^2*k3*k4 + 8*f4*f6*g1*k2^2*k3*k4 + 2*f6*g1*g2^2*k2^2*k3*k4 + 8*f2*f6*g3*k2^2*k3*k4 + 2*f6*g1^2*g3*k2^2*k3*k4 + 6*f6*g0*g2*g3*k2^2*k3*k4 - 5*f5*g1*g2*g3*k2^2*k3*k4 - f5*g0*g3^2*k2^2*k3*k4 - 4*f4*g1*g3^2*k2^2*k3*k4 - 3*g1*g2^2*g3^2*k2^2*k3*k4 + 2*f2*g3^3*k2^2*k3*k4 - g1^2*g3^3*k2^2*k3*k4 - g0*g2*g3^3*k2^2*k3*k4 + 12*f5*f6*g0*k1*k3^2*k4 + 12*f5^2*g1*k1*k3^2*k4 - 24*f4*f6*g1*k1*k3^2*k4 - 4*f4*f5*g2*k1*k3^2*k4 + 12*f3*f6*g2*k1*k3^2*k4 - f5*g2^3*k1*k3^2*k4 - 24*f4^2*g3*k1*k3^2*k4 + 4*f3*f5*g3*k1*k3^2*k4 - 4*f6*g1^2*g3*k1*k3^2*k4 + 4*f6*g0*g2*g3*k1*k3^2*k4 + 8*f5*g1*g2*g3*k1*k3^2*k4 - 14*f4*g2^2*g3*k1*k3^2*k4 - 3*g2^4*g3*k1*k3^2*k4 + 5*f5*g0*g3^2*k1*k3^2*k4 + 2*f4*g1*g3^2*k1*k3^2*k4 + 5*f3*g2*g3^2*k1*k3^2*k4 + 4*g1*g2^2*g3^2*k1*k3^2*k4 + 2*g1^2*g3^3*k1*k3^2*k4 + 2*g0*g2*g3^3*k1*k3^2*k4 + 16*f6^2*g0*k2*k3^2*k4 + 4*f5*f6*g1*k2*k3^2*k4 - 6*f5^2*g2*k2*k3^2*k4 + 8*f4*f6*g2*k2*k3^2*k4 + 2*f6*g2^3*k2*k3^2*k4 - 12*f4*f5*g3*k2*k3^2*k4 + 12*f3*f6*g3*k2*k3^2*k4 + 8*f6*g1*g2*g3*k2*k3^2*k4 - 9*f5*g2^2*g3*k2*k3^2*k4 + 6*f6*g0*g3^2*k2*k3^2*k4 - 5*f5*g1*g3^2*k2*k3^2*k4 - 4*f4*g2*g3^2*k2*k3^2*k4 - 3*g2^3*g3^2*k2*k3^2*k4 + 3*f3*g3^3*k2*k3^2*k4 - g1*g2*g3^3*k2*k3^2*k4 - 12*f5^2*g3*k3^3*k4 - 12*f5*g2*g3^2*k3^3*k4 - 3*g2^2*g3^3*k3^3*k4 + 8*f5*g0*k1^2*k4^2 + 4*g0*g2*g3*k1^2*k4^2 + 4*f6*g0*k1*k2*k4^2 + 4*f5*g1*k1*k2*k4^2 + 2*g1*g2*g3*k1*k2*k4^2 + g0*g3^2*k1*k2*k4^2 + 4*f6*g1*k2^2*k4^2 + f5*g2*k2^2*k4^2 + 6*f4*g3*k2^2*k4^2 + 2*g2^2*g3*k2^2*k4^2 + 2*g1*g3^2*k2^2*k4^2 - 8*f6*g1*k1*k3*k4^2 + 4*f5*g2*k1*k3*k4^2 - 24*f4*g3*k1*k3*k4^2 - 4*g2^2*g3*k1*k3*k4^2 - 6*g1*g3^2*k1*k3*k4^2 + 4*f6*g2*k2*k3*k4^2 + 4*f5*g3*k2*k3*k4^2 + 3*g2*g3^2*k2*k3*k4^2 + 8*f6*g3*k3^2*k4^2 + 2*g3^3*k3^2*k4^2, b5^2 - 4*f0*f3^2*k1^4 - 4*f1^2*f4*k1^4 + 16*f0*f2*f4*k1^4 - f3^2*g0^2*k1^4 + 4*f2*f4*g0^2*k1^4 - 4*f1*f4*g0*g1*k1^4 + 4*f0*f4*g1^2*k1^4 - 8*f1^2*f5*k1^3*k2 + 32*f0*f2*f5*k1^3*k2 + 8*f2*f5*g0^2*k1^3*k2 - 8*f1*f5*g0*g1*k1^3*k2 + 8*f0*f5*g1^2*k1^3*k2 - 4*f1*f4*g0*g2*k1^3*k2 + 8*f0*f4*g1*g2*k1^3*k2 + 2*f1*f3*g0*g3*k1^3*k2 - 4*f0*f3*g1*g3*k1^3*k2 - 4*f1^2*g2*g3*k1^3*k2 + 16*f0*f2*g2*g3*k1^3*k2 + 4*f2*g0^2*g2*g3*k1^3*k2 - 4*f1*g0*g1*g2*g3*k1^3*k2 + 4*f0*g1^2*g2*g3*k1^3*k2 + 8*f0*f3*f5*k1^2*k2^2 - 4*f1^2*f6*k1^2*k2^2 + 16*f0*f2*f6*k1^2*k2^2 + 2*f3*f5*g0^2*k1^2*k2^2 + 4*f2*f6*g0^2*k1^2*k2^2 - 4*f1*f6*g0*g1*k1^2*k2^2 + 4*f0*f6*g1^2*k1^2*k2^2 - 8*f1*f5*g0*g2*k1^2*k2^2 + 16*f0*f5*g1*g2*k1^2*k2^2 + 4*f0*f4*g2^2*k1^2*k2^2 + 4*f0*f3*g2*g3*k1^2*k2^2 + 2*f3*g0^2*g2*g3*k1^2*k2^2 - 4*f1*g0*g2^2*g3*k1^2*k2^2 + 8*f0*g1*g2^2*g3*k1^2*k2^2 - f1^2*g3^2*k1^2*k2^2 + 4*f0*f2*g3^2*k1^2*k2^2 - 4*f1*f6*g0*g2*k1*k2^3 + 8*f0*f6*g1*g2*k1*k2^3 + 8*f0*f5*g2^2*k1*k2^3 - 2*f1*f5*g0*g3*k1*k2^3 + 4*f0*f5*g1*g3*k1*k2^3 + 4*f0*g2^3*g3*k1*k2^3 - 2*f1*g0*g2*g3^2*k1*k2^3 + 4*f0*g1*g2*g3^2*k1*k2^3 - 4*f0*f5^2*k2^4 - f5^2*g0^2*k2^4 + 4*f0*f6*g2^2*k2^4 - 4*f0*f5*g2*g3*k2^4 - 2*f5*g0^2*g2*g3*k2^4 - g0^2*g2^2*g3^2*k2^4 + 16*f0*f3*f5*k1^3*k3 + 4*f3*f5*g0^2*k1^3*k3 + 2*f3^2*g0*g2*k1^3*k3 - 8*f2*f4*g0*g2*k1^3*k3 + 4*f1*f4*g1*g2*k1^3*k3 + 4*f1*f4*g0*g3*k1^3*k3 - 8*f0*f4*g1*g3*k1^3*k3 + 8*f0*f3*g2*g3*k1^3*k3 + 2*f3*g0^2*g2*g3*k1^3*k3 + 4*f1*f3*f5*k1^2*k2*k3 + 16*f0*f4*f5*k1^2*k2*k3 + 16*f0*f3*f6*k1^2*k2*k3 + 4*f4*f5*g0^2*k1^2*k2*k3 + 4*f3*f6*g0^2*k1^2*k2*k3 + 2*f3*f5*g0*g1*k1^2*k2*k3 - 16*f2*f5*g0*g2*k1^2*k2*k3 + 8*f1*f5*g1*g2*k1^2*k2*k3 + 4*f1*f4*g2^2*k1^2*k2*k3 + 4*f1*f5*g0*g3*k1^2*k2*k3 - 8*f0*f5*g1*g3*k1^2*k2*k3 + 2*f1*f3*g2*g3*k1^2*k2*k3 + 8*f0*f4*g2*g3*k1^2*k2*k3 + 4*f4*g0^2*g2*g3*k1^2*k2*k3 + 2*f3*g0*g1*g2*g3*k1^2*k2*k3 - 8*f2*g0*g2^2*g3*k1^2*k2*k3 + 4*f1*g1*g2^2*g3*k1^2*k2*k3 + 4*f0*f3*g3^2*k1^2*k2*k3 + 2*f1*g0*g2*g3^2*k1^2*k2*k3 - 4*f0*g1*g2*g3^2*k1^2*k2*k3 + 16*f0*f5^2*k1*k2^2*k3 + 4*f5^2*g0^2*k1*k2^2*k3 - 2*f3*f5*g0*g2*k1*k2^2*k3 - 8*f2*f6*g0*g2*k1*k2^2*k3 + 4*f1*f6*g1*g2*k1*k2^2*k3 + 8*f1*f5*g2^2*k1*k2^2*k3 - 4*f2*f5*g0*g3*k1*k2^2*k3 + 2*f1*f5*g1*g3*k1*k2^2*k3 + 16*f0*f5*g2*g3*k1*k2^2*k3 + 6*f5*g0^2*g2*g3*k1*k2^2*k3 - 2*f3*g0*g2^2*g3*k1*k2^2*k3 + 4*f1*g2^3*g3*k1*k2^2*k3 - 4*f2*g0*g2*g3^2*k1*k2^2*k3 + 2*f1*g1*g2*g3^2*k1*k2^2*k3 + 4*f0*g2^2*g3^2*k1*k2^2*k3 + 2*g0^2*g2^2*g3^2*k1*k2^2*k3 - 4*f1*f5^2*k2^3*k3 - 2*f5^2*g0*g1*k2^3*k3 + 4*f1*f6*g2^2*k2^3*k3 - 4*f1*f5*g2*g3*k2^3*k3 - 4*f5*g0*g1*g2*g3*k2^3*k3 - 2*g0*g1*g2^2*g3^2*k2^3*k3 + 8*f1*f4*f5*k1^2*k3^2 - 16*f0*f5^2*k1^2*k3^2 + 16*f0*f4*f6*k1^2*k3^2 - 4*f5^2*g0^2*k1^2*k3^2 + 4*f4*f6*g0^2*k1^2*k3^2 + 4*f4*f5*g0*g1*k1^2*k3^2 - 8*f3*f5*g0*g2*k1^2*k3^2 - f3^2*g2^2*k1^2*k3^2 + 4*f2*f4*g2^2*k1^2*k3^2 + 4*f1*f4*g2*g3*k1^2*k3^2 - 16*f0*f5*g2*g3*k1^2*k3^2 - 4*f5*g0^2*g2*g3*k1^2*k3^2 + 4*f4*g0*g1*g2*g3*k1^2*k3^2 - 4*f3*g0*g2^2*g3*k1^2*k3^2 + 4*f0*f4*g3^2*k1^2*k3^2 - 4*f0*g2^2*g3^2*k1^2*k3^2 - g0^2*g2^2*g3^2*k1^2*k3^2 + 8*f1*f5^2*k1*k2*k3^2 + 4*f5^2*g0*g1*k1*k2*k3^2 - 4*f4*f5*g0*g2*k1*k2*k3^2 - 8*f3*f6*g0*g2*k1*k2*k3^2 - 2*f3*f5*g1*g2*k1*k2*k3^2 + 8*f2*f5*g2^2*k1*k2*k3^2 - 4*f3*f5*g0*g3*k1*k2*k3^2 + 8*f1*f5*g2*g3*k1*k2*k3^2 + 6*f5*g0*g1*g2*g3*k1*k2*k3^2 - 4*f4*g0*g2^2*g3*k1*k2*k3^2 - 2*f3*g1*g2^2*g3*k1*k2*k3^2 + 4*f2*g2^3*g3*k1*k2*k3^2 - 4*f3*g0*g2*g3^2*k1*k2*k3^2 + 2*f1*g2^2*g3^2*k1*k2*k3^2 + 2*g0*g1*g2^2*g3^2*k1*k2*k3^2 - 4*f2*f5^2*k2^2*k3^2 - f5^2*g1^2*k2^2*k3^2 - 4*f5^2*g0*g2*k2^2*k3^2 + 4*f2*f6*g2^2*k2^2*k3^2 - 4*f2*f5*g2*g3*k2^2*k3^2 - 2*f5*g1^2*g2*g3*k2^2*k3^2 - 6*f5*g0*g2^2*g3*k2^2*k3^2 - g1^2*g2^2*g3^2*k2^2*k3^2 - 2*g0*g2^3*g3^2*k2^2*k3^2 + 8*f5^2*g0*g2*k1*k3^3 - 8*f4*f6*g0*g2*k1*k3^3 - 4*f4*f5*g1*g2*k1*k3^3 + 4*f3*f5*g2^2*k1*k3^3 - 4*f4*f5*g0*g3*k1*k3^3 + 8*f5*g0*g2^2*g3*k1*k3^3 - 4*f4*g1*g2^2*g3*k1*k3^3 + 2*f3*g2^3*g3*k1*k3^3 - 4*f4*g0*g2*g3^2*k1*k3^3 + 2*g0*g2^3*g3^2*k1*k3^3 - 4*f3*f5^2*k2*k3^3 - 4*f5^2*g1*g2*k2*k3^3 + 4*f3*f6*g2^2*k2*k3^3 - 4*f3*f5*g2*g3*k2*k3^3 - 6*f5*g1*g2^2*g3*k2*k3^3 - 2*g1*g2^3*g3^2*k2*k3^3 - 4*f4*f5^2*k3^4 - 4*f5^2*g2^2*k3^4 + 4*f4*f6*g2^2*k3^4 - 4*f4*f5*g2*g3*k3^4 - 4*f5*g2^3*g3*k3^4 - g2^4*g3^2*k3^4 - 4*f1*f3*k1^3*k4 + 16*f0*f4*k1^3*k4 + 4*f4*g0^2*k1^3*k4 - 2*f3*g0*g1*k1^3*k4 + 32*f0*f5*k1^2*k2*k4 + 8*f5*g0^2*k1^2*k2*k4 - 2*f3*g0*g2*k1^2*k2*k4 + 4*f2*g0*g3*k1^2*k2*k4 - 2*f1*g1*g3*k1^2*k2*k4 + 16*f0*g2*g3*k1^2*k2*k4 + 4*g0^2*g2*g3*k1^2*k2*k4 + 4*f1*f5*k1*k2^2*k4 + 16*f0*f6*k1*k2^2*k4 + 4*f6*g0^2*k1*k2^2*k4 + 2*f5*g0*g1*k1*k2^2*k4 + 2*f1*g2*g3*k1*k2^2*k4 + 2*g0*g1*g2*g3*k1*k2^2*k4 + 4*f0*g3^2*k1*k2^2*k4 + 2*f5*g0*g2*k2^3*k4 + 2*g0*g2^2*g3*k2^3*k4 + 8*f1*f5*k1^2*k3*k4 + 4*f5*g0*g1*k1^2*k3*k4 - 8*f4*g0*g2*k1^2*k3*k4 + 2*f3*g1*g2*k1^2*k3*k4 + 2*f3*g0*g3*k1^2*k3*k4 + 4*f1*g2*g3*k1^2*k3*k4 + 2*g0*g1*g2*g3*k1^2*k3*k4 + 8*f2*f5*k1*k2*k3*k4 + 8*f1*f6*k1*k2*k3*k4 + 4*f6*g0*g1*k1*k2*k3*k4 + 2*f5*g1^2*k1*k2*k3*k4 - 12*f5*g0*g2*k1*k2*k3*k4 + 2*f3*g2^2*k1*k2*k3*k4 + 4*f2*g2*g3*k1*k2*k3*k4 + 2*g1^2*g2*g3*k1*k2*k3*k4 - 6*g0*g2^2*g3*k1*k2*k3*k4 + 2*f1*g3^2*k1*k2*k3*k4 - 4*f6*g0*g2*k2^2*k3*k4 + 2*f5*g1*g2*k2^2*k3*k4 - 2*f5*g0*g3*k2^2*k3*k4 + 2*g1*g2^2*g3*k2^2*k3*k4 - 2*g0*g2*g3^2*k2^2*k3*k4 + 4*f3*f5*k1*k3^2*k4 - 4*f5*g1*g2*k1*k3^2*k4 + 4*f4*g2^2*k1*k3^2*k4 - 4*f5*g0*g3*k1*k3^2*k4 + 2*f3*g2*g3*k1*k3^2*k4 - 2*g1*g2^2*g3*k1*k3^2*k4 - 2*g0*g2*g3^2*k1*k3^2*k4 - 4*f6*g1*g2*k2*k3^2*k4 + 4*f5*g2^2*k2*k3^2*k4 - 2*f5*g1*g3*k2*k3^2*k4 + 2*g2^3*g3*k2*k3^2*k4 - 2*g1*g2*g3^2*k2*k3^2*k4 - 8*f5^2*k3^3*k4 - 8*f5*g2*g3*k3^3*k4 - 2*g2^2*g3^2*k3^3*k4 - 4*f2*k1^2*k4^2 - g1^2*k1^2*k4^2 - 2*g1*g2*k1*k2*k4^2 + 4*g0*g3*k1*k2*k4^2 - g2^2*k2^2*k4^2 + 2*g1*g3*k1*k3*k4^2 + 4*f5*k2*k3*k4^2 + 2*g2*g3*k2*k3*k4^2 - 4*f6*k3^2*k4^2 - g3^2*k3^2*k4^2 - 4*k1*k4^3, b5*b6 + 16*f0*f3^2*f5*k1^4 - 4*f1^2*f3*f6*k1^4 + 16*f0*f2*f3*f6*k1^4 + 4*f3^2*f5*g0^2*k1^4 + 4*f2*f3*f6*g0^2*k1^4 - 4*f1*f3*f6*g0*g1*k1^4 + 4*f0*f3*f6*g1^2*k1^4 - 4*f1*f3*f5*g0*g2*k1^4 - 8*f0*f3*f6*g0*g2*k1^4 - 2*f3*f6*g0^3*g2*k1^4 + 8*f0*f3*f5*g1*g2*k1^4 - 2*f1^2*f6*g1*g2*k1^4 + 8*f0*f2*f6*g1*g2*k1^4 + 2*f2*f6*g0^2*g1*g2*k1^4 - 2*f1*f6*g0*g1^2*g2*k1^4 + 2*f0*f6*g1^3*g2*k1^4 - 3*f1^2*f5*g2^2*k1^4 + 12*f0*f2*f5*g2^2*k1^4 + 3*f2*f5*g0^2*g2^2*k1^4 - 3*f1*f5*g0*g1*g2^2*k1^4 + 3*f0*f5*g1^2*g2^2*k1^4 + 8*f0*f3*f5*g0*g3*k1^4 - 2*f1^2*f6*g0*g3*k1^4 + 8*f0*f2*f6*g0*g3*k1^4 + 2*f3*f5*g0^3*g3*k1^4 + 2*f2*f6*g0^3*g3*k1^4 - f1^2*f5*g1*g3*k1^4 + 4*f0*f2*f5*g1*g3*k1^4 + f2*f5*g0^2*g1*g3*k1^4 - 2*f1*f6*g0^2*g1*g3*k1^4 - f1*f5*g0*g1^2*g3*k1^4 + 2*f0*f6*g0*g1^2*g3*k1^4 + f0*f5*g1^3*g3*k1^4 + 8*f0*f3^2*g2*g3*k1^4 + 2*f3^2*g0^2*g2*g3*k1^4 - 3*f1*f3*g0*g2^2*g3*k1^4 + 6*f0*f3*g1*g2^2*g3*k1^4 - f1^2*g2^3*g3*k1^4 + 4*f0*f2*g2^3*g3*k1^4 + f2*g0^2*g2^3*g3*k1^4 - f1*g0*g1*g2^3*g3*k1^4 + f0*g1^2*g2^3*g3*k1^4 - f1^2*f3*g3^2*k1^4 + 4*f0*f2*f3*g3^2*k1^4 + f2*f3*g0^2*g3^2*k1^4 - 2*f1*f3*g0*g1*g3^2*k1^4 + 3*f0*f3*g1^2*g3^2*k1^4 + 4*f0*f3*g0*g2*g3^2*k1^4 + f3*g0^3*g2*g3^2*k1^4 - f1^2*g1*g2*g3^2*k1^4 + 4*f0*f2*g1*g2*g3^2*k1^4 + f2*g0^2*g1*g2*g3^2*k1^4 - f1*g0*g1^2*g2*g3^2*k1^4 + f0*g1^3*g2*g3^2*k1^4 + 64*f0*f3*f4*f5*k1^3*k2 + 32*f1^2*f5^2*k1^3*k2 - 128*f0*f2*f5^2*k1^3*k2 + 16*f0*f3^2*f6*k1^3*k2 + 16*f3*f4*f5*g0^2*k1^3*k2 - 32*f2*f5^2*g0^2*k1^3*k2 + 4*f3^2*f6*g0^2*k1^3*k2 + 32*f1*f5^2*g0*g1*k1^3*k2 - 32*f0*f5^2*g1^2*k1^3*k2 - 8*f1*f4*f5*g0*g2*k1^3*k2 - 8*f1*f3*f6*g0*g2*k1^3*k2 - 16*f0*f4*f6*g0*g2*k1^3*k2 - 4*f4*f6*g0^3*g2*k1^3*k2 + 16*f0*f4*f5*g1*g2*k1^3*k2 + 16*f0*f3*f6*g1*g2*k1^3*k2 + 20*f0*f3*f5*g2^2*k1^3*k2 - 4*f1^2*f6*g2^2*k1^3*k2 + 16*f0*f2*f6*g2^2*k1^3*k2 + 3*f3*f5*g0^2*g2^2*k1^3*k2 + 4*f2*f6*g0^2*g2^2*k1^3*k2 - 6*f1*f6*g0*g1*g2^2*k1^3*k2 + 8*f0*f6*g1^2*g2^2*k1^3*k2 - 3*f1*f5*g0*g2^3*k1^3*k2 + 6*f0*f5*g1*g2^3*k1^3*k2 - 8*f1*f3*f5*g0*g3*k1^3*k2 + 16*f0*f4*f5*g0*g3*k1^3*k2 + 4*f4*f5*g0^3*g3*k1^3*k2 + 28*f0*f3*f5*g1*g3*k1^3*k2 - 4*f1^2*f6*g1*g3*k1^3*k2 + 16*f0*f2*f6*g1*g3*k1^3*k2 + 3*f3*f5*g0^2*g1*g3*k1^3*k2 + 4*f2*f6*g0^2*g1*g3*k1^3*k2 - 4*f1*f6*g0*g1^2*g3*k1^3*k2 + 4*f0*f6*g1^3*g3*k1^3*k2 + 32*f0*f3*f4*g2*g3*k1^3*k2 + 32*f1^2*f5*g2*g3*k1^3*k2 - 128*f0*f2*f5*g2*g3*k1^3*k2 + 8*f3*f4*g0^2*g2*g3*k1^3*k2 - 28*f2*f5*g0^2*g2*g3*k1^3*k2 + 27*f1*f5*g0*g1*g2*g3*k1^3*k2 - 26*f0*f5*g1^2*g2*g3*k1^3*k2 - 6*f1*f4*g0*g2^2*g3*k1^3*k2 + 12*f0*f4*g1*g2^2*g3*k1^3*k2 + 10*f0*f3*g2^3*g3*k1^3*k2 + f3*g0^2*g2^3*g3*k1^3*k2 - f1*g0*g2^4*g3*k1^3*k2 + 2*f0*g1*g2^4*g3*k1^3*k2 + 4*f0*f3^2*g3^2*k1^3*k2 + f3^2*g0^2*g3^2*k1^3*k2 - 2*f1*f5*g0^2*g3^2*k1^3*k2 - 2*f1*f4*g0*g1*g3^2*k1^3*k2 + 4*f0*f5*g0*g1*g3^2*k1^3*k2 + 4*f0*f4*g1^2*g3^2*k1^3*k2 - 6*f1*f3*g0*g2*g3^2*k1^3*k2 + 8*f0*f4*g0*g2*g3^2*k1^3*k2 + 2*f4*g0^3*g2*g3^2*k1^3*k2 + 18*f0*f3*g1*g2*g3^2*k1^3*k2 + f3*g0^2*g1*g2*g3^2*k1^3*k2 + 7*f1^2*g2^2*g3^2*k1^3*k2 - 28*f0*f2*g2^2*g3^2*k1^3*k2 - 4*f2*g0^2*g2^2*g3^2*k1^3*k2 + 3*f1*g0*g1*g2^2*g3^2*k1^3*k2 - 2*f0*g1^2*g2^2*g3^2*k1^3*k2 - f1^2*g1*g3^3*k1^3*k2 + 4*f0*f2*g1*g3^3*k1^3*k2 + 2*f2*g0^2*g1*g3^3*k1^3*k2 - 2*f1*g0*g1^2*g3^3*k1^3*k2 + 2*f0*g1^3*g3^3*k1^3*k2 - f1*g0^2*g2*g3^3*k1^3*k2 + 2*f0*g0*g1*g2*g3^3*k1^3*k2 + 64*f0*f4^2*f5*k1^2*k2^2 - 32*f0*f3*f5^2*k1^2*k2^2 + 16*f0*f3*f4*f6*k1^2*k2^2 + 40*f1^2*f5*f6*k1^2*k2^2 - 160*f0*f2*f5*f6*k1^2*k2^2 + 16*f4^2*f5*g0^2*k1^2*k2^2 - 8*f3*f5^2*g0^2*k1^2*k2^2 + 4*f3*f4*f6*g0^2*k1^2*k2^2 - 40*f2*f5*f6*g0^2*k1^2*k2^2 + 40*f1*f5*f6*g0*g1*k1^2*k2^2 - 40*f0*f5*f6*g1^2*k1^2*k2^2 + 20*f1*f5^2*g0*g2*k1^2*k2^2 - 8*f1*f4*f6*g0*g2*k1^2*k2^2 - 24*f0*f5*f6*g0*g2*k1^2*k2^2 - 6*f5*f6*g0^3*g2*k1^2*k2^2 - 40*f0*f5^2*g1*g2*k1^2*k2^2 + 8*f0*f4*f6*g1*g2*k1^2*k2^2 - 2*f4*f6*g0^2*g1*g2*k1^2*k2^2 + 28*f0*f4*f5*g2^2*k1^2*k2^2 + 20*f0*f3*f6*g2^2*k1^2*k2^2 + 3*f4*f5*g0^2*g2^2*k1^2*k2^2 + 2*f3*f6*g0^2*g2^2*k1^2*k2^2 - 4*f1*f6*g0*g2^3*k1^2*k2^2 + 10*f0*f6*g1*g2^3*k1^2*k2^2 + 3*f0*f5*g2^4*k1^2*k2^2 - 16*f1*f4*f5*g0*g3*k1^2*k2^2 + 24*f0*f5^2*g0*g3*k1^2*k2^2 - 8*f1*f3*f6*g0*g3*k1^2*k2^2 - 8*f0*f4*f6*g0*g3*k1^2*k2^2 + 6*f5^2*g0^3*g3*k1^2*k2^2 - 2*f4*f6*g0^3*g3*k1^2*k2^2 + 52*f0*f4*f5*g1*g3*k1^2*k2^2 + 24*f0*f3*f6*g1*g3*k1^2*k2^2 + 5*f4*f5*g0^2*g1*g3*k1^2*k2^2 + 2*f3*f6*g0^2*g1*g3*k1^2*k2^2 + 32*f0*f4^2*g2*g3*k1^2*k2^2 - 32*f0*f3*f5*g2*g3*k1^2*k2^2 + 20*f1^2*f6*g2*g3*k1^2*k2^2 - 80*f0*f2*f6*g2*g3*k1^2*k2^2 + 8*f4^2*g0^2*g2*g3*k1^2*k2^2 - 10*f3*f5*g0^2*g2*g3*k1^2*k2^2 - 16*f2*f6*g0^2*g2*g3*k1^2*k2^2 + 12*f1*f6*g0*g1*g2*g3*k1^2*k2^2 - 8*f0*f6*g1^2*g2*g3*k1^2*k2^2 + 12*f1*f5*g0*g2^2*g3*k1^2*k2^2 - 10*f0*f6*g0*g2^2*g3*k1^2*k2^2 - 2*f6*g0^3*g2^2*g3*k1^2*k2^2 - 23*f0*f5*g1*g2^2*g3*k1^2*k2^2 + 16*f0*f4*g2^3*g3*k1^2*k2^2 + f4*g0^2*g2^3*g3*k1^2*k2^2 + f0*g2^5*g3*k1^2*k2^2 + 4*f0*f3*f4*g3^2*k1^2*k2^2 + 10*f1^2*f5*g3^2*k1^2*k2^2 - 40*f0*f2*f5*g3^2*k1^2*k2^2 + f3*f4*g0^2*g3^2*k1^2*k2^2 - 6*f2*f5*g0^2*g3^2*k1^2*k2^2 + 6*f0*f5*g1^2*g3^2*k1^2*k2^2 - 10*f1*f4*g0*g2*g3^2*k1^2*k2^2 + 24*f0*f5*g0*g2*g3^2*k1^2*k2^2 + 5*f5*g0^3*g2*g3^2*k1^2*k2^2 + 28*f0*f4*g1*g2*g3^2*k1^2*k2^2 + f4*g0^2*g1*g2*g3^2*k1^2*k2^2 - 3*f0*f3*g2^2*g3^2*k1^2*k2^2 - 2*f3*g0^2*g2^2*g3^2*k1^2*k2^2 + f0*g1*g2^3*g3^2*k1^2*k2^2 - 2*f1*f3*g0*g3^3*k1^2*k2^2 + 6*f0*f3*g1*g3^3*k1^2*k2^2 + f3*g0^2*g1*g3^3*k1^2*k2^2 + 5*f1^2*g2*g3^3*k1^2*k2^2 - 20*f0*f2*g2*g3^3*k1^2*k2^2 - 2*f2*g0^2*g2*g3^3*k1^2*k2^2 - 2*f1*g0*g1*g2*g3^3*k1^2*k2^2 + 6*f0*g1^2*g2*g3^3*k1^2*k2^2 + 6*f0*g0*g2^2*g3^3*k1^2*k2^2 + g0^3*g2^2*g3^3*k1^2*k2^2 + 64*f0*f4*f5^2*k1*k2^3 - 48*f0*f3*f5*f6*k1*k2^3 + 16*f1^2*f6^2*k1*k2^3 - 64*f0*f2*f6^2*k1*k2^3 + 16*f4*f5^2*g0^2*k1*k2^3 - 12*f3*f5*f6*g0^2*k1*k2^3 - 16*f2*f6^2*g0^2*k1*k2^3 + 16*f1*f6^2*g0*g1*k1*k2^3 - 16*f0*f6^2*g1^2*k1*k2^3 + 20*f1*f5*f6*g0*g2*k1*k2^3 - 16*f0*f6^2*g0*g2*k1*k2^3 - 4*f6^2*g0^3*g2*k1*k2^3 - 56*f0*f5*f6*g1*g2*k1*k2^3 - 4*f5*f6*g0^2*g1*g2*k1*k2^3 + 4*f0*f5^2*g2^2*k1*k2^3 + 16*f0*f4*f6*g2^2*k1*k2^3 + 3*f5^2*g0^2*g2^2*k1*k2^3 + 4*f0*f6*g2^4*k1*k2^3 + 8*f1*f5^2*g0*g3*k1*k2^3 - 8*f1*f4*f6*g0*g3*k1*k2^3 + 12*f0*f5^2*g1*g3*k1*k2^3 + 16*f0*f4*f6*g1*g3*k1*k2^3 + 7*f5^2*g0^2*g1*g3*k1*k2^3 + 64*f0*f4*f5*g2*g3*k1*k2^3 - 24*f0*f3*f6*g2*g3*k1*k2^3 + 8*f4*f5*g0^2*g2*g3*k1*k2^3 - 8*f3*f6*g0^2*g2*g3*k1*k2^3 + 4*f1*f6*g0*g2^2*g3*k1*k2^3 - 12*f0*f6*g1*g2^2*g3*k1*k2^3 - 2*f6*g0^2*g1*g2^2*g3*k1*k2^3 + 8*f0*f5*g2^3*g3*k1*k2^3 + f5*g0^2*g2^3*g3*k1*k2^3 - 12*f0*f3*f5*g3^2*k1*k2^3 + 8*f1^2*f6*g3^2*k1*k2^3 - 32*f0*f2*f6*g3^2*k1*k2^3 - 3*f3*f5*g0^2*g3^2*k1*k2^3 - 4*f2*f6*g0^2*g3^2*k1*k2^3 + 4*f0*f6*g1^2*g3^2*k1*k2^3 + 13*f1*f5*g0*g2*g3^2*k1*k2^3 - 4*f0*f6*g0*g2*g3^2*k1*k2^3 - 2*f0*f5*g1*g2*g3^2*k1*k2^3 + 3*f5*g0^2*g1*g2*g3^2*k1*k2^3 + 20*f0*f4*g2^2*g3^2*k1*k2^3 + 4*f0*g2^4*g3^2*k1*k2^3 - 2*f1*f4*g0*g3^3*k1*k2^3 + 4*f0*f5*g0*g3^3*k1*k2^3 + 4*f0*f4*g1*g3^3*k1*k2^3 - 6*f0*f3*g2*g3^3*k1*k2^3 - 2*f3*g0^2*g2*g3^3*k1*k2^3 + 3*f1*g0*g2^2*g3^3*k1*k2^3 + f1^2*g3^4*k1*k2^3 - 4*f0*f2*g3^4*k1*k2^3 - f1*g0*g1*g3^4*k1*k2^3 + 2*f0*g1^2*g3^4*k1*k2^3 + 2*f0*g0*g2*g3^4*k1*k2^3 + 16*f0*f5^3*k2^4 + 32*f0*f4*f5*f6*k2^4 - 16*f0*f3*f6^2*k2^4 + 4*f5^3*g0^2*k2^4 + 8*f4*f5*f6*g0^2*k2^4 - 4*f3*f6^2*g0^2*k2^4 + 8*f1*f6^2*g0*g2*k2^4 - 24*f0*f6^2*g1*g2*k2^4 - 2*f6^2*g0^2*g1*g2*k2^4 + 4*f0*f5*f6*g2^2*k2^4 + f5*f6*g0^2*g2^2*k2^4 + 4*f1*f5*f6*g0*g3*k2^4 - 8*f0*f6^2*g0*g3*k2^4 - 2*f6^2*g0^3*g3*k2^4 + 4*f0*f5*f6*g1*g3*k2^4 + 3*f5*f6*g0^2*g1*g3*k2^4 + 24*f0*f5^2*g2*g3*k2^4 + 16*f0*f4*f6*g2*g3*k2^4 + 8*f5^2*g0^2*g2*g3*k2^4 + 4*f0*f6*g2^3*g3*k2^4 - f6*g0^2*g2^3*g3*k2^4 + 8*f0*f4*f5*g3^2*k2^4 - 8*f0*f3*f6*g3^2*k2^4 - 2*f4*f5*g0^2*g3^2*k2^4 - f3*f6*g0^2*g3^2*k2^4 + 6*f1*f6*g0*g2*g3^2*k2^4 - 10*f0*f6*g1*g2*g3^2*k2^4 - f6*g0^2*g1*g2*g3^2*k2^4 + 13*f0*f5*g2^2*g3^2*k2^4 + 4*f5*g0^2*g2^2*g3^2*k2^4 + f1*f5*g0*g3^3*k2^4 - 2*f0*f6*g0*g3^3*k2^4 + f0*f5*g1*g3^3*k2^4 - f5*g0^2*g1*g3^3*k2^4 + 4*f0*f4*g2*g3^3*k2^4 - 2*f4*g0^2*g2*g3^3*k2^4 + 3*f0*g2^3*g3^3*k2^4 - f0*f3*g3^4*k2^4 + f1*g0*g2*g3^4*k2^4 - f0*g1*g2*g3^4*k2^4 - g0^2*g1*g2*g3^4*k2^4 + 32*f1*f3*f4*f5*k1^3*k3 - 64*f0*f3*f5^2*k1^3*k3 + 32*f0*f3*f4*f6*k1^3*k3 - 16*f3*f5^2*g0^2*k1^3*k3 + 8*f3*f4*f6*g0^2*k1^3*k3 + 16*f3*f4*f5*g0*g1*k1^3*k3 - 4*f3^2*f5*g0*g2*k1^3*k3 - 16*f2*f4*f5*g0*g2*k1^3*k3 + 8*f1*f5^2*g0*g2*k1^3*k3 - 8*f2*f3*f6*g0*g2*k1^3*k3 - 8*f1*f4*f6*g0*g2*k1^3*k3 + 16*f0*f5*f6*g0*g2*k1^3*k3 + 4*f5*f6*g0^3*g2*k1^3*k3 + 8*f1*f4*f5*g1*g2*k1^3*k3 - 16*f0*f5^2*g1*g2*k1^3*k3 + 4*f1*f3*f6*g1*g2*k1^3*k3 - 4*f4*f6*g0^2*g1*g2*k1^3*k3 + 10*f1*f3*f5*g2^2*k1^3*k3 + 8*f0*f3*f6*g2^2*k1^3*k3 + 6*f3*f6*g0^2*g2^2*k1^3*k3 + 3*f3*f5*g0*g1*g2^2*k1^3*k3 - 4*f2*f6*g0*g1*g2^2*k1^3*k3 + 2*f1*f6*g1^2*g2^2*k1^3*k3 - 6*f2*f5*g0*g2^3*k1^3*k3 + 3*f1*f5*g1*g2^3*k1^3*k3 + 8*f1*f4*f5*g0*g3*k1^3*k3 - 16*f0*f5^2*g0*g3*k1^3*k3 + 4*f1*f3*f6*g0*g3*k1^3*k3 - 4*f5^2*g0^3*g3*k1^3*k3 + 6*f1*f3*f5*g1*g3*k1^3*k3 + 4*f4*f5*g0^2*g1*g3*k1^3*k3 + 2*f3*f6*g0^2*g1*g3*k1^3*k3 + 3*f3*f5*g0*g1^2*g3*k1^3*k3 + 16*f1*f3*f4*g2*g3*k1^3*k3 - 64*f0*f3*f5*g2*g3*k1^3*k3 - 18*f3*f5*g0^2*g2*g3*k1^3*k3 - 4*f2*f6*g0^2*g2*g3*k1^3*k3 + 8*f3*f4*g0*g1*g2*g3*k1^3*k3 - 2*f2*f5*g0*g1*g2*g3*k1^3*k3 + 4*f1*f6*g0*g1*g2*g3*k1^3*k3 + f1*f5*g1^2*g2*g3*k1^3*k3 - 4*f0*f6*g1^2*g2*g3*k1^3*k3 - f3^2*g0*g2^2*g3*k1^3*k3 - 12*f2*f4*g0*g2^2*g3*k1^3*k3 + 13*f1*f5*g0*g2^2*g3*k1^3*k3 + 8*f0*f6*g0*g2^2*g3*k1^3*k3 + 2*f6*g0^3*g2^2*g3*k1^3*k3 + 6*f1*f4*g1*g2^2*g3*k1^3*k3 - 26*f0*f5*g1*g2^2*g3*k1^3*k3 + 5*f1*f3*g2^3*g3*k1^3*k3 + f3*g0*g1*g2^3*g3*k1^3*k3 - 2*f2*g0*g2^4*g3*k1^3*k3 + f1*g1*g2^4*g3*k1^3*k3 + 8*f0*f3*f4*g3^2*k1^3*k3 + 2*f3*f4*g0^2*g3^2*k1^3*k3 + 2*f1*f6*g0^2*g3^2*k1^3*k3 + f3^2*g0*g1*g3^2*k1^3*k3 - 4*f2*f4*g0*g1*g3^2*k1^3*k3 + 3*f1*f5*g0*g1*g3^2*k1^3*k3 - 4*f0*f6*g0*g1*g3^2*k1^3*k3 + 2*f1*f4*g1^2*g3^2*k1^3*k3 - 6*f0*f5*g1^2*g3^2*k1^3*k3 - 2*f2*f3*g0*g2*g3^2*k1^3*k3 + 4*f1*f4*g0*g2*g3^2*k1^3*k3 - 16*f0*f5*g0*g2*g3^2*k1^3*k3 - 4*f5*g0^3*g2*g3^2*k1^3*k3 + 4*f1*f3*g1*g2*g3^2*k1^3*k3 + 2*f4*g0^2*g1*g2*g3^2*k1^3*k3 + f3*g0*g1^2*g2*g3^2*k1^3*k3 - 14*f0*f3*g2^2*g3^2*k1^3*k3 - 4*f3*g0^2*g2^2*g3^2*k1^3*k3 - 2*f2*g0*g1*g2^2*g3^2*k1^3*k3 + f1*g1^2*g2^2*g3^2*k1^3*k3 + 4*f1*g0*g2^3*g3^2*k1^3*k3 - 8*f0*g1*g2^3*g3^2*k1^3*k3 + f1*f3*g0*g3^3*k1^3*k3 + f3*g0^2*g1*g3^3*k1^3*k3 + 2*f1*g0*g1*g2*g3^3*k1^3*k3 - 4*f0*g1^2*g2*g3^3*k1^3*k3 - 4*f0*g0*g2^2*g3^3*k1^3*k3 - g0^3*g2^2*g3^3*k1^3*k3 + 64*f1*f4^2*f5*k1^2*k2*k3 - 16*f1*f3*f5^2*k1^2*k2*k3 - 128*f0*f4*f5^2*k1^2*k2*k3 + 64*f0*f4^2*f6*k1^2*k2*k3 - 96*f0*f3*f5*f6*k1^2*k2*k3 - 32*f4*f5^2*g0^2*k1^2*k2*k3 + 16*f4^2*f6*g0^2*k1^2*k2*k3 - 24*f3*f5*f6*g0^2*k1^2*k2*k3 + 32*f4^2*f5*g0*g1*k1^2*k2*k3 - 8*f3*f5^2*g0*g1*k1^2*k2*k3 - 16*f3*f4*f5*g0*g2*k1^2*k2*k3 + 40*f2*f5^2*g0*g2*k1^2*k2*k3 - 4*f3^2*f6*g0*g2*k1^2*k2*k3 - 16*f2*f4*f6*g0*g2*k1^2*k2*k3 + 4*f1*f5*f6*g0*g2*k1^2*k2*k3 + 16*f0*f6^2*g0*g2*k1^2*k2*k3 + 4*f6^2*g0^3*g2*k1^2*k2*k3 - 20*f1*f5^2*g1*g2*k1^2*k2*k3 - 24*f0*f5*f6*g1*g2*k1^2*k2*k3 - 4*f5*f6*g0^2*g1*g2*k1^2*k2*k3 - 4*f4*f6*g0*g1^2*g2*k1^2*k2*k3 + 28*f1*f4*f5*g2^2*k1^2*k2*k3 - 28*f0*f5^2*g2^2*k1^2*k2*k3 + 12*f1*f3*f6*g2^2*k1^2*k2*k3 + 16*f0*f4*f6*g2^2*k1^2*k2*k3 - 3*f5^2*g0^2*g2^2*k1^2*k2*k3 + 8*f4*f6*g0^2*g2^2*k1^2*k2*k3 + 6*f4*f5*g0*g1*g2^2*k1^2*k2*k3 + 2*f3*f6*g0*g1*g2^2*k1^2*k2*k3 - 3*f3*f5*g0*g2^3*k1^2*k2*k3 - 8*f2*f6*g0*g2^3*k1^2*k2*k3 + 6*f1*f6*g1*g2^3*k1^2*k2*k3 + 3*f1*f5*g2^4*k1^2*k2*k3 - 32*f2*f4*f5*g0*g3*k1^2*k2*k3 - 4*f1*f5^2*g0*g3*k1^2*k2*k3 - 16*f1*f4*f6*g0*g3*k1^2*k2*k3 - 8*f0*f5*f6*g0*g3*k1^2*k2*k3 - 2*f5*f6*g0^3*g3*k1^2*k2*k3 + 36*f1*f4*f5*g1*g3*k1^2*k2*k3 + 12*f0*f5^2*g1*g3*k1^2*k2*k3 + 4*f1*f3*f6*g1*g3*k1^2*k2*k3 + 32*f0*f4*f6*g1*g3*k1^2*k2*k3 + f5^2*g0^2*g1*g3*k1^2*k2*k3 + 10*f4*f5*g0*g1^2*g3*k1^2*k2*k3 + 2*f3*f6*g0*g1^2*g3*k1^2*k2*k3 + 32*f1*f4^2*g2*g3*k1^2*k2*k3 - 16*f1*f3*f5*g2*g3*k1^2*k2*k3 - 128*f0*f4*f5*g2*g3*k1^2*k2*k3 - 48*f0*f3*f6*g2*g3*k1^2*k2*k3 - 32*f4*f5*g0^2*g2*g3*k1^2*k2*k3 - 6*f3*f6*g0^2*g2*g3*k1^2*k2*k3 + 16*f4^2*g0*g1*g2*g3*k1^2*k2*k3 - 13*f3*f5*g0*g1*g2*g3*k1^2*k2*k3 - 8*f2*f6*g0*g1*g2*g3*k1^2*k2*k3 + 4*f1*f6*g1^2*g2*g3*k1^2*k2*k3 - 8*f3*f4*g0*g2^2*g3*k1^2*k2*k3 + 24*f2*f5*g0*g2^2*g3*k1^2*k2*k3 + 8*f1*f6*g0*g2^2*g3*k1^2*k2*k3 - 11*f1*f5*g1*g2^2*g3*k1^2*k2*k3 - 20*f0*f6*g1*g2^2*g3*k1^2*k2*k3 + 16*f1*f4*g2^3*g3*k1^2*k2*k3 - 30*f0*f5*g2^3*g3*k1^2*k2*k3 - f5*g0^2*g2^3*g3*k1^2*k2*k3 + 2*f4*g0*g1*g2^3*g3*k1^2*k2*k3 - f3*g0*g2^4*g3*k1^2*k2*k3 + f1*g2^5*g3*k1^2*k2*k3 + 16*f0*f4^2*g3^2*k1^2*k2*k3 - 24*f0*f3*f5*g3^2*k1^2*k2*k3 + 4*f4^2*g0^2*g3^2*k1^2*k2*k3 - 4*f3*f5*g0^2*g3^2*k1^2*k2*k3 - 12*f2*f5*g0*g1*g3^2*k1^2*k2*k3 + 4*f1*f6*g0*g1*g3^2*k1^2*k2*k3 + 6*f1*f5*g1^2*g3^2*k1^2*k2*k3 - 8*f0*f6*g1^2*g3^2*k1^2*k2*k3 - f3^2*g0*g2*g3^2*k1^2*k2*k3 - 20*f2*f4*g0*g2*g3^2*k1^2*k2*k3 + 18*f1*f4*g1*g2*g3^2*k1^2*k2*k3 + 6*f0*f5*g1*g2*g3^2*k1^2*k2*k3 + 2*f5*g0^2*g1*g2*g3^2*k1^2*k2*k3 + 2*f4*g0*g1^2*g2*g3^2*k1^2*k2*k3 - f1*f3*g2^2*g3^2*k1^2*k2*k3 - 28*f0*f4*g2^2*g3^2*k1^2*k2*k3 - 6*f4*g0^2*g2^2*g3^2*k1^2*k2*k3 - 3*f3*g0*g1*g2^2*g3^2*k1^2*k2*k3 + f1*g1*g2^3*g3^2*k1^2*k2*k3 - 8*f0*g2^4*g3^2*k1^2*k2*k3 - 2*f1*f4*g0*g3^3*k1^2*k2*k3 - 4*f0*f5*g0*g3^3*k1^2*k2*k3 + f1*f3*g1*g3^3*k1^2*k2*k3 + 8*f0*f4*g1*g3^3*k1^2*k2*k3 + 2*f4*g0^2*g1*g3^3*k1^2*k2*k3 + f3*g0*g1^2*g3^3*k1^2*k2*k3 - 12*f0*f3*g2*g3^3*k1^2*k2*k3 - f3*g0^2*g2*g3^3*k1^2*k2*k3 - 8*f2*g0*g1*g2*g3^3*k1^2*k2*k3 + 4*f1*g1^2*g2*g3^3*k1^2*k2*k3 + 2*f1*g0*g2^2*g3^3*k1^2*k2*k3 - 2*f0*g1*g2^2*g3^3*k1^2*k2*k3 + g0^2*g1*g2^2*g3^3*k1^2*k2*k3 + f1*g0*g1*g3^4*k1^2*k2*k3 - 2*f0*g1^2*g3^4*k1^2*k2*k3 - 2*f0*g0*g2*g3^4*k1^2*k2*k3 + 64*f1*f4*f5^2*k1*k2^2*k3 - 64*f0*f5^3*k1*k2^2*k3 - 40*f1*f3*f5*f6*k1*k2^2*k3 - 64*f0*f4*f5*f6*k1*k2^2*k3 - 64*f0*f3*f6^2*k1*k2^2*k3 - 16*f5^3*g0^2*k1*k2^2*k3 - 16*f4*f5*f6*g0^2*k1*k2^2*k3 - 16*f3*f6^2*g0^2*k1*k2^2*k3 + 32*f4*f5^2*g0*g1*k1*k2^2*k3 - 20*f3*f5*f6*g0*g1*k1*k2^2*k3 + 4*f3*f5^2*g0*g2*k1*k2^2*k3 - 8*f3*f4*f6*g0*g2*k1*k2^2*k3 + 40*f2*f5*f6*g0*g2*k1*k2^2*k3 - 36*f1*f5*f6*g1*g2*k1*k2^2*k3 - 16*f0*f6^2*g1*g2*k1*k2^2*k3 - 4*f6^2*g0^2*g1*g2*k1*k2^2*k3 - 8*f5*f6*g0*g1^2*g2*k1*k2^2*k3 + 4*f1*f5^2*g2^2*k1*k2^2*k3 + 16*f1*f4*f6*g2^2*k1*k2^2*k3 - 32*f0*f5*f6*g2^2*k1*k2^2*k3 + 6*f5*f6*g0^2*g2^2*k1*k2^2*k3 + 6*f5^2*g0*g1*g2^2*k1*k2^2*k3 - 2*f3*f6*g0*g2^3*k1*k2^2*k3 + 4*f1*f6*g2^4*k1*k2^2*k3 - 16*f3*f4*f5*g0*g3*k1*k2^2*k3 + 16*f2*f5^2*g0*g3*k1*k2^2*k3 + 4*f3^2*f6*g0*g3*k1*k2^2*k3 - 16*f2*f4*f6*g0*g3*k1*k2^2*k3 - 20*f1*f5*f6*g0*g3*k1*k2^2*k3 + 20*f1*f5^2*g1*g3*k1*k2^2*k3 + 8*f1*f4*f6*g1*g3*k1*k2^2*k3 + 24*f0*f5*f6*g1*g3*k1*k2^2*k3 - 4*f5*f6*g0^2*g1*g3*k1*k2^2*k3 + 14*f5^2*g0*g1^2*g3*k1*k2^2*k3 + 64*f1*f4*f5*g2*g3*k1*k2^2*k3 - 96*f0*f5^2*g2*g3*k1*k2^2*k3 - 20*f1*f3*f6*g2*g3*k1*k2^2*k3 - 32*f0*f4*f6*g2*g3*k1*k2^2*k3 - 32*f5^2*g0^2*g2*g3*k1*k2^2*k3 - 8*f4*f6*g0^2*g2*g3*k1*k2^2*k3 + 16*f4*f5*g0*g1*g2*g3*k1*k2^2*k3 - 12*f3*f6*g0*g1*g2*g3*k1*k2^2*k3 + 8*f2*f6*g0*g2^2*g3*k1*k2^2*k3 - 8*f1*f6*g1*g2^2*g3*k1*k2^2*k3 - 4*f6*g0*g1^2*g2^2*g3*k1*k2^2*k3 + 8*f1*f5*g2^3*g3*k1*k2^2*k3 - 16*f0*f6*g2^3*g3*k1*k2^2*k3 + 4*f6*g0^2*g2^3*g3*k1*k2^2*k3 + 2*f5*g0*g1*g2^3*g3*k1*k2^2*k3 - 10*f1*f3*f5*g3^2*k1*k2^2*k3 - 16*f0*f4*f5*g3^2*k1*k2^2*k3 - 32*f0*f3*f6*g3^2*k1*k2^2*k3 + 4*f4*f5*g0^2*g3^2*k1*k2^2*k3 - 2*f3*f6*g0^2*g3^2*k1*k2^2*k3 - 11*f3*f5*g0*g1*g3^2*k1*k2^2*k3 - 8*f2*f6*g0*g1*g3^2*k1*k2^2*k3 + 4*f1*f6*g1^2*g3^2*k1*k2^2*k3 - 10*f3*f4*g0*g2*g3^2*k1*k2^2*k3 + 26*f2*f5*g0*g2*g3^2*k1*k2^2*k3 - 8*f1*f6*g0*g2*g3^2*k1*k2^2*k3 + 11*f1*f5*g1*g2*g3^2*k1*k2^2*k3 + 4*f0*f6*g1*g2*g3^2*k1*k2^2*k3 + 6*f5*g0*g1^2*g2*g3^2*k1*k2^2*k3 + 20*f1*f4*g2^2*g3^2*k1*k2^2*k3 - 56*f0*f5*g2^2*g3^2*k1*k2^2*k3 - 15*f5*g0^2*g2^2*g3^2*k1*k2^2*k3 - 2*f3*g0*g2^3*g3^2*k1*k2^2*k3 + 4*f1*g2^4*g3^2*k1*k2^2*k3 + f3^2*g0*g3^3*k1*k2^2*k3 - 4*f2*f4*g0*g3^3*k1*k2^2*k3 - f1*f5*g0*g3^3*k1*k2^2*k3 + 2*f1*f4*g1*g3^3*k1*k2^2*k3 + 6*f0*f5*g1*g3^3*k1*k2^2*k3 + 3*f5*g0^2*g1*g3^3*k1*k2^2*k3 - 5*f1*f3*g2*g3^3*k1*k2^2*k3 - 8*f0*f4*g2*g3^3*k1*k2^2*k3 + 2*f4*g0^2*g2*g3^3*k1*k2^2*k3 - 6*f3*g0*g1*g2*g3^3*k1*k2^2*k3 + 6*f2*g0*g2^2*g3^3*k1*k2^2*k3 + 3*f1*g1*g2^2*g3^3*k1*k2^2*k3 - 12*f0*g2^3*g3^3*k1*k2^2*k3 - g0^2*g2^3*g3^3*k1*k2^2*k3 - 4*f0*f3*g3^4*k1*k2^2*k3 - 2*f2*g0*g1*g3^4*k1*k2^2*k3 + f1*g1^2*g3^4*k1*k2^2*k3 + 2*f0*g1*g2*g3^4*k1*k2^2*k3 + 2*g0^2*g1*g2*g3^4*k1*k2^2*k3 + 16*f1*f5^3*k2^3*k3 + 32*f1*f4*f5*f6*k2^3*k3 - 16*f0*f5^2*f6*k2^3*k3 - 16*f1*f3*f6^2*k2^3*k3 - 4*f5^2*f6*g0^2*k2^3*k3 + 8*f5^3*g0*g1*k2^3*k3 + 16*f4*f5*f6*g0*g1*k2^3*k3 - 8*f3*f6^2*g0*g1*k2^3*k3 + 16*f2*f6^2*g0*g2*k2^3*k3 - 16*f1*f6^2*g1*g2*k2^3*k3 - 4*f6^2*g0*g1^2*g2*k2^3*k3 + 4*f1*f5*f6*g2^2*k2^3*k3 - 16*f0*f6^2*g2^2*k2^3*k3 + 4*f6^2*g0^2*g2^2*k2^3*k3 + 2*f5*f6*g0*g1*g2^2*k2^3*k3 + 8*f2*f5*f6*g0*g3*k2^3*k3 - 8*f1*f6^2*g0*g3*k2^3*k3 + 8*f1*f5*f6*g1*g3*k2^3*k3 - 4*f6^2*g0^2*g1*g3*k2^3*k3 + 6*f5*f6*g0*g1^2*g3*k2^3*k3 + 24*f1*f5^2*g2*g3*k2^3*k3 + 16*f1*f4*f6*g2*g3*k2^3*k3 - 16*f0*f5*f6*g2*g3*k2^3*k3 - 6*f5*f6*g0^2*g2*g3*k2^3*k3 + 16*f5^2*g0*g1*g2*g3*k2^3*k3 + 4*f1*f6*g2^3*g3*k2^3*k3 - 2*f6*g0*g1*g2^3*g3*k2^3*k3 + 8*f1*f4*f5*g3^2*k2^3*k3 - 4*f0*f5^2*g3^2*k2^3*k3 - 8*f1*f3*f6*g3^2*k2^3*k3 - 3*f5^2*g0^2*g3^2*k2^3*k3 - 4*f4*f5*g0*g1*g3^2*k2^3*k3 - 2*f3*f6*g0*g1*g3^2*k2^3*k3 + 12*f2*f6*g0*g2*g3^2*k2^3*k3 - 4*f1*f6*g1*g2*g3^2*k2^3*k3 - 2*f6*g0*g1^2*g2*g3^2*k2^3*k3 + 13*f1*f5*g2^2*g3^2*k2^3*k3 - 12*f0*f6*g2^2*g3^2*k2^3*k3 + 8*f5*g0*g1*g2^2*g3^2*k2^3*k3 + 2*f2*f5*g0*g3^3*k2^3*k3 - 2*f1*f6*g0*g3^3*k2^3*k3 + 2*f1*f5*g1*g3^3*k2^3*k3 - 2*f5*g0*g1^2*g3^3*k2^3*k3 + 4*f1*f4*g2*g3^3*k2^3*k3 - 4*f0*f5*g2*g3^3*k2^3*k3 - 4*f5*g0^2*g2*g3^3*k2^3*k3 - 4*f4*g0*g1*g2*g3^3*k2^3*k3 + 3*f1*g2^3*g3^3*k2^3*k3 - f1*f3*g3^4*k2^3*k3 + 2*f2*g0*g2*g3^4*k2^3*k3 - 2*g0*g1^2*g2*g3^4*k2^3*k3 - 2*f0*g2^2*g3^4*k2^3*k3 - g0^2*g2^2*g3^4*k2^3*k3 - 16*f3^2*f4*f5*k1^2*k3^2 + 64*f2*f4^2*f5*k1^2*k3^2 - 64*f1*f4*f5^2*k1^2*k3^2 + 64*f0*f5^3*k1^2*k3^2 + 4*f3^3*f6*k1^2*k3^2 - 16*f2*f3*f4*f6*k1^2*k3^2 + 32*f1*f4^2*f6*k1^2*k3^2 + 8*f1*f3*f5*f6*k1^2*k3^2 - 64*f0*f4*f5*f6*k1^2*k3^2 + 16*f0*f3*f6^2*k1^2*k3^2 + 16*f5^3*g0^2*k1^2*k3^2 - 16*f4*f5*f6*g0^2*k1^2*k3^2 + 4*f3*f6^2*g0^2*k1^2*k3^2 - 32*f4*f5^2*g0*g1*k1^2*k3^2 + 16*f4^2*f6*g0*g1*k1^2*k3^2 + 4*f3*f5*f6*g0*g1*k1^2*k3^2 + 16*f4^2*f5*g1^2*k1^2*k3^2 - 4*f3*f4*f6*g1^2*k1^2*k3^2 + 20*f3*f5^2*g0*g2*k1^2*k3^2 - 16*f3*f4*f6*g0*g2*k1^2*k3^2 - 16*f3*f4*f5*g1*g2*k1^2*k3^2 + 2*f3^2*f6*g1*g2*k1^2*k3^2 - 8*f2*f4*f6*g1*g2*k1^2*k3^2 + 4*f1*f5*f6*g1*g2*k1^2*k3^2 + 8*f0*f6^2*g1*g2*k1^2*k3^2 + 2*f6^2*g0^2*g1*g2*k1^2*k3^2 + 2*f5*f6*g0*g1^2*g2*k1^2*k3^2 - 2*f4*f6*g1^3*g2*k1^2*k3^2 - 3*f3^2*f5*g2^2*k1^2*k3^2 + 28*f2*f4*f5*g2^2*k1^2*k3^2 - 14*f1*f5^2*g2^2*k1^2*k3^2 + 4*f2*f3*f6*g2^2*k1^2*k3^2 + 8*f1*f4*f6*g2^2*k1^2*k3^2 - 4*f0*f5*f6*g2^2*k1^2*k3^2 - 9*f5*f6*g0^2*g2^2*k1^2*k3^2 - 3*f5^2*g0*g1*g2^2*k1^2*k3^2 + 8*f4*f6*g0*g1*g2^2*k1^2*k3^2 + 3*f4*f5*g1^2*g2^2*k1^2*k3^2 - 6*f3*f6*g0*g2^3*k1^2*k3^2 - 3*f3*f5*g1*g2^3*k1^2*k3^2 + 2*f2*f6*g1*g2^3*k1^2*k3^2 + 3*f2*f5*g2^4*k1^2*k3^2 - 16*f3*f4*f5*g0*g3*k1^2*k3^2 + 2*f3^2*f6*g0*g3*k1^2*k3^2 - 8*f2*f4*f6*g0*g3*k1^2*k3^2 + 4*f1*f5*f6*g0*g3*k1^2*k3^2 + 8*f0*f6^2*g0*g3*k1^2*k3^2 + 2*f6^2*g0^3*g3*k1^2*k3^2 - 5*f3^2*f5*g1*g3*k1^2*k3^2 + 20*f2*f4*f5*g1*g3*k1^2*k3^2 - 10*f1*f5^2*g1*g3*k1^2*k3^2 + 8*f1*f4*f6*g1*g3*k1^2*k3^2 - 12*f0*f5*f6*g1*g3*k1^2*k3^2 - f5*f6*g0^2*g1*g3*k1^2*k3^2 - 5*f5^2*g0*g1^2*g3*k1^2*k3^2 + 2*f4*f6*g0*g1^2*g3*k1^2*k3^2 + 5*f4*f5*g1^3*g3*k1^2*k3^2 - 8*f3^2*f4*g2*g3*k1^2*k3^2 + 32*f2*f4^2*g2*g3*k1^2*k3^2 - 64*f1*f4*f5*g2*g3*k1^2*k3^2 + 96*f0*f5^2*g2*g3*k1^2*k3^2 + 4*f1*f3*f6*g2*g3*k1^2*k3^2 - 32*f0*f4*f6*g2*g3*k1^2*k3^2 + 28*f5^2*g0^2*g2*g3*k1^2*k3^2 - 4*f4*f6*g0^2*g2*g3*k1^2*k3^2 - 32*f4*f5*g0*g1*g2*g3*k1^2*k3^2 + 8*f4^2*g1^2*g2*g3*k1^2*k3^2 - 3*f3*f5*g1^2*g2*g3*k1^2*k3^2 + 14*f3*f5*g0*g2^2*g3*k1^2*k3^2 + 2*f2*f6*g0*g2^2*g3*k1^2*k3^2 - 8*f3*f4*g1*g2^2*g3*k1^2*k3^2 + f2*f5*g1*g2^2*g3*k1^2*k3^2 + 2*f1*f6*g1*g2^2*g3*k1^2*k3^2 + 2*f6*g0*g1^2*g2^2*g3*k1^2*k3^2 - 2*f3^2*g2^3*g3*k1^2*k3^2 + 16*f2*f4*g2^3*g3*k1^2*k3^2 - 15*f1*f5*g2^3*g3*k1^2*k3^2 - 4*f0*f6*g2^3*g3*k1^2*k3^2 - 5*f6*g0^2*g2^3*g3*k1^2*k3^2 - f5*g0*g1*g2^3*g3*k1^2*k3^2 + f4*g1^2*g2^3*g3*k1^2*k3^2 - f3*g1*g2^4*g3*k1^2*k3^2 + f2*g2^5*g3*k1^2*k3^2 + f3^3*g3^2*k1^2*k3^2 - 4*f2*f3*f4*g3^2*k1^2*k3^2 + 8*f1*f4^2*g3^2*k1^2*k3^2 + 2*f1*f3*f5*g3^2*k1^2*k3^2 - 16*f0*f4*f5*g3^2*k1^2*k3^2 + 8*f0*f3*f6*g3^2*k1^2*k3^2 - 8*f4*f5*g0^2*g3^2*k1^2*k3^2 + f3*f6*g0^2*g3^2*k1^2*k3^2 + 4*f4^2*g0*g1*g3^2*k1^2*k3^2 - 5*f3*f5*g0*g1*g3^2*k1^2*k3^2 - f3*f4*g1^2*g3^2*k1^2*k3^2 - 12*f3*f4*g0*g2*g3^2*k1^2*k3^2 + 2*f1*f6*g0*g2*g3^2*k1^2*k3^2 - 2*f3^2*g1*g2*g3^2*k1^2*k3^2 + 8*f2*f4*g1*g2*g3^2*k1^2*k3^2 - 9*f1*f5*g1*g2*g3^2*k1^2*k3^2 - 2*f0*f6*g1*g2*g3^2*k1^2*k3^2 + f6*g0^2*g1*g2*g3^2*k1^2*k3^2 - 3*f5*g0*g1^2*g2*g3^2*k1^2*k3^2 + f4*g1^3*g2*g3^2*k1^2*k3^2 + f2*f3*g2^2*g3^2*k1^2*k3^2 - 14*f1*f4*g2^2*g3^2*k1^2*k3^2 + 47*f0*f5*g2^2*g3^2*k1^2*k3^2 + 14*f5*g0^2*g2^2*g3^2*k1^2*k3^2 - 6*f4*g0*g1*g2^2*g3^2*k1^2*k3^2 - f3*g1^2*g2^2*g3^2*k1^2*k3^2 + f3*g0*g2^3*g3^2*k1^2*k3^2 + f2*g1*g2^3*g3^2*k1^2*k3^2 - 4*f1*g2^4*g3^2*k1^2*k3^2 + 2*f0*f6*g0*g3^3*k1^2*k3^2 + 2*f1*f4*g1*g3^3*k1^2*k3^2 - 3*f0*f5*g1*g3^3*k1^2*k3^2 - 2*f5*g0^2*g1*g3^3*k1^2*k3^2 + 2*f4*g0*g1^2*g3^3*k1^2*k3^2 + f1*f3*g2*g3^3*k1^2*k3^2 - 8*f0*f4*g2*g3^3*k1^2*k3^2 - 4*f4*g0^2*g2*g3^3*k1^2*k3^2 - 3*f3*g0*g1*g2*g3^3*k1^2*k3^2 - 2*f1*g1*g2^2*g3^3*k1^2*k3^2 + 7*f0*g2^3*g3^3*k1^2*k3^2 + 2*g0^2*g2^3*g3^3*k1^2*k3^2 + f0*f3*g3^4*k1^2*k3^2 - f0*g1*g2*g3^4*k1^2*k3^2 - g0^2*g1*g2*g3^4*k1^2*k3^2 + 64*f2*f4*f5^2*k1*k2*k3^2 - 32*f1*f5^3*k1*k2*k3^2 - 32*f2*f3*f5*f6*k1*k2*k3^2 - 32*f1*f4*f5*f6*k1*k2*k3^2 + 32*f0*f5^2*f6*k1*k2*k3^2 - 64*f0*f4*f6^2*k1*k2*k3^2 + 8*f5^2*f6*g0^2*k1*k2*k3^2 - 16*f4*f6^2*g0^2*k1*k2*k3^2 - 16*f5^3*g0*g1*k1*k2*k3^2 - 16*f4*f5*f6*g0*g1*k1*k2*k3^2 + 16*f4*f5^2*g1^2*k1*k2*k3^2 - 8*f3*f5*f6*g1^2*k1*k2*k3^2 + 24*f4*f5^2*g0*g2*k1*k2*k3^2 - 16*f4^2*f6*g0*g2*k1*k2*k3^2 + 28*f3*f5*f6*g0*g2*k1*k2*k3^2 + 4*f3*f5^2*g1*g2*k1*k2*k3^2 - 8*f3*f4*f6*g1*g2*k1*k2*k3^2 - 16*f2*f5*f6*g1*g2*k1*k2*k3^2 - 4*f5*f6*g1^3*g2*k1*k2*k3^2 + 4*f2*f5^2*g2^2*k1*k2*k3^2 + 16*f2*f4*f6*g2^2*k1*k2*k3^2 - 16*f1*f5*f6*g2^2*k1*k2*k3^2 - 8*f6^2*g0^2*g2^2*k1*k2*k3^2 + 4*f5*f6*g0*g1*g2^2*k1*k2*k3^2 + 3*f5^2*g1^2*g2^2*k1*k2*k3^2 + 3*f5^2*g0*g2^3*k1*k2*k3^2 - 4*f4*f6*g0*g2^3*k1*k2*k3^2 - 2*f3*f6*g1*g2^3*k1*k2*k3^2 + 4*f2*f6*g2^4*k1*k2*k3^2 - 32*f4^2*f5*g0*g3*k1*k2*k3^2 + 12*f3*f5^2*g0*g3*k1*k2*k3^2 - 8*f3*f4*f6*g0*g3*k1*k2*k3^2 - 16*f2*f5*f6*g0*g3*k1*k2*k3^2 - 16*f3*f4*f5*g1*g3*k1*k2*k3^2 + 28*f2*f5^2*g1*g3*k1*k2*k3^2 + 4*f3^2*f6*g1*g3*k1*k2*k3^2 - 4*f5*f6*g0*g1^2*g3*k1*k2*k3^2 + 7*f5^2*g1^3*g3*k1*k2*k3^2 + 64*f2*f4*f5*g2*g3*k1*k2*k3^2 - 48*f1*f5^2*g2*g3*k1*k2*k3^2 - 16*f2*f3*f6*g2*g3*k1*k2*k3^2 - 16*f1*f4*f6*g2*g3*k1*k2*k3^2 + 32*f0*f5*f6*g2*g3*k1*k2*k3^2 + 10*f5*f6*g0^2*g2*g3*k1*k2*k3^2 - 27*f5^2*g0*g1*g2*g3*k1*k2*k3^2 - 8*f4*f6*g0*g1*g2*g3*k1*k2*k3^2 + 8*f4*f5*g1^2*g2*g3*k1*k2*k3^2 - 4*f3*f6*g1^2*g2*g3*k1*k2*k3^2 + 8*f4*f5*g0*g2^2*g3*k1*k2*k3^2 + 2*f3*f6*g0*g2^2*g3*k1*k2*k3^2 - 4*f2*f6*g1*g2^2*g3*k1*k2*k3^2 - 2*f6*g1^3*g2^2*g3*k1*k2*k3^2 + 8*f2*f5*g2^3*g3*k1*k2*k3^2 - 8*f1*f6*g2^3*g3*k1*k2*k3^2 + 2*f6*g0*g1*g2^3*g3*k1*k2*k3^2 + f5*g1^2*g2^3*g3*k1*k2*k3^2 + f5*g0*g2^4*g3*k1*k2*k3^2 - 8*f2*f3*f5*g3^2*k1*k2*k3^2 - 8*f1*f4*f5*g3^2*k1*k2*k3^2 + 8*f0*f5^2*g3^2*k1*k2*k3^2 - 32*f0*f4*f6*g3^2*k1*k2*k3^2 + 2*f5^2*g0^2*g3^2*k1*k2*k3^2 - 8*f4*f5*g0*g1*g3^2*k1*k2*k3^2 - 6*f3*f6*g0*g1*g3^2*k1*k2*k3^2 - 8*f3*f5*g1^2*g3^2*k1*k2*k3^2 - 20*f4^2*g0*g2*g3^2*k1*k2*k3^2 + 18*f3*f5*g0*g2*g3^2*k1*k2*k3^2 - 8*f2*f6*g0*g2*g3^2*k1*k2*k3^2 - 10*f3*f4*g1*g2*g3^2*k1*k2*k3^2 + 24*f2*f5*g1*g2*g3^2*k1*k2*k3^2 + 3*f5*g1^3*g2*g3^2*k1*k2*k3^2 + 20*f2*f4*g2^2*g3^2*k1*k2*k3^2 - 28*f1*f5*g2^2*g3^2*k1*k2*k3^2 + 8*f0*f6*g2^2*g3^2*k1*k2*k3^2 - 12*f5*g0*g1*g2^2*g3^2*k1*k2*k3^2 - 4*f4*g0*g2^3*g3^2*k1*k2*k3^2 - 2*f3*g1*g2^3*g3^2*k1*k2*k3^2 + 4*f2*g2^4*g3^2*k1*k2*k3^2 - 2*f3*f4*g0*g3^3*k1*k2*k3^2 + f3^2*g1*g3^3*k1*k2*k3^2 + 3*f5*g0*g1^2*g3^3*k1*k2*k3^2 - 4*f2*f3*g2*g3^3*k1*k2*k3^2 - 4*f1*f4*g2*g3^3*k1*k2*k3^2 + 8*f0*f5*g2*g3^3*k1*k2*k3^2 + 3*f5*g0^2*g2*g3^3*k1*k2*k3^2 - 4*f4*g0*g1*g2*g3^3*k1*k2*k3^2 - 4*f3*g1^2*g2*g3^3*k1*k2*k3^2 + 3*f3*g0*g2^2*g3^3*k1*k2*k3^2 + 6*f2*g1*g2^2*g3^3*k1*k2*k3^2 - 6*f1*g2^3*g3^3*k1*k2*k3^2 - g0*g1*g2^3*g3^3*k1*k2*k3^2 - 4*f0*f4*g3^4*k1*k2*k3^2 - 2*f3*g0*g1*g3^4*k1*k2*k3^2 + 2*g0*g1^2*g2*g3^4*k1*k2*k3^2 + 2*f0*g2^2*g3^4*k1*k2*k3^2 + g0^2*g2^2*g3^4*k1*k2*k3^2 + 16*f2*f5^3*k2^2*k3^2 + 32*f2*f4*f5*f6*k2^2*k3^2 - 8*f1*f5^2*f6*k2^2*k3^2 - 16*f2*f3*f6^2*k2^2*k3^2 - 4*f5^2*f6*g0*g1*k2^2*k3^2 + 4*f5^3*g1^2*k2^2*k3^2 + 8*f4*f5*f6*g1^2*k2^2*k3^2 - 4*f3*f6^2*g1^2*k2^2*k3^2 + 12*f5^3*g0*g2*k2^2*k3^2 + 8*f4*f5*f6*g0*g2*k2^2*k3^2 + 16*f3*f6^2*g0*g2*k2^2*k3^2 - 8*f2*f6^2*g1*g2*k2^2*k3^2 - 2*f6^2*g1^3*g2*k2^2*k3^2 + 4*f2*f5*f6*g2^2*k2^2*k3^2 - 8*f1*f6^2*g2^2*k2^2*k3^2 + 4*f6^2*g0*g1*g2^2*k2^2*k3^2 + f5*f6*g1^2*g2^2*k2^2*k3^2 - 16*f4*f5^2*g0*g3*k2^2*k3^2 + 16*f3*f5*f6*g0*g3*k2^2*k3^2 - 8*f2*f6^2*g0*g3*k2^2*k3^2 + 12*f2*f5*f6*g1*g3*k2^2*k3^2 - 2*f6^2*g0*g1^2*g3*k2^2*k3^2 + 3*f5*f6*g1^3*g3*k2^2*k3^2 + 24*f2*f5^2*g2*g3*k2^2*k3^2 + 16*f2*f4*f6*g2*g3*k2^2*k3^2 - 8*f1*f5*f6*g2*g3*k2^2*k3^2 - 2*f5*f6*g0*g1*g2*g3*k2^2*k3^2 + 8*f5^2*g1^2*g2*g3*k2^2*k3^2 + 16*f5^2*g0*g2^2*g3*k2^2*k3^2 + 4*f2*f6*g2^3*g3*k2^2*k3^2 - f6*g1^2*g2^3*g3*k2^2*k3^2 - 2*f6*g0*g2^4*g3*k2^2*k3^2 + 8*f2*f4*f5*g3^2*k2^2*k3^2 - 2*f1*f5^2*g3^2*k2^2*k3^2 - 8*f2*f3*f6*g3^2*k2^2*k3^2 + 4*f5*f6*g0^2*g3^2*k2^2*k3^2 - 11*f5^2*g0*g1*g3^2*k2^2*k3^2 - 2*f4*f5*g1^2*g3^2*k2^2*k3^2 - f3*f6*g1^2*g3^2*k2^2*k3^2 - 14*f4*f5*g0*g2*g3^2*k2^2*k3^2 + 16*f3*f6*g0*g2*g3^2*k2^2*k3^2 + 2*f2*f6*g1*g2*g3^2*k2^2*k3^2 - f6*g1^3*g2*g3^2*k2^2*k3^2 + 13*f2*f5*g2^2*g3^2*k2^2*k3^2 - 6*f1*f6*g2^2*g3^2*k2^2*k3^2 + 4*f5*g1^2*g2^2*g3^2*k2^2*k3^2 + 6*f5*g0*g2^3*g3^2*k2^2*k3^2 + 4*f3*f5*g0*g3^3*k2^2*k3^2 - 2*f2*f6*g0*g3^3*k2^2*k3^2 + 3*f2*f5*g1*g3^3*k2^2*k3^2 - f5*g1^3*g3^3*k2^2*k3^2 + 4*f2*f4*g2*g3^3*k2^2*k3^2 - 2*f1*f5*g2*g3^3*k2^2*k3^2 + 2*f6*g0^2*g2*g3^3*k2^2*k3^2 - 11*f5*g0*g1*g2*g3^3*k2^2*k3^2 - 2*f4*g1^2*g2*g3^3*k2^2*k3^2 - 4*f4*g0*g2^2*g3^3*k2^2*k3^2 + 3*f2*g2^3*g3^3*k2^2*k3^2 - f2*f3*g3^4*k2^2*k3^2 + 3*f3*g0*g2*g3^4*k2^2*k3^2 + f2*g1*g2*g3^4*k2^2*k3^2 - g1^3*g2*g3^4*k2^2*k3^2 - f1*g2^2*g3^4*k2^2*k3^2 - 3*g0*g1*g2^2*g3^4*k2^2*k3^2 + 32*f3*f4*f5^2*k1*k3^3 - 16*f3^2*f5*f6*k1*k3^3 - 24*f5^3*g0*g2*k1*k3^3 + 24*f4*f5*f6*g0*g2*k1*k3^3 - 8*f3*f6^2*g0*g2*k1*k3^3 + 24*f4*f5^2*g1*g2*k1*k3^3 - 16*f4^2*f6*g1*g2*k1*k3^3 - 12*f3*f5*f6*g1*g2*k1*k3^3 + 2*f3*f5^2*g2^2*k1*k3^3 + 8*f3*f4*f6*g2^2*k1*k3^3 - 4*f6^2*g0*g1*g2^2*k1*k3^3 - 2*f5*f6*g1^2*g2^2*k1*k3^3 + 6*f5*f6*g0*g2^3*k1*k3^3 + 3*f5^2*g1*g2^3*k1*k3^3 - 4*f4*f6*g1*g2^3*k1*k3^3 + 2*f3*f6*g2^4*k1*k3^3 + 24*f4*f5^2*g0*g3*k1*k3^3 - 16*f4^2*f6*g0*g3*k1*k3^3 - 12*f3*f5*f6*g0*g3*k1*k3^3 - 32*f4^2*f5*g1*g3*k1*k3^3 + 14*f3*f5^2*g1*g3*k1*k3^3 + 8*f3*f4*f6*g1*g3*k1*k3^3 + 32*f3*f4*f5*g2*g3*k1*k3^3 - 8*f3^2*f6*g2*g3*k1*k3^3 - 4*f6^2*g0^2*g2*g3*k1*k3^3 + 2*f5*f6*g0*g1*g2*g3*k1*k3^3 + 5*f5^2*g1^2*g2*g3*k1*k3^3 - 31*f5^2*g0*g2^2*g3*k1*k3^3 + 4*f4*f6*g0*g2^2*g3*k1*k3^3 + 8*f4*f5*g1*g2^2*g3*k1*k3^3 - 6*f3*f6*g1*g2^2*g3*k1*k3^3 + 4*f3*f5*g2^3*g3*k1*k3^3 - 2*f6*g1^2*g2^3*g3*k1*k3^3 + 4*f6*g0*g2^4*g3*k1*k3^3 + f5*g1*g2^4*g3*k1*k3^3 - 4*f3^2*f5*g3^2*k1*k3^3 - 2*f5*f6*g0^2*g3^2*k1*k3^3 + 7*f5^2*g0*g1*g3^2*k1*k3^3 - 4*f4*f6*g0*g1*g3^2*k1*k3^3 - 12*f4*f5*g1^2*g3^2*k1*k3^3 + 28*f4*f5*g0*g2*g3^2*k1*k3^3 - 10*f3*f6*g0*g2*g3^2*k1*k3^3 - 20*f4^2*g1*g2*g3^2*k1*k3^3 + 11*f3*f5*g1*g2*g3^2*k1*k3^3 + 10*f3*f4*g2^2*g3^2*k1*k3^3 - 2*f6*g0*g1*g2^2*g3^2*k1*k3^3 + 3*f5*g1^2*g2^2*g3^2*k1*k3^3 - 12*f5*g0*g2^3*g3^2*k1*k3^3 - 4*f4*g1*g2^3*g3^2*k1*k3^3 + 2*f3*g2^4*g3^2*k1*k3^3 - 4*f4^2*g0*g3^3*k1*k3^3 - f3*f5*g0*g3^3*k1*k3^3 + 2*f3*f4*g1*g3^3*k1*k3^3 - 2*f3^2*g2*g3^3*k1*k3^3 - 2*f6*g0^2*g2*g3^3*k1*k3^3 + 8*f5*g0*g1*g2*g3^3*k1*k3^3 - 6*f4*g1^2*g2*g3^3*k1*k3^3 + 6*f4*g0*g2^2*g3^3*k1*k3^3 + 2*f3*g1*g2^2*g3^3*k1*k3^3 - g0*g2^4*g3^3*k1*k3^3 - 2*f4*g0*g1*g3^4*k1*k3^3 - f3*g0*g2*g3^4*k1*k3^3 + 2*g0*g1*g2^2*g3^4*k1*k3^3 + 16*f3*f5^3*k2*k3^3 + 32*f3*f4*f5*f6*k2*k3^3 - 16*f3^2*f6^2*k2*k3^3 - 4*f5^2*f6*g0*g2*k2*k3^3 + 16*f4*f6^2*g0*g2*k2*k3^3 + 12*f5^3*g1*g2*k2*k3^3 + 8*f4*f5*f6*g1*g2*k2*k3^3 - 8*f3*f6^2*g1*g2*k2*k3^3 + 4*f3*f5*f6*g2^2*k2*k3^3 + 4*f6^2*g0*g2^3*k2*k3^3 - 4*f5^3*g0*g3*k2*k3^3 + 8*f4*f5*f6*g0*g3*k2*k3^3 - 8*f3*f6^2*g0*g3*k2*k3^3 - 16*f4*f5^2*g1*g3*k2*k3^3 + 20*f3*f5*f6*g1*g3*k2*k3^3 + 24*f3*f5^2*g2*g3*k2*k3^3 + 16*f3*f4*f6*g2*g3*k2*k3^3 + 4*f5*f6*g1^2*g2*g3*k2*k3^3 - 4*f5*f6*g0*g2^2*g3*k2*k3^3 + 16*f5^2*g1*g2^2*g3*k2*k3^3 + 4*f3*f6*g2^3*g3*k2*k3^3 - 2*f6*g1*g2^4*g3*k2*k3^3 + 8*f3*f4*f5*g3^2*k2*k3^3 - 8*f3^2*f6*g3^2*k2*k3^3 + 4*f5*f6*g0*g1*g3^2*k2*k3^3 - 8*f5^2*g1^2*g3^2*k2*k3^3 - 8*f5^2*g0*g2*g3^2*k2*k3^3 + 12*f4*f6*g0*g2*g3^2*k2*k3^3 - 14*f4*f5*g1*g2*g3^2*k2*k3^3 + 6*f3*f6*g1*g2*g3^2*k2*k3^3 + 13*f3*f5*g2^2*g3^2*k2*k3^3 + 6*f5*g1*g2^3*g3^2*k2*k3^3 + 2*f4*f5*g0*g3^3*k2*k3^3 - 2*f3*f6*g0*g3^3*k2*k3^3 + 5*f3*f5*g1*g3^3*k2*k3^3 + 4*f3*f4*g2*g3^3*k2*k3^3 + 2*f6*g0*g1*g2*g3^3*k2*k3^3 - 7*f5*g1^2*g2*g3^3*k2*k3^3 - 5*f5*g0*g2^2*g3^3*k2*k3^3 - 4*f4*g1*g2^2*g3^3*k2*k3^3 + 3*f3*g2^3*g3^3*k2*k3^3 - f3^2*g3^4*k2*k3^3 + 2*f4*g0*g2*g3^4*k2*k3^3 + 2*f3*g1*g2*g3^4*k2*k3^3 - 2*g1^2*g2^2*g3^4*k2*k3^3 - g0*g2^3*g3^4*k2*k3^3 + 32*f4^2*f5*f6*k3^4 + 12*f3*f5^2*f6*k3^4 - 16*f3*f4*f6^2*k3^4 + 6*f5^2*f6*g1*g2*k3^4 - 8*f4*f6^2*g1*g2*k3^4 + 5*f5^3*g2^2*k3^4 + 4*f4*f5*f6*g2^2*k3^4 + 4*f3*f6^2*g2^2*k3^4 + 2*f6^2*g1*g2^3*k3^4 - f5*f6*g2^4*k3^4 + 6*f5^2*f6*g0*g3*k3^4 - 8*f4*f6^2*g0*g3*k3^4 - 9*f5^3*g1*g3*k3^4 + 12*f4*f5*f6*g1*g3*k3^4 + 16*f4^2*f6*g2*g3*k3^4 + 12*f3*f5*f6*g2*g3*k3^4 + 2*f6^2*g0*g2^2*g3*k3^4 + 3*f5*f6*g1*g2^2*g3*k3^4 + 6*f5^2*g2^3*g3*k3^4 + 4*f4*f6*g2^3*g3*k3^4 - f6*g2^5*g3*k3^4 + 8*f4^2*f5*g3^2*k3^4 + 3*f3*f5^2*g3^2*k3^4 - 8*f3*f4*f6*g3^2*k3^4 + 6*f5*f6*g0*g2*g3^2*k3^4 - 12*f5^2*g1*g2*g3^2*k3^4 + 2*f4*f6*g1*g2*g3^2*k3^4 + f4*f5*g2^2*g3^2*k3^4 + 5*f3*f6*g2^2*g3^2*k3^4 + f6*g1*g2^3*g3^2*k3^4 + 2*f5*g2^4*g3^2*k3^4 - 2*f4*f6*g0*g3^3*k3^4 + 3*f4*f5*g1*g3^3*k3^4 + 4*f4^2*g2*g3^3*k3^4 + 3*f3*f5*g2*g3^3*k3^4 + 2*f6*g0*g2^2*g3^3*k3^4 - 6*f5*g1*g2^2*g3^3*k3^4 + f4*g2^3*g3^3*k3^4 - f3*f4*g3^4*k3^4 + f4*g1*g2*g3^4*k3^4 + f3*g2^2*g3^4*k3^4 - g1*g2^3*g3^4*k3^4 + 16*f1*f3*f5*k1^3*k4 + 32*f0*f3*f6*k1^3*k4 + 8*f3*f6*g0^2*k1^3*k4 + 8*f3*f5*g0*g1*k1^3*k4 - 8*f2*f5*g0*g2*k1^3*k4 - 4*f1*f6*g0*g2*k1^3*k4 + 4*f1*f5*g1*g2*k1^3*k4 + 8*f0*f6*g1*g2*k1^3*k4 + 12*f0*f5*g2^2*k1^3*k4 + 3*f5*g0^2*g2^2*k1^3*k4 + 4*f1*f5*g0*g3*k1^3*k4 + 8*f0*f6*g0*g3*k1^3*k4 + 2*f6*g0^3*g3*k1^3*k4 + 4*f0*f5*g1*g3*k1^3*k4 + 3*f5*g0^2*g1*g3*k1^3*k4 + 8*f1*f3*g2*g3*k1^3*k4 + 4*f3*g0*g1*g2*g3*k1^3*k4 - 6*f2*g0*g2^2*g3*k1^3*k4 + 3*f1*g1*g2^2*g3*k1^3*k4 + 4*f0*g2^3*g3*k1^3*k4 + g0^2*g2^3*g3*k1^3*k4 + 8*f0*f3*g3^2*k1^3*k4 + 2*f3*g0^2*g3^2*k1^3*k4 - 2*f2*g0*g1*g3^2*k1^3*k4 + f1*g1^2*g3^2*k1^3*k4 + 2*f1*g0*g2*g3^2*k1^3*k4 + 4*f0*g1*g2*g3^2*k1^3*k4 + 2*g0^2*g1*g2*g3^2*k1^3*k4 + 32*f1*f4*f5*k1^2*k2*k4 - 128*f0*f5^2*k1^2*k2*k4 + 16*f1*f3*f6*k1^2*k2*k4 + 32*f0*f4*f6*k1^2*k2*k4 - 32*f5^2*g0^2*k1^2*k2*k4 + 8*f4*f6*g0^2*k1^2*k2*k4 + 16*f4*f5*g0*g1*k1^2*k2*k4 + 8*f3*f6*g0*g1*k1^2*k2*k4 + 4*f3*f5*g0*g2*k1^2*k2*k4 - 8*f2*f6*g0*g2*k1^2*k2*k4 + 4*f1*f6*g1*g2*k1^2*k2*k4 + 10*f1*f5*g2^2*k1^2*k2*k4 + 16*f0*f6*g2^2*k1^2*k2*k4 + 2*f6*g0^2*g2^2*k1^2*k2*k4 + 3*f5*g0*g1*g2^2*k1^2*k2*k4 - 16*f2*f5*g0*g3*k1^2*k2*k4 - 4*f1*f6*g0*g3*k1^2*k2*k4 + 14*f1*f5*g1*g3*k1^2*k2*k4 + 24*f0*f6*g1*g3*k1^2*k2*k4 + 4*f6*g0^2*g1*g3*k1^2*k2*k4 + 3*f5*g0*g1^2*g3*k1^2*k2*k4 + 16*f1*f4*g2*g3*k1^2*k2*k4 - 128*f0*f5*g2*g3*k1^2*k2*k4 - 26*f5*g0^2*g2*g3*k1^2*k2*k4 + 8*f4*g0*g1*g2*g3*k1^2*k2*k4 + f3*g0*g2^2*g3*k1^2*k2*k4 + 5*f1*g2^3*g3*k1^2*k2*k4 + g0*g1*g2^3*g3*k1^2*k2*k4 + 4*f1*f3*g3^2*k1^2*k2*k4 + 8*f0*f4*g3^2*k1^2*k2*k4 + 2*f4*g0^2*g3^2*k1^2*k2*k4 + f3*g0*g1*g3^2*k1^2*k2*k4 - 10*f2*g0*g2*g3^2*k1^2*k2*k4 + 8*f1*g1*g2*g3^2*k1^2*k2*k4 + g0*g1^2*g2*g3^2*k1^2*k2*k4 - 28*f0*g2^2*g3^2*k1^2*k2*k4 - 3*g0^2*g2^2*g3^2*k1^2*k2*k4 - f1*g0*g3^3*k1^2*k2*k4 + 6*f0*g1*g3^3*k1^2*k2*k4 + 2*g0^2*g1*g3^3*k1^2*k2*k4 - 16*f1*f5^2*k1*k2^2*k4 + 16*f1*f4*f6*k1*k2^2*k4 - 112*f0*f5*f6*k1*k2^2*k4 - 28*f5*f6*g0^2*k1*k2^2*k4 - 8*f5^2*g0*g1*k1*k2^2*k4 + 8*f4*f6*g0*g1*k1*k2^2*k4 + 16*f4*f5*g0*g2*k1*k2^2*k4 + 4*f3*f6*g0*g2*k1*k2^2*k4 + 8*f1*f6*g2^2*k1*k2^2*k4 + 2*f6*g0*g1*g2^2*k1*k2^2*k4 + 3*f5*g0*g2^3*k1*k2^2*k4 - 16*f2*f6*g0*g3*k1*k2^2*k4 + 12*f1*f6*g1*g3*k1*k2^2*k4 + 2*f6*g0*g1^2*g3*k1*k2^2*k4 - 16*f1*f5*g2*g3*k1*k2^2*k4 - 56*f0*f6*g2*g3*k1*k2^2*k4 - 16*f6*g0^2*g2*g3*k1*k2^2*k4 - 7*f5*g0*g1*g2*g3*k1*k2^2*k4 + 8*f4*g0*g2^2*g3*k1*k2^2*k4 + g0*g2^4*g3*k1*k2^2*k4 + 4*f1*f4*g3^2*k1*k2^2*k4 - 28*f0*f5*g3^2*k1*k2^2*k4 + f5*g0^2*g3^2*k1*k2^2*k4 + 2*f4*g0*g1*g3^2*k1*k2^2*k4 + f3*g0*g2*g3^2*k1*k2^2*k4 - 2*f1*g2^2*g3^2*k1*k2^2*k4 - g0*g1*g2^2*g3^2*k1*k2^2*k4 - 4*f2*g0*g3^3*k1*k2^2*k4 + 3*f1*g1*g3^3*k1*k2^2*k4 + g0*g1^2*g3^3*k1*k2^2*k4 - 14*f0*g2*g3^3*k1*k2^2*k4 + g0^2*g2*g3^3*k1*k2^2*k4 - 8*f1*f5*f6*k2^3*k4 - 32*f0*f6^2*k2^3*k4 - 8*f6^2*g0^2*k2^3*k4 - 4*f5*f6*g0*g1*k2^3*k4 - 4*f5^2*g0*g2*k2^3*k4 + 8*f4*f6*g0*g2*k2^3*k4 + 2*f6*g0*g2^3*k2^3*k4 + 16*f4*f5*g0*g3*k2^3*k4 - 4*f3*f6*g0*g3*k2^3*k4 - 4*f1*f6*g2*g3*k2^3*k4 - 4*f6*g0*g1*g2*g3*k2^3*k4 - 2*f1*f5*g3^2*k2^3*k4 - 16*f0*f6*g3^2*k2^3*k4 - 4*f6*g0^2*g3^2*k2^3*k4 + 5*f5*g0*g1*g3^2*k2^3*k4 + 10*f4*g0*g2*g3^2*k2^3*k4 + 2*g0*g2^3*g3^2*k2^3*k4 - f3*g0*g3^3*k2^3*k4 - f1*g2*g3^3*k2^3*k4 + 2*g0*g1*g2*g3^3*k2^3*k4 - 2*f0*g3^4*k2^3*k4 + 64*f2*f4*f5*k1^2*k3*k4 - 32*f1*f5^2*k1^2*k3*k4 + 32*f1*f4*f6*k1^2*k3*k4 - 32*f0*f5*f6*k1^2*k3*k4 - 8*f5*f6*g0^2*k1^2*k3*k4 - 16*f5^2*g0*g1*k1^2*k3*k4 + 16*f4*f6*g0*g1*k1^2*k3*k4 + 16*f4*f5*g1^2*k1^2*k3*k4 - 16*f4*f5*g0*g2*k1^2*k3*k4 - 20*f3*f6*g0*g2*k1^2*k3*k4 - 4*f3*f5*g1*g2*k1^2*k3*k4 + 20*f2*f5*g2^2*k1^2*k3*k4 + 4*f1*f6*g2^2*k1^2*k3*k4 + 3*f5*g1^2*g2^2*k1^2*k3*k4 - 6*f5*g0*g2^3*k1^2*k3*k4 - 4*f3*f5*g0*g3*k1^2*k3*k4 + 12*f2*f5*g1*g3*k1^2*k3*k4 + 4*f1*f6*g1*g3*k1^2*k3*k4 + 2*f6*g0*g1^2*g3*k1^2*k3*k4 + 3*f5*g1^3*g3*k1^2*k3*k4 + 32*f2*f4*g2*g3*k1^2*k3*k4 - 32*f1*f5*g2*g3*k1^2*k3*k4 - 16*f0*f6*g2*g3*k1^2*k3*k4 - 6*f6*g0^2*g2*g3*k1^2*k3*k4 - 18*f5*g0*g1*g2*g3*k1^2*k3*k4 + 8*f4*g1^2*g2*g3*k1^2*k3*k4 - 12*f4*g0*g2^2*g3*k1^2*k3*k4 - f3*g1*g2^2*g3*k1^2*k3*k4 + 10*f2*g2^3*g3*k1^2*k3*k4 + g1^2*g2^3*g3*k1^2*k3*k4 - 2*g0*g2^4*g3*k1^2*k3*k4 + 8*f1*f4*g3^2*k1^2*k3*k4 - 8*f0*f5*g3^2*k1^2*k3*k4 - 4*f5*g0^2*g3^2*k1^2*k3*k4 + f3*g1^2*g3^2*k1^2*k3*k4 - 6*f3*g0*g2*g3^2*k1^2*k3*k4 + 6*f2*g1*g2*g3^2*k1^2*k3*k4 + g1^3*g2*g3^2*k1^2*k3*k4 - 7*f1*g2^2*g3^2*k1^2*k3*k4 - 5*g0*g1*g2^2*g3^2*k1^2*k3*k4 + f1*g1*g3^3*k1^2*k3*k4 + g0*g1^2*g3^3*k1^2*k3*k4 - 4*f0*g2*g3^3*k1^2*k3*k4 - 2*g0^2*g2*g3^3*k1^2*k3*k4 + 32*f3*f4*f5*k1*k2*k3*k4 - 32*f2*f5^2*k1*k2*k3*k4 - 8*f3^2*f6*k1*k2*k3*k4 + 32*f2*f4*f6*k1*k2*k3*k4 - 32*f1*f5*f6*k1*k2*k3*k4 - 32*f0*f6^2*k1*k2*k3*k4 - 8*f6^2*g0^2*k1*k2*k3*k4 - 16*f5*f6*g0*g1*k1*k2*k3*k4 - 8*f5^2*g1^2*k1*k2*k3*k4 + 8*f4*f6*g1^2*k1*k2*k3*k4 + 24*f5^2*g0*g2*k1*k2*k3*k4 - 16*f4*f6*g0*g2*k1*k2*k3*k4 + 16*f4*f5*g1*g2*k1*k2*k3*k4 - 8*f3*f6*g1*g2*k1*k2*k3*k4 + 6*f3*f5*g2^2*k1*k2*k3*k4 + 16*f2*f6*g2^2*k1*k2*k3*k4 + 2*f6*g1^2*g2^2*k1*k2*k3*k4 - 4*f6*g0*g2^3*k1*k2*k3*k4 + 3*f5*g1*g2^3*k1*k2*k3*k4 - 48*f4*f5*g0*g3*k1*k2*k3*k4 - 16*f3*f6*g0*g3*k1*k2*k3*k4 + 10*f3*f5*g1*g3*k1*k2*k3*k4 + 8*f2*f6*g1*g3*k1*k2*k3*k4 + 2*f6*g1^3*g3*k1*k2*k3*k4 + 16*f3*f4*g2*g3*k1*k2*k3*k4 - 32*f2*f5*g2*g3*k1*k2*k3*k4 - 16*f1*f6*g2*g3*k1*k2*k3*k4 - 16*f6*g0*g1*g2*g3*k1*k2*k3*k4 - 7*f5*g1^2*g2*g3*k1*k2*k3*k4 + f5*g0*g2^2*g3*k1*k2*k3*k4 + 8*f4*g1*g2^2*g3*k1*k2*k3*k4 + 4*f3*g2^3*g3*k1*k2*k3*k4 + g1*g2^4*g3*k1*k2*k3*k4 - 2*f3^2*g3^2*k1*k2*k3*k4 + 8*f2*f4*g3^2*k1*k2*k3*k4 - 8*f1*f5*g3^2*k1*k2*k3*k4 - 16*f0*f6*g3^2*k1*k2*k3*k4 - 2*f6*g0^2*g3^2*k1*k2*k3*k4 - 13*f5*g0*g1*g3^2*k1*k2*k3*k4 + 2*f4*g1^2*g3^2*k1*k2*k3*k4 - 28*f4*g0*g2*g3^2*k1*k2*k3*k4 + 3*f3*g1*g2*g3^2*k1*k2*k3*k4 - 4*f2*g2^2*g3^2*k1*k2*k3*k4 - g1^2*g2^2*g3^2*k1*k2*k3*k4 - 7*g0*g2^3*g3^2*k1*k2*k3*k4 - 3*f3*g0*g3^3*k1*k2*k3*k4 + 2*f2*g1*g3^3*k1*k2*k3*k4 + g1^3*g3^3*k1*k2*k3*k4 - 4*f1*g2*g3^3*k1*k2*k3*k4 - 8*g0*g1*g2*g3^3*k1*k2*k3*k4 - 2*f0*g3^4*k1*k2*k3*k4 - 16*f2*f5*f6*k2^2*k3*k4 - 16*f1*f6^2*k2^2*k3*k4 - 8*f6^2*g0*g1*k2^2*k3*k4 - 4*f5*f6*g1^2*k2^2*k3*k4 + 4*f5*f6*g0*g2*k2^2*k3*k4 - 4*f5^2*g1*g2*k2^2*k3*k4 + 8*f4*f6*g1*g2*k2^2*k3*k4 + 2*f6*g1*g2^3*k2^2*k3*k4 + 12*f5^2*g0*g3*k2^2*k3*k4 - 8*f4*f6*g0*g3*k2^2*k3*k4 + 16*f4*f5*g1*g3*k2^2*k3*k4 - 4*f3*f6*g1*g3*k2^2*k3*k4 - 8*f2*f6*g2*g3*k2^2*k3*k4 - 4*f6*g1^2*g2*g3*k2^2*k3*k4 - 6*f6*g0*g2^2*g3*k2^2*k3*k4 - 4*f2*f5*g3^2*k2^2*k3*k4 - 8*f1*f6*g3^2*k2^2*k3*k4 - 8*f6*g0*g1*g3^2*k2^2*k3*k4 + 5*f5*g1^2*g3^2*k2^2*k3*k4 + 14*f5*g0*g2*g3^2*k2^2*k3*k4 + 10*f4*g1*g2*g3^2*k2^2*k3*k4 + 2*g1*g2^3*g3^2*k2^2*k3*k4 - 2*f4*g0*g3^3*k2^2*k3*k4 - f3*g1*g3^3*k2^2*k3*k4 - 2*f2*g2*g3^3*k2^2*k3*k4 + 2*g1^2*g2*g3^3*k2^2*k3*k4 + 2*g0*g2^2*g3^3*k2^2*k3*k4 - f1*g3^4*k2^2*k3*k4 - g0*g1*g3^4*k2^2*k3*k4 + 64*f4^2*f5*k1*k3^2*k4 - 16*f3*f5^2*k1*k3^2*k4 + 20*f5*f6*g0*g2*k1*k3^2*k4 + 4*f5^2*g1*g2*k1*k3^2*k4 - 24*f4*f6*g1*g2*k1*k3^2*k4 + 28*f4*f5*g2^2*k1*k3^2*k4 + 12*f3*f6*g2^2*k1*k3^2*k4 + 3*f5*g2^4*k1*k3^2*k4 + 4*f5^2*g0*g3*k1*k3^2*k4 - 24*f4*f6*g0*g3*k1*k3^2*k4 - 12*f4*f5*g1*g3*k1*k3^2*k4 + 4*f3*f6*g1*g3*k1*k3^2*k4 + 32*f4^2*g2*g3*k1*k3^2*k4 - 16*f3*f5*g2*g3*k1*k3^2*k4 - 2*f6*g1^2*g2*g3*k1*k3^2*k4 + 8*f6*g0*g2^2*g3*k1*k3^2*k4 - 8*f5*g1*g2^2*g3*k1*k3^2*k4 + 16*f4*g2^3*g3*k1*k3^2*k4 + g2^5*g3*k1*k3^2*k4 - 4*f6*g0*g1*g3^2*k1*k3^2*k4 - 9*f5*g1^2*g3^2*k1*k3^2*k4 + 6*f5*g0*g2*g3^2*k1*k3^2*k4 - 12*f4*g1*g2*g3^2*k1*k3^2*k4 - f3*g2^2*g3^2*k1*k3^2*k4 - 5*g1*g2^3*g3^2*k1*k3^2*k4 - 4*f4*g0*g3^3*k1*k3^2*k4 + f3*g1*g3^3*k1*k3^2*k4 - 5*g1^2*g2*g3^3*k1*k3^2*k4 + g0*g2^2*g3^3*k1*k3^2*k4 - g0*g1*g3^4*k1*k3^2*k4 + 32*f4*f5^2*k2*k3^2*k4 - 32*f3*f5*f6*k2*k3^2*k4 + 16*f6^2*g0*g2*k2*k3^2*k4 - 12*f5*f6*g1*g2*k2*k3^2*k4 + 2*f5^2*g2^2*k2*k3^2*k4 + 8*f4*f6*g2^2*k2*k3^2*k4 + 2*f6*g2^4*k2*k3^2*k4 - 4*f5*f6*g0*g3*k2*k3^2*k4 + 22*f5^2*g1*g3*k2*k3^2*k4 - 8*f4*f6*g1*g3*k2*k3^2*k4 + 32*f4*f5*g2*g3*k2*k3^2*k4 - 16*f3*f6*g2*g3*k2*k3^2*k4 - 10*f6*g1*g2^2*g3*k2*k3^2*k4 + 4*f5*g2^3*g3*k2*k3^2*k4 - 8*f3*f5*g3^2*k2*k3^2*k4 - 4*f6*g1^2*g3^2*k2*k3^2*k4 + 4*f6*g0*g2*g3^2*k2*k3^2*k4 + 19*f5*g1*g2*g3^2*k2*k3^2*k4 + 10*f4*g2^2*g3^2*k2*k3^2*k4 + 2*g2^4*g3^2*k2*k3^2*k4 + f5*g0*g3^3*k2*k3^2*k4 - 2*f4*g1*g3^3*k2*k3^2*k4 - 4*f3*g2*g3^3*k2*k3^2*k4 + 3*g1*g2^2*g3^3*k2*k3^2*k4 - g1^2*g3^4*k2*k3^2*k4 + g0*g2*g3^4*k2*k3^2*k4 + 32*f5^3*k3^3*k4 + 48*f5^2*g2*g3*k3^3*k4 + 24*f5*g2^2*g3^2*k3^3*k4 + 4*g2^3*g3^3*k3^3*k4 + 16*f2*f5*k1^2*k4^2 + 8*f1*f6*k1^2*k4^2 + 4*f6*g0*g1*k1^2*k4^2 + 4*f5*g1^2*k1^2*k4^2 - 8*f5*g0*g2*k1^2*k4^2 + 8*f2*g2*g3*k1^2*k4^2 + 2*g1^2*g2*g3*k1^2*k4^2 - 6*g0*g2^2*g3*k1^2*k4^2 + 2*f1*g3^2*k1^2*k4^2 - g0*g1*g3^2*k1^2*k4^2 + 16*f2*f6*k1*k2*k4^2 + 4*f6*g1^2*k1*k2*k4^2 + 4*f5*g1*g2*k1*k2*k4^2 - 20*f5*g0*g3*k1*k2*k4^2 + g1*g2^2*g3*k1*k2*k4^2 + 4*f2*g3^2*k1*k2*k4^2 - 11*g0*g2*g3^2*k1*k2*k4^2 - 16*f4*f5*k2^2*k4^2 + 4*f3*f6*k2^2*k4^2 + 6*f6*g1*g2*k2^2*k4^2 - 3*f5*g2^2*k2^2*k4^2 - 6*f6*g0*g3*k2^2*k4^2 - 5*f5*g1*g3*k2^2*k4^2 - 8*f4*g2*g3*k2^2*k4^2 - 2*g2^3*g3*k2^2*k4^2 + f3*g3^2*k2^2*k4^2 - g1*g2*g3^2*k2^2*k4^2 - 2*g0*g3^3*k2^2*k4^2 + 64*f4*f5*k1*k3*k4^2 + 8*f3*f6*k1*k3*k4^2 - 4*f6*g1*g2*k1*k3*k4^2 + 20*f5*g2^2*k1*k3*k4^2 - 4*f6*g0*g3*k1*k3*k4^2 + 4*f5*g1*g3*k1*k3*k4^2 + 32*f4*g2*g3*k1*k3*k4^2 + 10*g2^3*g3*k1*k3*k4^2 + 2*f3*g3^2*k1*k3*k4^2 + g1*g2*g3^2*k1*k3*k4^2 - g0*g3^3*k1*k3*k4^2 - 16*f5^2*k2*k3*k4^2 + 16*f4*f6*k2*k3*k4^2 + 8*f6*g2^2*k2*k3*k4^2 - 16*f5*g2*g3*k2*k3*k4^2 + 4*f4*g3^2*k2*k3*k4^2 - 2*g2^2*g3^2*k2*k3*k4^2 - 8*f5*f6*k3^2*k4^2 - 4*f6*g2*g3*k3^2*k4^2 - 2*f5*g3^2*k3^2*k4^2 - g2*g3^3*k3^2*k4^2 + 16*f5*k1*k4^3 + 8*g2*g3*k1*k4^3 + 8*f6*k2*k4^3 + 2*g3^2*k2*k4^3, b6^2 - 64*f0*f3^2*f5^2*k1^4 + 64*f1^2*f4*f5^2*k1^4 - 256*f0*f2*f4*f5^2*k1^4 - 128*f1^2*f4^2*f6*k1^4 + 512*f0*f2*f4^2*f6*k1^4 + 48*f1^2*f3*f5*f6*k1^4 - 192*f0*f2*f3*f5*f6*k1^4 - 16*f3^2*f5^2*g0^2*k1^4 - 64*f2*f4*f5^2*g0^2*k1^4 + 128*f2*f4^2*f6*g0^2*k1^4 - 48*f2*f3*f5*f6*g0^2*k1^4 + 64*f1*f4*f5^2*g0*g1*k1^4 - 128*f1*f4^2*f6*g0*g1*k1^4 + 48*f1*f3*f5*f6*g0*g1*k1^4 - 64*f0*f4*f5^2*g1^2*k1^4 + 128*f0*f4^2*f6*g1^2*k1^4 - 48*f0*f3*f5*f6*g1^2*k1^4 + 32*f1*f3*f5^2*g0*g2*k1^4 + 64*f0*f3*f5*f6*g0*g2*k1^4 + 16*f3*f5*f6*g0^3*g2*k1^4 - 64*f0*f3*f5^2*g1*g2*k1^4 + 24*f1^2*f5*f6*g1*g2*k1^4 - 96*f0*f2*f5*f6*g1*g2*k1^4 - 24*f2*f5*f6*g0^2*g1*g2*k1^4 + 24*f1*f5*f6*g0*g1^2*g2*k1^4 - 24*f0*f5*f6*g1^3*g2*k1^4 + 16*f1^2*f5^2*g2^2*k1^4 - 64*f0*f2*f5^2*g2^2*k1^4 - 64*f1^2*f4*f6*g2^2*k1^4 + 256*f0*f2*f4*f6*g2^2*k1^4 - 32*f2*f5^2*g0^2*g2^2*k1^4 + 64*f2*f4*f6*g0^2*g2^2*k1^4 - 16*f1*f5*f6*g0^2*g2^2*k1^4 - 16*f0*f6^2*g0^2*g2^2*k1^4 - 4*f6^2*g0^4*g2^2*k1^4 + 32*f1*f5^2*g0*g1*g2^2*k1^4 - 64*f1*f4*f6*g0*g1*g2^2*k1^4 + 32*f0*f5*f6*g0*g1*g2^2*k1^4 - 32*f0*f5^2*g1^2*g2^2*k1^4 + 64*f0*f4*f6*g1^2*g2^2*k1^4 - 8*f1^2*f6*g2^4*k1^4 + 32*f0*f2*f6*g2^4*k1^4 + 8*f2*f6*g0^2*g2^4*k1^4 - 8*f1*f6*g0*g1*g2^4*k1^4 + 8*f0*f6*g1^2*g2^4*k1^4 - 64*f0*f3*f5^2*g0*g3*k1^4 + 24*f1^2*f5*f6*g0*g3*k1^4 - 96*f0*f2*f5*f6*g0*g3*k1^4 - 16*f3*f5^2*g0^3*g3*k1^4 - 24*f2*f5*f6*g0^3*g3*k1^4 - 48*f1^2*f4*f6*g1*g3*k1^4 + 192*f0*f2*f4*f6*g1*g3*k1^4 + 48*f2*f4*f6*g0^2*g1*g3*k1^4 + 24*f1*f5*f6*g0^2*g1*g3*k1^4 - 48*f1*f4*f6*g0*g1^2*g3*k1^4 - 24*f0*f5*f6*g0*g1^2*g3*k1^4 + 48*f0*f4*f6*g1^3*g3*k1^4 - 64*f0*f3^2*f5*g2*g3*k1^4 + 64*f1^2*f4*f5*g2*g3*k1^4 - 256*f0*f2*f4*f5*g2*g3*k1^4 + 24*f1^2*f3*f6*g2*g3*k1^4 - 96*f0*f2*f3*f6*g2*g3*k1^4 - 16*f3^2*f5*g0^2*g2*g3*k1^4 - 64*f2*f4*f5*g0^2*g2*g3*k1^4 + 16*f1*f5^2*g0^2*g2*g3*k1^4 - 24*f2*f3*f6*g0^2*g2*g3*k1^4 + 32*f0*f5*f6*g0^2*g2*g3*k1^4 + 8*f5*f6*g0^4*g2*g3*k1^4 + 64*f1*f4*f5*g0*g1*g2*g3*k1^4 - 32*f0*f5^2*g0*g1*g2*g3*k1^4 + 24*f1*f3*f6*g0*g1*g2*g3*k1^4 - 64*f0*f4*f5*g1^2*g2*g3*k1^4 - 24*f0*f3*f6*g1^2*g2*g3*k1^4 + 40*f1*f3*f5*g0*g2^2*g3*k1^4 + 32*f0*f3*f6*g0*g2^2*g3*k1^4 + 8*f3*f6*g0^3*g2^2*g3*k1^4 - 80*f0*f3*f5*g1*g2^2*g3*k1^4 + 10*f1^2*f5*g2^3*g3*k1^4 - 40*f0*f2*f5*g2^3*g3*k1^4 - 34*f2*f5*g0^2*g2^3*g3*k1^4 - 12*f1*f6*g0^2*g2^3*g3*k1^4 + 34*f1*f5*g0*g1*g2^3*g3*k1^4 + 24*f0*f6*g0*g1*g2^3*g3*k1^4 - 34*f0*f5*g1^2*g2^3*g3*k1^4 - 32*f1^2*f4^2*g3^2*k1^4 + 128*f0*f2*f4^2*g3^2*k1^4 + 12*f1^2*f3*f5*g3^2*k1^4 - 48*f0*f2*f3*f5*g3^2*k1^4 + 32*f2*f4^2*g0^2*g3^2*k1^4 - 12*f2*f3*f5*g0^2*g3^2*k1^4 - 16*f0*f5^2*g0^2*g3^2*k1^4 - 4*f5^2*g0^4*g3^2*k1^4 - 32*f1*f4^2*g0*g1*g3^2*k1^4 + 20*f1*f3*f5*g0*g1*g3^2*k1^4 + 32*f0*f4^2*g1^2*g3^2*k1^4 - 28*f0*f3*f5*g1^2*g3^2*k1^4 - 4*f1^2*f6*g1^2*g3^2*k1^4 + 16*f0*f2*f6*g1^2*g3^2*k1^4 + 4*f2*f6*g0^2*g1^2*g3^2*k1^4 - 4*f1*f6*g0*g1^3*g3^2*k1^4 + 4*f0*f6*g1^4*g3^2*k1^4 - 64*f0*f3*f5*g0*g2*g3^2*k1^4 + 12*f1^2*f6*g0*g2*g3^2*k1^4 - 48*f0*f2*f6*g0*g2*g3^2*k1^4 - 16*f3*f5*g0^3*g2*g3^2*k1^4 - 12*f2*f6*g0^3*g2*g3^2*k1^4 + 6*f1^2*f5*g1*g2*g3^2*k1^4 - 24*f0*f2*f5*g1*g2*g3^2*k1^4 - 14*f2*f5*g0^2*g1*g2*g3^2*k1^4 + 8*f1*f6*g0^2*g1*g2*g3^2*k1^4 + 14*f1*f5*g0*g1^2*g2*g3^2*k1^4 - 4*f0*f6*g0*g1^2*g2*g3^2*k1^4 - 14*f0*f5*g1^3*g2*g3^2*k1^4 - 16*f0*f3^2*g2^2*g3^2*k1^4 - 4*f3^2*g0^2*g2^2*g3^2*k1^4 + 20*f1*f5*g0^2*g2^2*g3^2*k1^4 + 16*f0*f6*g0^2*g2^2*g3^2*k1^4 + 4*f6*g0^4*g2^2*g3^2*k1^4 - 40*f0*f5*g0*g1*g2^2*g3^2*k1^4 + 12*f1*f3*g0*g2^3*g3^2*k1^4 - 24*f0*f3*g1*g2^3*g3^2*k1^4 - f1^2*g2^4*g3^2*k1^4 + 4*f0*f2*g2^4*g3^2*k1^4 - 8*f2*g0^2*g2^4*g3^2*k1^4 + 8*f1*g0*g1*g2^4*g3^2*k1^4 - 8*f0*g1^2*g2^4*g3^2*k1^4 - 12*f1^2*f4*g1*g3^3*k1^4 + 48*f0*f2*f4*g1*g3^3*k1^4 + 12*f2*f4*g0^2*g1*g3^3*k1^4 + 4*f1*f5*g0^2*g1*g3^3*k1^4 - 12*f1*f4*g0*g1^2*g3^3*k1^4 - 8*f0*f5*g0*g1^2*g3^3*k1^4 + 12*f0*f4*g1^3*g3^3*k1^4 + 6*f1^2*f3*g2*g3^3*k1^4 - 24*f0*f2*f3*g2*g3^3*k1^4 - 6*f2*f3*g0^2*g2*g3^3*k1^4 - 16*f0*f5*g0^2*g2*g3^3*k1^4 - 4*f5*g0^4*g2*g3^3*k1^4 + 10*f1*f3*g0*g1*g2*g3^3*k1^4 - 14*f0*f3*g1^2*g2*g3^3*k1^4 - 16*f0*f3*g0*g2^2*g3^3*k1^4 - 4*f3*g0^3*g2^2*g3^3*k1^4 - 6*f2*g0^2*g1*g2^2*g3^3*k1^4 + 6*f1*g0*g1^2*g2^2*g3^3*k1^4 - 6*f0*g1^3*g2^2*g3^3*k1^4 + 6*f1*g0^2*g2^3*g3^3*k1^4 - 12*f0*g0*g1*g2^3*g3^3*k1^4 - f1^2*g1^2*g3^4*k1^4 + 4*f0*f2*g1^2*g3^4*k1^4 + 2*f1*g0^2*g1*g2*g3^4*k1^4 - 4*f0*g0*g1^2*g2*g3^4*k1^4 - 4*f0*g0^2*g2^2*g3^4*k1^4 - g0^4*g2^2*g3^4*k1^4 - 512*f0*f3*f4*f5^2*k1^3*k2 - 128*f1^2*f5^3*k1^3*k2 + 512*f0*f2*f5^3*k1^3*k2 + 512*f0*f3*f4^2*f6*k1^3*k2 - 192*f0*f3^2*f5*f6*k1^3*k2 + 64*f1^2*f3*f6^2*k1^3*k2 - 256*f0*f2*f3*f6^2*k1^3*k2 - 128*f3*f4*f5^2*g0^2*k1^3*k2 + 128*f2*f5^3*g0^2*k1^3*k2 + 128*f3*f4^2*f6*g0^2*k1^3*k2 - 48*f3^2*f5*f6*g0^2*k1^3*k2 - 64*f2*f3*f6^2*g0^2*k1^3*k2 - 128*f1*f5^3*g0*g1*k1^3*k2 + 64*f1*f3*f6^2*g0*g1*k1^3*k2 + 128*f0*f5^3*g1^2*k1^3*k2 - 64*f0*f3*f6^2*g1^2*k1^3*k2 + 128*f1*f4*f5^2*g0*g2*k1^3*k2 - 128*f1*f4^2*f6*g0*g2*k1^3*k2 + 80*f1*f3*f5*f6*g0*g2*k1^3*k2 + 128*f0*f4*f5*f6*g0*g2*k1^3*k2 + 32*f4*f5*f6*g0^3*g2*k1^3*k2 - 256*f0*f4*f5^2*g1*g2*k1^3*k2 + 256*f0*f4^2*f6*g1*g2*k1^3*k2 - 192*f0*f3*f5*f6*g1*g2*k1^3*k2 + 32*f1^2*f6^2*g1*g2*k1^3*k2 - 128*f0*f2*f6^2*g1*g2*k1^3*k2 - 8*f3*f5*f6*g0^2*g1*g2*k1^3*k2 - 32*f2*f6^2*g0^2*g1*g2*k1^3*k2 + 32*f1*f6^2*g0*g1^2*g2*k1^3*k2 - 32*f0*f6^2*g1^3*g2*k1^3*k2 - 128*f0*f3*f5^2*g2^2*k1^3*k2 + 256*f0*f3*f4*f6*g2^2*k1^3*k2 - 32*f3*f5^2*g0^2*g2^2*k1^3*k2 + 64*f3*f4*f6*g0^2*g2^2*k1^3*k2 - 32*f2*f5*f6*g0^2*g2^2*k1^3*k2 - 16*f1*f6^2*g0^2*g2^2*k1^3*k2 + 40*f1*f5*f6*g0*g1*g2^2*k1^3*k2 - 8*f6^2*g0^3*g1*g2^2*k1^3*k2 - 48*f0*f5*f6*g1^2*g2^2*k1^3*k2 + 32*f1*f5^2*g0*g2^3*k1^3*k2 - 64*f1*f4*f6*g0*g2^3*k1^3*k2 + 32*f0*f5*f6*g0*g2^3*k1^3*k2 - 64*f0*f5^2*g1*g2^3*k1^3*k2 + 128*f0*f4*f6*g1*g2^3*k1^3*k2 + 32*f0*f3*f6*g2^4*k1^3*k2 + 8*f3*f6*g0^2*g2^4*k1^3*k2 - 8*f1*f6*g0*g2^5*k1^3*k2 + 16*f0*f6*g1*g2^5*k1^3*k2 + 32*f1*f3*f5^2*g0*g3*k1^3*k2 - 128*f0*f4*f5^2*g0*g3*k1^3*k2 - 32*f0*f3*f5*f6*g0*g3*k1^3*k2 + 32*f1^2*f6^2*g0*g3*k1^3*k2 - 128*f0*f2*f6^2*g0*g3*k1^3*k2 - 32*f4*f5^2*g0^3*g3*k1^3*k2 - 8*f3*f5*f6*g0^3*g3*k1^3*k2 - 32*f2*f6^2*g0^3*g3*k1^3*k2 - 128*f0*f3*f5^2*g1*g3*k1^3*k2 + 192*f0*f3*f4*f6*g1*g3*k1^3*k2 - 16*f3*f5^2*g0^2*g1*g3*k1^3*k2 + 48*f3*f4*f6*g0^2*g1*g3*k1^3*k2 + 32*f1*f6^2*g0^2*g1*g3*k1^3*k2 - 32*f0*f6^2*g0*g1^2*g3*k1^3*k2 - 512*f0*f3*f4*f5*g2*g3*k1^3*k2 - 192*f1^2*f5^2*g2*g3*k1^3*k2 + 768*f0*f2*f5^2*g2*g3*k1^3*k2 - 96*f0*f3^2*f6*g2*g3*k1^3*k2 - 128*f3*f4*f5*g0^2*g2*g3*k1^3*k2 + 160*f2*f5^2*g0^2*g2*g3*k1^3*k2 - 24*f3^2*f6*g0^2*g2*g3*k1^3*k2 + 8*f1*f5*f6*g0^2*g2*g3*k1^3*k2 - 32*f0*f6^2*g0^2*g2*g3*k1^3*k2 - 8*f6^2*g0^4*g2*g3*k1^3*k2 - 144*f1*f5^2*g0*g1*g2*g3*k1^3*k2 - 48*f1*f4*f6*g0*g1*g2*g3*k1^3*k2 + 48*f0*f5*f6*g0*g1*g2*g3*k1^3*k2 + 16*f5*f6*g0^3*g1*g2*g3*k1^3*k2 + 128*f0*f5^2*g1^2*g2*g3*k1^3*k2 + 96*f0*f4*f6*g1^2*g2*g3*k1^3*k2 + 144*f1*f4*f5*g0*g2^2*g3*k1^3*k2 - 32*f0*f5^2*g0*g2^2*g3*k1^3*k2 + 40*f1*f3*f6*g0*g2^2*g3*k1^3*k2 + 64*f0*f4*f6*g0*g2^2*g3*k1^3*k2 + 16*f4*f6*g0^3*g2^2*g3*k1^3*k2 - 288*f0*f4*f5*g1*g2^2*g3*k1^3*k2 - 48*f0*f3*f6*g1*g2^2*g3*k1^3*k2 + 8*f3*f6*g0^2*g1*g2^2*g3*k1^3*k2 - 120*f0*f3*f5*g2^3*g3*k1^3*k2 - 8*f1^2*f6*g2^3*g3*k1^3*k2 + 32*f0*f2*f6*g2^3*g3*k1^3*k2 - 34*f3*f5*g0^2*g2^3*g3*k1^3*k2 - 16*f2*f6*g0^2*g2^3*g3*k1^3*k2 + 4*f1*f6*g0*g1*g2^3*g3*k1^3*k2 + 8*f0*f6*g1^2*g2^3*g3*k1^3*k2 + 34*f1*f5*g0*g2^4*g3*k1^3*k2 + 24*f0*f6*g0*g2^4*g3*k1^3*k2 - 68*f0*f5*g1*g2^4*g3*k1^3*k2 + 128*f0*f3*f4^2*g3^2*k1^3*k2 - 48*f0*f3^2*f5*g3^2*k1^3*k2 + 32*f1^2*f3*f6*g3^2*k1^3*k2 - 128*f0*f2*f3*f6*g3^2*k1^3*k2 + 32*f3*f4^2*g0^2*g3^2*k1^3*k2 - 12*f3^2*f5*g0^2*g3^2*k1^3*k2 + 16*f1*f5^2*g0^2*g3^2*k1^3*k2 - 32*f2*f3*f6*g0^2*g3^2*k1^3*k2 + 32*f0*f5*f6*g0^2*g3^2*k1^3*k2 + 8*f5*f6*g0^4*g3^2*k1^3*k2 + 16*f1*f4*f5*g0*g1*g3^2*k1^3*k2 - 64*f0*f5^2*g0*g1*g3^2*k1^3*k2 + 32*f1*f3*f6*g0*g1*g3^2*k1^3*k2 - 8*f5^2*g0^3*g1*g3^2*k1^3*k2 - 32*f0*f4*f5*g1^2*g3^2*k1^3*k2 - 16*f0*f3*f6*g1^2*g3^2*k1^3*k2 + 4*f3*f6*g0^2*g1^2*g3^2*k1^3*k2 - 32*f1*f4^2*g0*g2*g3^2*k1^3*k2 + 52*f1*f3*f5*g0*g2*g3^2*k1^3*k2 - 128*f0*f4*f5*g0*g2*g3^2*k1^3*k2 - 16*f0*f3*f6*g0*g2*g3^2*k1^3*k2 - 32*f4*f5*g0^3*g2*g3^2*k1^3*k2 - 4*f3*f6*g0^3*g2*g3^2*k1^3*k2 + 64*f0*f4^2*g1*g2*g3^2*k1^3*k2 - 176*f0*f3*f5*g1*g2*g3^2*k1^3*k2 + 16*f1^2*f6*g1*g2*g3^2*k1^3*k2 - 64*f0*f2*f6*g1*g2*g3^2*k1^3*k2 - 22*f3*f5*g0^2*g1*g2*g3^2*k1^3*k2 - 24*f2*f6*g0^2*g1*g2*g3^2*k1^3*k2 + 16*f1*f6*g0*g1^2*g2*g3^2*k1^3*k2 - 8*f0*f6*g1^3*g2*g3^2*k1^3*k2 - 64*f0*f3*f4*g2^2*g3^2*k1^3*k2 - 96*f1^2*f5*g2^2*g3^2*k1^3*k2 + 384*f0*f2*f5*g2^2*g3^2*k1^3*k2 - 16*f3*f4*g0^2*g2^2*g3^2*k1^3*k2 + 48*f2*f5*g0^2*g2^2*g3^2*k1^3*k2 - 4*f1*f6*g0^2*g2^2*g3^2*k1^3*k2 - 22*f1*f5*g0*g1*g2^2*g3^2*k1^3*k2 + 32*f0*f6*g0*g1*g2^2*g3^2*k1^3*k2 + 4*f6*g0^3*g1*g2^2*g3^2*k1^3*k2 - 4*f0*f5*g1^2*g2^2*g3^2*k1^3*k2 + 24*f1*f4*g0*g2^3*g3^2*k1^3*k2 - 40*f0*f5*g0*g2^3*g3^2*k1^3*k2 - 48*f0*f4*g1*g2^3*g3^2*k1^3*k2 - 20*f0*f3*g2^4*g3^2*k1^3*k2 - 8*f3*g0^2*g2^4*g3^2*k1^3*k2 + 8*f1*g0*g2^5*g3^2*k1^3*k2 - 16*f0*g1*g2^5*g3^2*k1^3*k2 + 8*f1^2*f6*g0*g3^3*k1^3*k2 - 32*f0*f2*f6*g0*g3^3*k1^3*k2 - 8*f2*f6*g0^3*g3^3*k1^3*k2 + 48*f0*f3*f4*g1*g3^3*k1^3*k2 + 12*f3*f4*g0^2*g1*g3^3*k1^3*k2 - 8*f2*f5*g0^2*g1*g3^3*k1^3*k2 + 4*f1*f6*g0^2*g1*g3^3*k1^3*k2 + 12*f1*f5*g0*g1^2*g3^3*k1^3*k2 - 16*f0*f5*g1^3*g3^3*k1^3*k2 - 24*f0*f3^2*g2*g3^3*k1^3*k2 - 6*f3^2*g0^2*g2*g3^3*k1^3*k2 + 20*f1*f5*g0^2*g2*g3^3*k1^3*k2 + 16*f0*f6*g0^2*g2*g3^3*k1^3*k2 + 4*f6*g0^4*g2*g3^3*k1^3*k2 - 4*f1*f4*g0*g1*g2*g3^3*k1^3*k2 - 64*f0*f5*g0*g1*g2*g3^3*k1^3*k2 - 4*f5*g0^3*g1*g2*g3^3*k1^3*k2 + 8*f0*f4*g1^2*g2*g3^3*k1^3*k2 + 18*f1*f3*g0*g2^2*g3^3*k1^3*k2 - 32*f0*f4*g0*g2^2*g3^3*k1^3*k2 - 8*f4*g0^3*g2^2*g3^3*k1^3*k2 - 44*f0*f3*g1*g2^2*g3^3*k1^3*k2 - 6*f3*g0^2*g1*g2^2*g3^3*k1^3*k2 - 18*f1^2*g2^3*g3^3*k1^3*k2 + 72*f0*f2*g2^3*g3^3*k1^3*k2 + 6*f1*g0*g1*g2^3*g3^3*k1^3*k2 - 12*f0*g1^2*g2^3*g3^3*k1^3*k2 - 12*f0*g0*g2^4*g3^3*k1^3*k2 + 4*f1^2*f3*g3^4*k1^3*k2 - 16*f0*f2*f3*g3^4*k1^3*k2 - 4*f2*f3*g0^2*g3^4*k1^3*k2 + 4*f1*f3*g0*g1*g3^4*k1^3*k2 + 2*f1^2*g1*g2*g3^4*k1^3*k2 - 8*f0*f2*g1*g2*g3^4*k1^3*k2 - 8*f2*g0^2*g1*g2*g3^4*k1^3*k2 + 8*f1*g0*g1^2*g2*g3^4*k1^3*k2 - 8*f0*g1^3*g2*g3^4*k1^3*k2 + 6*f1*g0^2*g2^2*g3^4*k1^3*k2 - 16*f0*g0*g1*g2^2*g3^4*k1^3*k2 - 512*f0*f4^2*f5^2*k1^2*k2^2 + 128*f0*f3*f5^3*k1^2*k2^2 + 512*f0*f4^3*f6*k1^2*k2^2 - 192*f0*f3*f4*f5*f6*k1^2*k2^2 - 256*f1^2*f5^2*f6*k1^2*k2^2 + 1024*f0*f2*f5^2*f6*k1^2*k2^2 - 256*f0*f3^2*f6^2*k1^2*k2^2 + 64*f1^2*f4*f6^2*k1^2*k2^2 - 256*f0*f2*f4*f6^2*k1^2*k2^2 - 128*f4^2*f5^2*g0^2*k1^2*k2^2 + 32*f3*f5^3*g0^2*k1^2*k2^2 + 128*f4^3*f6*g0^2*k1^2*k2^2 - 48*f3*f4*f5*f6*g0^2*k1^2*k2^2 + 256*f2*f5^2*f6*g0^2*k1^2*k2^2 - 64*f3^2*f6^2*g0^2*k1^2*k2^2 - 64*f2*f4*f6^2*g0^2*k1^2*k2^2 - 256*f1*f5^2*f6*g0*g1*k1^2*k2^2 + 64*f1*f4*f6^2*g0*g1*k1^2*k2^2 + 256*f0*f5^2*f6*g1^2*k1^2*k2^2 - 64*f0*f4*f6^2*g1^2*k1^2*k2^2 - 32*f1*f5^3*g0*g2*k1^2*k2^2 + 64*f1*f4*f5*f6*g0*g2*k1^2*k2^2 + 192*f0*f5^2*f6*g0*g2*k1^2*k2^2 + 64*f1*f3*f6^2*g0*g2*k1^2*k2^2 + 48*f5^2*f6*g0^3*g2*k1^2*k2^2 + 64*f0*f5^3*g1*g2*k1^2*k2^2 - 96*f0*f4*f5*f6*g1*g2*k1^2*k2^2 - 256*f0*f3*f6^2*g1*g2*k1^2*k2^2 + 8*f4*f5*f6*g0^2*g1*g2*k1^2*k2^2 - 32*f3*f6^2*g0^2*g1*g2*k1^2*k2^2 - 256*f0*f4*f5^2*g2^2*k1^2*k2^2 + 384*f0*f4^2*f6*g2^2*k1^2*k2^2 - 48*f0*f3*f5*f6*g2^2*k1^2*k2^2 + 16*f1^2*f6^2*g2^2*k1^2*k2^2 - 64*f0*f2*f6^2*g2^2*k1^2*k2^2 - 32*f4*f5^2*g0^2*g2^2*k1^2*k2^2 + 64*f4^2*f6*g0^2*g2^2*k1^2*k2^2 - 16*f3*f5*f6*g0^2*g2^2*k1^2*k2^2 - 32*f2*f6^2*g0^2*g2^2*k1^2*k2^2 + 48*f1*f6^2*g0*g1*g2^2*k1^2*k2^2 - 80*f0*f6^2*g1^2*g2^2*k1^2*k2^2 - 4*f6^2*g0^2*g1^2*g2^2*k1^2*k2^2 + 16*f1*f5*f6*g0*g2^3*k1^2*k2^2 - 8*f6^2*g0^3*g2^3*k1^2*k2^2 - 24*f0*f5*f6*g1*g2^3*k1^2*k2^2 - 32*f0*f5^2*g2^4*k1^2*k2^2 + 96*f0*f4*f6*g2^4*k1^2*k2^2 + 8*f4*f6*g0^2*g2^4*k1^2*k2^2 + 8*f0*f6*g2^6*k1^2*k2^2 + 128*f1*f4*f5^2*g0*g3*k1^2*k2^2 - 192*f0*f5^3*g0*g3*k1^2*k2^2 - 128*f1*f4^2*f6*g0*g3*k1^2*k2^2 + 80*f1*f3*f5*f6*g0*g3*k1^2*k2^2 + 32*f0*f4*f5*f6*g0*g3*k1^2*k2^2 - 128*f0*f3*f6^2*g0*g3*k1^2*k2^2 - 48*f5^3*g0^3*g3*k1^2*k2^2 + 8*f4*f5*f6*g0^3*g3*k1^2*k2^2 - 32*f3*f6^2*g0^3*g3*k1^2*k2^2 - 384*f0*f4*f5^2*g1*g3*k1^2*k2^2 + 448*f0*f4^2*f6*g1*g3*k1^2*k2^2 - 96*f0*f3*f5*f6*g1*g3*k1^2*k2^2 + 32*f1^2*f6^2*g1*g3*k1^2*k2^2 - 128*f0*f2*f6^2*g1*g3*k1^2*k2^2 - 32*f4*f5^2*g0^2*g1*g3*k1^2*k2^2 + 48*f4^2*f6*g0^2*g1*g3*k1^2*k2^2 + 16*f3*f5*f6*g0^2*g1*g3*k1^2*k2^2 - 32*f2*f6^2*g0^2*g1*g3*k1^2*k2^2 + 32*f1*f6^2*g0*g1^2*g3*k1^2*k2^2 - 32*f0*f6^2*g1^3*g3*k1^2*k2^2 - 512*f0*f4^2*f5*g2*g3*k1^2*k2^2 + 192*f0*f3*f5^2*g2*g3*k1^2*k2^2 - 96*f0*f3*f4*f6*g2*g3*k1^2*k2^2 - 256*f1^2*f5*f6*g2*g3*k1^2*k2^2 + 1024*f0*f2*f5*f6*g2*g3*k1^2*k2^2 - 128*f4^2*f5*g0^2*g2*g3*k1^2*k2^2 + 48*f3*f5^2*g0^2*g2*g3*k1^2*k2^2 - 24*f3*f4*f6*g0^2*g2*g3*k1^2*k2^2 + 192*f2*f5*f6*g0^2*g2*g3*k1^2*k2^2 - 184*f1*f5*f6*g0*g1*g2*g3*k1^2*k2^2 - 64*f0*f6^2*g0*g1*g2*g3*k1^2*k2^2 - 16*f6^2*g0^3*g1*g2*g3*k1^2*k2^2 + 208*f0*f5*f6*g1^2*g2*g3*k1^2*k2^2 + 8*f5*f6*g0^2*g1^2*g2*g3*k1^2*k2^2 + 8*f1*f5^2*g0*g2^2*g3*k1^2*k2^2 - 32*f1*f4*f6*g0*g2^2*g3*k1^2*k2^2 + 200*f0*f5*f6*g0*g2^2*g3*k1^2*k2^2 + 40*f5*f6*g0^3*g2^2*g3*k1^2*k2^2 - 48*f0*f5^2*g1*g2^2*g3*k1^2*k2^2 + 176*f0*f4*f6*g1*g2^2*g3*k1^2*k2^2 + 16*f4*f6*g0^2*g1*g2^2*g3*k1^2*k2^2 - 264*f0*f4*f5*g2^3*g3*k1^2*k2^2 + 8*f0*f3*f6*g2^3*g3*k1^2*k2^2 - 34*f4*f5*g0^2*g2^3*g3*k1^2*k2^2 - 8*f3*f6*g0^2*g2^3*g3*k1^2*k2^2 - 4*f1*f6*g0*g2^4*g3*k1^2*k2^2 + 32*f0*f6*g1*g2^4*g3*k1^2*k2^2 - 34*f0*f5*g2^5*g3*k1^2*k2^2 + 128*f0*f4^3*g3^2*k1^2*k2^2 - 48*f0*f3*f4*f5*g3^2*k1^2*k2^2 - 64*f1^2*f5^2*g3^2*k1^2*k2^2 + 256*f0*f2*f5^2*g3^2*k1^2*k2^2 - 128*f0*f3^2*f6*g3^2*k1^2*k2^2 + 32*f1^2*f4*f6*g3^2*k1^2*k2^2 - 128*f0*f2*f4*f6*g3^2*k1^2*k2^2 + 32*f4^3*g0^2*g3^2*k1^2*k2^2 - 12*f3*f4*f5*g0^2*g3^2*k1^2*k2^2 + 48*f2*f5^2*g0^2*g3^2*k1^2*k2^2 - 32*f3^2*f6*g0^2*g3^2*k1^2*k2^2 - 32*f2*f4*f6*g0^2*g3^2*k1^2*k2^2 + 24*f1*f5*f6*g0^2*g3^2*k1^2*k2^2 - 16*f0*f6^2*g0^2*g3^2*k1^2*k2^2 - 4*f6^2*g0^4*g3^2*k1^2*k2^2 - 8*f1*f5^2*g0*g1*g3^2*k1^2*k2^2 - 16*f1*f4*f6*g0*g1*g3^2*k1^2*k2^2 + 16*f0*f5*f6*g0*g1*g3^2*k1^2*k2^2 + 16*f5*f6*g0^3*g1*g3^2*k1^2*k2^2 - 48*f0*f5^2*g1^2*g3^2*k1^2*k2^2 + 80*f0*f4*f6*g1^2*g3^2*k1^2*k2^2 - 4*f5^2*g0^2*g1^2*g3^2*k1^2*k2^2 + 4*f4*f6*g0^2*g1^2*g3^2*k1^2*k2^2 + 144*f1*f4*f5*g0*g2*g3^2*k1^2*k2^2 - 288*f0*f5^2*g0*g2*g3^2*k1^2*k2^2 + 72*f1*f3*f6*g0*g2*g3^2*k1^2*k2^2 + 16*f0*f4*f6*g0*g2*g3^2*k1^2*k2^2 - 56*f5^2*g0^3*g2*g3^2*k1^2*k2^2 + 4*f4*f6*g0^3*g2*g3^2*k1^2*k2^2 - 408*f0*f4*f5*g1*g2*g3^2*k1^2*k2^2 - 176*f0*f3*f6*g1*g2*g3^2*k1^2*k2^2 - 30*f4*f5*g0^2*g1*g2*g3^2*k1^2*k2^2 - 16*f3*f6*g0^2*g1*g2*g3^2*k1^2*k2^2 - 32*f0*f4^2*g2^2*g3^2*k1^2*k2^2 + 84*f0*f3*f5*g2^2*g3^2*k1^2*k2^2 - 56*f1^2*f6*g2^2*g3^2*k1^2*k2^2 + 224*f0*f2*f6*g2^2*g3^2*k1^2*k2^2 - 16*f4^2*g0^2*g2^2*g3^2*k1^2*k2^2 + 16*f3*f5*g0^2*g2^2*g3^2*k1^2*k2^2 + 8*f2*f6*g0^2*g2^2*g3^2*k1^2*k2^2 - 12*f1*f6*g0*g1*g2^2*g3^2*k1^2*k2^2 + 28*f0*f6*g1^2*g2^2*g3^2*k1^2*k2^2 + 34*f1*f5*g0*g2^3*g3^2*k1^2*k2^2 + 60*f0*f6*g0*g2^3*g3^2*k1^2*k2^2 + 4*f6*g0^3*g2^3*g3^2*k1^2*k2^2 - 106*f0*f5*g1*g2^3*g3^2*k1^2*k2^2 - 44*f0*f4*g2^4*g3^2*k1^2*k2^2 - 8*f4*g0^2*g2^4*g3^2*k1^2*k2^2 - 8*f0*g2^6*g3^2*k1^2*k2^2 - 32*f1*f4^2*g0*g3^3*k1^2*k2^2 + 20*f1*f3*f5*g0*g3^3*k1^2*k2^2 - 32*f0*f3*f6*g0*g3^3*k1^2*k2^2 - 8*f3*f6*g0^3*g3^3*k1^2*k2^2 + 112*f0*f4^2*g1*g3^3*k1^2*k2^2 - 24*f0*f3*f5*g1*g3^3*k1^2*k2^2 + 16*f1^2*f6*g1*g3^3*k1^2*k2^2 - 64*f0*f2*f6*g1*g3^3*k1^2*k2^2 + 12*f4^2*g0^2*g1*g3^3*k1^2*k2^2 - 24*f2*f6*g0^2*g1*g3^3*k1^2*k2^2 + 16*f1*f6*g0*g1^2*g3^3*k1^2*k2^2 - 8*f0*f6*g1^3*g3^3*k1^2*k2^2 - 24*f0*f3*f4*g2*g3^3*k1^2*k2^2 - 64*f1^2*f5*g2*g3^3*k1^2*k2^2 + 256*f0*f2*f5*g2*g3^3*k1^2*k2^2 - 6*f3*f4*g0^2*g2*g3^3*k1^2*k2^2 + 32*f2*f5*g0^2*g2*g3^3*k1^2*k2^2 + 12*f1*f6*g0^2*g2*g3^3*k1^2*k2^2 + 10*f1*f5*g0*g1*g2*g3^3*k1^2*k2^2 - 8*f0*f6*g0*g1*g2*g3^3*k1^2*k2^2 - 60*f0*f5*g1^2*g2*g3^3*k1^2*k2^2 + 24*f1*f4*g0*g2^2*g3^3*k1^2*k2^2 - 144*f0*f5*g0*g2^2*g3^3*k1^2*k2^2 - 16*f5*g0^3*g2^2*g3^3*k1^2*k2^2 - 52*f0*f4*g1*g2^2*g3^3*k1^2*k2^2 - 6*f4*g0^2*g1*g2^2*g3^3*k1^2*k2^2 + 18*f0*f3*g2^3*g3^3*k1^2*k2^2 + 8*f1*g0*g2^4*g3^3*k1^2*k2^2 - 22*f0*g1*g2^4*g3^3*k1^2*k2^2 - 16*f0*f3^2*g3^4*k1^2*k2^2 + 4*f1^2*f4*g3^4*k1^2*k2^2 - 16*f0*f2*f4*g3^4*k1^2*k2^2 - 4*f3^2*g0^2*g3^4*k1^2*k2^2 - 4*f2*f4*g0^2*g3^4*k1^2*k2^2 + 4*f1*f5*g0^2*g3^4*k1^2*k2^2 - 8*f1*f4*g0*g1*g3^4*k1^2*k2^2 + 4*f5*g0^3*g1*g3^4*k1^2*k2^2 + 24*f0*f4*g1^2*g3^4*k1^2*k2^2 + 14*f1*f3*g0*g2*g3^4*k1^2*k2^2 - 28*f0*f3*g1*g2*g3^4*k1^2*k2^2 - 4*f3*g0^2*g1*g2*g3^4*k1^2*k2^2 - 15*f1^2*g2^2*g3^4*k1^2*k2^2 + 60*f0*f2*g2^2*g3^4*k1^2*k2^2 + 8*f1*g0*g1*g2^2*g3^4*k1^2*k2^2 - 16*f0*g1^2*g2^2*g3^4*k1^2*k2^2 - 24*f0*g0*g2^3*g3^4*k1^2*k2^2 + 2*f1^2*g1*g3^5*k1^2*k2^2 - 8*f0*f2*g1*g3^5*k1^2*k2^2 - 4*f2*g0^2*g1*g3^5*k1^2*k2^2 + 2*f1*g0*g1^2*g3^5*k1^2*k2^2 + 2*f1*g0^2*g2*g3^5*k1^2*k2^2 + 2*g0^3*g1*g2*g3^5*k1^2*k2^2 - 512*f0*f4*f5^3*k1*k2^3 + 512*f0*f4^2*f5*f6*k1*k2^3 + 320*f0*f3*f5^2*f6*k1*k2^3 - 512*f0*f3*f4*f6^2*k1*k2^3 - 192*f1^2*f5*f6^2*k1*k2^3 + 768*f0*f2*f5*f6^2*k1*k2^3 - 128*f4*f5^3*g0^2*k1*k2^3 + 128*f4^2*f5*f6*g0^2*k1*k2^3 + 80*f3*f5^2*f6*g0^2*k1*k2^3 - 128*f3*f4*f6^2*g0^2*k1*k2^3 + 192*f2*f5*f6^2*g0^2*k1*k2^3 - 192*f1*f5*f6^2*g0*g1*k1*k2^3 + 192*f0*f5*f6^2*g1^2*k1*k2^3 - 32*f1*f5^2*f6*g0*g2*k1*k2^3 + 64*f1*f4*f6^2*g0*g2*k1*k2^3 + 256*f0*f5*f6^2*g0*g2*k1*k2^3 + 64*f5*f6^2*g0^3*g2*k1*k2^3 + 160*f0*f5^2*f6*g1*g2*k1*k2^3 - 256*f0*f4*f6^2*g1*g2*k1*k2^3 + 24*f5^2*f6*g0^2*g1*g2*k1*k2^3 - 32*f4*f6^2*g0^2*g1*g2*k1*k2^3 - 128*f0*f5^3*g2^2*k1*k2^3 + 256*f0*f4*f5*f6*g2^2*k1*k2^3 - 128*f0*f3*f6^2*g2^2*k1*k2^3 - 32*f5^3*g0^2*g2^2*k1*k2^3 + 64*f4*f5*f6*g0^2*g2^2*k1*k2^3 - 32*f3*f6^2*g0^2*g2^2*k1*k2^3 + 16*f1*f6^2*g0*g2^3*k1*k2^3 - 64*f0*f6^2*g1*g2^3*k1*k2^3 - 8*f6^2*g0^2*g1*g2^3*k1*k2^3 + 32*f0*f5*f6*g2^4*k1*k2^3 + 8*f5*f6*g0^2*g2^4*k1*k2^3 - 32*f1*f5^3*g0*g3*k1*k2^3 + 64*f1*f4*f5*f6*g0*g3*k1*k2^3 - 160*f0*f5^2*f6*g0*g3*k1*k2^3 + 64*f1*f3*f6^2*g0*g3*k1*k2^3 - 128*f0*f4*f6^2*g0*g3*k1*k2^3 - 40*f5^2*f6*g0^3*g3*k1*k2^3 - 32*f4*f6^2*g0^3*g3*k1*k2^3 - 128*f0*f5^3*g1*g3*k1*k2^3 + 192*f0*f4*f5*f6*g1*g3*k1*k2^3 - 256*f0*f3*f6^2*g1*g3*k1*k2^3 - 48*f5^3*g0^2*g1*g3*k1*k2^3 + 80*f4*f5*f6*g0^2*g1*g3*k1*k2^3 - 32*f3*f6^2*g0^2*g1*g3*k1*k2^3 - 768*f0*f4*f5^2*g2*g3*k1*k2^3 + 256*f0*f4^2*f6*g2*g3*k1*k2^3 + 320*f0*f3*f5*f6*g2*g3*k1*k2^3 - 96*f1^2*f6^2*g2*g3*k1*k2^3 + 384*f0*f2*f6^2*g2*g3*k1*k2^3 - 128*f4*f5^2*g0^2*g2*g3*k1*k2^3 + 72*f3*f5*f6*g0^2*g2*g3*k1*k2^3 + 64*f2*f6^2*g0^2*g2*g3*k1*k2^3 - 32*f1*f6^2*g0*g1*g2*g3*k1*k2^3 - 32*f0*f6^2*g1^2*g2*g3*k1*k2^3 - 8*f6^2*g0^2*g1^2*g2*g3*k1*k2^3 + 16*f1*f5*f6*g0*g2^2*g3*k1*k2^3 + 96*f0*f6^2*g0*g2^2*g3*k1*k2^3 + 8*f6^2*g0^3*g2^2*g3*k1*k2^3 + 144*f0*f5*f6*g1*g2^2*g3*k1*k2^3 + 40*f5*f6*g0^2*g1*g2^2*g3*k1*k2^3 - 216*f0*f5^2*g2^3*g3*k1*k2^3 + 160*f0*f4*f6*g2^3*g3*k1*k2^3 - 34*f5^2*g0^2*g2^3*g3*k1*k2^3 + 24*f0*f6*g2^5*g3*k1*k2^3 + 128*f0*f4^2*f5*g3^2*k1*k2^3 + 80*f0*f3*f5^2*g3^2*k1*k2^3 - 256*f0*f3*f4*f6*g3^2*k1*k2^3 - 96*f1^2*f5*f6*g3^2*k1*k2^3 + 384*f0*f2*f5*f6*g3^2*k1*k2^3 + 32*f4^2*f5*g0^2*g3^2*k1*k2^3 + 20*f3*f5^2*g0^2*g3^2*k1*k2^3 - 64*f3*f4*f6*g0^2*g3^2*k1*k2^3 + 64*f2*f5*f6*g0^2*g3^2*k1*k2^3 + 16*f1*f6^2*g0^2*g3^2*k1*k2^3 - 32*f1*f5*f6*g0*g1*g3^2*k1*k2^3 - 64*f0*f6^2*g0*g1*g3^2*k1*k2^3 - 8*f6^2*g0^3*g1*g3^2*k1*k2^3 + 48*f0*f5*f6*g1^2*g3^2*k1*k2^3 + 12*f5*f6*g0^2*g1^2*g3^2*k1*k2^3 - 56*f1*f5^2*g0*g2*g3^2*k1*k2^3 + 64*f1*f4*f6*g0*g2*g3^2*k1*k2^3 - 96*f0*f5*f6*g0*g2*g3^2*k1*k2^3 - 20*f5*f6*g0^3*g2*g3^2*k1*k2^3 - 152*f0*f5^2*g1*g2*g3^2*k1*k2^3 - 32*f0*f4*f6*g1*g2*g3^2*k1*k2^3 - 46*f5^2*g0^2*g1*g2*g3^2*k1*k2^3 - 8*f4*f6*g0^2*g1*g2*g3^2*k1*k2^3 - 320*f0*f4*f5*g2^2*g3^2*k1*k2^3 + 16*f0*f3*f6*g2^2*g3^2*k1*k2^3 - 16*f4*f5*g0^2*g2^2*g3^2*k1*k2^3 - 8*f3*f6*g0^2*g2^2*g3^2*k1*k2^3 + 20*f1*f6*g0*g2^3*g3^2*k1*k2^3 + 16*f0*f6*g1*g2^3*g3^2*k1*k2^3 - 112*f0*f5*g2^4*g3^2*k1*k2^3 - 8*f5*g0^2*g2^4*g3^2*k1*k2^3 + 16*f1*f4*f5*g0*g3^3*k1*k2^3 - 64*f0*f5^2*g0*g3^3*k1*k2^3 + 32*f1*f3*f6*g0*g3^3*k1*k2^3 - 32*f0*f4*f6*g0*g3^3*k1*k2^3 - 8*f5^2*g0^3*g3^3*k1*k2^3 - 8*f4*f6*g0^3*g3^3*k1*k2^3 + 48*f0*f4*f5*g1*g3^3*k1*k2^3 - 128*f0*f3*f6*g1*g3^3*k1*k2^3 + 20*f4*f5*g0^2*g1*g3^3*k1*k2^3 - 24*f3*f6*g0^2*g1*g3^3*k1*k2^3 + 64*f0*f4^2*g2*g3^3*k1*k2^3 + 80*f0*f3*f5*g2*g3^3*k1*k2^3 - 48*f1^2*f6*g2*g3^3*k1*k2^3 + 192*f0*f2*f6*g2*g3^3*k1*k2^3 + 18*f3*f5*g0^2*g2*g3^3*k1*k2^3 + 16*f2*f6*g0^2*g2*g3^3*k1*k2^3 + 16*f1*f6*g0*g1*g2*g3^3*k1*k2^3 - 40*f0*f6*g1^2*g2*g3^3*k1*k2^3 - 4*f6*g0^2*g1^2*g2*g3^3*k1*k2^3 - 20*f1*f5*g0*g2^2*g3^3*k1*k2^3 - 16*f0*f6*g0*g2^2*g3^3*k1*k2^3 - 8*f6*g0^3*g2^2*g3^3*k1*k2^3 - 60*f0*f5*g1*g2^2*g3^3*k1*k2^3 - 6*f5*g0^2*g1*g2^2*g3^3*k1*k2^3 - 24*f0*f4*g2^3*g3^3*k1*k2^3 - 16*f0*g2^5*g3^3*k1*k2^3 - 32*f0*f3*f4*g3^4*k1*k2^3 - 12*f1^2*f5*g3^4*k1*k2^3 + 48*f0*f2*f5*g3^4*k1*k2^3 - 8*f3*f4*g0^2*g3^4*k1*k2^3 + 4*f2*f5*g0^2*g3^4*k1*k2^3 + 4*f1*f6*g0^2*g3^4*k1*k2^3 + 4*f1*f5*g0*g1*g3^4*k1*k2^3 - 16*f0*f6*g0*g1*g3^4*k1*k2^3 - 4*f6*g0^3*g1*g3^4*k1*k2^3 + 4*f5*g0^2*g1^2*g3^4*k1*k2^3 + 12*f1*f4*g0*g2*g3^4*k1*k2^3 - 64*f0*f5*g0*g2*g3^4*k1*k2^3 - 4*f5*g0^3*g2*g3^4*k1*k2^3 + 8*f0*f4*g1*g2*g3^4*k1*k2^3 + 12*f0*f3*g2^2*g3^4*k1*k2^3 - 8*f0*g1*g2^3*g3^4*k1*k2^3 + 4*f1*f3*g0*g3^5*k1*k2^3 - 16*f0*f3*g1*g3^5*k1*k2^3 - 4*f3*g0^2*g1*g3^5*k1*k2^3 - 6*f1^2*g2*g3^5*k1*k2^3 + 24*f0*f2*g2*g3^5*k1*k2^3 + 6*f1*g0*g1*g2*g3^5*k1*k2^3 - 8*f0*g1^2*g2*g3^5*k1*k2^3 - 16*f0*g0*g2^2*g3^5*k1*k2^3 - 64*f0*f5^4*k2^4 - 256*f0*f4*f5^2*f6*k2^4 + 256*f0*f4^2*f6^2*k2^4 + 64*f0*f3*f5*f6^2*k2^4 - 64*f1^2*f6^3*k2^4 + 256*f0*f2*f6^3*k2^4 - 16*f5^4*g0^2*k2^4 - 64*f4*f5^2*f6*g0^2*k2^4 + 64*f4^2*f6^2*g0^2*k2^4 + 16*f3*f5*f6^2*g0^2*k2^4 + 64*f2*f6^3*g0^2*k2^4 - 64*f1*f6^3*g0*g1*k2^4 + 64*f0*f6^3*g1^2*k2^4 + 128*f0*f6^3*g0*g2*k2^4 + 32*f6^3*g0^3*g2*k2^4 + 32*f0*f5*f6^2*g1*g2*k2^4 + 8*f5*f6^2*g0^2*g1*g2*k2^4 - 64*f0*f5^2*f6*g2^2*k2^4 + 128*f0*f4*f6^2*g2^2*k2^4 - 16*f5^2*f6*g0^2*g2^2*k2^4 + 32*f4*f6^2*g0^2*g2^2*k2^4 + 16*f0*f6^2*g2^4*k2^4 + 4*f6^2*g0^2*g2^4*k2^4 - 32*f1*f5^2*f6*g0*g3*k2^4 + 64*f1*f4*f6^2*g0*g3*k2^4 - 96*f0*f5*f6^2*g0*g3*k2^4 - 24*f5*f6^2*g0^3*g3*k2^4 - 64*f0*f4*f6^2*g1*g3*k2^4 - 16*f5^2*f6*g0^2*g1*g3*k2^4 + 16*f4*f6^2*g0^2*g1*g3*k2^4 - 128*f0*f5^3*g2*g3*k2^4 - 256*f0*f4*f5*f6*g2*g3*k2^4 + 32*f0*f3*f6^2*g2*g3*k2^4 - 32*f5^3*g0^2*g2*g3*k2^4 - 64*f4*f5*f6*g0^2*g2*g3*k2^4 + 8*f3*f6^2*g0^2*g2*g3*k2^4 + 32*f1*f6^2*g0*g2^2*g3*k2^4 - 32*f0*f6^2*g1*g2^2*g3*k2^4 + 8*f6^2*g0^2*g1*g2^2*g3*k2^4 - 72*f0*f5*f6*g2^3*g3*k2^4 - 18*f5*f6*g0^2*g2^3*g3*k2^4 - 64*f0*f4*f5^2*g3^2*k2^4 + 128*f0*f4^2*f6*g3^2*k2^4 + 32*f0*f3*f5*f6*g3^2*k2^4 - 48*f1^2*f6^2*g3^2*k2^4 + 192*f0*f2*f6^2*g3^2*k2^4 + 16*f4*f5^2*g0^2*g3^2*k2^4 + 4*f3*f5*f6*g0^2*g3^2*k2^4 + 32*f2*f6^2*g0^2*g3^2*k2^4 - 32*f0*f6^2*g1^2*g3^2*k2^4 - 32*f1*f5*f6*g0*g2*g3^2*k2^4 + 16*f0*f6^2*g0*g2*g3^2*k2^4 - 4*f6^2*g0^3*g2*g3^2*k2^4 + 16*f0*f5*f6*g1*g2*g3^2*k2^4 - 14*f5*f6*g0^2*g1*g2*g3^2*k2^4 - 112*f0*f5^2*g2^2*g3^2*k2^4 - 16*f5^2*g0^2*g2^2*g3^2*k2^4 - 24*f4*f6*g0^2*g2^2*g3^2*k2^4 - 12*f0*f6*g2^4*g3^2*k2^4 - 8*f6*g0^2*g2^4*g3^2*k2^4 - 8*f1*f5^2*g0*g3^3*k2^4 + 32*f1*f4*f6*g0*g3^3*k2^4 - 56*f0*f5*f6*g0*g3^3*k2^4 - 8*f5*f6*g0^3*g3^3*k2^4 - 32*f0*f4*f6*g1*g3^3*k2^4 + 8*f5^2*g0^2*g1*g3^3*k2^4 - 12*f4*f6*g0^2*g1*g3^3*k2^4 - 64*f0*f4*f5*g2*g3^3*k2^4 + 16*f0*f3*f6*g2*g3^3*k2^4 + 16*f4*f5*g0^2*g2*g3^3*k2^4 + 2*f3*f6*g0^2*g2*g3^3*k2^4 + 8*f1*f6*g0*g2^2*g3^3*k2^4 - 16*f0*f6*g1*g2^2*g3^3*k2^4 - 10*f6*g0^2*g1*g2^2*g3^3*k2^4 - 50*f0*f5*g2^3*g3^3*k2^4 + 16*f0*f4^2*g3^4*k2^4 + 4*f0*f3*f5*g3^4*k2^4 - 12*f1^2*f6*g3^4*k2^4 + 48*f0*f2*f6*g3^4*k2^4 - 4*f4^2*g0^2*g3^4*k2^4 + 4*f2*f6*g0^2*g3^4*k2^4 + 12*f1*f6*g0*g1*g3^4*k2^4 - 28*f0*f6*g1^2*g3^4*k2^4 - 4*f6*g0^2*g1^2*g3^4*k2^4 - 8*f1*f5*g0*g2*g3^4*k2^4 - 20*f0*f6*g0*g2*g3^4*k2^4 - 4*f6*g0^3*g2*g3^4*k2^4 + 2*f0*f5*g1*g2*g3^4*k2^4 + 8*f5*g0^2*g1*g2*g3^4*k2^4 - 8*f0*f4*g2^2*g3^4*k2^4 - 8*f0*g2^4*g3^4*k2^4 + 4*f1*f4*g0*g3^5*k2^4 - 8*f0*f5*g0*g3^5*k2^4 - 4*f0*f4*g1*g3^5*k2^4 - 4*f4*g0^2*g1*g3^5*k2^4 + 2*f0*f3*g2*g3^5*k2^4 - 2*f0*g1*g2^2*g3^5*k2^4 - f1^2*g3^6*k2^4 + 4*f0*f2*g3^6*k2^4 + 2*f1*g0*g1*g3^6*k2^4 - 4*f0*g1^2*g3^6*k2^4 - g0^2*g1^2*g3^6*k2^4 - 4*f0*g0*g2*g3^6*k2^4 - 256*f1*f3*f4*f5^2*k1^3*k3 + 256*f0*f3*f5^3*k1^3*k3 + 256*f1*f3*f4^2*f6*k1^3*k3 - 32*f1*f3^2*f5*f6*k1^3*k3 - 256*f0*f3*f4*f5*f6*k1^3*k3 + 64*f3*f5^3*g0^2*k1^3*k3 - 64*f3*f4*f5*f6*g0^2*k1^3*k3 - 128*f3*f4*f5^2*g0*g1*k1^3*k3 + 128*f3*f4^2*f6*g0*g1*k1^3*k3 - 16*f3^2*f5*f6*g0*g1*k1^3*k3 + 256*f2*f4*f5^2*g0*g2*k1^3*k3 - 64*f1*f5^3*g0*g2*k1^3*k3 - 256*f2*f4^2*f6*g0*g2*k1^3*k3 + 32*f2*f3*f5*f6*g0*g2*k1^3*k3 + 128*f1*f4*f5*f6*g0*g2*k1^3*k3 - 128*f0*f5^2*f6*g0*g2*k1^3*k3 - 32*f1*f3*f6^2*g0*g2*k1^3*k3 + 128*f0*f4*f6^2*g0*g2*k1^3*k3 - 32*f5^2*f6*g0^3*g2*k1^3*k3 + 32*f4*f6^2*g0^3*g2*k1^3*k3 - 128*f1*f4*f5^2*g1*g2*k1^3*k3 + 128*f0*f5^3*g1*g2*k1^3*k3 + 128*f1*f4^2*f6*g1*g2*k1^3*k3 - 32*f1*f3*f5*f6*g1*g2*k1^3*k3 - 128*f0*f4*f5*f6*g1*g2*k1^3*k3 + 32*f4*f5*f6*g0^2*g1*g2*k1^3*k3 - 16*f3*f6^2*g0^2*g1*g2*k1^3*k3 - 8*f3*f5*f6*g0*g1^2*g2*k1^3*k3 - 64*f1*f3*f5^2*g2^2*k1^3*k3 + 128*f1*f3*f4*f6*g2^2*k1^3*k3 - 64*f0*f3*f5*f6*g2^2*k1^3*k3 - 32*f3*f5*f6*g0^2*g2^2*k1^3*k3 - 32*f3*f5^2*g0*g1*g2^2*k1^3*k3 + 64*f3*f4*f6*g0*g1*g2^2*k1^3*k3 + 16*f2*f5*f6*g0*g1*g2^2*k1^3*k3 - 16*f1*f6^2*g0*g1*g2^2*k1^3*k3 - 8*f1*f5*f6*g1^2*g2^2*k1^3*k3 - 8*f6^2*g0^2*g1^2*g2^2*k1^3*k3 + 64*f2*f5^2*g0*g2^3*k1^3*k3 - 128*f2*f4*f6*g0*g2^3*k1^3*k3 + 32*f1*f5*f6*g0*g2^3*k1^3*k3 + 32*f0*f6^2*g0*g2^3*k1^3*k3 + 16*f6^2*g0^3*g2^3*k1^3*k3 - 32*f1*f5^2*g1*g2^3*k1^3*k3 + 64*f1*f4*f6*g1*g2^3*k1^3*k3 - 32*f0*f5*f6*g1*g2^3*k1^3*k3 + 16*f1*f3*f6*g2^4*k1^3*k3 + 8*f3*f6*g0*g1*g2^4*k1^3*k3 - 16*f2*f6*g0*g2^5*k1^3*k3 + 8*f1*f6*g1*g2^5*k1^3*k3 - 128*f1*f4*f5^2*g0*g3*k1^3*k3 + 128*f0*f5^3*g0*g3*k1^3*k3 + 128*f1*f4^2*f6*g0*g3*k1^3*k3 - 32*f1*f3*f5*f6*g0*g3*k1^3*k3 - 128*f0*f4*f5*f6*g0*g3*k1^3*k3 + 32*f5^3*g0^3*g3*k1^3*k3 - 32*f4*f5*f6*g0^3*g3*k1^3*k3 - 32*f1*f3*f5^2*g1*g3*k1^3*k3 + 128*f0*f4*f5^2*g1*g3*k1^3*k3 + 96*f1*f3*f4*f6*g1*g3*k1^3*k3 - 256*f0*f4^2*f6*g1*g3*k1^3*k3 + 32*f0*f3*f5*f6*g1*g3*k1^3*k3 - 32*f4*f5^2*g0^2*g1*g3*k1^3*k3 - 8*f3*f5*f6*g0^2*g1*g3*k1^3*k3 - 16*f3*f5^2*g0*g1^2*g3*k1^3*k3 + 48*f3*f4*f6*g0*g1^2*g3*k1^3*k3 - 256*f1*f3*f4*f5*g2*g3*k1^3*k3 + 384*f0*f3*f5^2*g2*g3*k1^3*k3 - 16*f1*f3^2*f6*g2*g3*k1^3*k3 - 128*f0*f3*f4*f6*g2*g3*k1^3*k3 + 96*f3*f5^2*g0^2*g2*g3*k1^3*k3 - 32*f3*f4*f6*g0^2*g2*g3*k1^3*k3 + 16*f2*f5*f6*g0^2*g2*g3*k1^3*k3 - 16*f1*f6^2*g0^2*g2*g3*k1^3*k3 - 128*f3*f4*f5*g0*g1*g2*g3*k1^3*k3 + 32*f2*f5^2*g0*g1*g2*g3*k1^3*k3 - 8*f3^2*f6*g0*g1*g2*g3*k1^3*k3 - 96*f2*f4*f6*g0*g1*g2*g3*k1^3*k3 + 16*f1*f5*f6*g0*g1*g2*g3*k1^3*k3 + 32*f0*f6^2*g0*g1*g2*g3*k1^3*k3 - 16*f1*f5^2*g1^2*g2*g3*k1^3*k3 + 48*f1*f4*f6*g1^2*g2*g3*k1^3*k3 + 16*f0*f5*f6*g1^2*g2*g3*k1^3*k3 + 16*f5*f6*g0^2*g1^2*g2*g3*k1^3*k3 - 8*f3^2*f5*g0*g2^2*g3*k1^3*k3 + 288*f2*f4*f5*g0*g2^2*g3*k1^3*k3 - 144*f1*f5^2*g0*g2^2*g3*k1^3*k3 + 144*f1*f4*f6*g0*g2^2*g3*k1^3*k3 - 160*f0*f5*f6*g0*g2^2*g3*k1^3*k3 - 48*f5*f6*g0^3*g2^2*g3*k1^3*k3 - 144*f1*f4*f5*g1*g2^2*g3*k1^3*k3 + 256*f0*f5^2*g1*g2^2*g3*k1^3*k3 + 16*f1*f3*f6*g1*g2^2*g3*k1^3*k3 - 224*f0*f4*f6*g1*g2^2*g3*k1^3*k3 + 16*f4*f6*g0^2*g1*g2^2*g3*k1^3*k3 + 8*f3*f6*g0*g1^2*g2^2*g3*k1^3*k3 - 60*f1*f3*f5*g2^3*g3*k1^3*k3 - 32*f0*f3*f6*g2^3*g3*k1^3*k3 - 12*f3*f6*g0^2*g2^3*g3*k1^3*k3 - 34*f3*f5*g0*g1*g2^3*g3*k1^3*k3 - 24*f2*f6*g0*g1*g2^3*g3*k1^3*k3 + 12*f1*f6*g1^2*g2^3*g3*k1^3*k3 + 68*f2*f5*g0*g2^4*g3*k1^3*k3 + 32*f1*f6*g0*g2^4*g3*k1^3*k3 - 34*f1*f5*g1*g2^4*g3*k1^3*k3 - 40*f0*f6*g1*g2^4*g3*k1^3*k3 + 64*f1*f3*f4^2*g3^2*k1^3*k3 - 8*f1*f3^2*f5*g3^2*k1^3*k3 - 64*f0*f3*f4*f5*g3^2*k1^3*k3 - 16*f3*f4*f5*g0^2*g3^2*k1^3*k3 - 8*f1*f5*f6*g0^2*g3^2*k1^3*k3 + 32*f3*f4^2*g0*g1*g3^2*k1^3*k3 - 12*f3^2*f5*g0*g1*g3^2*k1^3*k3 + 32*f2*f4*f5*g0*g1*g3^2*k1^3*k3 - 32*f1*f5^2*g0*g1*g3^2*k1^3*k3 - 16*f2*f3*f6*g0*g1*g3^2*k1^3*k3 + 64*f1*f4*f6*g0*g1*g3^2*k1^3*k3 + 16*f0*f5*f6*g0*g1*g3^2*k1^3*k3 - 16*f1*f4*f5*g1^2*g3^2*k1^3*k3 + 32*f0*f5^2*g1^2*g3^2*k1^3*k3 + 16*f1*f3*f6*g1^2*g3^2*k1^3*k3 - 128*f0*f4*f6*g1^2*g3^2*k1^3*k3 - 8*f5^2*g0^2*g1^2*g3^2*k1^3*k3 + 4*f3*f6*g0*g1^3*g3^2*k1^3*k3 - 64*f2*f4^2*g0*g2*g3^2*k1^3*k3 + 8*f2*f3*f5*g0*g2*g3^2*k1^3*k3 - 112*f1*f4*f5*g0*g2*g3^2*k1^3*k3 + 192*f0*f5^2*g0*g2*g3^2*k1^3*k3 - 24*f1*f3*f6*g0*g2*g3^2*k1^3*k3 - 32*f0*f4*f6*g0*g2*g3^2*k1^3*k3 + 48*f5^2*g0^3*g2*g3^2*k1^3*k3 - 8*f4*f6*g0^3*g2*g3^2*k1^3*k3 + 32*f1*f4^2*g1*g2*g3^2*k1^3*k3 - 40*f1*f3*f5*g1*g2*g3^2*k1^3*k3 + 96*f0*f4*f5*g1*g2*g3^2*k1^3*k3 + 16*f0*f3*f6*g1*g2*g3^2*k1^3*k3 - 32*f4*f5*g0^2*g1*g2*g3^2*k1^3*k3 - 4*f3*f6*g0^2*g1*g2*g3^2*k1^3*k3 - 22*f3*f5*g0*g1^2*g2*g3^2*k1^3*k3 - 16*f2*f6*g0*g1^2*g2*g3^2*k1^3*k3 + 8*f1*f6*g1^3*g2*g3^2*k1^3*k3 - 32*f1*f3*f4*g2^2*g3^2*k1^3*k3 + 176*f0*f3*f5*g2^2*g3^2*k1^3*k3 + 36*f3*f5*g0^2*g2^2*g3^2*k1^3*k3 - 16*f3*f4*g0*g1*g2^2*g3^2*k1^3*k3 + 52*f2*f5*g0*g1*g2^2*g3^2*k1^3*k3 + 28*f1*f6*g0*g1*g2^2*g3^2*k1^3*k3 - 26*f1*f5*g1^2*g2^2*g3^2*k1^3*k3 - 32*f0*f6*g1^2*g2^2*g3^2*k1^3*k3 + 4*f6*g0^2*g1^2*g2^2*g3^2*k1^3*k3 - 4*f3^2*g0*g2^3*g3^2*k1^3*k3 + 48*f2*f4*g0*g2^3*g3^2*k1^3*k3 - 90*f1*f5*g0*g2^3*g3^2*k1^3*k3 - 40*f0*f6*g0*g2^3*g3^2*k1^3*k3 - 12*f6*g0^3*g2^3*g3^2*k1^3*k3 - 24*f1*f4*g1*g2^3*g3^2*k1^3*k3 + 140*f0*f5*g1*g2^3*g3^2*k1^3*k3 - 10*f1*f3*g2^4*g3^2*k1^3*k3 - 8*f3*g0*g1*g2^4*g3^2*k1^3*k3 + 16*f2*g0*g2^5*g3^2*k1^3*k3 - 8*f1*g1*g2^5*g3^2*k1^3*k3 + 32*f1*f4^2*g0*g3^3*k1^3*k3 - 4*f1*f3*f5*g0*g3^3*k1^3*k3 - 32*f0*f4*f5*g0*g3^3*k1^3*k3 - 8*f4*f5*g0^3*g3^3*k1^3*k3 + 24*f1*f3*f4*g1*g3^3*k1^3*k3 - 64*f0*f4^2*g1*g3^3*k1^3*k3 + 8*f0*f3*f5*g1*g3^3*k1^3*k3 - 8*f3*f5*g0^2*g1*g3^3*k1^3*k3 - 8*f2*f6*g0^2*g1*g3^3*k1^3*k3 + 12*f3*f4*g0*g1^2*g3^3*k1^3*k3 + 8*f2*f5*g0*g1^2*g3^3*k1^3*k3 + 12*f1*f6*g0*g1^2*g3^3*k1^3*k3 - 4*f1*f5*g1^3*g3^3*k1^3*k3 - 16*f0*f6*g1^3*g3^3*k1^3*k3 - 4*f1*f3^2*g2*g3^3*k1^3*k3 - 32*f0*f3*f4*g2*g3^3*k1^3*k3 - 8*f3*f4*g0^2*g2*g3^3*k1^3*k3 - 4*f1*f6*g0^2*g2*g3^3*k1^3*k3 - 6*f3^2*g0*g1*g2*g3^3*k1^3*k3 - 8*f2*f4*g0*g1*g2*g3^3*k1^3*k3 - 30*f1*f5*g0*g1*g2*g3^3*k1^3*k3 + 16*f0*f6*g0*g1*g2*g3^3*k1^3*k3 + 4*f6*g0^3*g1*g2*g3^3*k1^3*k3 + 4*f1*f4*g1^2*g2*g3^3*k1^3*k3 + 36*f0*f5*g1^2*g2*g3^3*k1^3*k3 - 4*f5*g0^2*g1^2*g2*g3^3*k1^3*k3 - 4*f1*f4*g0*g2^2*g3^3*k1^3*k3 + 88*f0*f5*g0*g2^2*g3^3*k1^3*k3 + 20*f5*g0^3*g2^2*g3^3*k1^3*k3 - 4*f1*f3*g1*g2^2*g3^3*k1^3*k3 - 24*f0*f4*g1*g2^2*g3^3*k1^3*k3 - 8*f4*g0^2*g1*g2^2*g3^3*k1^3*k3 - 6*f3*g0*g1^2*g2^2*g3^3*k1^3*k3 + 24*f0*f3*g2^3*g3^3*k1^3*k3 + 2*f3*g0^2*g2^3*g3^3*k1^3*k3 + 12*f2*g0*g1*g2^3*g3^3*k1^3*k3 - 6*f1*g1^2*g2^3*g3^3*k1^3*k3 - 14*f1*g0*g2^4*g3^3*k1^3*k3 + 16*f0*g1*g2^4*g3^3*k1^3*k3 - 4*f2*f3*g0*g1*g3^4*k1^3*k3 + 16*f1*f4*g0*g1*g3^4*k1^3*k3 - 8*f0*f5*g0*g1*g3^4*k1^3*k3 - 4*f5*g0^3*g1*g3^4*k1^3*k3 + 4*f1*f3*g1^2*g3^4*k1^3*k3 - 32*f0*f4*g1^2*g3^4*k1^3*k3 - 2*f1*f3*g0*g2*g3^4*k1^3*k3 - 16*f0*f4*g0*g2*g3^4*k1^3*k3 - 4*f4*g0^3*g2*g3^4*k1^3*k3 + 4*f0*f3*g1*g2*g3^4*k1^3*k3 - 4*f3*g0^2*g1*g2*g3^4*k1^3*k3 - 2*f1*g0*g1*g2^2*g3^4*k1^3*k3 + 12*f0*g0*g2^3*g3^4*k1^3*k3 + 2*g0^3*g2^3*g3^4*k1^3*k3 + 2*f1*g0*g1^2*g3^5*k1^3*k3 - 4*f0*g1^3*g3^5*k1^3*k3 - 4*f0*g0*g1*g2*g3^5*k1^3*k3 - 2*g0^3*g1*g2*g3^5*k1^3*k3 - 512*f1*f4^2*f5^2*k1^2*k2*k3 + 64*f1*f3*f5^3*k1^2*k2*k3 + 768*f0*f4*f5^3*k1^2*k2*k3 + 512*f1*f4^3*f6*k1^2*k2*k3 - 64*f1*f3*f4*f5*f6*k1^2*k2*k3 - 1024*f0*f4^2*f5*f6*k1^2*k2*k3 + 576*f0*f3*f5^2*f6*k1^2*k2*k3 - 128*f1*f3^2*f6^2*k1^2*k2*k3 + 192*f4*f5^3*g0^2*k1^2*k2*k3 - 256*f4^2*f5*f6*g0^2*k1^2*k2*k3 + 144*f3*f5^2*f6*g0^2*k1^2*k2*k3 - 256*f4^2*f5^2*g0*g1*k1^2*k2*k3 + 32*f3*f5^3*g0*g1*k1^2*k2*k3 + 256*f4^3*f6*g0*g1*k1^2*k2*k3 - 32*f3*f4*f5*f6*g0*g1*k1^2*k2*k3 - 64*f3^2*f6^2*g0*g1*k1^2*k2*k3 + 128*f3*f4*f5^2*g0*g2*k1^2*k2*k3 - 64*f2*f5^3*g0*g2*k1^2*k2*k3 - 128*f3*f4^2*f6*g0*g2*k1^2*k2*k3 - 16*f3^2*f5*f6*g0*g2*k1^2*k2*k3 + 128*f2*f4*f5*f6*g0*g2*k1^2*k2*k3 - 64*f1*f5^2*f6*g0*g2*k1^2*k2*k3 + 64*f2*f3*f6^2*g0*g2*k1^2*k2*k3 + 64*f1*f4*f6^2*g0*g2*k1^2*k2*k3 - 192*f0*f5*f6^2*g0*g2*k1^2*k2*k3 - 48*f5*f6^2*g0^3*g2*k1^2*k2*k3 + 32*f1*f5^3*g1*g2*k1^2*k2*k3 - 32*f1*f4*f5*f6*g1*g2*k1^2*k2*k3 + 288*f0*f5^2*f6*g1*g2*k1^2*k2*k3 - 128*f1*f3*f6^2*g1*g2*k1^2*k2*k3 + 40*f5^2*f6*g0^2*g1*g2*k1^2*k2*k3 + 32*f4*f6^2*g0^2*g1*g2*k1^2*k2*k3 + 16*f4*f5*f6*g0*g1^2*g2*k1^2*k2*k3 - 48*f3*f6^2*g0*g1^2*g2*k1^2*k2*k3 - 256*f1*f4*f5^2*g2^2*k1^2*k2*k3 + 192*f0*f5^3*g2^2*k1^2*k2*k3 + 384*f1*f4^2*f6*g2^2*k1^2*k2*k3 - 16*f1*f3*f5*f6*g2^2*k1^2*k2*k3 - 512*f0*f4*f5*f6*g2^2*k1^2*k2*k3 + 32*f5^3*g0^2*g2^2*k1^2*k2*k3 - 96*f4*f5*f6*g0^2*g2^2*k1^2*k2*k3 - 64*f4*f5^2*g0*g1*g2^2*k1^2*k2*k3 + 128*f4^2*f6*g0*g1*g2^2*k1^2*k2*k3 - 24*f3*f5*f6*g0*g1*g2^2*k1^2*k2*k3 + 32*f2*f6^2*g0*g1*g2^2*k1^2*k2*k3 - 32*f1*f6^2*g1^2*g2^2*k1^2*k2*k3 - 8*f6^2*g0*g1^3*g2^2*k1^2*k2*k3 + 32*f3*f5^2*g0*g2^3*k1^2*k2*k3 - 64*f3*f4*f6*g0*g2^3*k1^2*k2*k3 + 32*f2*f5*f6*g0*g2^3*k1^2*k2*k3 + 16*f1*f6^2*g0*g2^3*k1^2*k2*k3 - 8*f1*f5*f6*g1*g2^3*k1^2*k2*k3 + 8*f6^2*g0^2*g1*g2^3*k1^2*k2*k3 - 32*f1*f5^2*g2^4*k1^2*k2*k3 + 96*f1*f4*f6*g2^4*k1^2*k2*k3 - 64*f0*f5*f6*g2^4*k1^2*k2*k3 - 8*f5*f6*g0^2*g2^4*k1^2*k2*k3 + 16*f4*f6*g0*g1*g2^4*k1^2*k2*k3 - 8*f3*f6*g0*g2^5*k1^2*k2*k3 + 8*f1*f6*g2^6*k1^2*k2*k3 + 256*f2*f4*f5^2*g0*g3*k1^2*k2*k3 - 32*f1*f5^3*g0*g3*k1^2*k2*k3 - 256*f2*f4^2*f6*g0*g3*k1^2*k2*k3 + 32*f2*f3*f5*f6*g0*g3*k1^2*k2*k3 + 96*f1*f4*f5*f6*g0*g3*k1^2*k2*k3 + 160*f0*f5^2*f6*g0*g3*k1^2*k2*k3 - 160*f1*f3*f6^2*g0*g3*k1^2*k2*k3 + 128*f0*f4*f6^2*g0*g3*k1^2*k2*k3 + 40*f5^2*f6*g0^3*g3*k1^2*k2*k3 + 32*f4*f6^2*g0^3*g3*k1^2*k2*k3 - 256*f1*f4*f5^2*g1*g3*k1^2*k2*k3 + 320*f1*f4^2*f6*g1*g3*k1^2*k2*k3 + 48*f1*f3*f5*f6*g1*g3*k1^2*k2*k3 - 576*f0*f4*f5*f6*g1*g3*k1^2*k2*k3 + 128*f0*f3*f6^2*g1*g3*k1^2*k2*k3 - 16*f5^3*g0^2*g1*g3*k1^2*k2*k3 - 96*f4*f5*f6*g0^2*g1*g3*k1^2*k2*k3 - 48*f3*f6^2*g0^2*g1*g3*k1^2*k2*k3 - 64*f4*f5^2*g0*g1^2*g3*k1^2*k2*k3 + 96*f4^2*f6*g0*g1^2*g3*k1^2*k2*k3 + 32*f3*f5*f6*g0*g1^2*g3*k1^2*k2*k3 - 512*f1*f4^2*f5*g2*g3*k1^2*k2*k3 + 96*f1*f3*f5^2*g2*g3*k1^2*k2*k3 + 1152*f0*f4*f5^2*g2*g3*k1^2*k2*k3 - 32*f1*f3*f4*f6*g2*g3*k1^2*k2*k3 - 512*f0*f4^2*f6*g2*g3*k1^2*k2*k3 + 576*f0*f3*f5*f6*g2*g3*k1^2*k2*k3 + 224*f4*f5^2*g0^2*g2*g3*k1^2*k2*k3 - 64*f4^2*f6*g0^2*g2*g3*k1^2*k2*k3 + 80*f3*f5*f6*g0^2*g2*g3*k1^2*k2*k3 + 32*f2*f6^2*g0^2*g2*g3*k1^2*k2*k3 - 256*f4^2*f5*g0*g1*g2*g3*k1^2*k2*k3 + 80*f3*f5^2*g0*g1*g2*g3*k1^2*k2*k3 - 64*f3*f4*f6*g0*g1*g2*g3*k1^2*k2*k3 + 16*f2*f5*f6*g0*g1*g2*g3*k1^2*k2*k3 - 80*f1*f6^2*g0*g1*g2*g3*k1^2*k2*k3 + 24*f1*f5*f6*g1^2*g2*g3*k1^2*k2*k3 + 64*f0*f6^2*g1^2*g2*g3*k1^2*k2*k3 - 16*f6^2*g0^2*g1^2*g2*g3*k1^2*k2*k3 + 16*f5*f6*g0*g1^3*g2*g3*k1^2*k2*k3 + 128*f3*f4*f5*g0*g2^2*g3*k1^2*k2*k3 + 16*f2*f5^2*g0*g2^2*g3*k1^2*k2*k3 - 24*f3^2*f6*g0*g2^2*g3*k1^2*k2*k3 - 64*f2*f4*f6*g0*g2^2*g3*k1^2*k2*k3 - 64*f1*f5*f6*g0*g2^2*g3*k1^2*k2*k3 - 64*f0*f6^2*g0*g2^2*g3*k1^2*k2*k3 + 8*f6^2*g0^3*g2^2*g3*k1^2*k2*k3 - 40*f1*f5^2*g1*g2^2*g3*k1^2*k2*k3 + 144*f1*f4*f6*g1*g2^2*g3*k1^2*k2*k3 + 192*f0*f5*f6*g1*g2^2*g3*k1^2*k2*k3 - 8*f5*f6*g0^2*g1*g2^2*g3*k1^2*k2*k3 + 32*f4*f6*g0*g1^2*g2^2*g3*k1^2*k2*k3 - 264*f1*f4*f5*g2^3*g3*k1^2*k2*k3 + 296*f0*f5^2*g2^3*g3*k1^2*k2*k3 + 16*f1*f3*f6*g2^3*g3*k1^2*k2*k3 - 288*f0*f4*f6*g2^3*g3*k1^2*k2*k3 + 34*f5^2*g0^2*g2^3*g3*k1^2*k2*k3 - 8*f4*f6*g0^2*g2^3*g3*k1^2*k2*k3 - 68*f4*f5*g0*g1*g2^3*g3*k1^2*k2*k3 - 28*f3*f6*g0*g1*g2^3*g3*k1^2*k2*k3 + 34*f3*f5*g0*g2^4*g3*k1^2*k2*k3 - 8*f2*f6*g0*g2^4*g3*k1^2*k2*k3 + 28*f1*f6*g1*g2^4*g3*k1^2*k2*k3 - 34*f1*f5*g2^5*g3*k1^2*k2*k3 - 40*f0*f6*g2^5*g3*k1^2*k2*k3 + 128*f1*f4^3*g3^2*k1^2*k2*k3 - 16*f1*f3*f4*f5*g3^2*k1^2*k2*k3 - 256*f0*f4^2*f5*g3^2*k1^2*k2*k3 + 144*f0*f3*f5^2*g3^2*k1^2*k2*k3 - 64*f1*f3^2*f6*g3^2*k1^2*k2*k3 - 64*f4^2*f5*g0^2*g3^2*k1^2*k2*k3 + 36*f3*f5^2*g0^2*g3^2*k1^2*k2*k3 + 16*f2*f5*f6*g0^2*g3^2*k1^2*k2*k3 - 48*f1*f6^2*g0^2*g3^2*k1^2*k2*k3 + 64*f4^3*g0*g1*g3^2*k1^2*k2*k3 - 8*f3*f4*f5*g0*g1*g3^2*k1^2*k2*k3 + 80*f2*f5^2*g0*g1*g3^2*k1^2*k2*k3 - 48*f3^2*f6*g0*g1*g3^2*k1^2*k2*k3 - 96*f2*f4*f6*g0*g1*g3^2*k1^2*k2*k3 + 32*f1*f5*f6*g0*g1*g3^2*k1^2*k2*k3 + 96*f0*f6^2*g0*g1*g3^2*k1^2*k2*k3 - 56*f1*f5^2*g1^2*g3^2*k1^2*k2*k3 + 64*f1*f4*f6*g1^2*g3^2*k1^2*k2*k3 - 32*f0*f5*f6*g1^2*g3^2*k1^2*k2*k3 + 12*f5*f6*g0^2*g1^2*g3^2*k1^2*k2*k3 - 8*f5^2*g0*g1^3*g3^2*k1^2*k2*k3 + 8*f4*f6*g0*g1^3*g3^2*k1^2*k2*k3 - 32*f3*f4^2*g0*g2*g3^2*k1^2*k2*k3 - 4*f3^2*f5*g0*g2*g3^2*k1^2*k2*k3 + 288*f2*f4*f5*g0*g2*g3^2*k1^2*k2*k3 - 88*f1*f5^2*g0*g2*g3^2*k1^2*k2*k3 + 48*f2*f3*f6*g0*g2*g3^2*k1^2*k2*k3 + 80*f1*f4*f6*g0*g2*g3^2*k1^2*k2*k3 + 112*f0*f5*f6*g0*g2*g3^2*k1^2*k2*k3 - 264*f1*f4*f5*g1*g2*g3^2*k1^2*k2*k3 + 72*f0*f5^2*g1*g2*g3^2*k1^2*k2*k3 - 40*f1*f3*f6*g1*g2*g3^2*k1^2*k2*k3 - 288*f0*f4*f6*g1*g2*g3^2*k1^2*k2*k3 - 10*f5^2*g0^2*g1*g2*g3^2*k1^2*k2*k3 + 8*f4*f6*g0^2*g1*g2*g3^2*k1^2*k2*k3 - 60*f4*f5*g0*g1^2*g2*g3^2*k1^2*k2*k3 - 28*f3*f6*g0*g1^2*g2*g3^2*k1^2*k2*k3 - 32*f1*f4^2*g2^2*g3^2*k1^2*k2*k3 + 44*f1*f3*f5*g2^2*g3^2*k1^2*k2*k3 + 448*f0*f4*f5*g2^2*g3^2*k1^2*k2*k3 + 144*f0*f3*f6*g2^2*g3^2*k1^2*k2*k3 + 40*f4*f5*g0^2*g2^2*g3^2*k1^2*k2*k3 - 32*f4^2*g0*g1*g2^2*g3^2*k1^2*k2*k3 + 50*f3*f5*g0*g1*g2^2*g3^2*k1^2*k2*k3 - 8*f2*f6*g0*g1*g2^2*g3^2*k1^2*k2*k3 + 16*f1*f6*g1^2*g2^2*g3^2*k1^2*k2*k3 + 16*f3*f4*g0*g2^3*g3^2*k1^2*k2*k3 + 68*f2*f5*g0*g2^3*g3^2*k1^2*k2*k3 + 8*f1*f6*g0*g2^3*g3^2*k1^2*k2*k3 - 72*f1*f5*g1*g2^3*g3^2*k1^2*k2*k3 - 44*f1*f4*g2^4*g3^2*k1^2*k2*k3 + 136*f0*f5*g2^4*g3^2*k1^2*k2*k3 + 8*f5*g0^2*g2^4*g3^2*k1^2*k2*k3 - 16*f4*g0*g1*g2^4*g3^2*k1^2*k2*k3 + 8*f3*g0*g2^5*g3^2*k1^2*k2*k3 - 8*f1*g2^6*g3^2*k1^2*k2*k3 - 64*f2*f4^2*g0*g3^3*k1^2*k2*k3 + 8*f2*f3*f5*g0*g3^3*k1^2*k2*k3 + 16*f1*f4*f5*g0*g3^3*k1^2*k2*k3 + 48*f0*f5^2*g0*g3^3*k1^2*k2*k3 - 56*f1*f3*f6*g0*g3^3*k1^2*k2*k3 + 32*f0*f4*f6*g0*g3^3*k1^2*k2*k3 + 12*f5^2*g0^3*g3^3*k1^2*k2*k3 + 8*f4*f6*g0^3*g3^3*k1^2*k2*k3 + 80*f1*f4^2*g1*g3^3*k1^2*k2*k3 + 12*f1*f3*f5*g1*g3^3*k1^2*k2*k3 - 144*f0*f4*f5*g1*g3^3*k1^2*k2*k3 + 64*f0*f3*f6*g1*g3^3*k1^2*k2*k3 - 44*f4*f5*g0^2*g1*g3^3*k1^2*k2*k3 - 16*f3*f6*g0^2*g1*g3^3*k1^2*k2*k3 + 24*f4^2*g0*g1^2*g3^3*k1^2*k2*k3 + 8*f3*f5*g0*g1^2*g3^3*k1^2*k2*k3 - 16*f2*f6*g0*g1^2*g3^3*k1^2*k2*k3 + 8*f1*f6*g1^3*g3^3*k1^2*k2*k3 - 8*f1*f3*f4*g2*g3^3*k1^2*k2*k3 - 128*f0*f4^2*g2*g3^3*k1^2*k2*k3 + 144*f0*f3*f5*g2*g3^3*k1^2*k2*k3 - 16*f4^2*g0^2*g2*g3^3*k1^2*k2*k3 + 26*f3*f5*g0^2*g2*g3^3*k1^2*k2*k3 + 16*f2*f6*g0^2*g2*g3^3*k1^2*k2*k3 - 16*f3*f4*g0*g1*g2*g3^3*k1^2*k2*k3 + 84*f2*f5*g0*g1*g2*g3^3*k1^2*k2*k3 - 8*f1*f6*g0*g1*g2*g3^3*k1^2*k2*k3 - 50*f1*f5*g1^2*g2*g3^3*k1^2*k2*k3 + 16*f0*f6*g1^2*g2*g3^3*k1^2*k2*k3 + 4*f6*g0^2*g1^2*g2*g3^3*k1^2*k2*k3 - 6*f3^2*g0*g2^2*g3^3*k1^2*k2*k3 + 48*f2*f4*g0*g2^2*g3^3*k1^2*k2*k3 - 66*f1*f5*g0*g2^2*g3^3*k1^2*k2*k3 + 24*f0*f6*g0*g2^2*g3^3*k1^2*k2*k3 - 4*f6*g0^3*g2^2*g3^3*k1^2*k2*k3 - 28*f1*f4*g1*g2^2*g3^3*k1^2*k2*k3 + 48*f0*f5*g1*g2^2*g3^3*k1^2*k2*k3 - 6*f5*g0^2*g1*g2^2*g3^3*k1^2*k2*k3 - 12*f4*g0*g1^2*g2^2*g3^3*k1^2*k2*k3 + 12*f1*f3*g2^3*g3^3*k1^2*k2*k3 + 24*f0*f4*g2^3*g3^3*k1^2*k2*k3 - 4*f4*g0^2*g2^3*g3^3*k1^2*k2*k3 + 6*f3*g0*g1*g2^3*g3^3*k1^2*k2*k3 + 16*f2*g0*g2^4*g3^3*k1^2*k2*k3 - 14*f1*g1*g2^4*g3^3*k1^2*k2*k3 + 16*f0*g2^5*g3^3*k1^2*k2*k3 - 8*f1*f3^2*g3^4*k1^2*k2*k3 - 8*f1*f6*g0^2*g3^4*k1^2*k2*k3 - 8*f3^2*g0*g1*g3^4*k1^2*k2*k3 - 24*f2*f4*g0*g1*g3^4*k1^2*k2*k3 + 2*f1*f5*g0*g1*g3^4*k1^2*k2*k3 + 24*f0*f6*g0*g1*g3^4*k1^2*k2*k3 + 4*f6*g0^3*g1*g3^4*k1^2*k2*k3 + 16*f1*f4*g1^2*g3^4*k1^2*k2*k3 - 8*f0*f5*g1^2*g3^4*k1^2*k2*k3 + 8*f2*f3*g0*g2*g3^4*k1^2*k2*k3 + 12*f1*f4*g0*g2*g3^4*k1^2*k2*k3 + 48*f0*f5*g0*g2*g3^4*k1^2*k2*k3 + 10*f5*g0^3*g2*g3^4*k1^2*k2*k3 - 2*f1*f3*g1*g2*g3^4*k1^2*k2*k3 - 72*f0*f4*g1*g2*g3^4*k1^2*k2*k3 - 12*f4*g0^2*g1*g2*g3^4*k1^2*k2*k3 - 4*f3*g0*g1^2*g2*g3^4*k1^2*k2*k3 + 36*f0*f3*g2^2*g3^4*k1^2*k2*k3 + 4*f3*g0^2*g2^2*g3^4*k1^2*k2*k3 + 16*f2*g0*g1*g2^2*g3^4*k1^2*k2*k3 - 8*f1*g1^2*g2^2*g3^4*k1^2*k2*k3 - 12*f1*g0*g2^3*g3^4*k1^2*k2*k3 - 4*f1*f3*g0*g3^5*k1^2*k2*k3 + 8*f0*f3*g1*g3^5*k1^2*k2*k3 - 4*f2*g0*g1^2*g3^5*k1^2*k2*k3 + 2*f1*g1^3*g3^5*k1^2*k2*k3 + 2*g0^2*g1^2*g2*g3^5*k1^2*k2*k3 + 12*f0*g0*g2^2*g3^5*k1^2*k2*k3 + 2*g0^3*g2^2*g3^5*k1^2*k2*k3 - 512*f1*f4*f5^3*k1*k2^2*k3 + 256*f0*f5^4*k1*k2^2*k3 + 512*f1*f4^2*f5*f6*k1*k2^2*k3 + 256*f1*f3*f5^2*f6*k1*k2^2*k3 + 512*f0*f4*f5^2*f6*k1*k2^2*k3 - 384*f1*f3*f4*f6^2*k1*k2^2*k3 - 1024*f0*f4^2*f6^2*k1*k2^2*k3 + 896*f0*f3*f5*f6^2*k1*k2^2*k3 + 64*f5^4*g0^2*k1*k2^2*k3 + 128*f4*f5^2*f6*g0^2*k1*k2^2*k3 - 256*f4^2*f6^2*g0^2*k1*k2^2*k3 + 224*f3*f5*f6^2*g0^2*k1*k2^2*k3 - 256*f4*f5^3*g0*g1*k1*k2^2*k3 + 256*f4^2*f5*f6*g0*g1*k1*k2^2*k3 + 128*f3*f5^2*f6*g0*g1*k1*k2^2*k3 - 192*f3*f4*f6^2*g0*g1*k1*k2^2*k3 - 64*f2*f5^2*f6*g0*g2*k1*k2^2*k3 + 128*f2*f4*f6^2*g0*g2*k1*k2^2*k3 - 32*f1*f5*f6^2*g0*g2*k1*k2^2*k3 - 128*f0*f6^3*g0*g2*k1*k2^2*k3 - 32*f6^3*g0^3*g2*k1*k2^2*k3 + 128*f1*f5^2*f6*g1*g2*k1*k2^2*k3 - 192*f1*f4*f6^2*g1*g2*k1*k2^2*k3 + 448*f0*f5*f6^2*g1*g2*k1*k2^2*k3 + 96*f5*f6^2*g0^2*g1*g2*k1*k2^2*k3 + 48*f5^2*f6*g0*g1^2*g2*k1*k2^2*k3 - 64*f4*f6^2*g0*g1^2*g2*k1*k2^2*k3 - 128*f1*f5^3*g2^2*k1*k2^2*k3 + 256*f1*f4*f5*f6*g2^2*k1*k2^2*k3 + 128*f0*f5^2*f6*g2^2*k1*k2^2*k3 - 96*f1*f3*f6^2*g2^2*k1*k2^2*k3 - 512*f0*f4*f6^2*g2^2*k1*k2^2*k3 - 64*f4*f6^2*g0^2*g2^2*k1*k2^2*k3 - 64*f5^3*g0*g1*g2^2*k1*k2^2*k3 + 128*f4*f5*f6*g0*g1*g2^2*k1*k2^2*k3 - 48*f3*f6^2*g0*g1*g2^2*k1*k2^2*k3 + 32*f2*f6^2*g0*g2^3*k1*k2^2*k3 - 48*f1*f6^2*g1*g2^3*k1*k2^2*k3 - 16*f6^2*g0*g1^2*g2^3*k1*k2^2*k3 + 32*f1*f5*f6*g2^4*k1*k2^2*k3 - 64*f0*f6^2*g2^4*k1*k2^2*k3 + 16*f5*f6*g0*g1*g2^4*k1*k2^2*k3 + 128*f3*f4*f5^2*g0*g3*k1*k2^2*k3 - 64*f2*f5^3*g0*g3*k1*k2^2*k3 - 128*f3*f4^2*f6*g0*g3*k1*k2^2*k3 - 16*f3^2*f5*f6*g0*g3*k1*k2^2*k3 + 128*f2*f4*f5*f6*g0*g3*k1*k2^2*k3 + 64*f1*f5^2*f6*g0*g3*k1*k2^2*k3 + 64*f2*f3*f6^2*g0*g3*k1*k2^2*k3 - 128*f1*f4*f6^2*g0*g3*k1*k2^2*k3 + 256*f0*f5*f6^2*g0*g3*k1*k2^2*k3 + 64*f5*f6^2*g0^3*g3*k1*k2^2*k3 - 160*f1*f5^3*g1*g3*k1*k2^2*k3 + 256*f1*f4*f5*f6*g1*g3*k1*k2^2*k3 - 320*f0*f5^2*f6*g1*g3*k1*k2^2*k3 - 128*f1*f3*f6^2*g1*g3*k1*k2^2*k3 - 256*f0*f4*f6^2*g1*g3*k1*k2^2*k3 - 48*f5^2*f6*g0^2*g1*g3*k1*k2^2*k3 - 128*f4*f6^2*g0^2*g1*g3*k1*k2^2*k3 - 96*f5^3*g0*g1^2*g3*k1*k2^2*k3 + 160*f4*f5*f6*g0*g1^2*g3*k1*k2^2*k3 - 48*f3*f6^2*g0*g1^2*g3*k1*k2^2*k3 - 768*f1*f4*f5^2*g2*g3*k1*k2^2*k3 + 512*f0*f5^3*g2*g3*k1*k2^2*k3 + 256*f1*f4^2*f6*g2*g3*k1*k2^2*k3 + 256*f1*f3*f5*f6*g2*g3*k1*k2^2*k3 + 512*f0*f4*f5*f6*g2*g3*k1*k2^2*k3 + 448*f0*f3*f6^2*g2*g3*k1*k2^2*k3 + 128*f5^3*g0^2*g2*g3*k1*k2^2*k3 + 128*f4*f5*f6*g0^2*g2*g3*k1*k2^2*k3 + 80*f3*f6^2*g0^2*g2*g3*k1*k2^2*k3 - 256*f4*f5^2*g0*g1*g2*g3*k1*k2^2*k3 + 104*f3*f5*f6*g0*g1*g2*g3*k1*k2^2*k3 + 64*f2*f6^2*g0*g1*g2*g3*k1*k2^2*k3 - 64*f1*f6^2*g1^2*g2*g3*k1*k2^2*k3 - 16*f6^2*g0*g1^3*g2*g3*k1*k2^2*k3 + 40*f3*f5^2*g0*g2^2*g3*k1*k2^2*k3 - 80*f3*f4*f6*g0*g2^2*g3*k1*k2^2*k3 + 32*f2*f5*f6*g0*g2^2*g3*k1*k2^2*k3 - 64*f1*f6^2*g0*g2^2*g3*k1*k2^2*k3 + 160*f1*f5*f6*g1*g2^2*g3*k1*k2^2*k3 + 192*f0*f6^2*g1*g2^2*g3*k1*k2^2*k3 + 16*f6^2*g0^2*g1*g2^2*g3*k1*k2^2*k3 + 80*f5*f6*g0*g1^2*g2^2*g3*k1*k2^2*k3 - 216*f1*f5^2*g2^3*g3*k1*k2^2*k3 + 160*f1*f4*f6*g2^3*g3*k1*k2^2*k3 + 96*f0*f5*f6*g2^3*g3*k1*k2^2*k3 + 12*f5*f6*g0^2*g2^3*g3*k1*k2^2*k3 - 68*f5^2*g0*g1*g2^3*g3*k1*k2^2*k3 - 12*f3*f6*g0*g2^4*g3*k1*k2^2*k3 + 24*f1*f6*g2^5*g3*k1*k2^2*k3 + 128*f1*f4^2*f5*g3^2*k1*k2^2*k3 + 64*f1*f3*f5^2*g3^2*k1*k2^2*k3 + 128*f0*f4*f5^2*g3^2*k1*k2^2*k3 - 192*f1*f3*f4*f6*g3^2*k1*k2^2*k3 - 512*f0*f4^2*f6*g3^2*k1*k2^2*k3 + 448*f0*f3*f5*f6*g3^2*k1*k2^2*k3 - 32*f4*f5^2*g0^2*g3^2*k1*k2^2*k3 - 64*f4^2*f6*g0^2*g3^2*k1*k2^2*k3 + 64*f3*f5*f6*g0^2*g3^2*k1*k2^2*k3 + 32*f2*f6^2*g0^2*g3^2*k1*k2^2*k3 + 64*f4^2*f5*g0*g1*g3^2*k1*k2^2*k3 + 72*f3*f5^2*g0*g1*g3^2*k1*k2^2*k3 - 160*f3*f4*f6*g0*g1*g3^2*k1*k2^2*k3 + 64*f2*f5*f6*g0*g1*g3^2*k1*k2^2*k3 - 80*f1*f6^2*g0*g1*g3^2*k1*k2^2*k3 + 16*f1*f5*f6*g1^2*g3^2*k1*k2^2*k3 + 64*f0*f6^2*g1^2*g3^2*k1*k2^2*k3 - 16*f6^2*g0^2*g1^2*g3^2*k1*k2^2*k3 + 24*f5*f6*g0*g1^3*g3^2*k1*k2^2*k3 + 128*f3*f4*f5*g0*g2*g3^2*k1*k2^2*k3 - 112*f2*f5^2*g0*g2*g3^2*k1*k2^2*k3 - 8*f3^2*f6*g0*g2*g3^2*k1*k2^2*k3 + 128*f2*f4*f6*g0*g2*g3^2*k1*k2^2*k3 + 16*f1*f5*f6*g0*g2*g3^2*k1*k2^2*k3 + 64*f0*f6^2*g0*g2*g3^2*k1*k2^2*k3 + 24*f6^2*g0^3*g2*g3^2*k1*k2^2*k3 - 208*f1*f5^2*g1*g2*g3^2*k1*k2^2*k3 + 32*f1*f4*f6*g1*g2*g3^2*k1*k2^2*k3 - 96*f0*f5*f6*g1*g2*g3^2*k1*k2^2*k3 - 8*f5*f6*g0^2*g1*g2*g3^2*k1*k2^2*k3 - 92*f5^2*g0*g1^2*g2*g3^2*k1*k2^2*k3 - 16*f4*f6*g0*g1^2*g2*g3^2*k1*k2^2*k3 - 320*f1*f4*f5*g2^2*g3^2*k1*k2^2*k3 + 416*f0*f5^2*g2^2*g3^2*k1*k2^2*k3 + 16*f1*f3*f6*g2^2*g3^2*k1*k2^2*k3 - 128*f0*f4*f6*g2^2*g3^2*k1*k2^2*k3 + 64*f5^2*g0^2*g2^2*g3^2*k1*k2^2*k3 + 32*f4*f6*g0^2*g2^2*g3^2*k1*k2^2*k3 - 32*f4*f5*g0*g1*g2^2*g3^2*k1*k2^2*k3 - 36*f3*f6*g0*g1*g2^2*g3^2*k1*k2^2*k3 + 42*f3*f5*g0*g2^3*g3^2*k1*k2^2*k3 + 40*f2*f6*g0*g2^3*g3^2*k1*k2^2*k3 + 36*f1*f6*g1*g2^3*g3^2*k1*k2^2*k3 - 112*f1*f5*g2^4*g3^2*k1*k2^2*k3 - 16*f0*f6*g2^4*g3^2*k1*k2^2*k3 + 12*f6*g0^2*g2^4*g3^2*k1*k2^2*k3 - 16*f5*g0*g1*g2^4*g3^2*k1*k2^2*k3 - 32*f3*f4^2*g0*g3^3*k1*k2^2*k3 - 4*f3^2*f5*g0*g3^3*k1*k2^2*k3 + 32*f2*f4*f5*g0*g3^3*k1*k2^2*k3 - 8*f1*f5^2*g0*g3^3*k1*k2^2*k3 + 32*f2*f3*f6*g0*g3^3*k1*k2^2*k3 - 32*f1*f4*f6*g0*g3^3*k1*k2^2*k3 + 96*f0*f5*f6*g0*g3^3*k1*k2^2*k3 + 4*f5*f6*g0^3*g3^3*k1*k2^2*k3 + 64*f1*f4*f5*g1*g3^3*k1*k2^2*k3 - 80*f0*f5^2*g1*g3^3*k1*k2^2*k3 - 64*f1*f3*f6*g1*g3^3*k1*k2^2*k3 - 128*f0*f4*f6*g1*g3^3*k1*k2^2*k3 - 36*f5^2*g0^2*g1*g3^3*k1*k2^2*k3 - 16*f4*f6*g0^2*g1*g3^3*k1*k2^2*k3 + 40*f4*f5*g0*g1^2*g3^3*k1*k2^2*k3 - 44*f3*f6*g0*g1^2*g3^3*k1*k2^2*k3 + 64*f1*f4^2*g2*g3^3*k1*k2^2*k3 + 64*f1*f3*f5*g2*g3^3*k1*k2^2*k3 + 128*f0*f4*f5*g2*g3^3*k1*k2^2*k3 + 224*f0*f3*f6*g2*g3^3*k1*k2^2*k3 - 32*f4*f5*g0^2*g2*g3^3*k1*k2^2*k3 + 16*f3*f6*g0^2*g2*g3^3*k1*k2^2*k3 + 66*f3*f5*g0*g1*g2*g3^3*k1*k2^2*k3 + 64*f2*f6*g0*g1*g2*g3^3*k1*k2^2*k3 - 24*f1*f6*g1^2*g2*g3^3*k1*k2^2*k3 - 8*f6*g0*g1^3*g2*g3^3*k1*k2^2*k3 + 12*f3*f4*g0*g2^2*g3^3*k1*k2^2*k3 - 40*f2*f5*g0*g2^2*g3^3*k1*k2^2*k3 - 24*f1*f6*g0*g2^2*g3^3*k1*k2^2*k3 - 80*f1*f5*g1*g2^2*g3^3*k1*k2^2*k3 + 16*f0*f6*g1*g2^2*g3^3*k1*k2^2*k3 + 8*f6*g0^2*g1*g2^2*g3^3*k1*k2^2*k3 - 12*f5*g0*g1^2*g2^2*g3^3*k1*k2^2*k3 - 24*f1*f4*g2^3*g3^3*k1*k2^2*k3 + 152*f0*f5*g2^3*g3^3*k1*k2^2*k3 + 4*f5*g0^2*g2^3*g3^3*k1*k2^2*k3 + 8*f3*g0*g2^4*g3^3*k1*k2^2*k3 - 16*f1*g2^5*g3^3*k1*k2^2*k3 - 24*f1*f3*f4*g3^4*k1*k2^2*k3 - 64*f0*f4^2*g3^4*k1*k2^2*k3 + 56*f0*f3*f5*g3^4*k1*k2^2*k3 + 4*f3*f5*g0^2*g3^4*k1*k2^2*k3 + 8*f2*f6*g0^2*g3^4*k1*k2^2*k3 - 28*f3*f4*g0*g1*g3^4*k1*k2^2*k3 + 16*f2*f5*g0*g1*g3^4*k1*k2^2*k3 - 28*f1*f6*g0*g1*g3^4*k1*k2^2*k3 + 4*f1*f5*g1^2*g3^4*k1*k2^2*k3 + 32*f0*f6*g1^2*g3^4*k1*k2^2*k3 + 8*f5*g0*g1^3*g3^4*k1*k2^2*k3 - 2*f3^2*g0*g2*g3^4*k1*k2^2*k3 + 24*f2*f4*g0*g2*g3^4*k1*k2^2*k3 - 18*f1*f5*g0*g2*g3^4*k1*k2^2*k3 + 40*f0*f6*g0*g2*g3^4*k1*k2^2*k3 + 20*f1*f4*g1*g2*g3^4*k1*k2^2*k3 - 52*f0*f5*g1*g2*g3^4*k1*k2^2*k3 - 28*f5*g0^2*g1*g2*g3^4*k1*k2^2*k3 + 10*f1*f3*g2^2*g3^4*k1*k2^2*k3 - 4*f4*g0^2*g2^2*g3^4*k1*k2^2*k3 + 4*f3*g0*g1*g2^2*g3^4*k1*k2^2*k3 - 8*f1*g1*g2^3*g3^4*k1*k2^2*k3 + 16*f0*g2^4*g3^4*k1*k2^2*k3 + 4*f2*f3*g0*g3^5*k1*k2^2*k3 + 8*f0*f5*g0*g3^5*k1*k2^2*k3 - 8*f1*f3*g1*g3^5*k1*k2^2*k3 - 16*f0*f4*g1*g3^5*k1*k2^2*k3 + 4*f4*g0^2*g1*g3^5*k1*k2^2*k3 - 8*f3*g0*g1^2*g3^5*k1*k2^2*k3 + 28*f0*f3*g2*g3^5*k1*k2^2*k3 + 12*f2*g0*g1*g2*g3^5*k1*k2^2*k3 - 2*f1*g1^2*g2*g3^5*k1*k2^2*k3 - 8*f1*g0*g2^2*g3^5*k1*k2^2*k3 - 8*f0*g1*g2^2*g3^5*k1*k2^2*k3 - 2*g0^2*g1*g2^2*g3^5*k1*k2^2*k3 - 2*f1*g0*g1*g3^6*k1*k2^2*k3 + 4*f0*g1^2*g3^6*k1*k2^2*k3 + 2*g0^2*g1^2*g3^6*k1*k2^2*k3 + 4*f0*g0*g2*g3^6*k1*k2^2*k3 - 64*f1*f5^4*k2^3*k3 - 256*f1*f4*f5^2*f6*k2^3*k3 + 128*f0*f5^3*f6*k2^3*k3 + 256*f1*f4^2*f6^2*k2^3*k3 + 64*f1*f3*f5*f6^2*k2^3*k3 - 256*f0*f4*f5*f6^2*k2^3*k3 + 512*f0*f3*f6^3*k2^3*k3 + 32*f5^3*f6*g0^2*k2^3*k3 - 64*f4*f5*f6^2*g0^2*k2^3*k3 + 128*f3*f6^3*g0^2*k2^3*k3 - 32*f5^4*g0*g1*k2^3*k3 - 128*f4*f5^2*f6*g0*g1*k2^3*k3 + 128*f4^2*f6^2*g0*g1*k2^3*k3 + 32*f3*f5*f6^2*g0*g1*k2^3*k3 + 32*f1*f5*f6^2*g1*g2*k2^3*k3 + 256*f0*f6^3*g1*g2*k2^3*k3 + 64*f6^3*g0^2*g1*g2*k2^3*k3 + 16*f5*f6^2*g0*g1^2*g2*k2^3*k3 - 64*f1*f5^2*f6*g2^2*k2^3*k3 + 128*f1*f4*f6^2*g2^2*k2^3*k3 - 64*f0*f5*f6^2*g2^2*k2^3*k3 - 16*f5*f6^2*g0^2*g2^2*k2^3*k3 - 32*f5^2*f6*g0*g1*g2^2*k2^3*k3 + 64*f4*f6^2*g0*g1*g2^2*k2^3*k3 + 16*f1*f6^2*g2^4*k2^3*k3 + 8*f6^2*g0*g1*g2^4*k2^3*k3 - 64*f2*f5^2*f6*g0*g3*k2^3*k3 + 128*f2*f4*f6^2*g0*g3*k2^3*k3 + 128*f0*f6^3*g0*g3*k2^3*k3 + 32*f6^3*g0^3*g3*k2^3*k3 - 32*f1*f5^2*f6*g1*g3*k2^3*k3 - 256*f0*f5*f6^2*g1*g3*k2^3*k3 - 64*f5*f6^2*g0^2*g1*g3*k2^3*k3 - 32*f5^2*f6*g0*g1^2*g3*k2^3*k3 + 32*f4*f6^2*g0*g1^2*g3*k2^3*k3 - 128*f1*f5^3*g2*g3*k2^3*k3 - 256*f1*f4*f5*f6*g2*g3*k2^3*k3 + 192*f0*f5^2*f6*g2*g3*k2^3*k3 + 32*f1*f3*f6^2*g2*g3*k2^3*k3 - 128*f0*f4*f6^2*g2*g3*k2^3*k3 + 16*f5^2*f6*g0^2*g2*g3*k2^3*k3 + 32*f4*f6^2*g0^2*g2*g3*k2^3*k3 - 64*f5^3*g0*g1*g2*g3*k2^3*k3 - 128*f4*f5*f6*g0*g1*g2*g3*k2^3*k3 + 16*f3*f6^2*g0*g1*g2*g3*k2^3*k3 + 64*f2*f6^2*g0*g2^2*g3*k2^3*k3 + 16*f6^2*g0*g1^2*g2^2*g3*k2^3*k3 - 72*f1*f5*f6*g2^3*g3*k2^3*k3 - 64*f0*f6^2*g2^3*g3*k2^3*k3 + 16*f6^2*g0^2*g2^3*g3*k2^3*k3 - 36*f5*f6*g0*g1*g2^3*g3*k2^3*k3 - 64*f1*f4*f5^2*g3^2*k2^3*k3 + 32*f0*f5^3*g3^2*k2^3*k3 + 128*f1*f4^2*f6*g3^2*k2^3*k3 + 32*f1*f3*f5*f6*g3^2*k2^3*k3 - 128*f0*f4*f5*f6*g3^2*k2^3*k3 + 384*f0*f3*f6^2*g3^2*k2^3*k3 + 24*f5^3*g0^2*g3^2*k2^3*k3 - 64*f4*f5*f6*g0^2*g3^2*k2^3*k3 + 64*f3*f6^2*g0^2*g3^2*k2^3*k3 + 32*f4*f5^2*g0*g1*g3^2*k2^3*k3 + 8*f3*f5*f6*g0*g1*g3^2*k2^3*k3 + 64*f2*f6^2*g0*g1*g3^2*k2^3*k3 - 32*f1*f6^2*g1^2*g3^2*k2^3*k3 - 64*f2*f5*f6*g0*g2*g3^2*k2^3*k3 - 16*f1*f6^2*g0*g2*g3^2*k2^3*k3 - 16*f1*f5*f6*g1*g2*g3^2*k2^3*k3 + 64*f0*f6^2*g1*g2*g3^2*k2^3*k3 + 24*f6^2*g0^2*g1*g2*g3^2*k2^3*k3 - 28*f5*f6*g0*g1^2*g2*g3^2*k2^3*k3 - 112*f1*f5^2*g2^2*g3^2*k2^3*k3 + 64*f0*f5*f6*g2^2*g3^2*k2^3*k3 - 36*f5*f6*g0^2*g2^2*g3^2*k2^3*k3 - 32*f5^2*g0*g1*g2^2*g3^2*k2^3*k3 - 48*f4*f6*g0*g1*g2^2*g3^2*k2^3*k3 - 12*f1*f6*g2^4*g3^2*k2^3*k3 - 16*f6*g0*g1*g2^4*g3^2*k2^3*k3 - 16*f2*f5^2*g0*g3^3*k2^3*k3 + 64*f2*f4*f6*g0*g3^3*k2^3*k3 - 8*f1*f5*f6*g0*g3^3*k2^3*k3 + 64*f0*f6^2*g0*g3^3*k2^3*k3 + 8*f6^2*g0^3*g3^3*k2^3*k3 - 8*f1*f5^2*g1*g3^3*k2^3*k3 - 128*f0*f5*f6*g1*g3^3*k2^3*k3 - 44*f5*f6*g0^2*g1*g3^3*k2^3*k3 + 16*f5^2*g0*g1^2*g3^3*k2^3*k3 - 24*f4*f6*g0*g1^2*g3^3*k2^3*k3 - 64*f1*f4*f5*g2*g3^3*k2^3*k3 + 48*f0*f5^2*g2*g3^3*k2^3*k3 + 16*f1*f3*f6*g2*g3^3*k2^3*k3 - 64*f0*f4*f6*g2*g3^3*k2^3*k3 + 32*f5^2*g0^2*g2*g3^3*k2^3*k3 - 8*f4*f6*g0^2*g2*g3^3*k2^3*k3 + 32*f4*f5*g0*g1*g2*g3^3*k2^3*k3 + 4*f3*f6*g0*g1*g2*g3^3*k2^3*k3 + 16*f2*f6*g0*g2^2*g3^3*k2^3*k3 - 8*f1*f6*g1*g2^2*g3^3*k2^3*k3 - 20*f6*g0*g1^2*g2^2*g3^3*k2^3*k3 - 50*f1*f5*g2^3*g3^3*k2^3*k3 - 16*f0*f6*g2^3*g3^3*k2^3*k3 - 8*f6*g0^2*g2^3*g3^3*k2^3*k3 + 16*f1*f4^2*g3^4*k2^3*k3 + 4*f1*f3*f5*g3^4*k2^3*k3 - 16*f0*f4*f5*g3^4*k2^3*k3 + 96*f0*f3*f6*g3^4*k2^3*k3 - 12*f4*f5*g0^2*g3^4*k2^3*k3 + 8*f3*f6*g0^2*g3^4*k2^3*k3 - 8*f4^2*g0*g1*g3^4*k2^3*k3 + 32*f2*f6*g0*g1*g3^4*k2^3*k3 - 16*f1*f6*g1^2*g3^4*k2^3*k3 - 8*f6*g0*g1^3*g3^4*k2^3*k3 - 16*f2*f5*g0*g2*g3^4*k2^3*k3 - 12*f1*f6*g0*g2*g3^4*k2^3*k3 - 6*f1*f5*g1*g2*g3^4*k2^3*k3 - 16*f0*f6*g1*g2*g3^4*k2^3*k3 - 8*f6*g0^2*g1*g2*g3^4*k2^3*k3 + 16*f5*g0*g1^2*g2*g3^4*k2^3*k3 - 8*f1*f4*g2^2*g3^4*k2^3*k3 + 20*f0*f5*g2^2*g3^4*k2^3*k3 + 8*f5*g0^2*g2^2*g3^4*k2^3*k3 - 8*f1*g2^4*g3^4*k2^3*k3 + 8*f2*f4*g0*g3^5*k2^3*k3 - 2*f1*f5*g0*g3^5*k2^3*k3 + 8*f0*f6*g0*g3^5*k2^3*k3 - 16*f0*f5*g1*g3^5*k2^3*k3 - 6*f5*g0^2*g1*g3^5*k2^3*k3 - 8*f4*g0*g1^2*g3^5*k2^3*k3 + 2*f1*f3*g2*g3^5*k2^3*k3 - 8*f0*f4*g2*g3^5*k2^3*k3 - 4*f4*g0^2*g2*g3^5*k2^3*k3 - 2*f1*g1*g2^2*g3^5*k2^3*k3 + 8*f0*f3*g3^6*k2^3*k3 + 4*f2*g0*g1*g3^6*k2^3*k3 - 2*f1*g1^2*g3^6*k2^3*k3 - 2*g0*g1^3*g3^6*k2^3*k3 - 2*f1*g0*g2*g3^6*k2^3*k3 - 4*f0*g1*g2*g3^6*k2^3*k3 - 2*g0^2*g1*g2*g3^6*k2^3*k3 + 128*f3^2*f4*f5^2*k1^2*k3^2 - 512*f2*f4^2*f5^2*k1^2*k3^2 + 384*f1*f4*f5^3*k1^2*k3^2 - 256*f0*f5^4*k1^2*k3^2 - 128*f3^2*f4^2*f6*k1^2*k3^2 + 512*f2*f4^3*f6*k1^2*k3^2 - 16*f3^3*f5*f6*k1^2*k3^2 + 64*f2*f3*f4*f5*f6*k1^2*k3^2 - 512*f1*f4^2*f5*f6*k1^2*k3^2 - 32*f1*f3*f5^2*f6*k1^2*k3^2 + 256*f0*f4*f5^2*f6*k1^2*k3^2 - 64*f2*f3^2*f6^2*k1^2*k3^2 + 128*f1*f3*f4*f6^2*k1^2*k3^2 + 256*f0*f4^2*f6^2*k1^2*k3^2 - 192*f0*f3*f5*f6^2*k1^2*k3^2 - 64*f5^4*g0^2*k1^2*k3^2 + 64*f4*f5^2*f6*g0^2*k1^2*k3^2 + 64*f4^2*f6^2*g0^2*k1^2*k3^2 - 48*f3*f5*f6^2*g0^2*k1^2*k3^2 + 192*f4*f5^3*g0*g1*k1^2*k3^2 - 256*f4^2*f5*f6*g0*g1*k1^2*k3^2 - 16*f3*f5^2*f6*g0*g1*k1^2*k3^2 + 64*f3*f4*f6^2*g0*g1*k1^2*k3^2 - 128*f4^2*f5^2*g1^2*k1^2*k3^2 + 128*f4^3*f6*g1^2*k1^2*k3^2 + 16*f3*f4*f5*f6*g1^2*k1^2*k3^2 - 16*f3^2*f6^2*g1^2*k1^2*k3^2 - 32*f3*f5^3*g0*g2*k1^2*k3^2 + 64*f3*f4*f5*f6*g0*g2*k1^2*k3^2 + 32*f3^2*f6^2*g0*g2*k1^2*k3^2 + 128*f3*f4*f5^2*g1*g2*k1^2*k3^2 - 128*f3*f4^2*f6*g1*g2*k1^2*k3^2 - 24*f3^2*f5*f6*g1*g2*k1^2*k3^2 + 32*f2*f4*f5*f6*g1*g2*k1^2*k3^2 - 16*f1*f5^2*f6*g1*g2*k1^2*k3^2 - 64*f2*f3*f6^2*g1*g2*k1^2*k3^2 + 64*f1*f4*f6^2*g1*g2*k1^2*k3^2 - 96*f0*f5*f6^2*g1*g2*k1^2*k3^2 - 24*f5*f6^2*g0^2*g1*g2*k1^2*k3^2 - 8*f5^2*f6*g0*g1^2*g2*k1^2*k3^2 + 32*f4*f6^2*g0*g1^2*g2*k1^2*k3^2 + 8*f4*f5*f6*g1^3*g2*k1^2*k3^2 - 16*f3*f6^2*g1^3*g2*k1^2*k3^2 + 32*f3^2*f5^2*g2^2*k1^2*k3^2 - 256*f2*f4*f5^2*g2^2*k1^2*k3^2 + 96*f1*f5^3*g2^2*k1^2*k3^2 - 64*f3^2*f4*f6*g2^2*k1^2*k3^2 + 384*f2*f4^2*f6*g2^2*k1^2*k3^2 + 16*f2*f3*f5*f6*g2^2*k1^2*k3^2 - 256*f1*f4*f5*f6*g2^2*k1^2*k3^2 + 64*f0*f5^2*f6*g2^2*k1^2*k3^2 + 32*f1*f3*f6^2*g2^2*k1^2*k3^2 + 128*f0*f4*f6^2*g2^2*k1^2*k3^2 + 48*f5^2*f6*g0^2*g2^2*k1^2*k3^2 - 48*f4*f6^2*g0^2*g2^2*k1^2*k3^2 + 32*f5^3*g0*g1*g2^2*k1^2*k3^2 - 96*f4*f5*f6*g0*g1*g2^2*k1^2*k3^2 + 48*f3*f6^2*g0*g1*g2^2*k1^2*k3^2 - 32*f4*f5^2*g1^2*g2^2*k1^2*k3^2 + 64*f4^2*f6*g1^2*g2^2*k1^2*k3^2 - 8*f3*f5*f6*g1^2*g2^2*k1^2*k3^2 - 16*f2*f6^2*g1^2*g2^2*k1^2*k3^2 - 4*f6^2*g1^4*g2^2*k1^2*k3^2 + 16*f3*f5*f6*g0*g2^3*k1^2*k3^2 + 32*f3*f5^2*g1*g2^3*k1^2*k3^2 - 64*f3*f4*f6*g1*g2^3*k1^2*k3^2 + 8*f2*f5*f6*g1*g2^3*k1^2*k3^2 + 16*f1*f6^2*g1*g2^3*k1^2*k3^2 + 16*f6^2*g0*g1^2*g2^3*k1^2*k3^2 - 32*f2*f5^2*g2^4*k1^2*k3^2 - 8*f3^2*f6*g2^4*k1^2*k3^2 + 96*f2*f4*f6*g2^4*k1^2*k3^2 - 32*f1*f5*f6*g2^4*k1^2*k3^2 + 16*f0*f6^2*g2^4*k1^2*k3^2 - 16*f6^2*g0^2*g2^4*k1^2*k3^2 - 8*f5*f6*g0*g1*g2^4*k1^2*k3^2 + 8*f4*f6*g1^2*g2^4*k1^2*k3^2 - 8*f3*f6*g1*g2^5*k1^2*k3^2 + 8*f2*f6*g2^6*k1^2*k3^2 + 128*f3*f4*f5^2*g0*g3*k1^2*k3^2 - 128*f3*f4^2*f6*g0*g3*k1^2*k3^2 - 24*f3^2*f5*f6*g0*g3*k1^2*k3^2 + 32*f2*f4*f5*f6*g0*g3*k1^2*k3^2 - 16*f1*f5^2*f6*g0*g3*k1^2*k3^2 - 64*f2*f3*f6^2*g0*g3*k1^2*k3^2 + 64*f1*f4*f6^2*g0*g3*k1^2*k3^2 - 96*f0*f5*f6^2*g0*g3*k1^2*k3^2 - 24*f5*f6^2*g0^3*g3*k1^2*k3^2 + 32*f3^2*f5^2*g1*g3*k1^2*k3^2 - 128*f2*f4*f5^2*g1*g3*k1^2*k3^2 + 64*f1*f5^3*g1*g3*k1^2*k3^2 - 48*f3^2*f4*f6*g1*g3*k1^2*k3^2 + 192*f2*f4^2*f6*g1*g3*k1^2*k3^2 + 64*f2*f3*f5*f6*g1*g3*k1^2*k3^2 - 224*f1*f4*f5*f6*g1*g3*k1^2*k3^2 + 128*f0*f5^2*f6*g1*g3*k1^2*k3^2 + 32*f1*f3*f6^2*g1*g3*k1^2*k3^2 + 64*f0*f4*f6^2*g1*g3*k1^2*k3^2 + 24*f5^2*f6*g0^2*g1*g3*k1^2*k3^2 + 48*f4*f6^2*g0^2*g1*g3*k1^2*k3^2 + 32*f5^3*g0*g1^2*g3*k1^2*k3^2 - 104*f4*f5*f6*g0*g1^2*g3*k1^2*k3^2 - 32*f4*f5^2*g1^3*g3*k1^2*k3^2 + 48*f4^2*f6*g1^3*g3*k1^2*k3^2 + 16*f3*f5*f6*g1^3*g3*k1^2*k3^2 + 128*f3^2*f4*f5*g2*g3*k1^2*k3^2 - 512*f2*f4^2*f5*g2*g3*k1^2*k3^2 + 576*f1*f4*f5^2*g2*g3*k1^2*k3^2 - 512*f0*f5^3*g2*g3*k1^2*k3^2 - 8*f3^3*f6*g2*g3*k1^2*k3^2 + 32*f2*f3*f4*f6*g2*g3*k1^2*k3^2 - 256*f1*f4^2*f6*g2*g3*k1^2*k3^2 - 32*f1*f3*f5*f6*g2*g3*k1^2*k3^2 + 256*f0*f4*f5*f6*g2*g3*k1^2*k3^2 - 96*f0*f3*f6^2*g2*g3*k1^2*k3^2 - 144*f5^3*g0^2*g2*g3*k1^2*k3^2 + 96*f4*f5*f6*g0^2*g2*g3*k1^2*k3^2 + 8*f3*f6^2*g0^2*g2*g3*k1^2*k3^2 + 224*f4*f5^2*g0*g1*g2*g3*k1^2*k3^2 - 64*f4^2*f6*g0*g1*g2*g3*k1^2*k3^2 - 56*f3*f5*f6*g0*g1*g2*g3*k1^2*k3^2 - 32*f2*f6^2*g0*g1*g2*g3*k1^2*k3^2 - 128*f4^2*f5*g1^2*g2*g3*k1^2*k3^2 + 32*f3*f5^2*g1^2*g2*g3*k1^2*k3^2 - 40*f3*f4*f6*g1^2*g2*g3*k1^2*k3^2 + 32*f2*f5*f6*g1^2*g2*g3*k1^2*k3^2 + 16*f1*f6^2*g1^2*g2*g3*k1^2*k3^2 + 8*f5*f6*g1^4*g2*g3*k1^2*k3^2 + 8*f3*f5^2*g0*g2^2*g3*k1^2*k3^2 - 48*f3*f4*f6*g0*g2^2*g3*k1^2*k3^2 + 8*f2*f5*f6*g0*g2^2*g3*k1^2*k3^2 + 16*f1*f6^2*g0*g2^2*g3*k1^2*k3^2 + 128*f3*f4*f5*g1*g2^2*g3*k1^2*k3^2 - 32*f2*f5^2*g1*g2^2*g3*k1^2*k3^2 - 32*f3^2*f6*g1*g2^2*g3*k1^2*k3^2 + 112*f2*f4*f6*g1*g2^2*g3*k1^2*k3^2 - 72*f1*f5*f6*g1*g2^2*g3*k1^2*k3^2 - 32*f0*f6^2*g1*g2^2*g3*k1^2*k3^2 - 48*f5*f6*g0*g1^2*g2^2*g3*k1^2*k3^2 + 16*f4*f6*g1^3*g2^2*g3*k1^2*k3^2 + 34*f3^2*f5*g2^3*g3*k1^2*k3^2 - 264*f2*f4*f5*g2^3*g3*k1^2*k3^2 + 148*f1*f5^2*g2^3*g3*k1^2*k3^2 + 24*f2*f3*f6*g2^3*g3*k1^2*k3^2 - 144*f1*f4*f6*g2^3*g3*k1^2*k3^2 + 88*f0*f5*f6*g2^3*g3*k1^2*k3^2 + 50*f5*f6*g0^2*g2^3*g3*k1^2*k3^2 + 34*f5^2*g0*g1*g2^3*g3*k1^2*k3^2 - 8*f4*f6*g0*g1*g2^3*g3*k1^2*k3^2 - 34*f4*f5*g1^2*g2^3*g3*k1^2*k3^2 - 20*f3*f6*g1^2*g2^3*g3*k1^2*k3^2 - 8*f3*f6*g0*g2^4*g3*k1^2*k3^2 + 34*f3*f5*g1*g2^4*g3*k1^2*k3^2 + 24*f2*f6*g1*g2^4*g3*k1^2*k3^2 - 34*f2*f5*g2^5*g3*k1^2*k3^2 - 20*f1*f6*g2^5*g3*k1^2*k3^2 - 32*f3^2*f4^2*g3^2*k1^2*k3^2 + 128*f2*f4^3*g3^2*k1^2*k3^2 - 4*f3^3*f5*g3^2*k1^2*k3^2 + 16*f2*f3*f4*f5*g3^2*k1^2*k3^2 - 128*f1*f4^2*f5*g3^2*k1^2*k3^2 - 8*f1*f3*f5^2*g3^2*k1^2*k3^2 + 64*f0*f4*f5^2*g3^2*k1^2*k3^2 - 32*f2*f3^2*f6*g3^2*k1^2*k3^2 + 64*f1*f3*f4*f6*g3^2*k1^2*k3^2 + 128*f0*f4^2*f6*g3^2*k1^2*k3^2 - 96*f0*f3*f5*f6*g3^2*k1^2*k3^2 + 48*f4*f5^2*g0^2*g3^2*k1^2*k3^2 - 36*f3*f5*f6*g0^2*g3^2*k1^2*k3^2 - 16*f2*f6^2*g0^2*g3^2*k1^2*k3^2 - 64*f4^2*f5*g0*g1*g3^2*k1^2*k3^2 + 52*f3*f5^2*g0*g1*g3^2*k1^2*k3^2 - 32*f3*f4*f6*g0*g1*g3^2*k1^2*k3^2 + 32*f2*f5*f6*g0*g1*g3^2*k1^2*k3^2 + 16*f1*f6^2*g0*g1*g3^2*k1^2*k3^2 + 32*f4^3*g1^2*g3^2*k1^2*k3^2 + 4*f3*f4*f5*g1^2*g3^2*k1^2*k3^2 - 16*f2*f5^2*g1^2*g3^2*k1^2*k3^2 - 20*f3^2*f6*g1^2*g3^2*k1^2*k3^2 + 16*f2*f4*f6*g1^2*g3^2*k1^2*k3^2 - 24*f1*f5*f6*g1^2*g3^2*k1^2*k3^2 + 4*f6^2*g0^2*g1^2*g3^2*k1^2*k3^2 - 4*f5*f6*g0*g1^3*g3^2*k1^2*k3^2 - 4*f5^2*g1^4*g3^2*k1^2*k3^2 + 4*f4*f6*g1^4*g3^2*k1^2*k3^2 + 144*f3*f4*f5*g0*g2*g3^2*k1^2*k3^2 - 4*f3^2*f6*g0*g2*g3^2*k1^2*k3^2 + 16*f2*f4*f6*g0*g2*g3^2*k1^2*k3^2 - 16*f1*f5*f6*g0*g2*g3^2*k1^2*k3^2 - 48*f0*f6^2*g0*g2*g3^2*k1^2*k3^2 - 4*f6^2*g0^3*g2*g3^2*k1^2*k3^2 - 32*f3*f4^2*g1*g2*g3^2*k1^2*k3^2 + 26*f3^2*f5*g1*g2*g3^2*k1^2*k3^2 - 120*f2*f4*f5*g1*g2*g3^2*k1^2*k3^2 + 92*f1*f5^2*g1*g2*g3^2*k1^2*k3^2 - 80*f1*f4*f6*g1*g2*g3^2*k1^2*k3^2 + 80*f0*f5*f6*g1*g2*g3^2*k1^2*k3^2 - 14*f5*f6*g0^2*g1*g2*g3^2*k1^2*k3^2 + 46*f5^2*g0*g1^2*g2*g3^2*k1^2*k3^2 + 4*f4*f6*g0*g1^2*g2*g3^2*k1^2*k3^2 - 30*f4*f5*g1^3*g2*g3^2*k1^2*k3^2 - 12*f3*f6*g1^3*g2*g3^2*k1^2*k3^2 + 16*f3^2*f4*g2^2*g3^2*k1^2*k3^2 - 32*f2*f4^2*g2^2*g3^2*k1^2*k3^2 + 4*f2*f3*f5*g2^2*g3^2*k1^2*k3^2 + 224*f1*f4*f5*g2^2*g3^2*k1^2*k3^2 - 368*f0*f5^2*g2^2*g3^2*k1^2*k3^2 + 8*f1*f3*f6*g2^2*g3^2*k1^2*k3^2 + 128*f0*f4*f6*g2^2*g3^2*k1^2*k3^2 - 100*f5^2*g0^2*g2^2*g3^2*k1^2*k3^2 + 8*f4*f6*g0^2*g2^2*g3^2*k1^2*k3^2 + 40*f4*f5*g0*g1*g2^2*g3^2*k1^2*k3^2 - 28*f3*f6*g0*g1*g2^2*g3^2*k1^2*k3^2 - 16*f4^2*g1^2*g2^2*g3^2*k1^2*k3^2 + 34*f3*f5*g1^2*g2^2*g3^2*k1^2*k3^2 + 12*f2*f6*g1^2*g2^2*g3^2*k1^2*k3^2 + 38*f3*f5*g0*g2^3*g3^2*k1^2*k3^2 + 12*f2*f6*g0*g2^3*g3^2*k1^2*k3^2 + 16*f3*f4*g1*g2^3*g3^2*k1^2*k3^2 - 38*f2*f5*g1*g2^3*g3^2*k1^2*k3^2 - 28*f1*f6*g1*g2^3*g3^2*k1^2*k3^2 - 4*f6*g0*g1^2*g2^3*g3^2*k1^2*k3^2 + 7*f3^2*g2^4*g3^2*k1^2*k3^2 - 44*f2*f4*g2^4*g3^2*k1^2*k3^2 + 68*f1*f5*g2^4*g3^2*k1^2*k3^2 + 36*f0*f6*g2^4*g3^2*k1^2*k3^2 + 4*f6*g0^2*g2^4*g3^2*k1^2*k3^2 + 8*f5*g0*g1*g2^4*g3^2*k1^2*k3^2 - 8*f4*g1^2*g2^4*g3^2*k1^2*k3^2 + 8*f3*g1*g2^5*g3^2*k1^2*k3^2 - 8*f2*g2^6*g3^2*k1^2*k3^2 - 32*f3*f4^2*g0*g3^3*k1^2*k3^2 - 4*f3^2*f5*g0*g3^3*k1^2*k3^2 - 16*f2*f3*f6*g0*g3^3*k1^2*k3^2 + 16*f1*f4*f6*g0*g3^3*k1^2*k3^2 - 24*f0*f5*f6*g0*g3^3*k1^2*k3^2 - 8*f5*f6*g0^3*g3^3*k1^2*k3^2 - 12*f3^2*f4*g1*g3^3*k1^2*k3^2 + 48*f2*f4^2*g1*g3^3*k1^2*k3^2 + 16*f2*f3*f5*g1*g3^3*k1^2*k3^2 - 56*f1*f4*f5*g1*g3^3*k1^2*k3^2 + 32*f0*f5^2*g1*g3^3*k1^2*k3^2 + 16*f1*f3*f6*g1*g3^3*k1^2*k3^2 + 32*f0*f4*f6*g1*g3^3*k1^2*k3^2 + 28*f5^2*g0^2*g1*g3^3*k1^2*k3^2 - 4*f4*f6*g0^2*g1*g3^3*k1^2*k3^2 - 44*f4*f5*g0*g1^2*g3^3*k1^2*k3^2 - 4*f3*f6*g0*g1^2*g3^3*k1^2*k3^2 + 12*f4^2*g1^3*g3^3*k1^2*k3^2 + 8*f3*f5*g1^3*g3^3*k1^2*k3^2 - 2*f3^3*g2*g3^3*k1^2*k3^2 + 8*f2*f3*f4*g2*g3^3*k1^2*k3^2 - 64*f1*f4^2*g2*g3^3*k1^2*k3^2 - 8*f1*f3*f5*g2*g3^3*k1^2*k3^2 + 64*f0*f4*f5*g2*g3^3*k1^2*k3^2 - 48*f0*f3*f6*g2*g3^3*k1^2*k3^2 + 56*f4*f5*g0^2*g2*g3^3*k1^2*k3^2 - 14*f3*f6*g0^2*g2*g3^3*k1^2*k3^2 - 16*f4^2*g0*g1*g2*g3^3*k1^2*k3^2 + 48*f3*f5*g0*g1*g2*g3^3*k1^2*k3^2 + 8*f2*f6*g0*g1*g2*g3^3*k1^2*k3^2 - 10*f3*f4*g1^2*g2*g3^3*k1^2*k3^2 - 8*f2*f5*g1^2*g2*g3^3*k1^2*k3^2 - 4*f1*f6*g1^2*g2*g3^3*k1^2*k3^2 + 4*f6*g0*g1^3*g2*g3^3*k1^2*k3^2 + 20*f3*f4*g0*g2^2*g3^3*k1^2*k3^2 - 4*f2*f4*g1*g2^2*g3^3*k1^2*k3^2 + 30*f1*f5*g1*g2^2*g3^3*k1^2*k3^2 + 16*f0*f6*g1*g2^2*g3^3*k1^2*k3^2 - 18*f6*g0^2*g1*g2^2*g3^3*k1^2*k3^2 + 10*f5*g0*g1^2*g2^2*g3^3*k1^2*k3^2 - 6*f4*g1^3*g2^2*g3^3*k1^2*k3^2 + 6*f2*f3*g2^3*g3^3*k1^2*k3^2 + 12*f1*f4*g2^3*g3^3*k1^2*k3^2 - 106*f0*f5*g2^3*g3^3*k1^2*k3^2 - 22*f5*g0^2*g2^3*g3^3*k1^2*k3^2 - 4*f4*g0*g1*g2^3*g3^3*k1^2*k3^2 + 6*f3*g1^2*g2^3*g3^3*k1^2*k3^2 + 10*f3*g0*g2^4*g3^3*k1^2*k3^2 - 6*f2*g1*g2^4*g3^3*k1^2*k3^2 + 8*f1*g2^5*g3^3*k1^2*k3^2 - 4*f2*f3^2*g3^4*k1^2*k3^2 + 8*f1*f3*f4*g3^4*k1^2*k3^2 + 16*f0*f4^2*g3^4*k1^2*k3^2 - 12*f0*f3*f5*g3^4*k1^2*k3^2 - 4*f4^2*g0^2*g3^4*k1^2*k3^2 - 4*f3*f5*g0^2*g3^4*k1^2*k3^2 - 12*f3*f4*g0*g1*g3^4*k1^2*k3^2 + 4*f1*f6*g0*g1*g3^4*k1^2*k3^2 - 4*f3^2*g1^2*g3^4*k1^2*k3^2 + 4*f2*f4*g1^2*g3^4*k1^2*k3^2 - 6*f1*f5*g1^2*g3^4*k1^2*k3^2 - 4*f5*g0*g1^3*g3^4*k1^2*k3^2 - 2*f3^2*g0*g2*g3^4*k1^2*k3^2 - 12*f0*f6*g0*g2*g3^4*k1^2*k3^2 - 4*f6*g0^3*g2*g3^4*k1^2*k3^2 + 4*f2*f3*g1*g2*g3^4*k1^2*k3^2 - 24*f1*f4*g1*g2*g3^4*k1^2*k3^2 + 26*f0*f5*g1*g2*g3^4*k1^2*k3^2 + 26*f5*g0^2*g1*g2*g3^4*k1^2*k3^2 - 12*f4*g0*g1^2*g2*g3^4*k1^2*k3^2 + 24*f0*f4*g2^2*g3^4*k1^2*k3^2 + 12*f4*g0^2*g2^2*g3^4*k1^2*k3^2 + 8*f3*g0*g1*g2^2*g3^4*k1^2*k3^2 - 8*f0*g2^4*g3^4*k1^2*k3^2 - g0^2*g2^4*g3^4*k1^2*k3^2 + 2*f1*f3*g1*g3^5*k1^2*k3^2 + 4*f0*f4*g1*g3^5*k1^2*k3^2 - 4*f4*g0^2*g1*g3^5*k1^2*k3^2 - 6*f0*f3*g2*g3^5*k1^2*k3^2 - 2*f3*g0^2*g2*g3^5*k1^2*k3^2 - 2*f1*g1^2*g2*g3^5*k1^2*k3^2 + 6*f0*g1*g2^2*g3^5*k1^2*k3^2 + 4*g0^2*g1*g2^2*g3^5*k1^2*k3^2 - g0^2*g1^2*g3^6*k1^2*k3^2 - 512*f2*f4*f5^3*k1*k2*k3^2 + 128*f1*f5^4*k1*k2*k3^2 + 512*f2*f4^2*f5*f6*k1*k2*k3^2 + 192*f2*f3*f5^2*f6*k1*k2*k3^2 + 256*f1*f4*f5^2*f6*k1*k2*k3^2 - 256*f0*f5^3*f6*k1*k2*k3^2 - 256*f2*f3*f4*f6^2*k1*k2*k3^2 - 512*f1*f4^2*f6^2*k1*k2*k3^2 + 128*f1*f3*f5*f6^2*k1*k2*k3^2 + 768*f0*f4*f5*f6^2*k1*k2*k3^2 - 256*f0*f3*f6^3*k1*k2*k3^2 - 64*f5^3*f6*g0^2*k1*k2*k3^2 + 192*f4*f5*f6^2*g0^2*k1*k2*k3^2 - 64*f3*f6^3*g0^2*k1*k2*k3^2 + 64*f5^4*g0*g1*k1*k2*k3^2 + 128*f4*f5^2*f6*g0*g1*k1*k2*k3^2 - 256*f4^2*f6^2*g0*g1*k1*k2*k3^2 + 64*f3*f5*f6^2*g0*g1*k1*k2*k3^2 - 128*f4*f5^3*g1^2*k1*k2*k3^2 + 128*f4^2*f5*f6*g1^2*k1*k2*k3^2 + 48*f3*f5^2*f6*g1^2*k1*k2*k3^2 - 64*f3*f4*f6^2*g1^2*k1*k2*k3^2 - 128*f4*f5^3*g0*g2*k1*k2*k3^2 + 128*f4^2*f5*f6*g0*g2*k1*k2*k3^2 - 16*f3*f5^2*f6*g0*g2*k1*k2*k3^2 + 64*f3*f4*f6^2*g0*g2*k1*k2*k3^2 + 96*f2*f5^2*f6*g1*g2*k1*k2*k3^2 - 128*f2*f4*f6^2*g1*g2*k1*k2*k3^2 + 64*f1*f5*f6^2*g1*g2*k1*k2*k3^2 - 128*f0*f6^3*g1*g2*k1*k2*k3^2 - 32*f6^3*g0^2*g1*g2*k1*k2*k3^2 + 32*f5*f6^2*g0*g1^2*g2*k1*k2*k3^2 + 24*f5^2*f6*g1^3*g2*k1*k2*k3^2 - 32*f4*f6^2*g1^3*g2*k1*k2*k3^2 - 128*f2*f5^3*g2^2*k1*k2*k3^2 + 256*f2*f4*f5*f6*g2^2*k1*k2*k3^2 + 64*f1*f5^2*f6*g2^2*k1*k2*k3^2 - 64*f2*f3*f6^2*g2^2*k1*k2*k3^2 - 256*f1*f4*f6^2*g2^2*k1*k2*k3^2 + 192*f0*f5*f6^2*g2^2*k1*k2*k3^2 + 48*f5*f6^2*g0^2*g2^2*k1*k2*k3^2 + 24*f5^2*f6*g0*g1*g2^2*k1*k2*k3^2 - 96*f4*f6^2*g0*g1*g2^2*k1*k2*k3^2 - 32*f5^3*g1^2*g2^2*k1*k2*k3^2 + 64*f4*f5*f6*g1^2*g2^2*k1*k2*k3^2 - 16*f3*f6^2*g1^2*g2^2*k1*k2*k3^2 - 32*f5^3*g0*g2^3*k1*k2*k3^2 + 64*f4*f5*f6*g0*g2^3*k1*k2*k3^2 + 16*f3*f6^2*g0*g2^3*k1*k2*k3^2 - 32*f2*f6^2*g1*g2^3*k1*k2*k3^2 - 8*f6^2*g1^3*g2^3*k1*k2*k3^2 + 32*f2*f5*f6*g2^4*k1*k2*k3^2 - 32*f1*f6^2*g2^4*k1*k2*k3^2 - 8*f6^2*g0*g1*g2^4*k1*k2*k3^2 + 8*f5*f6*g1^2*g2^4*k1*k2*k3^2 + 8*f5*f6*g0*g2^5*k1*k2*k3^2 + 256*f4^2*f5^2*g0*g3*k1*k2*k3^2 - 32*f3*f5^3*g0*g3*k1*k2*k3^2 - 256*f4^3*f6*g0*g3*k1*k2*k3^2 + 32*f3*f4*f5*f6*g0*g3*k1*k2*k3^2 + 96*f2*f5^2*f6*g0*g3*k1*k2*k3^2 + 64*f3^2*f6^2*g0*g3*k1*k2*k3^2 - 128*f2*f4*f6^2*g0*g3*k1*k2*k3^2 + 64*f1*f5*f6^2*g0*g3*k1*k2*k3^2 - 128*f0*f6^3*g0*g3*k1*k2*k3^2 - 32*f6^3*g0^3*g3*k1*k2*k3^2 + 128*f3*f4*f5^2*g1*g3*k1*k2*k3^2 - 192*f2*f5^3*g1*g3*k1*k2*k3^2 - 128*f3*f4^2*f6*g1*g3*k1*k2*k3^2 - 16*f3^2*f5*f6*g1*g3*k1*k2*k3^2 + 320*f2*f4*f5*f6*g1*g3*k1*k2*k3^2 - 64*f1*f5^2*f6*g1*g3*k1*k2*k3^2 - 64*f2*f3*f6^2*g1*g3*k1*k2*k3^2 - 128*f1*f4*f6^2*g1*g3*k1*k2*k3^2 + 192*f0*f5*f6^2*g1*g3*k1*k2*k3^2 + 80*f5*f6^2*g0^2*g1*g3*k1*k2*k3^2 - 8*f5^2*f6*g0*g1^2*g3*k1*k2*k3^2 - 96*f4*f6^2*g0*g1^2*g3*k1*k2*k3^2 - 48*f5^3*g1^3*g3*k1*k2*k3^2 + 80*f4*f5*f6*g1^3*g3*k1*k2*k3^2 - 16*f3*f6^2*g1^3*g3*k1*k2*k3^2 - 768*f2*f4*f5^2*g2*g3*k1*k2*k3^2 + 256*f1*f5^3*g2*g3*k1*k2*k3^2 + 256*f2*f4^2*f6*g2*g3*k1*k2*k3^2 + 192*f2*f3*f5*f6*g2*g3*k1*k2*k3^2 + 256*f1*f4*f5*f6*g2*g3*k1*k2*k3^2 - 384*f0*f5^2*f6*g2*g3*k1*k2*k3^2 + 64*f1*f3*f6^2*g2*g3*k1*k2*k3^2 + 384*f0*f4*f6^2*g2*g3*k1*k2*k3^2 - 40*f5^2*f6*g0^2*g2*g3*k1*k2*k3^2 - 32*f4*f6^2*g0^2*g2*g3*k1*k2*k3^2 + 80*f5^3*g0*g1*g2*g3*k1*k2*k3^2 + 192*f4*f5*f6*g0*g1*g2*g3*k1*k2*k3^2 + 96*f3*f6^2*g0*g1*g2*g3*k1*k2*k3^2 - 128*f4*f5^2*g1^2*g2*g3*k1*k2*k3^2 + 32*f3*f5*f6*g1^2*g2*g3*k1*k2*k3^2 - 32*f2*f6^2*g1^2*g2*g3*k1*k2*k3^2 - 8*f6^2*g1^4*g2*g3*k1*k2*k3^2 - 48*f4*f5^2*g0*g2^2*g3*k1*k2*k3^2 - 160*f4^2*f6*g0*g2^2*g3*k1*k2*k3^2 + 48*f3*f5*f6*g0*g2^2*g3*k1*k2*k3^2 - 32*f2*f6^2*g0*g2^2*g3*k1*k2*k3^2 + 40*f3*f5^2*g1*g2^2*g3*k1*k2*k3^2 - 80*f3*f4*f6*g1*g2^2*g3*k1*k2*k3^2 + 176*f2*f5*f6*g1*g2^2*g3*k1*k2*k3^2 + 8*f6^2*g0*g1^2*g2^2*g3*k1*k2*k3^2 + 40*f5*f6*g1^3*g2^2*g3*k1*k2*k3^2 - 216*f2*f5^2*g2^3*g3*k1*k2*k3^2 + 160*f2*f4*f6*g2^3*g3*k1*k2*k3^2 + 48*f1*f5*f6*g2^3*g3*k1*k2*k3^2 + 128*f0*f6^2*g2^3*g3*k1*k2*k3^2 - 16*f6^2*g0^2*g2^3*g3*k1*k2*k3^2 + 56*f5*f6*g0*g1*g2^3*g3*k1*k2*k3^2 - 34*f5^2*g1^2*g2^3*g3*k1*k2*k3^2 - 34*f5^2*g0*g2^4*g3*k1*k2*k3^2 - 24*f4*f6*g0*g2^4*g3*k1*k2*k3^2 - 12*f3*f6*g1*g2^4*g3*k1*k2*k3^2 + 24*f2*f6*g2^5*g3*k1*k2*k3^2 + 128*f2*f4^2*f5*g3^2*k1*k2*k3^2 + 48*f2*f3*f5^2*g3^2*k1*k2*k3^2 + 64*f1*f4*f5^2*g3^2*k1*k2*k3^2 - 64*f0*f5^3*g3^2*k1*k2*k3^2 - 128*f2*f3*f4*f6*g3^2*k1*k2*k3^2 - 256*f1*f4^2*f6*g3^2*k1*k2*k3^2 + 64*f1*f3*f5*f6*g3^2*k1*k2*k3^2 + 384*f0*f4*f5*f6*g3^2*k1*k2*k3^2 - 192*f0*f3*f6^2*g3^2*k1*k2*k3^2 - 32*f5^3*g0^2*g3^2*k1*k2*k3^2 + 112*f4*f5*f6*g0^2*g3^2*k1*k2*k3^2 + 16*f3*f6^2*g0^2*g3^2*k1*k2*k3^2 + 48*f4*f5^2*g0*g1*g3^2*k1*k2*k3^2 - 192*f4^2*f6*g0*g1*g3^2*k1*k2*k3^2 + 24*f3*f5*f6*g0*g1*g3^2*k1*k2*k3^2 - 32*f2*f6^2*g0*g1*g3^2*k1*k2*k3^2 + 32*f4^2*f5*g1^2*g3^2*k1*k2*k3^2 + 52*f3*f5^2*g1^2*g3^2*k1*k2*k3^2 - 96*f3*f4*f6*g1^2*g3^2*k1*k2*k3^2 + 48*f2*f5*f6*g1^2*g3^2*k1*k2*k3^2 - 8*f6^2*g0*g1^3*g3^2*k1*k2*k3^2 + 12*f5*f6*g1^4*g3^2*k1*k2*k3^2 + 288*f4^2*f5*g0*g2*g3^2*k1*k2*k3^2 - 44*f3*f5^2*g0*g2*g3^2*k1*k2*k3^2 + 32*f3*f4*f6*g0*g2*g3^2*k1*k2*k3^2 + 96*f2*f5*f6*g0*g2*g3^2*k1*k2*k3^2 + 32*f1*f6^2*g0*g2*g3^2*k1*k2*k3^2 + 128*f3*f4*f5*g1*g2*g3^2*k1*k2*k3^2 - 264*f2*f5^2*g1*g2*g3^2*k1*k2*k3^2 - 8*f3^2*f6*g1*g2*g3^2*k1*k2*k3^2 + 96*f2*f4*f6*g1*g2*g3^2*k1*k2*k3^2 - 32*f1*f5*f6*g1*g2*g3^2*k1*k2*k3^2 + 12*f5*f6*g0*g1^2*g2*g3^2*k1*k2*k3^2 - 46*f5^2*g1^3*g2*g3^2*k1*k2*k3^2 - 8*f4*f6*g1^3*g2*g3^2*k1*k2*k3^2 - 320*f2*f4*f5*g2^2*g3^2*k1*k2*k3^2 + 208*f1*f5^2*g2^2*g3^2*k1*k2*k3^2 + 16*f2*f3*f6*g2^2*g3^2*k1*k2*k3^2 - 64*f1*f4*f6*g2^2*g3^2*k1*k2*k3^2 - 96*f0*f5*f6*g2^2*g3^2*k1*k2*k3^2 + 48*f5*f6*g0^2*g2^2*g3^2*k1*k2*k3^2 + 14*f5^2*g0*g1*g2^2*g3^2*k1*k2*k3^2 - 24*f4*f6*g0*g1*g2^2*g3^2*k1*k2*k3^2 - 16*f4*f5*g1^2*g2^2*g3^2*k1*k2*k3^2 - 28*f3*f6*g1^2*g2^2*g3^2*k1*k2*k3^2 + 68*f4*f5*g0*g2^3*g3^2*k1*k2*k3^2 + 20*f3*f6*g0*g2^3*g3^2*k1*k2*k3^2 + 42*f3*f5*g1*g2^3*g3^2*k1*k2*k3^2 + 56*f2*f6*g1*g2^3*g3^2*k1*k2*k3^2 - 112*f2*f5*g2^4*g3^2*k1*k2*k3^2 - 8*f1*f6*g2^4*g3^2*k1*k2*k3^2 + 12*f6*g0*g1*g2^4*g3^2*k1*k2*k3^2 - 8*f5*g1^2*g2^4*g3^2*k1*k2*k3^2 - 8*f5*g0*g2^5*g3^2*k1*k2*k3^2 - 64*f4^3*g0*g3^3*k1*k2*k3^2 + 8*f3*f4*f5*g0*g3^3*k1*k2*k3^2 + 32*f3^2*f6*g0*g3^3*k1*k2*k3^2 - 32*f2*f4*f6*g0*g3^3*k1*k2*k3^2 + 16*f1*f5*f6*g0*g3^3*k1*k2*k3^2 - 64*f0*f6^2*g0*g3^3*k1*k2*k3^2 - 32*f3*f4^2*g1*g3^3*k1*k2*k3^2 - 4*f3^2*f5*g1*g3^3*k1*k2*k3^2 + 80*f2*f4*f5*g1*g3^3*k1*k2*k3^2 - 16*f1*f5^2*g1*g3^3*k1*k2*k3^2 - 32*f2*f3*f6*g1*g3^3*k1*k2*k3^2 - 64*f1*f4*f6*g1*g3^3*k1*k2*k3^2 + 96*f0*f5*f6*g1*g3^3*k1*k2*k3^2 + 20*f5*f6*g0^2*g1*g3^3*k1*k2*k3^2 - 24*f5^2*g0*g1^2*g3^3*k1*k2*k3^2 - 24*f4*f6*g0*g1^2*g3^3*k1*k2*k3^2 + 20*f4*f5*g1^3*g3^3*k1*k2*k3^2 - 20*f3*f6*g1^3*g3^3*k1*k2*k3^2 + 64*f2*f4^2*g2*g3^3*k1*k2*k3^2 + 48*f2*f3*f5*g2*g3^3*k1*k2*k3^2 + 64*f1*f4*f5*g2*g3^3*k1*k2*k3^2 - 96*f0*f5^2*g2*g3^3*k1*k2*k3^2 + 32*f1*f3*f6*g2*g3^3*k1*k2*k3^2 + 192*f0*f4*f6*g2*g3^3*k1*k2*k3^2 - 48*f5^2*g0^2*g2*g3^3*k1*k2*k3^2 + 16*f4*f6*g0^2*g2*g3^3*k1*k2*k3^2 + 64*f4*f5*g0*g1*g2*g3^3*k1*k2*k3^2 + 36*f3*f6*g0*g1*g2*g3^3*k1*k2*k3^2 + 48*f3*f5*g1^2*g2*g3^3*k1*k2*k3^2 + 8*f2*f6*g1^2*g2*g3^3*k1*k2*k3^2 - 4*f6*g1^4*g2*g3^3*k1*k2*k3^2 + 24*f4^2*g0*g2^2*g3^3*k1*k2*k3^2 - 4*f3*f5*g0*g2^2*g3^3*k1*k2*k3^2 + 16*f2*f6*g0*g2^2*g3^3*k1*k2*k3^2 + 12*f3*f4*g1*g2^2*g3^3*k1*k2*k3^2 - 100*f2*f5*g1*g2^2*g3^3*k1*k2*k3^2 - 16*f1*f6*g1*g2^2*g3^3*k1*k2*k3^2 + 12*f6*g0*g1^2*g2^2*g3^3*k1*k2*k3^2 - 6*f5*g1^3*g2^2*g3^3*k1*k2*k3^2 - 24*f2*f4*g2^3*g3^3*k1*k2*k3^2 + 76*f1*f5*g2^3*g3^3*k1*k2*k3^2 + 32*f0*f6*g2^3*g3^3*k1*k2*k3^2 + 8*f6*g0^2*g2^3*g3^3*k1*k2*k3^2 - 2*f5*g0*g1*g2^3*g3^3*k1*k2*k3^2 + 16*f4*g0*g2^4*g3^3*k1*k2*k3^2 + 8*f3*g1*g2^4*g3^3*k1*k2*k3^2 - 16*f2*g2^5*g3^3*k1*k2*k3^2 - 16*f2*f3*f4*g3^4*k1*k2*k3^2 - 32*f1*f4^2*g3^4*k1*k2*k3^2 + 8*f1*f3*f5*g3^4*k1*k2*k3^2 + 48*f0*f4*f5*g3^4*k1*k2*k3^2 - 48*f0*f3*f6*g3^4*k1*k2*k3^2 + 20*f4*f5*g0^2*g3^4*k1*k2*k3^2 + 8*f3*f6*g0^2*g3^4*k1*k2*k3^2 - 32*f4^2*g0*g1*g3^4*k1*k2*k3^2 + 4*f3*f5*g0*g1*g3^4*k1*k2*k3^2 - 8*f2*f6*g0*g1*g3^4*k1*k2*k3^2 - 20*f3*f4*g1^2*g3^4*k1*k2*k3^2 + 12*f2*f5*g1^2*g3^4*k1*k2*k3^2 + 4*f6*g0*g1^3*g3^4*k1*k2*k3^2 + 4*f5*g1^4*g3^4*k1*k2*k3^2 + 4*f3*f4*g0*g2*g3^4*k1*k2*k3^2 + 8*f1*f6*g0*g2*g3^4*k1*k2*k3^2 - 2*f3^2*g1*g2*g3^4*k1*k2*k3^2 + 32*f2*f4*g1*g2*g3^4*k1*k2*k3^2 - 12*f1*f5*g1*g2*g3^4*k1*k2*k3^2 + 24*f0*f6*g1*g2*g3^4*k1*k2*k3^2 - 4*f6*g0^2*g1*g2*g3^4*k1*k2*k3^2 - 20*f5*g0*g1^2*g2*g3^4*k1*k2*k3^2 + 8*f2*f3*g2^2*g3^4*k1*k2*k3^2 - 36*f0*f5*g2^2*g3^4*k1*k2*k3^2 - 18*f5*g0^2*g2^2*g3^4*k1*k2*k3^2 + 4*f4*g0*g1*g2^2*g3^4*k1*k2*k3^2 + 4*f3*g1^2*g2^2*g3^4*k1*k2*k3^2 + 2*f3*g0*g2^3*g3^4*k1*k2*k3^2 - 8*f2*g1*g2^3*g3^4*k1*k2*k3^2 + 8*f1*g2^4*g3^4*k1*k2*k3^2 + 4*f3^2*g0*g3^5*k1*k2*k3^2 - 8*f0*f6*g0*g3^5*k1*k2*k3^2 - 4*f2*f3*g1*g3^5*k1*k2*k3^2 - 8*f1*f4*g1*g3^5*k1*k2*k3^2 + 12*f0*f5*g1*g3^5*k1*k2*k3^2 + 6*f5*g0^2*g1*g3^5*k1*k2*k3^2 - 4*f3*g1^3*g3^5*k1*k2*k3^2 + 4*f1*f3*g2*g3^5*k1*k2*k3^2 + 24*f0*f4*g2*g3^5*k1*k2*k3^2 + 8*f4*g0^2*g2*g3^5*k1*k2*k3^2 + 4*f3*g0*g1*g2*g3^5*k1*k2*k3^2 + 4*f2*g1^2*g2*g3^5*k1*k2*k3^2 - 4*f1*g1*g2^2*g3^5*k1*k2*k3^2 - 2*g0*g1^2*g2^2*g3^5*k1*k2*k3^2 - 2*g0^2*g2^3*g3^5*k1*k2*k3^2 - 4*f0*f3*g3^6*k1*k2*k3^2 + 2*g0*g1^3*g3^6*k1*k2*k3^2 + 4*f0*g1*g2*g3^6*k1*k2*k3^2 + 2*g0^2*g1*g2*g3^6*k1*k2*k3^2 - 64*f2*f5^4*k2^2*k3^2 - 256*f2*f4*f5^2*f6*k2^2*k3^2 + 64*f1*f5^3*f6*k2^2*k3^2 + 256*f2*f4^2*f6^2*k2^2*k3^2 + 64*f2*f3*f5*f6^2*k2^2*k3^2 - 128*f1*f4*f5*f6^2*k2^2*k3^2 - 64*f0*f5^2*f6^2*k2^2*k3^2 + 128*f1*f3*f6^3*k2^2*k3^2 + 256*f0*f4*f6^3*k2^2*k3^2 - 16*f5^2*f6^2*g0^2*k2^2*k3^2 + 64*f4*f6^3*g0^2*k2^2*k3^2 + 32*f5^3*f6*g0*g1*k2^2*k3^2 - 64*f4*f5*f6^2*g0*g1*k2^2*k3^2 + 64*f3*f6^3*g0*g1*k2^2*k3^2 - 16*f5^4*g1^2*k2^2*k3^2 - 64*f4*f5^2*f6*g1^2*k2^2*k3^2 + 64*f4^2*f6^2*g1^2*k2^2*k3^2 + 16*f3*f5*f6^2*g1^2*k2^2*k3^2 - 32*f5^4*g0*g2*k2^2*k3^2 - 128*f4*f5^2*f6*g0*g2*k2^2*k3^2 + 128*f4^2*f6^2*g0*g2*k2^2*k3^2 + 32*f3*f5*f6^2*g0*g2*k2^2*k3^2 + 32*f2*f5*f6^2*g1*g2*k2^2*k3^2 + 64*f1*f6^3*g1*g2*k2^2*k3^2 + 32*f6^3*g0*g1^2*g2*k2^2*k3^2 + 8*f5*f6^2*g1^3*g2*k2^2*k3^2 - 64*f2*f5^2*f6*g2^2*k2^2*k3^2 + 128*f2*f4*f6^2*g2^2*k2^2*k3^2 - 32*f1*f5*f6^2*g2^2*k2^2*k3^2 + 64*f0*f6^3*g2^2*k2^2*k3^2 + 16*f6^3*g0^2*g2^2*k2^2*k3^2 - 16*f5^2*f6*g1^2*g2^2*k2^2*k3^2 + 32*f4*f6^2*g1^2*g2^2*k2^2*k3^2 - 32*f5^2*f6*g0*g2^3*k2^2*k3^2 + 64*f4*f6^2*g0*g2^3*k2^2*k3^2 + 16*f2*f6^2*g2^4*k2^2*k3^2 + 4*f6^2*g1^2*g2^4*k2^2*k3^2 + 8*f6^2*g0*g2^5*k2^2*k3^2 + 128*f4*f5^3*g0*g3*k2^2*k3^2 - 128*f4^2*f5*f6*g0*g3*k2^2*k3^2 - 112*f3*f5^2*f6*g0*g3*k2^2*k3^2 + 192*f3*f4*f6^2*g0*g3*k2^2*k3^2 + 32*f2*f5*f6^2*g0*g3*k2^2*k3^2 + 64*f1*f6^3*g0*g3*k2^2*k3^2 - 64*f2*f5^2*f6*g1*g3*k2^2*k3^2 + 64*f2*f4*f6^2*g1*g3*k2^2*k3^2 - 96*f1*f5*f6^2*g1*g3*k2^2*k3^2 + 32*f6^3*g0^2*g1*g3*k2^2*k3^2 - 40*f5*f6^2*g0*g1^2*g3*k2^2*k3^2 - 16*f5^2*f6*g1^3*g3*k2^2*k3^2 + 16*f4*f6^2*g1^3*g3*k2^2*k3^2 - 128*f2*f5^3*g2*g3*k2^2*k3^2 - 256*f2*f4*f5*f6*g2*g3*k2^2*k3^2 + 96*f1*f5^2*f6*g2*g3*k2^2*k3^2 + 32*f2*f3*f6^2*g2*g3*k2^2*k3^2 - 64*f1*f4*f6^2*g2*g3*k2^2*k3^2 - 64*f0*f5*f6^2*g2*g3*k2^2*k3^2 - 40*f5^2*f6*g0*g1*g2*g3*k2^2*k3^2 + 96*f4*f6^2*g0*g1*g2*g3*k2^2*k3^2 - 32*f5^3*g1^2*g2*g3*k2^2*k3^2 - 64*f4*f5*f6*g1^2*g2*g3*k2^2*k3^2 + 8*f3*f6^2*g1^2*g2*g3*k2^2*k3^2 - 24*f5^3*g0*g2^2*g3*k2^2*k3^2 - 208*f4*f5*f6*g0*g2^2*g3*k2^2*k3^2 + 112*f3*f6^2*g0*g2^2*g3*k2^2*k3^2 + 32*f2*f6^2*g1*g2^2*g3*k2^2*k3^2 + 8*f6^2*g1^3*g2^2*g3*k2^2*k3^2 - 72*f2*f5*f6*g2^3*g3*k2^2*k3^2 - 32*f1*f6^2*g2^3*g3*k2^2*k3^2 + 48*f6^2*g0*g1*g2^3*g3*k2^2*k3^2 - 18*f5*f6*g1^2*g2^3*g3*k2^2*k3^2 - 48*f5*f6*g0*g2^4*g3*k2^2*k3^2 - 64*f2*f4*f5^2*g3^2*k2^2*k3^2 + 16*f1*f5^3*g3^2*k2^2*k3^2 + 128*f2*f4^2*f6*g3^2*k2^2*k3^2 + 32*f2*f3*f5*f6*g3^2*k2^2*k3^2 - 64*f1*f4*f5*f6*g3^2*k2^2*k3^2 - 32*f0*f5^2*f6*g3^2*k2^2*k3^2 + 96*f1*f3*f6^2*g3^2*k2^2*k3^2 + 192*f0*f4*f6^2*g3^2*k2^2*k3^2 - 32*f5^2*f6*g0^2*g3^2*k2^2*k3^2 + 64*f4*f6^2*g0^2*g3^2*k2^2*k3^2 + 80*f5^3*g0*g1*g3^2*k2^2*k3^2 - 160*f4*f5*f6*g0*g1*g3^2*k2^2*k3^2 + 128*f3*f6^2*g0*g1*g3^2*k2^2*k3^2 + 16*f4*f5^2*g1^2*g3^2*k2^2*k3^2 + 4*f3*f5*f6*g1^2*g3^2*k2^2*k3^2 + 160*f4*f5^2*g0*g2*g3^2*k2^2*k3^2 - 96*f3*f5*f6*g0*g2*g3^2*k2^2*k3^2 + 16*f2*f6^2*g0*g2*g3^2*k2^2*k3^2 - 48*f2*f5*f6*g1*g2*g3^2*k2^2*k3^2 + 44*f6^2*g0*g1^2*g2*g3^2*k2^2*k3^2 - 14*f5*f6*g1^3*g2*g3^2*k2^2*k3^2 - 112*f2*f5^2*g2^2*g3^2*k2^2*k3^2 + 32*f1*f5*f6*g2^2*g3^2*k2^2*k3^2 + 32*f0*f6^2*g2^2*g3^2*k2^2*k3^2 + 28*f6^2*g0^2*g2^2*g3^2*k2^2*k3^2 - 120*f5*f6*g0*g1*g2^2*g3^2*k2^2*k3^2 - 16*f5^2*g1^2*g2^2*g3^2*k2^2*k3^2 - 24*f4*f6*g1^2*g2^2*g3^2*k2^2*k3^2 + 10*f5^2*g0*g2^3*g3^2*k2^2*k3^2 - 48*f4*f6*g0*g2^3*g3^2*k2^2*k3^2 - 12*f2*f6*g2^4*g3^2*k2^2*k3^2 - 8*f6*g1^2*g2^4*g3^2*k2^2*k3^2 - 16*f6*g0*g2^5*g3^2*k2^2*k3^2 - 32*f4^2*f5*g0*g3^3*k2^2*k3^2 - 28*f3*f5^2*g0*g3^3*k2^2*k3^2 + 96*f3*f4*f6*g0*g3^3*k2^2*k3^2 + 8*f2*f5*f6*g0*g3^3*k2^2*k3^2 + 32*f1*f6^2*g0*g3^3*k2^2*k3^2 - 16*f2*f5^2*g1*g3^3*k2^2*k3^2 + 32*f2*f4*f6*g1*g3^3*k2^2*k3^2 - 48*f1*f5*f6*g1*g3^3*k2^2*k3^2 + 24*f6^2*g0^2*g1*g3^3*k2^2*k3^2 - 60*f5*f6*g0*g1^2*g3^3*k2^2*k3^2 + 8*f5^2*g1^3*g3^3*k2^2*k3^2 - 12*f4*f6*g1^3*g3^3*k2^2*k3^2 - 64*f2*f4*f5*g2*g3^3*k2^2*k3^2 + 24*f1*f5^2*g2*g3^3*k2^2*k3^2 + 16*f2*f3*f6*g2*g3^3*k2^2*k3^2 - 32*f1*f4*f6*g2*g3^3*k2^2*k3^2 - 32*f0*f5*f6*g2*g3^3*k2^2*k3^2 - 32*f5*f6*g0^2*g2*g3^3*k2^2*k3^2 + 102*f5^2*g0*g1*g2*g3^3*k2^2*k3^2 - 24*f4*f6*g0*g1*g2*g3^3*k2^2*k3^2 + 16*f4*f5*g1^2*g2*g3^3*k2^2*k3^2 + 2*f3*f6*g1^2*g2*g3^3*k2^2*k3^2 + 44*f4*f5*g0*g2^2*g3^3*k2^2*k3^2 + 28*f3*f6*g0*g2^2*g3^3*k2^2*k3^2 - 10*f6*g1^3*g2^2*g3^3*k2^2*k3^2 - 50*f2*f5*g2^3*g3^3*k2^2*k3^2 - 8*f1*f6*g2^3*g3^3*k2^2*k3^2 - 28*f6*g0*g1*g2^3*g3^3*k2^2*k3^2 + 8*f5*g0*g2^4*g3^3*k2^2*k3^2 + 16*f2*f4^2*g3^4*k2^2*k3^2 + 4*f2*f3*f5*g3^4*k2^2*k3^2 - 8*f1*f4*f5*g3^4*k2^2*k3^2 - 4*f0*f5^2*g3^4*k2^2*k3^2 + 24*f1*f3*f6*g3^4*k2^2*k3^2 + 48*f0*f4*f6*g3^4*k2^2*k3^2 - f5^2*g0^2*g3^4*k2^2*k3^2 + 12*f4*f6*g0^2*g3^4*k2^2*k3^2 - 36*f4*f5*g0*g1*g3^4*k2^2*k3^2 + 52*f3*f6*g0*g1*g3^4*k2^2*k3^2 - 4*f4^2*g1^2*g3^4*k2^2*k3^2 - 4*f6*g1^4*g3^4*k2^2*k3^2 - 8*f4^2*g0*g2*g3^4*k2^2*k3^2 - 26*f3*f5*g0*g2*g3^4*k2^2*k3^2 + 4*f2*f6*g0*g2*g3^4*k2^2*k3^2 - 14*f2*f5*g1*g2*g3^4*k2^2*k3^2 - 12*f1*f6*g1*g2*g3^4*k2^2*k3^2 - 8*f6*g0*g1^2*g2*g3^4*k2^2*k3^2 + 8*f5*g1^3*g2*g3^4*k2^2*k3^2 - 8*f2*f4*g2^2*g3^4*k2^2*k3^2 + 10*f1*f5*g2^2*g3^4*k2^2*k3^2 + 4*f0*f6*g2^2*g3^4*k2^2*k3^2 - 4*f6*g0^2*g2^2*g3^4*k2^2*k3^2 + 28*f5*g0*g1*g2^2*g3^4*k2^2*k3^2 - 8*f2*g2^4*g3^4*k2^2*k3^2 + 12*f3*f4*g0*g3^5*k2^2*k3^2 + 4*f1*f6*g0*g3^5*k2^2*k3^2 + 4*f2*f4*g1*g3^5*k2^2*k3^2 - 6*f1*f5*g1*g3^5*k2^2*k3^2 + 4*f6*g0^2*g1*g3^5*k2^2*k3^2 - 12*f5*g0*g1^2*g3^5*k2^2*k3^2 - 4*f4*g1^3*g3^5*k2^2*k3^2 + 2*f2*f3*g2*g3^5*k2^2*k3^2 - 4*f1*f4*g2*g3^5*k2^2*k3^2 - 4*f0*f5*g2*g3^5*k2^2*k3^2 - 2*f5*g0^2*g2*g3^5*k2^2*k3^2 - 12*f4*g0*g1*g2*g3^5*k2^2*k3^2 - 2*f2*g1*g2^2*g3^5*k2^2*k3^2 + 2*f1*f3*g3^6*k2^2*k3^2 + 4*f0*f4*g3^6*k2^2*k3^2 + 6*f3*g0*g1*g3^6*k2^2*k3^2 - g1^4*g3^6*k2^2*k3^2 - 2*f1*g1*g2*g3^6*k2^2*k3^2 - 4*g0*g1^2*g2*g3^6*k2^2*k3^2 - g0^2*g2^2*g3^6*k2^2*k3^2 - 256*f3*f4*f5^3*k1*k3^3 + 256*f3*f4^2*f5*f6*k1*k3^3 + 96*f3^2*f5^2*f6*k1*k3^3 - 128*f3^2*f4*f6^2*k1*k3^3 + 64*f5^4*g0*g2*k1*k3^3 - 128*f4*f5^3*g1*g2*k1*k3^3 + 128*f4^2*f5*f6*g1*g2*k1*k3^3 + 96*f3*f5^2*f6*g1*g2*k1*k3^3 - 128*f3*f4*f6^2*g1*g2*k1*k3^3 - 64*f3*f5^3*g2^2*k1*k3^3 + 128*f3*f4*f5*f6*g2^2*k1*k3^3 - 32*f3^2*f6^2*g2^2*k1*k3^3 + 24*f5^2*f6*g1^2*g2^2*k1*k3^3 - 32*f4*f6^2*g1^2*g2^2*k1*k3^3 - 32*f5^3*g1*g2^3*k1*k3^3 + 64*f4*f5*f6*g1*g2^3*k1*k3^3 - 32*f3*f6^2*g1*g2^3*k1*k3^3 + 16*f3*f5*f6*g2^4*k1*k3^3 - 8*f6^2*g1^2*g2^4*k1*k3^3 + 8*f5*f6*g1*g2^5*k1*k3^3 - 128*f4*f5^3*g0*g3*k1*k3^3 + 128*f4^2*f5*f6*g0*g3*k1*k3^3 + 96*f3*f5^2*f6*g0*g3*k1*k3^3 - 128*f3*f4*f6^2*g0*g3*k1*k3^3 + 256*f4^2*f5^2*g1*g3*k1*k3^3 - 96*f3*f5^3*g1*g3*k1*k3^3 - 256*f4^3*f6*g1*g3*k1*k3^3 + 128*f3*f4*f5*f6*g1*g3*k1*k3^3 - 384*f3*f4*f5^2*g2*g3*k1*k3^3 + 128*f3*f4^2*f6*g2*g3*k1*k3^3 + 96*f3^2*f5*f6*g2*g3*k1*k3^3 + 48*f5^2*f6*g0*g1*g2*g3*k1*k3^3 - 64*f4*f6^2*g0*g1*g2*g3*k1*k3^3 - 48*f5^3*g1^2*g2*g3*k1*k3^3 + 64*f4*f5*f6*g1^2*g2*g3*k1*k3^3 + 80*f5^3*g0*g2^2*g3*k1*k3^3 + 112*f4*f5*f6*g0*g2^2*g3*k1*k3^3 - 48*f3*f6^2*g0*g2^2*g3*k1*k3^3 - 48*f4*f5^2*g1*g2^2*g3*k1*k3^3 - 160*f4^2*f6*g1*g2^2*g3*k1*k3^3 + 136*f3*f5*f6*g1*g2^2*g3*k1*k3^3 - 108*f3*f5^2*g2^3*g3*k1*k3^3 + 80*f3*f4*f6*g2^3*g3*k1*k3^3 - 24*f6^2*g0*g1*g2^3*g3*k1*k3^3 + 44*f5*f6*g1^2*g2^3*g3*k1*k3^3 + 20*f5*f6*g0*g2^4*g3*k1*k3^3 - 34*f5^2*g1*g2^4*g3*k1*k3^3 - 24*f4*f6*g1*g2^4*g3*k1*k3^3 + 12*f3*f6*g2^5*g3*k1*k3^3 + 64*f3*f4^2*f5*g3^2*k1*k3^3 + 24*f3^2*f5^2*g3^2*k1*k3^3 - 64*f3^2*f4*f6*g3^2*k1*k3^3 + 24*f5^2*f6*g0^2*g3^2*k1*k3^3 - 32*f4*f6^2*g0^2*g3^2*k1*k3^3 - 64*f5^3*g0*g1*g3^2*k1*k3^3 + 112*f4*f5*f6*g0*g1*g3^2*k1*k3^3 - 16*f3*f6^2*g0*g1*g3^2*k1*k3^3 + 80*f4*f5^2*g1^2*g3^2*k1*k3^3 - 128*f4^2*f6*g1^2*g3^2*k1*k3^3 - 176*f4*f5^2*g0*g2*g3^2*k1*k3^3 + 32*f4^2*f6*g0*g2*g3^2*k1*k3^3 + 104*f3*f5*f6*g0*g2*g3^2*k1*k3^3 + 288*f4^2*f5*g1*g2*g3^2*k1*k3^3 - 120*f3*f5^2*g1*g2*g3^2*k1*k3^3 - 8*f6^2*g0*g1^2*g2*g3^2*k1*k3^3 - 160*f3*f4*f5*g2^2*g3^2*k1*k3^3 + 8*f3^2*f6*g2^2*g3^2*k1*k3^3 - 16*f6^2*g0^2*g2^2*g3^2*k1*k3^3 + 96*f5*f6*g0*g1*g2^2*g3^2*k1*k3^3 - 50*f5^2*g1^2*g2^2*g3^2*k1*k3^3 - 56*f4*f6*g1^2*g2^2*g3^2*k1*k3^3 + 22*f5^2*g0*g2^3*g3^2*k1*k3^3 + 48*f4*f6*g0*g2^3*g3^2*k1*k3^3 + 68*f4*f5*g1*g2^3*g3^2*k1*k3^3 + 24*f3*f6*g1*g2^3*g3^2*k1*k3^3 - 56*f3*f5*g2^4*g3^2*k1*k3^3 + 12*f6*g0*g2^5*g3^2*k1*k3^3 - 8*f5*g1*g2^5*g3^2*k1*k3^3 + 32*f4^2*f5*g0*g3^3*k1*k3^3 + 12*f3*f5^2*g0*g3^3*k1*k3^3 - 48*f3*f4*f6*g0*g3^3*k1*k3^3 - 64*f4^3*g1*g3^3*k1*k3^3 + 32*f3*f4*f5*g1*g3^3*k1*k3^3 - 8*f6^2*g0^2*g1*g3^3*k1*k3^3 + 12*f5*f6*g0*g1^2*g3^3*k1*k3^3 + 4*f5^2*g1^3*g3^3*k1*k3^3 - 16*f4*f6*g1^3*g3^3*k1*k3^3 + 32*f3*f4^2*g2*g3^3*k1*k3^3 + 24*f3^2*f5*g2*g3^3*k1*k3^3 + 28*f5*f6*g0^2*g2*g3^3*k1*k3^3 - 94*f5^2*g0*g1*g2*g3^3*k1*k3^3 + 24*f4*f6*g0*g1*g2*g3^3*k1*k3^3 + 96*f4*f5*g1^2*g2*g3^3*k1*k3^3 - 52*f4*f5*g0*g2^2*g3^3*k1*k3^3 + 8*f3*f6*g0*g2^2*g3^3*k1*k3^3 + 24*f4^2*g1*g2^2*g3^3*k1*k3^3 - 38*f3*f5*g1*g2^2*g3^3*k1*k3^3 - 4*f6*g1^3*g2^2*g3^3*k1*k3^3 - 12*f3*f4*g2^3*g3^3*k1*k3^3 + 24*f6*g0*g1*g2^3*g3^3*k1*k3^3 - 6*f5*g1^2*g2^3*g3^3*k1*k3^3 - 2*f5*g0*g2^4*g3^3*k1*k3^3 + 16*f4*g1*g2^4*g3^3*k1*k3^3 - 8*f3*g2^5*g3^3*k1*k3^3 - 8*f3^2*f4*g3^4*k1*k3^3 - 8*f4*f6*g0^2*g3^4*k1*k3^3 + 32*f4*f5*g0*g1*g3^4*k1*k3^3 - 12*f3*f6*g0*g1*g3^4*k1*k3^3 - 32*f4^2*g1^2*g3^4*k1*k3^3 + 8*f4^2*g0*g2*g3^4*k1*k3^3 + 14*f3*f5*g0*g2*g3^4*k1*k3^3 + 8*f3*f4*g1*g2*g3^4*k1*k3^3 + 4*f5*g1^3*g2*g3^4*k1*k3^3 + 4*f3^2*g2^2*g3^4*k1*k3^3 + 4*f6*g0^2*g2^2*g3^4*k1*k3^3 - 34*f5*g0*g1*g2^2*g3^4*k1*k3^3 + 8*f4*g1^2*g2^2*g3^4*k1*k3^3 - 4*f3*g1*g2^3*g3^4*k1*k3^3 - 4*f3*f4*g0*g3^5*k1*k3^3 - 4*f6*g0^2*g1*g3^5*k1*k3^3 + 6*f5*g0*g1^2*g3^5*k1*k3^3 - 4*f4*g1^3*g3^5*k1*k3^3 + 12*f4*g0*g1*g2*g3^5*k1*k3^3 + 2*f3*g0*g2^2*g3^5*k1*k3^3 - 2*g0*g1*g2^3*g3^5*k1*k3^3 - 2*f3*g0*g1*g3^6*k1*k3^3 + 2*g0*g1^2*g2*g3^6*k1*k3^3 - 64*f3*f5^4*k2*k3^3 - 256*f3*f4*f5^2*f6*k2*k3^3 + 256*f3*f4^2*f6^2*k2*k3^3 + 64*f3^2*f5*f6^2*k2*k3^3 - 32*f5^4*g1*g2*k2*k3^3 - 128*f4*f5^2*f6*g1*g2*k2*k3^3 + 128*f4^2*f6^2*g1*g2*k2*k3^3 + 64*f3*f5*f6^2*g1*g2*k2*k3^3 - 64*f3*f5^2*f6*g2^2*k2*k3^3 + 128*f3*f4*f6^2*g2^2*k2*k3^3 + 16*f5*f6^2*g1^2*g2^2*k2*k3^3 - 32*f5^2*f6*g1*g2^3*k2*k3^3 + 64*f4*f6^2*g1*g2^3*k2*k3^3 + 16*f3*f6^2*g2^4*k2*k3^3 + 8*f6^2*g1*g2^5*k2*k3^3 + 32*f5^4*g0*g3*k2*k3^3 - 128*f4*f5^2*f6*g0*g3*k2*k3^3 + 128*f4^2*f6^2*g0*g3*k2*k3^3 + 64*f3*f5*f6^2*g0*g3*k2*k3^3 + 128*f4*f5^3*g1*g3*k2*k3^3 - 128*f4^2*f5*f6*g1*g3*k2*k3^3 - 112*f3*f5^2*f6*g1*g3*k2*k3^3 + 128*f3*f4*f6^2*g1*g3*k2*k3^3 - 128*f3*f5^3*g2*g3*k2*k3^3 - 256*f3*f4*f5*f6*g2*g3*k2*k3^3 + 32*f3^2*f6^2*g2*g3*k2*k3^3 + 32*f5*f6^2*g0*g1*g2*g3*k2*k3^3 - 56*f5^2*f6*g1^2*g2*g3*k2*k3^3 + 64*f4*f6^2*g1^2*g2*g3*k2*k3^3 - 40*f5^2*f6*g0*g2^2*g3*k2*k3^3 + 96*f4*f6^2*g0*g2^2*g3*k2*k3^3 - 24*f5^3*g1*g2^2*g3*k2*k3^3 - 208*f4*f5*f6*g1*g2^2*g3*k2*k3^3 + 80*f3*f6^2*g1*g2^2*g3*k2*k3^3 - 72*f3*f5*f6*g2^3*g3*k2*k3^3 + 32*f6^2*g1^2*g2^3*g3*k2*k3^3 + 16*f6^2*g0*g2^4*g3*k2*k3^3 - 48*f5*f6*g1*g2^4*g3*k2*k3^3 - 64*f3*f4*f5^2*g3^2*k2*k3^3 + 128*f3*f4^2*f6*g3^2*k2*k3^3 + 32*f3^2*f5*f6*g3^2*k2*k3^3 + 16*f5*f6^2*g0^2*g3^2*k2*k3^3 - 64*f5^2*f6*g0*g1*g3^2*k2*k3^3 + 96*f4*f6^2*g0*g1*g3^2*k2*k3^3 + 56*f5^3*g1^2*g3^2*k2*k3^3 - 96*f4*f5*f6*g1^2*g3^2*k2*k3^3 + 32*f3*f6^2*g1^2*g3^2*k2*k3^3 + 72*f5^3*g0*g2*g3^2*k2*k3^3 - 144*f4*f5*f6*g0*g2*g3^2*k2*k3^3 + 48*f3*f6^2*g0*g2*g3^2*k2*k3^3 + 160*f4*f5^2*g1*g2*g3^2*k2*k3^3 - 80*f3*f5*f6*g1*g2*g3^2*k2*k3^3 + 16*f6^2*g1^3*g2*g3^2*k2*k3^3 - 112*f3*f5^2*g2^2*g3^2*k2*k3^3 + 56*f6^2*g0*g1*g2^2*g3^2*k2*k3^3 - 84*f5*f6*g1^2*g2^2*g3^2*k2*k3^3 - 48*f5*f6*g0*g2^3*g3^2*k2*k3^3 + 10*f5^2*g1*g2^3*g3^2*k2*k3^3 - 48*f4*f6*g1*g2^3*g3^2*k2*k3^3 - 12*f3*f6*g2^4*g3^2*k2*k3^3 - 16*f6*g1*g2^5*g3^2*k2*k3^3 - 32*f4*f5^2*g0*g3^3*k2*k3^3 + 64*f4^2*f6*g0*g3^3*k2*k3^3 + 24*f3*f5*f6*g0*g3^3*k2*k3^3 - 32*f4^2*f5*g1*g3^3*k2*k3^3 - 28*f3*f5^2*g1*g3^3*k2*k3^3 + 64*f3*f4*f6*g1*g3^3*k2*k3^3 + 16*f6^2*g0*g1^2*g3^3*k2*k3^3 - 24*f5*f6*g1^3*g3^3*k2*k3^3 - 64*f3*f4*f5*g2*g3^3*k2*k3^3 + 16*f3^2*f6*g2*g3^3*k2*k3^3 + 16*f6^2*g0^2*g2*g3^3*k2*k3^3 - 64*f5*f6*g0*g1*g2*g3^3*k2*k3^3 + 70*f5^2*g1^2*g2*g3^3*k2*k3^3 - 16*f4*f6*g1^2*g2*g3^3*k2*k3^3 + 50*f5^2*g0*g2^2*g3^3*k2*k3^3 + 8*f4*f6*g0*g2^2*g3^3*k2*k3^3 + 44*f4*f5*g1*g2^2*g3^3*k2*k3^3 + 12*f3*f6*g1*g2^2*g3^3*k2*k3^3 - 50*f3*f5*g2^3*g3^3*k2*k3^3 - 20*f6*g1^2*g2^3*g3^3*k2*k3^3 - 8*f6*g0*g2^4*g3^3*k2*k3^3 + 8*f5*g1*g2^4*g3^3*k2*k3^3 + 16*f3*f4^2*g3^4*k2*k3^3 + 4*f3^2*f5*g3^4*k2*k3^3 + 4*f5*f6*g0^2*g3^4*k2*k3^3 - 10*f5^2*g0*g1*g3^4*k2*k3^3 + 40*f4*f6*g0*g1*g3^4*k2*k3^3 - 24*f4*f5*g1^2*g3^4*k2*k3^3 + 16*f3*f6*g1^2*g3^4*k2*k3^3 - 36*f4*f5*g0*g2*g3^4*k2*k3^3 + 20*f3*f6*g0*g2*g3^4*k2*k3^3 - 8*f4^2*g1*g2*g3^4*k2*k3^3 - 24*f3*f5*g1*g2*g3^4*k2*k3^3 - 4*f6*g1^3*g2*g3^4*k2*k3^3 - 8*f3*f4*g2^2*g3^4*k2*k3^3 + 20*f5*g1^2*g2^2*g3^4*k2*k3^3 + 10*f5*g0*g2^3*g3^4*k2*k3^3 - 8*f3*g2^4*g3^4*k2*k3^3 + 8*f4^2*g0*g3^5*k2*k3^3 + 2*f3*f5*g0*g3^5*k2*k3^3 + 8*f3*f4*g1*g3^5*k2*k3^3 + 4*f6*g0*g1^2*g3^5*k2*k3^3 - 6*f5*g1^3*g3^5*k2*k3^3 + 2*f3^2*g2*g3^5*k2*k3^3 + 4*f6*g0^2*g2*g3^5*k2*k3^3 - 12*f5*g0*g1*g2*g3^5*k2*k3^3 - 8*f4*g1^2*g2*g3^5*k2*k3^3 - 4*f4*g0*g2^2*g3^5*k2*k3^3 - 2*f3*g1*g2^2*g3^5*k2*k3^3 + 4*f4*g0*g1*g3^6*k2*k3^3 + 2*f3*g1^2*g3^6*k2*k3^3 + 2*f3*g0*g2*g3^6*k2*k3^3 - 2*g1^3*g2*g3^6*k2*k3^3 - 2*g0*g1*g2^2*g3^6*k2*k3^3 + 64*f4*f5^4*k3^4 - 384*f4^2*f5^2*f6*k3^4 - 80*f3*f5^3*f6*k3^4 + 256*f4^3*f6^2*k3^4 + 192*f3*f4*f5*f6^2*k3^4 - 64*f3^2*f6^3*k3^4 - 40*f5^3*f6*g1*g2*k3^4 + 96*f4*f5*f6^2*g1*g2*k3^4 - 64*f3*f6^3*g1*g2*k3^4 + 16*f5^4*g2^2*k3^4 - 192*f4*f5^2*f6*g2^2*k3^4 + 192*f4^2*f6^2*g2^2*k3^4 + 48*f3*f5*f6^2*g2^2*k3^4 - 16*f6^3*g1^2*g2^2*k3^4 + 24*f5*f6^2*g1*g2^3*k3^4 - 24*f5^2*f6*g2^4*k3^4 + 48*f4*f6^2*g2^4*k3^4 + 4*f6^2*g2^6*k3^4 - 40*f5^3*f6*g0*g3*k3^4 + 96*f4*f5*f6^2*g0*g3*k3^4 - 64*f3*f6^3*g0*g3*k3^4 + 64*f5^4*g1*g3*k3^4 - 176*f4*f5^2*f6*g1*g3*k3^4 + 64*f4^2*f6^2*g1*g3*k3^4 + 96*f3*f5*f6^2*g1*g3*k3^4 + 128*f4*f5^3*g2*g3*k3^4 - 384*f4^2*f5*f6*g2*g3*k3^4 - 120*f3*f5^2*f6*g2*g3*k3^4 + 96*f3*f4*f6^2*g2*g3*k3^4 - 32*f6^3*g0*g1*g2*g3*k3^4 + 48*f5*f6^2*g1^2*g2*g3*k3^4 + 24*f5*f6^2*g0*g2^2*g3*k3^4 - 104*f5^2*f6*g1*g2^2*g3*k3^4 + 80*f4*f6^2*g1*g2^2*g3*k3^4 + 42*f5^3*g2^3*g3*k3^4 - 216*f4*f5*f6*g2^3*g3*k3^4 + 40*f3*f6^2*g2^3*g3*k3^4 + 24*f6^2*g1*g2^4*g3*k3^4 - 30*f5*f6*g2^5*g3*k3^4 - 96*f4^2*f5^2*g3^2*k3^4 - 20*f3*f5^3*g3^2*k3^4 + 128*f4^3*f6*g3^2*k3^4 + 96*f3*f4*f5*f6*g3^2*k3^4 - 48*f3^2*f6^2*g3^2*k3^4 - 16*f6^3*g0^2*g3^2*k3^4 + 48*f5*f6^2*g0*g1*g3^2*k3^4 - 36*f5^2*f6*g1^2*g3^2*k3^4 - 60*f5^2*f6*g0*g2*g3^2*k3^4 + 48*f4*f6^2*g0*g2*g3^2*k3^4 + 118*f5^3*g1*g2*g3^2*k3^4 - 128*f4*f5*f6*g1*g2*g3^2*k3^4 + 48*f4*f5^2*g2^2*g3^2*k3^4 - 36*f3*f5*f6*g2^2*g3^2*k3^4 + 12*f6^2*g1^2*g2^2*g3^2*k3^4 + 20*f6^2*g0*g2^3*g3^2*k3^4 - 74*f5*f6*g1*g2^3*g3^2*k3^4 + 33*f5^2*g2^4*g3^2*k3^4 - 36*f4*f6*g2^4*g3^2*k3^4 - 8*f6*g2^6*g3^2*k3^4 + 24*f4*f5*f6*g0*g3^3*k3^4 - 32*f3*f6^2*g0*g3^3*k3^4 - 44*f4*f5^2*g1*g3^3*k3^4 + 32*f4^2*f6*g1*g3^3*k3^4 + 48*f3*f5*f6*g1*g3^3*k3^4 - 96*f4^2*f5*g2*g3^3*k3^4 - 30*f3*f5^2*g2*g3^3*k3^4 + 48*f3*f4*f6*g2*g3^3*k3^4 + 8*f6^2*g0*g1*g2*g3^3*k3^4 - 12*f5*f6*g1^2*g2*g3^3*k3^4 - 24*f5*f6*g0*g2^2*g3^3*k3^4 + 70*f5^2*g1*g2^2*g3^3*k3^4 - 4*f4*f6*g1*g2^2*g3^3*k3^4 - 22*f4*f5*g2^3*g3^3*k3^4 + 10*f3*f6*g2^3*g3^3*k3^4 - 10*f6*g1*g2^4*g3^3*k3^4 + 8*f5*g2^5*g3^3*k3^4 + 16*f4^3*g3^4*k3^4 + 12*f3*f4*f5*g3^4*k3^4 - 12*f3^2*f6*g3^4*k3^4 - 4*f6^2*g0^2*g3^4*k3^4 + 12*f5*f6*g0*g1*g3^4*k3^4 - 9*f5^2*g1^2*g3^4*k3^4 + 12*f4*f6*g0*g2*g3^4*k3^4 - 38*f4*f5*g1*g2*g3^4*k3^4 + 12*f3*f6*g1*g2*g3^4*k3^4 - 12*f4^2*g2^2*g3^4*k3^4 - 12*f3*f5*g2^2*g3^4*k3^4 + 12*f5*g1*g2^3*g3^4*k3^4 - 8*f4*g2^4*g3^4*k3^4 - 4*f3*f6*g0*g3^5*k3^4 + 4*f4^2*g1*g3^5*k3^4 + 6*f3*f5*g1*g3^5*k3^4 + 6*f3*f4*g2*g3^5*k3^4 + 4*f6*g0*g1*g2*g3^5*k3^4 - 6*f5*g1^2*g2*g3^5*k3^4 - 6*f4*g1*g2^2*g3^5*k3^4 - f3^2*g3^6*k3^4 + 2*f3*g1*g2*g3^6*k3^4 - g1^2*g2^2*g3^6*k3^4 - 64*f1*f3*f5^2*k1^3*k4 - 256*f0*f4*f5^2*k1^3*k4 + 512*f0*f4^2*f6*k1^3*k4 - 320*f0*f3*f5*f6*k1^3*k4 - 64*f4*f5^2*g0^2*k1^3*k4 + 128*f4^2*f6*g0^2*k1^3*k4 - 80*f3*f5*f6*g0^2*k1^3*k4 - 32*f3*f5^2*g0*g1*k1^3*k4 + 64*f2*f5^2*g0*g2*k1^3*k4 + 64*f1*f5*f6*g0*g2*k1^3*k4 + 64*f0*f6^2*g0*g2*k1^3*k4 + 16*f6^2*g0^3*g2*k1^3*k4 - 32*f1*f5^2*g1*g2*k1^3*k4 - 160*f0*f5*f6*g1*g2*k1^3*k4 - 8*f5*f6*g0^2*g1*g2*k1^3*k4 - 64*f0*f5^2*g2^2*k1^3*k4 + 256*f0*f4*f6*g2^2*k1^3*k4 - 32*f5^2*g0^2*g2^2*k1^3*k4 + 64*f4*f6*g0^2*g2^2*k1^3*k4 + 32*f0*f6*g2^4*k1^3*k4 + 8*f6*g0^2*g2^4*k1^3*k4 - 32*f1*f5^2*g0*g3*k1^3*k4 - 160*f0*f5*f6*g0*g3*k1^3*k4 - 40*f5*f6*g0^3*g3*k1^3*k4 + 192*f0*f4*f6*g1*g3*k1^3*k4 - 16*f5^2*g0^2*g1*g3*k1^3*k4 + 48*f4*f6*g0^2*g1*g3*k1^3*k4 - 64*f1*f3*f5*g2*g3*k1^3*k4 - 256*f0*f4*f5*g2*g3*k1^3*k4 - 160*f0*f3*f6*g2*g3*k1^3*k4 - 64*f4*f5*g0^2*g2*g3*k1^3*k4 - 40*f3*f6*g0^2*g2*g3*k1^3*k4 - 32*f3*f5*g0*g1*g2*g3*k1^3*k4 + 80*f2*f5*g0*g2^2*g3*k1^3*k4 + 40*f1*f6*g0*g2^2*g3*k1^3*k4 - 40*f1*f5*g1*g2^2*g3*k1^3*k4 - 48*f0*f6*g1*g2^2*g3*k1^3*k4 + 8*f6*g0^2*g1*g2^2*g3*k1^3*k4 - 40*f0*f5*g2^3*g3*k1^3*k4 - 34*f5*g0^2*g2^3*g3*k1^3*k4 + 128*f0*f4^2*g3^2*k1^3*k4 - 80*f0*f3*f5*g3^2*k1^3*k4 + 32*f4^2*g0^2*g3^2*k1^3*k4 - 20*f3*f5*g0^2*g3^2*k1^3*k4 + 16*f2*f5*g0*g1*g3^2*k1^3*k4 + 8*f1*f6*g0*g1*g3^2*k1^3*k4 - 8*f1*f5*g1^2*g3^2*k1^3*k4 + 4*f6*g0^2*g1^2*g3^2*k1^3*k4 - 24*f1*f5*g0*g2*g3^2*k1^3*k4 - 64*f0*f6*g0*g2*g3^2*k1^3*k4 - 16*f6*g0^3*g2*g3^2*k1^3*k4 - 40*f0*f5*g1*g2*g3^2*k1^3*k4 - 30*f5*g0^2*g1*g2*g3^2*k1^3*k4 - 16*f1*f3*g2^2*g3^2*k1^3*k4 - 8*f3*g0*g1*g2^2*g3^2*k1^3*k4 + 24*f2*g0*g2^3*g3^2*k1^3*k4 - 12*f1*g1*g2^3*g3^2*k1^3*k4 + 4*f0*g2^4*g3^2*k1^3*k4 - 8*g0^2*g2^4*g3^2*k1^3*k4 - 16*f0*f5*g0*g3^3*k1^3*k4 - 4*f5*g0^3*g3^3*k1^3*k4 + 48*f0*f4*g1*g3^3*k1^3*k4 + 12*f4*g0^2*g1*g3^3*k1^3*k4 - 40*f0*f3*g2*g3^3*k1^3*k4 - 10*f3*g0^2*g2*g3^3*k1^3*k4 + 8*f2*g0*g1*g2*g3^3*k1^3*k4 - 4*f1*g1^2*g2*g3^3*k1^3*k4 - 2*f1*g0*g2^2*g3^3*k1^3*k4 - 12*f0*g1*g2^2*g3^3*k1^3*k4 - 10*g0^2*g1*g2^2*g3^3*k1^3*k4 + 2*f1*g0*g1*g3^4*k1^3*k4 - 8*f0*g0*g2*g3^4*k1^3*k4 - 2*g0^3*g2*g3^4*k1^3*k4 - 256*f1*f4*f5^2*k1^2*k2*k4 + 512*f0*f5^3*k1^2*k2*k4 + 256*f1*f4^2*f6*k1^2*k2*k4 - 160*f1*f3*f5*f6*k1^2*k2*k4 - 256*f0*f4*f5*f6*k1^2*k2*k4 - 256*f0*f3*f6^2*k1^2*k2*k4 + 128*f5^3*g0^2*k1^2*k2*k4 - 64*f4*f5*f6*g0^2*k1^2*k2*k4 - 64*f3*f6^2*g0^2*k1^2*k2*k4 - 128*f4*f5^2*g0*g1*k1^2*k2*k4 + 128*f4^2*f6*g0*g1*k1^2*k2*k4 - 80*f3*f5*f6*g0*g1*k1^2*k2*k4 + 128*f2*f5*f6*g0*g2*k1^2*k2*k4 + 64*f1*f6^2*g0*g2*k1^2*k2*k4 - 80*f1*f5*f6*g1*g2*k1^2*k2*k4 - 128*f0*f6^2*g1*g2*k1^2*k2*k4 - 8*f5*f6*g0*g1^2*g2*k1^2*k2*k4 - 64*f1*f5^2*g2^2*k1^2*k2*k4 + 128*f1*f4*f6*g2^2*k1^2*k2*k4 - 64*f0*f5*f6*g2^2*k1^2*k2*k4 - 32*f5^2*g0*g1*g2^2*k1^2*k2*k4 + 64*f4*f6*g0*g1*g2^2*k1^2*k2*k4 + 16*f1*f6*g2^4*k1^2*k2*k4 + 8*f6*g0*g1*g2^4*k1^2*k2*k4 + 64*f2*f5^2*g0*g3*k1^2*k2*k4 - 16*f1*f5*f6*g0*g3*k1^2*k2*k4 - 64*f0*f6^2*g0*g3*k1^2*k2*k4 - 16*f6^2*g0^3*g3*k1^2*k2*k4 - 64*f1*f5^2*g1*g3*k1^2*k2*k4 + 96*f1*f4*f6*g1*g3*k1^2*k2*k4 - 128*f0*f5*f6*g1*g3*k1^2*k2*k4 - 40*f5*f6*g0^2*g1*g3*k1^2*k2*k4 - 16*f5^2*g0*g1^2*g3*k1^2*k2*k4 + 48*f4*f6*g0*g1^2*g3*k1^2*k2*k4 - 256*f1*f4*f5*g2*g3*k1^2*k2*k4 + 768*f0*f5^2*g2*g3*k1^2*k2*k4 - 80*f1*f3*f6*g2*g3*k1^2*k2*k4 - 128*f0*f4*f6*g2*g3*k1^2*k2*k4 + 128*f5^2*g0^2*g2*g3*k1^2*k2*k4 - 32*f4*f6*g0^2*g2*g3*k1^2*k2*k4 - 128*f4*f5*g0*g1*g2*g3*k1^2*k2*k4 - 40*f3*f6*g0*g1*g2*g3*k1^2*k2*k4 + 8*f3*f5*g0*g2^2*g3*k1^2*k2*k4 + 80*f2*f6*g0*g2^2*g3*k1^2*k2*k4 - 24*f1*f6*g1*g2^2*g3*k1^2*k2*k4 + 8*f6*g0*g1^2*g2^2*g3*k1^2*k2*k4 - 60*f1*f5*g2^3*g3*k1^2*k2*k4 - 16*f0*f6*g2^3*g3*k1^2*k2*k4 + 4*f6*g0^2*g2^3*g3*k1^2*k2*k4 - 34*f5*g0*g1*g2^3*g3*k1^2*k2*k4 + 64*f1*f4^2*g3^2*k1^2*k2*k4 - 40*f1*f3*f5*g3^2*k1^2*k2*k4 - 64*f0*f4*f5*g3^2*k1^2*k2*k4 - 128*f0*f3*f6*g3^2*k1^2*k2*k4 - 16*f4*f5*g0^2*g3^2*k1^2*k2*k4 - 32*f3*f6*g0^2*g3^2*k1^2*k2*k4 + 32*f4^2*g0*g1*g3^2*k1^2*k2*k4 - 12*f3*f5*g0*g1*g3^2*k1^2*k2*k4 + 16*f2*f6*g0*g1*g3^2*k1^2*k2*k4 + 4*f6*g0*g1^3*g3^2*k1^2*k2*k4 + 96*f2*f5*g0*g2*g3^2*k1^2*k2*k4 + 16*f1*f6*g0*g2*g3^2*k1^2*k2*k4 - 84*f1*f5*g1*g2*g3^2*k1^2*k2*k4 - 128*f0*f6*g1*g2*g3^2*k1^2*k2*k4 - 24*f6*g0^2*g1*g2*g3^2*k1^2*k2*k4 - 22*f5*g0*g1^2*g2*g3^2*k1^2*k2*k4 - 32*f1*f4*g2^2*g3^2*k1^2*k2*k4 + 368*f0*f5*g2^2*g3^2*k1^2*k2*k4 + 12*f5*g0^2*g2^2*g3^2*k1^2*k2*k4 - 16*f4*g0*g1*g2^2*g3^2*k1^2*k2*k4 + 4*f3*g0*g2^3*g3^2*k1^2*k2*k4 - 10*f1*g2^4*g3^2*k1^2*k2*k4 - 8*g0*g1*g2^4*g3^2*k1^2*k2*k4 - 16*f0*f6*g0*g3^3*k1^2*k2*k4 - 4*f6*g0^3*g3^3*k1^2*k2*k4 + 24*f1*f4*g1*g3^3*k1^2*k2*k4 - 32*f0*f5*g1*g3^3*k1^2*k2*k4 - 20*f5*g0^2*g1*g3^3*k1^2*k2*k4 + 12*f4*g0*g1^2*g3^3*k1^2*k2*k4 - 20*f1*f3*g2*g3^3*k1^2*k2*k4 - 32*f0*f4*g2*g3^3*k1^2*k2*k4 - 8*f4*g0^2*g2*g3^3*k1^2*k2*k4 - 6*f3*g0*g1*g2*g3^3*k1^2*k2*k4 + 36*f2*g0*g2^2*g3^3*k1^2*k2*k4 - 22*f1*g1*g2^2*g3^3*k1^2*k2*k4 - 6*g0*g1^2*g2^2*g3^3*k1^2*k2*k4 + 60*f0*g2^3*g3^3*k1^2*k2*k4 - 10*g0^2*g2^3*g3^3*k1^2*k2*k4 - 16*f0*f3*g3^4*k1^2*k2*k4 - 4*f3*g0^2*g3^4*k1^2*k2*k4 + 4*f2*g0*g1*g3^4*k1^2*k2*k4 + 2*f1*g0*g2*g3^4*k1^2*k2*k4 - 24*f0*g1*g2*g3^4*k1^2*k2*k4 - 12*g0^2*g1*g2*g3^4*k1^2*k2*k4 + 64*f1*f5^3*k1*k2^2*k4 - 128*f1*f4*f5*f6*k1*k2^2*k4 + 640*f0*f5^2*f6*k1*k2^2*k4 - 128*f1*f3*f6^2*k1*k2^2*k4 - 256*f0*f4*f6^2*k1*k2^2*k4 + 160*f5^2*f6*g0^2*k1*k2^2*k4 - 64*f4*f6^2*g0^2*k1*k2^2*k4 + 32*f5^3*g0*g1*k1*k2^2*k4 - 64*f4*f5*f6*g0*g1*k1*k2^2*k4 - 64*f3*f6^2*g0*g1*k1*k2^2*k4 - 128*f4*f5^2*g0*g2*k1*k2^2*k4 + 128*f4^2*f6*g0*g2*k1*k2^2*k4 + 16*f3*f5*f6*g0*g2*k1*k2^2*k4 + 64*f2*f6^2*g0*g2*k1*k2^2*k4 - 64*f1*f6^2*g1*g2*k1*k2^2*k4 - 16*f6^2*g0*g1^2*g2*k1*k2^2*k4 - 32*f1*f5*f6*g2^2*k1*k2^2*k4 - 64*f0*f6^2*g2^2*k1*k2^2*k4 + 16*f6^2*g0^2*g2^2*k1*k2^2*k4 - 8*f5*f6*g0*g1*g2^2*k1*k2^2*k4 - 32*f5^2*g0*g2^3*k1*k2^2*k4 + 64*f4*f6*g0*g2^3*k1*k2^2*k4 + 8*f6*g0*g2^5*k1*k2^2*k4 + 128*f2*f5*f6*g0*g3*k1*k2^2*k4 - 64*f1*f5*f6*g1*g3*k1*k2^2*k4 - 128*f0*f6^2*g1*g3*k1*k2^2*k4 - 32*f6^2*g0^2*g1*g3*k1*k2^2*k4 + 96*f1*f5^2*g2*g3*k1*k2^2*k4 - 64*f1*f4*f6*g2*g3*k1*k2^2*k4 + 640*f0*f5*f6*g2*g3*k1*k2^2*k4 + 136*f5*f6*g0^2*g2*g3*k1*k2^2*k4 + 16*f5^2*g0*g1*g2*g3*k1*k2^2*k4 + 16*f4*f6*g0*g1*g2*g3*k1*k2^2*k4 - 128*f4*f5*g0*g2^2*g3*k1*k2^2*k4 + 24*f3*f6*g0*g2^2*g3*k1*k2^2*k4 - 8*f1*f6*g2^3*g3*k1*k2^2*k4 + 12*f6*g0*g1*g2^3*g3*k1*k2^2*k4 - 34*f5*g0*g2^4*g3*k1*k2^2*k4 - 32*f1*f4*f5*g3^2*k1*k2^2*k4 + 160*f0*f5^2*g3^2*k1*k2^2*k4 - 64*f1*f3*f6*g3^2*k1*k2^2*k4 - 128*f0*f4*f6*g3^2*k1*k2^2*k4 - 8*f5^2*g0^2*g3^2*k1*k2^2*k4 - 32*f4*f6*g0^2*g3^2*k1*k2^2*k4 - 16*f4*f5*g0*g1*g3^2*k1*k2^2*k4 - 16*f3*f6*g0*g1*g3^2*k1*k2^2*k4 + 32*f4^2*g0*g2*g3^2*k1*k2^2*k4 + 4*f3*f5*g0*g2*g3^2*k1*k2^2*k4 + 96*f2*f6*g0*g2*g3^2*k1*k2^2*k4 - 64*f1*f6*g1*g2*g3^2*k1*k2^2*k4 - 4*f6*g0*g1^2*g2*g3^2*k1*k2^2*k4 + 40*f1*f5*g2^2*g3^2*k1*k2^2*k4 + 128*f0*f6*g2^2*g3^2*k1*k2^2*k4 + 28*f6*g0^2*g2^2*g3^2*k1*k2^2*k4 - 18*f5*g0*g1*g2^2*g3^2*k1*k2^2*k4 - 16*f4*g0*g2^3*g3^2*k1*k2^2*k4 - 8*g0*g2^5*g3^2*k1*k2^2*k4 + 32*f2*f5*g0*g3^3*k1*k2^2*k4 + 8*f1*f6*g0*g3^3*k1*k2^2*k4 - 16*f1*f5*g1*g3^3*k1*k2^2*k4 - 64*f0*f6*g1*g3^3*k1*k2^2*k4 - 12*f6*g0^2*g1*g3^3*k1*k2^2*k4 - 8*f5*g0*g1^2*g3^3*k1*k2^2*k4 - 16*f1*f4*g2*g3^3*k1*k2^2*k4 + 160*f0*f5*g2*g3^3*k1*k2^2*k4 - 24*f5*g0^2*g2*g3^3*k1*k2^2*k4 + 4*f4*g0*g1*g2*g3^3*k1*k2^2*k4 + 6*f3*g0*g2^2*g3^3*k1*k2^2*k4 + 6*f1*g2^3*g3^3*k1*k2^2*k4 - 6*g0*g1*g2^3*g3^3*k1*k2^2*k4 - 8*f1*f3*g3^4*k1*k2^2*k4 - 16*f0*f4*g3^4*k1*k2^2*k4 - 4*f4*g0^2*g3^4*k1*k2^2*k4 + 20*f2*g0*g2*g3^4*k1*k2^2*k4 - 12*f1*g1*g2*g3^4*k1*k2^2*k4 - 4*g0*g1^2*g2*g3^4*k1*k2^2*k4 + 36*f0*g2^2*g3^4*k1*k2^2*k4 - 12*g0^2*g2^2*g3^4*k1*k2^2*k4 + 2*f1*g0*g3^5*k1*k2^2*k4 - 8*f0*g1*g3^5*k1*k2^2*k4 - 2*g0^2*g1*g3^5*k1*k2^2*k4 + 64*f1*f5^2*f6*k2^3*k4 - 128*f1*f4*f6^2*k2^3*k4 + 256*f0*f5*f6^2*k2^3*k4 + 64*f5*f6^2*g0^2*k2^3*k4 + 32*f5^2*f6*g0*g1*k2^3*k4 - 64*f4*f6^2*g0*g1*k2^3*k4 - 32*f1*f6^2*g2^2*k2^3*k4 - 16*f6^2*g0*g1*g2^2*k2^3*k4 - 128*f4*f5^2*g0*g3*k2^3*k4 + 128*f4^2*f6*g0*g3*k2^3*k4 + 16*f3*f5*f6*g0*g3*k2^3*k4 + 64*f2*f6^2*g0*g3*k2^3*k4 - 64*f1*f6^2*g1*g3*k2^3*k4 - 16*f6^2*g0*g1^2*g3*k2^3*k4 + 64*f1*f5*f6*g2*g3*k2^3*k4 + 128*f0*f6^2*g2*g3*k2^3*k4 + 64*f6^2*g0^2*g2*g3*k2^3*k4 + 40*f5*f6*g0*g1*g2*g3*k2^3*k4 - 40*f5^2*g0*g2^2*g3*k2^3*k4 + 80*f4*f6*g0*g2^2*g3*k2^3*k4 + 12*f6*g0*g2^4*g3*k2^3*k4 + 16*f1*f5^2*g3^2*k2^3*k4 - 64*f1*f4*f6*g3^2*k2^3*k4 + 128*f0*f5*f6*g3^2*k2^3*k4 - 8*f5*f6*g0^2*g3^2*k2^3*k4 - 32*f5^2*g0*g1*g3^2*k2^3*k4 + 32*f4*f6*g0*g1*g3^2*k2^3*k4 - 128*f4*f5*g0*g2*g3^2*k2^3*k4 + 8*f3*f6*g0*g2*g3^2*k2^3*k4 + 20*f6*g0*g1*g2^2*g3^2*k2^3*k4 - 42*f5*g0*g2^3*g3^2*k2^3*k4 + 32*f4^2*g0*g3^3*k2^3*k4 + 4*f3*f5*g0*g3^3*k2^3*k4 + 32*f2*f6*g0*g3^3*k2^3*k4 - 32*f1*f6*g1*g3^3*k2^3*k4 - 4*f6*g0*g1^2*g3^3*k2^3*k4 + 16*f1*f5*g2*g3^3*k2^3*k4 + 64*f0*f6*g2*g3^3*k2^3*k4 + 4*f6*g0^2*g2*g3^3*k2^3*k4 - 30*f5*g0*g1*g2*g3^3*k2^3*k4 - 12*f4*g0*g2^2*g3^3*k2^3*k4 - 8*g0*g2^4*g3^3*k2^3*k4 - 8*f1*f4*g3^4*k2^3*k4 + 16*f0*f5*g3^4*k2^3*k4 - 8*f5*g0^2*g3^4*k2^3*k4 + 12*f4*g0*g1*g3^4*k2^3*k4 + 2*f3*g0*g2*g3^4*k2^3*k4 + 2*f1*g2^2*g3^4*k2^3*k4 - 4*g0*g1*g2^2*g3^4*k2^3*k4 + 4*f2*g0*g3^5*k2^3*k4 - 4*f1*g1*g3^5*k2^3*k4 + 8*f0*g2*g3^5*k2^3*k4 - 4*g0^2*g2*g3^5*k2^3*k4 - 512*f2*f4*f5^2*k1^2*k3*k4 + 128*f1*f5^3*k1^2*k3*k4 + 512*f2*f4^2*f6*k1^2*k3*k4 - 64*f2*f3*f5*f6*k1^2*k3*k4 - 256*f1*f4*f5*f6*k1^2*k3*k4 + 256*f0*f5^2*f6*k1^2*k3*k4 + 64*f1*f3*f6^2*k1^2*k3*k4 - 256*f0*f4*f6^2*k1^2*k3*k4 + 64*f5^2*f6*g0^2*k1^2*k3*k4 - 64*f4*f6^2*g0^2*k1^2*k3*k4 + 64*f5^3*g0*g1*k1^2*k3*k4 - 128*f4*f5*f6*g0*g1*k1^2*k3*k4 + 32*f3*f6^2*g0*g1*k1^2*k3*k4 - 128*f4*f5^2*g1^2*k1^2*k3*k4 + 128*f4^2*f6*g1^2*k1^2*k3*k4 - 16*f3*f5*f6*g1^2*k1^2*k3*k4 + 256*f4*f5^2*g0*g2*k1^2*k3*k4 - 256*f4^2*f6*g0*g2*k1^2*k3*k4 + 96*f3*f5*f6*g0*g2*k1^2*k3*k4 - 32*f2*f5*f6*g1*g2*k1^2*k3*k4 + 32*f1*f6^2*g1*g2*k1^2*k3*k4 + 16*f6^2*g0*g1^2*g2*k1^2*k3*k4 - 8*f5*f6*g1^3*g2*k1^2*k3*k4 - 128*f2*f5^2*g2^2*k1^2*k3*k4 + 256*f2*f4*f6*g2^2*k1^2*k3*k4 - 64*f1*f5*f6*g2^2*k1^2*k3*k4 - 64*f0*f6^2*g2^2*k1^2*k3*k4 - 64*f6^2*g0^2*g2^2*k1^2*k3*k4 + 16*f5*f6*g0*g1*g2^2*k1^2*k3*k4 - 32*f5^2*g1^2*g2^2*k1^2*k3*k4 + 64*f4*f6*g1^2*g2^2*k1^2*k3*k4 + 64*f5^2*g0*g2^3*k1^2*k3*k4 - 128*f4*f6*g0*g2^3*k1^2*k3*k4 + 32*f2*f6*g2^4*k1^2*k3*k4 + 8*f6*g1^2*g2^4*k1^2*k3*k4 - 16*f6*g0*g2^5*k1^2*k3*k4 - 32*f2*f5*f6*g0*g3*k1^2*k3*k4 + 32*f1*f6^2*g0*g3*k1^2*k3*k4 - 64*f2*f5^2*g1*g3*k1^2*k3*k4 + 192*f2*f4*f6*g1*g3*k1^2*k3*k4 - 64*f1*f5*f6*g1*g3*k1^2*k3*k4 - 64*f0*f6^2*g1*g3*k1^2*k3*k4 - 40*f5*f6*g0*g1^2*g3*k1^2*k3*k4 - 16*f5^2*g1^3*g3*k1^2*k3*k4 + 48*f4*f6*g1^3*g3*k1^2*k3*k4 - 512*f2*f4*f5*g2*g3*k1^2*k3*k4 + 192*f1*f5^2*g2*g3*k1^2*k3*k4 - 32*f2*f3*f6*g2*g3*k1^2*k3*k4 - 128*f1*f4*f6*g2*g3*k1^2*k3*k4 + 256*f0*f5*f6*g2*g3*k1^2*k3*k4 + 112*f5*f6*g0^2*g2*g3*k1^2*k3*k4 + 96*f5^2*g0*g1*g2*g3*k1^2*k3*k4 - 160*f4*f6*g0*g1*g2*g3*k1^2*k3*k4 - 128*f4*f5*g1^2*g2*g3*k1^2*k3*k4 - 8*f3*f6*g1^2*g2*g3*k1^2*k3*k4 + 288*f4*f5*g0*g2^2*g3*k1^2*k3*k4 + 24*f3*f6*g0*g2^2*g3*k1^2*k3*k4 - 8*f3*f5*g1*g2^2*g3*k1^2*k3*k4 + 32*f2*f6*g1*g2^2*g3*k1^2*k3*k4 + 8*f6*g1^3*g2^2*g3*k1^2*k3*k4 - 120*f2*f5*g2^3*g3*k1^2*k3*k4 - 40*f1*f6*g2^3*g3*k1^2*k3*k4 - 16*f6*g0*g1*g2^3*g3*k1^2*k3*k4 - 34*f5*g1^2*g2^3*g3*k1^2*k3*k4 + 68*f5*g0*g2^4*g3*k1^2*k3*k4 + 128*f2*f4^2*g3^2*k1^2*k3*k4 - 16*f2*f3*f5*g3^2*k1^2*k3*k4 - 64*f1*f4*f5*g3^2*k1^2*k3*k4 + 64*f0*f5^2*g3^2*k1^2*k3*k4 + 32*f1*f3*f6*g3^2*k1^2*k3*k4 - 128*f0*f4*f6*g3^2*k1^2*k3*k4 + 16*f5^2*g0^2*g3^2*k1^2*k3*k4 - 32*f4*f6*g0^2*g3^2*k1^2*k3*k4 - 8*f3*f6*g0*g1*g3^2*k1^2*k3*k4 + 32*f4^2*g1^2*g3^2*k1^2*k3*k4 - 12*f3*f5*g1^2*g3^2*k1^2*k3*k4 + 16*f2*f6*g1^2*g3^2*k1^2*k3*k4 + 4*f6*g1^4*g3^2*k1^2*k3*k4 - 64*f4^2*g0*g2*g3^2*k1^2*k3*k4 + 16*f3*f5*g0*g2*g3^2*k1^2*k3*k4 - 16*f2*f6*g0*g2*g3^2*k1^2*k3*k4 - 72*f2*f5*g1*g2*g3^2*k1^2*k3*k4 - 16*f1*f6*g1*g2*g3^2*k1^2*k3*k4 - 16*f6*g0*g1^2*g2*g3^2*k1^2*k3*k4 - 22*f5*g1^3*g2*g3^2*k1^2*k3*k4 - 64*f2*f4*g2^2*g3^2*k1^2*k3*k4 + 80*f1*f5*g2^2*g3^2*k1^2*k3*k4 + 32*f0*f6*g2^2*g3^2*k1^2*k3*k4 + 12*f6*g0^2*g2^2*g3^2*k1^2*k3*k4 + 52*f5*g0*g1*g2^2*g3^2*k1^2*k3*k4 - 16*f4*g1^2*g2^2*g3^2*k1^2*k3*k4 + 48*f4*g0*g2^3*g3^2*k1^2*k3*k4 - 4*f3*g1*g2^3*g3^2*k1^2*k3*k4 - 20*f2*g2^4*g3^2*k1^2*k3*k4 - 8*g1^2*g2^4*g3^2*k1^2*k3*k4 + 16*g0*g2^5*g3^2*k1^2*k3*k4 + 8*f1*f6*g0*g3^3*k1^2*k3*k4 + 48*f2*f4*g1*g3^3*k1^2*k3*k4 - 16*f1*f5*g1*g3^3*k1^2*k3*k4 - 32*f0*f6*g1*g3^3*k1^2*k3*k4 - 16*f6*g0^2*g1*g3^3*k1^2*k3*k4 - 12*f5*g0*g1^2*g3^3*k1^2*k3*k4 + 12*f4*g1^3*g3^3*k1^2*k3*k4 - 8*f2*f3*g2*g3^3*k1^2*k3*k4 - 32*f1*f4*g2*g3^3*k1^2*k3*k4 + 64*f0*f5*g2*g3^3*k1^2*k3*k4 + 20*f5*g0^2*g2*g3^3*k1^2*k3*k4 - 24*f4*g0*g1*g2*g3^3*k1^2*k3*k4 - 6*f3*g1^2*g2*g3^3*k1^2*k3*k4 + 2*f3*g0*g2^2*g3^3*k1^2*k3*k4 - 8*f2*g1*g2^2*g3^3*k1^2*k3*k4 - 6*g1^3*g2^2*g3^3*k1^2*k3*k4 + 6*f1*g2^3*g3^3*k1^2*k3*k4 + 4*g0*g1*g2^3*g3^3*k1^2*k3*k4 + 4*f1*f3*g3^4*k1^2*k3*k4 - 16*f0*f4*g3^4*k1^2*k3*k4 - 4*f4*g0^2*g3^4*k1^2*k3*k4 - 4*f3*g0*g1*g3^4*k1^2*k3*k4 + 4*f2*g1^2*g3^4*k1^2*k3*k4 - 6*f1*g1*g2*g3^4*k1^2*k3*k4 - 8*g0*g1^2*g2*g3^4*k1^2*k3*k4 + 12*f0*g2^2*g3^4*k1^2*k3*k4 + 4*g0^2*g2^2*g3^4*k1^2*k3*k4 - 4*f0*g1*g3^5*k1^2*k3*k4 - 2*g0^2*g1*g3^5*k1^2*k3*k4 - 256*f3*f4*f5^2*k1*k2*k3*k4 + 128*f2*f5^3*k1*k2*k3*k4 + 256*f3*f4^2*f6*k1*k2*k3*k4 + 32*f3^2*f5*f6*k1*k2*k3*k4 - 256*f2*f4*f5*f6*k1*k2*k3*k4 + 128*f1*f5^2*f6*k1*k2*k3*k4 - 128*f2*f3*f6^2*k1*k2*k3*k4 - 128*f1*f4*f6^2*k1*k2*k3*k4 + 384*f0*f5*f6^2*k1*k2*k3*k4 + 96*f5*f6^2*g0^2*k1*k2*k3*k4 + 64*f5^2*f6*g0*g1*k1*k2*k3*k4 - 64*f4*f6^2*g0*g1*k1*k2*k3*k4 + 32*f5^3*g1^2*k1*k2*k3*k4 - 64*f4*f5*f6*g1^2*k1*k2*k3*k4 - 32*f3*f6^2*g1^2*k1*k2*k3*k4 + 64*f3*f6^2*g0*g2*k1*k2*k3*k4 - 128*f4*f5^2*g1*g2*k1*k2*k3*k4 + 128*f4^2*f6*g1*g2*k1*k2*k3*k4 + 32*f3*f5*f6*g1*g2*k1*k2*k3*k4 - 64*f2*f6^2*g1*g2*k1*k2*k3*k4 - 16*f6^2*g1^3*g2*k1*k2*k3*k4 - 64*f3*f5^2*g2^2*k1*k2*k3*k4 + 128*f3*f4*f6*g2^2*k1*k2*k3*k4 - 64*f2*f5*f6*g2^2*k1*k2*k3*k4 - 32*f1*f6^2*g2^2*k1*k2*k3*k4 + 16*f6^2*g0*g1*g2^2*k1*k2*k3*k4 - 8*f5*f6*g1^2*g2^2*k1*k2*k3*k4 - 32*f5^2*g1*g2^3*k1*k2*k3*k4 + 64*f4*f6*g1*g2^3*k1*k2*k3*k4 + 16*f3*f6*g2^4*k1*k2*k3*k4 + 8*f6*g1*g2^5*k1*k2*k3*k4 + 384*f4*f5^2*g0*g3*k1*k2*k3*k4 - 384*f4^2*f6*g0*g3*k1*k2*k3*k4 + 160*f3*f5*f6*g0*g3*k1*k2*k3*k4 - 64*f2*f6^2*g0*g3*k1*k2*k3*k4 - 64*f3*f5^2*g1*g3*k1*k2*k3*k4 + 96*f3*f4*f6*g1*g3*k1*k2*k3*k4 - 16*f6^2*g0*g1^2*g3*k1*k2*k3*k4 - 256*f3*f4*f5*g2*g3*k1*k2*k3*k4 + 192*f2*f5^2*g2*g3*k1*k2*k3*k4 + 16*f3^2*f6*g2*g3*k1*k2*k3*k4 - 128*f2*f4*f6*g2*g3*k1*k2*k3*k4 + 128*f1*f5*f6*g2*g3*k1*k2*k3*k4 + 192*f0*f6^2*g2*g3*k1*k2*k3*k4 - 16*f6^2*g0^2*g2*g3*k1*k2*k3*k4 + 112*f5*f6*g0*g1*g2*g3*k1*k2*k3*k4 + 16*f5^2*g1^2*g2*g3*k1*k2*k3*k4 + 16*f4*f6*g1^2*g2*g3*k1*k2*k3*k4 + 144*f5^2*g0*g2^2*g3*k1*k2*k3*k4 - 224*f4*f6*g0*g2^2*g3*k1*k2*k3*k4 - 128*f4*f5*g1*g2^2*g3*k1*k2*k3*k4 + 40*f3*f6*g1*g2^2*g3*k1*k2*k3*k4 - 68*f3*f5*g2^3*g3*k1*k2*k3*k4 - 16*f2*f6*g2^3*g3*k1*k2*k3*k4 + 12*f6*g1^2*g2^3*g3*k1*k2*k3*k4 - 32*f6*g0*g2^4*g3*k1*k2*k3*k4 - 34*f5*g1*g2^4*g3*k1*k2*k3*k4 + 64*f3*f4^2*g3^2*k1*k2*k3*k4 + 8*f3^2*f5*g3^2*k1*k2*k3*k4 - 64*f2*f4*f5*g3^2*k1*k2*k3*k4 + 32*f1*f5^2*g3^2*k1*k2*k3*k4 - 64*f2*f3*f6*g3^2*k1*k2*k3*k4 - 64*f1*f4*f6*g3^2*k1*k2*k3*k4 + 192*f0*f5*f6*g3^2*k1*k2*k3*k4 + 120*f5*f6*g0^2*g3^2*k1*k2*k3*k4 + 64*f5^2*g0*g1*g3^2*k1*k2*k3*k4 - 208*f4*f6*g0*g1*g3^2*k1*k2*k3*k4 - 16*f4*f5*g1^2*g3^2*k1*k2*k3*k4 - 8*f3*f6*g1^2*g3^2*k1*k2*k3*k4 + 384*f4*f5*g0*g2*g3^2*k1*k2*k3*k4 + 112*f3*f6*g0*g2*g3^2*k1*k2*k3*k4 + 32*f4^2*g1*g2*g3^2*k1*k2*k3*k4 - 56*f3*f5*g1*g2*g3^2*k1*k2*k3*k4 - 32*f2*f6*g1*g2*g3^2*k1*k2*k3*k4 - 4*f6*g1^3*g2*g3^2*k1*k2*k3*k4 - 32*f3*f4*g2^2*g3^2*k1*k2*k3*k4 + 80*f2*f5*g2^2*g3^2*k1*k2*k3*k4 + 16*f1*f6*g2^2*g3^2*k1*k2*k3*k4 - 4*f6*g0*g1*g2^2*g3^2*k1*k2*k3*k4 - 18*f5*g1^2*g2^2*g3^2*k1*k2*k3*k4 + 134*f5*g0*g2^3*g3^2*k1*k2*k3*k4 - 16*f4*g1*g2^3*g3^2*k1*k2*k3*k4 - 14*f3*g2^4*g3^2*k1*k2*k3*k4 - 8*g1*g2^5*g3^2*k1*k2*k3*k4 - 96*f4^2*g0*g3^3*k1*k2*k3*k4 + 36*f3*f5*g0*g3^3*k1*k2*k3*k4 - 16*f2*f6*g0*g3^3*k1*k2*k3*k4 + 24*f3*f4*g1*g3^3*k1*k2*k3*k4 - 24*f6*g0*g1^2*g3^3*k1*k2*k3*k4 - 8*f5*g1^3*g3^3*k1*k2*k3*k4 + 4*f3^2*g2*g3^3*k1*k2*k3*k4 - 32*f2*f4*g2*g3^3*k1*k2*k3*k4 + 32*f1*f5*g2*g3^3*k1*k2*k3*k4 + 96*f0*f6*g2*g3^3*k1*k2*k3*k4 + 44*f6*g0^2*g2*g3^3*k1*k2*k3*k4 + 66*f5*g0*g1*g2*g3^3*k1*k2*k3*k4 + 4*f4*g1^2*g2*g3^3*k1*k2*k3*k4 + 40*f4*g0*g2^2*g3^3*k1*k2*k3*k4 - 6*f3*g1*g2^2*g3^3*k1*k2*k3*k4 + 12*f2*g2^3*g3^3*k1*k2*k3*k4 - 6*g1^2*g2^3*g3^3*k1*k2*k3*k4 + 22*g0*g2^4*g3^3*k1*k2*k3*k4 - 8*f2*f3*g3^4*k1*k2*k3*k4 - 8*f1*f4*g3^4*k1*k2*k3*k4 + 24*f0*f5*g3^4*k1*k2*k3*k4 + 14*f5*g0^2*g3^4*k1*k2*k3*k4 - 48*f4*g0*g1*g3^4*k1*k2*k3*k4 + 22*f3*g0*g2*g3^4*k1*k2*k3*k4 - 4*f2*g1*g2*g3^4*k1*k2*k3*k4 - 4*g1^3*g2*g3^4*k1*k2*k3*k4 + 6*f1*g2^2*g3^4*k1*k2*k3*k4 + 4*g0*g1*g2^2*g3^4*k1*k2*k3*k4 - 6*g0*g1^2*g3^5*k1*k2*k3*k4 + 12*f0*g2*g3^5*k1*k2*k3*k4 + 6*g0^2*g2*g3^5*k1*k2*k3*k4 + 128*f2*f5^2*f6*k2^2*k3*k4 - 256*f2*f4*f6^2*k2^2*k3*k4 + 64*f1*f5*f6^2*k2^2*k3*k4 + 256*f0*f6^3*k2^2*k3*k4 + 64*f6^3*g0^2*k2^2*k3*k4 + 32*f5*f6^2*g0*g1*k2^2*k3*k4 + 32*f5^2*f6*g1^2*k2^2*k3*k4 - 64*f4*f6^2*g1^2*k2^2*k3*k4 + 64*f5^2*f6*g0*g2*k2^2*k3*k4 - 128*f4*f6^2*g0*g2*k2^2*k3*k4 - 64*f2*f6^2*g2^2*k2^2*k3*k4 - 16*f6^2*g1^2*g2^2*k2^2*k3*k4 - 32*f6^2*g0*g2^3*k2^2*k3*k4 - 64*f5^3*g0*g3*k2^2*k3*k4 + 128*f4*f5*f6*g0*g3*k2^2*k3*k4 + 128*f3*f6^2*g0*g3*k2^2*k3*k4 - 128*f4*f5^2*g1*g3*k2^2*k3*k4 + 128*f4^2*f6*g1*g3*k2^2*k3*k4 + 16*f3*f5*f6*g1*g3*k2^2*k3*k4 - 64*f2*f6^2*g1*g3*k2^2*k3*k4 - 16*f6^2*g1^3*g3*k2^2*k3*k4 + 128*f2*f5*f6*g2*g3*k2^2*k3*k4 + 32*f1*f6^2*g2*g3*k2^2*k3*k4 + 48*f6^2*g0*g1*g2*g3*k2^2*k3*k4 + 40*f5*f6*g1^2*g2*g3*k2^2*k3*k4 + 120*f5*f6*g0*g2^2*g3*k2^2*k3*k4 - 40*f5^2*g1*g2^2*g3*k2^2*k3*k4 + 80*f4*f6*g1*g2^2*g3*k2^2*k3*k4 + 12*f6*g1*g2^4*g3*k2^2*k3*k4 + 32*f2*f5^2*g3^2*k2^2*k3*k4 - 128*f2*f4*f6*g3^2*k2^2*k3*k4 + 32*f1*f5*f6*g3^2*k2^2*k3*k4 + 192*f0*f6^2*g3^2*k2^2*k3*k4 + 64*f6^2*g0^2*g3^2*k2^2*k3*k4 + 16*f5*f6*g0*g1*g3^2*k2^2*k3*k4 - 32*f5^2*g1^2*g3^2*k2^2*k3*k4 + 32*f4*f6*g1^2*g3^2*k2^2*k3*k4 - 88*f5^2*g0*g2*g3^2*k2^2*k3*k4 + 16*f4*f6*g0*g2*g3^2*k2^2*k3*k4 - 128*f4*f5*g1*g2*g3^2*k2^2*k3*k4 + 8*f3*f6*g1*g2*g3^2*k2^2*k3*k4 + 20*f6*g1^2*g2^2*g3^2*k2^2*k3*k4 + 24*f6*g0*g2^3*g3^2*k2^2*k3*k4 - 42*f5*g1*g2^3*g3^2*k2^2*k3*k4 + 32*f4*f5*g0*g3^3*k2^2*k3*k4 + 64*f3*f6*g0*g3^3*k2^2*k3*k4 + 32*f4^2*g1*g3^3*k2^2*k3*k4 + 4*f3*f5*g1*g3^3*k2^2*k3*k4 - 32*f2*f6*g1*g3^3*k2^2*k3*k4 - 4*f6*g1^3*g3^3*k2^2*k3*k4 + 32*f2*f5*g2*g3^3*k2^2*k3*k4 + 16*f1*f6*g2*g3^3*k2^2*k3*k4 + 24*f6*g0*g1*g2*g3^3*k2^2*k3*k4 - 30*f5*g1^2*g2*g3^3*k2^2*k3*k4 - 26*f5*g0*g2^2*g3^3*k2^2*k3*k4 - 12*f4*g1*g2^2*g3^3*k2^2*k3*k4 - 8*g1*g2^4*g3^3*k2^2*k3*k4 - 16*f2*f4*g3^4*k2^2*k3*k4 + 4*f1*f5*g3^4*k2^2*k3*k4 + 48*f0*f6*g3^4*k2^2*k3*k4 + 12*f6*g0^2*g3^4*k2^2*k3*k4 + 12*f4*g1^2*g3^4*k2^2*k3*k4 + 12*f4*g0*g2*g3^4*k2^2*k3*k4 + 2*f3*g1*g2*g3^4*k2^2*k3*k4 + 4*f2*g2^2*g3^4*k2^2*k3*k4 - 4*g1^2*g2^2*g3^4*k2^2*k3*k4 - 2*g0*g2^3*g3^4*k2^2*k3*k4 + 8*f3*g0*g3^5*k2^2*k3*k4 - 4*f2*g1*g3^5*k2^2*k3*k4 + 2*f1*g2*g3^5*k2^2*k3*k4 + 2*g0*g1*g2*g3^5*k2^2*k3*k4 + 4*f0*g3^6*k2^2*k3*k4 - 512*f4^2*f5^2*k1*k3^2*k4 + 64*f3*f5^3*k1*k3^2*k4 + 512*f4^3*f6*k1*k3^2*k4 - 64*f3*f4*f5*f6*k1*k3^2*k4 - 128*f3^2*f6^2*k1*k3^2*k4 - 128*f5^2*f6*g0*g2*k1*k3^2*k4 + 320*f4*f6^2*g0*g2*k1*k3^2*k4 + 32*f5^3*g1*g2*k1*k3^2*k4 - 32*f4*f5*f6*g1*g2*k1*k3^2*k4 - 128*f3*f6^2*g1*g2*k1*k3^2*k4 - 256*f4*f5^2*g2^2*k1*k3^2*k4 + 384*f4^2*f6*g2^2*k1*k3^2*k4 - 16*f3*f5*f6*g2^2*k1*k3^2*k4 - 32*f6^2*g1^2*g2^2*k1*k3^2*k4 + 80*f6^2*g0*g2^3*k1*k3^2*k4 - 8*f5*f6*g1*g2^3*k1*k3^2*k4 - 32*f5^2*g2^4*k1*k3^2*k4 + 96*f4*f6*g2^4*k1*k3^2*k4 + 8*f6*g2^6*k1*k3^2*k4 + 32*f5^3*g0*g3*k1*k3^2*k4 - 32*f4*f5*f6*g0*g3*k1*k3^2*k4 - 128*f3*f6^2*g0*g3*k1*k3^2*k4 + 128*f4*f5^2*g1*g3*k1*k3^2*k4 - 64*f4^2*f6*g1*g3*k1*k3^2*k4 + 96*f3*f5*f6*g1*g3*k1*k3^2*k4 - 512*f4^2*f5*g2*g3*k1*k3^2*k4 + 96*f3*f5^2*g2*g3*k1*k3^2*k4 - 32*f3*f4*f6*g2*g3*k1*k3^2*k4 + 48*f5*f6*g1^2*g2*g3*k1*k3^2*k4 - 112*f5*f6*g0*g2^2*g3*k1*k3^2*k4 + 104*f5^2*g1*g2^2*g3*k1*k3^2*k4 - 96*f4*f6*g1*g2^2*g3*k1*k3^2*k4 - 264*f4*f5*g2^3*g3*k1*k3^2*k4 + 16*f3*f6*g2^3*g3*k1*k3^2*k4 - 8*f6*g1*g2^4*g3*k1*k3^2*k4 - 34*f5*g2^5*g3*k1*k3^2*k4 + 128*f4^3*g3^2*k1*k3^2*k4 - 16*f3*f4*f5*g3^2*k1*k3^2*k4 - 64*f3^2*f6*g3^2*k1*k3^2*k4 - 32*f6^2*g0^2*g3^2*k1*k3^2*k4 + 72*f5*f6*g0*g1*g3^2*k1*k3^2*k4 + 40*f5^2*g1^2*g3^2*k1*k3^2*k4 - 128*f4*f6*g1^2*g3^2*k1*k3^2*k4 + 40*f5^2*g0*g2*g3^2*k1*k3^2*k4 + 96*f4*f6*g0*g2*g3^2*k1*k3^2*k4 + 120*f4*f5*g1*g2*g3^2*k1*k3^2*k4 - 16*f3*f6*g1*g2*g3^2*k1*k3^2*k4 - 32*f4^2*g2^2*g3^2*k1*k3^2*k4 + 44*f3*f5*g2^2*g3^2*k1*k3^2*k4 - 32*f6*g1^2*g2^2*g3^2*k1*k3^2*k4 + 16*f6*g0*g2^3*g3^2*k1*k3^2*k4 + 66*f5*g1*g2^3*g3^2*k1*k3^2*k4 - 44*f4*g2^4*g3^2*k1*k3^2*k4 - 8*g2^6*g3^2*k1*k3^2*k4 - 16*f4*f5*g0*g3^3*k1*k3^2*k4 - 40*f3*f6*g0*g3^3*k1*k3^2*k4 - 16*f4^2*g1*g3^3*k1*k3^2*k4 + 24*f3*f5*g1*g3^3*k1*k3^2*k4 - 16*f6*g1^3*g3^3*k1*k3^2*k4 - 8*f3*f4*g2*g3^3*k1*k3^2*k4 + 40*f6*g0*g1*g2*g3^3*k1*k3^2*k4 + 52*f5*g1^2*g2*g3^3*k1*k3^2*k4 + 18*f5*g0*g2^2*g3^3*k1*k3^2*k4 + 8*f4*g1*g2^2*g3^3*k1*k3^2*k4 + 12*f3*g2^3*g3^3*k1*k3^2*k4 + 10*g1*g2^4*g3^3*k1*k3^2*k4 - 8*f3^2*g3^4*k1*k3^2*k4 - 4*f6*g0^2*g3^4*k1*k3^2*k4 + 6*f5*g0*g1*g3^4*k1*k3^2*k4 - 32*f4*g1^2*g3^4*k1*k3^2*k4 + 4*f3*g1*g2*g3^4*k1*k3^2*k4 + 4*g1^2*g2^2*g3^4*k1*k3^2*k4 + 6*g0*g2^3*g3^4*k1*k3^2*k4 - 2*f3*g0*g3^5*k1*k3^2*k4 - 4*g1^3*g3^5*k1*k3^2*k4 + 4*g0*g1*g2*g3^5*k1*k3^2*k4 - 256*f4*f5^3*k2*k3^2*k4 + 256*f4^2*f5*f6*k2*k3^2*k4 + 224*f3*f5^2*f6*k2*k3^2*k4 - 384*f3*f4*f6^2*k2*k3^2*k4 + 112*f5^2*f6*g1*g2*k2*k3^2*k4 - 192*f4*f6^2*g1*g2*k2*k3^2*k4 - 64*f5^3*g2^2*k2*k3^2*k4 + 128*f4*f5*f6*g2^2*k2*k3^2*k4 - 96*f3*f6^2*g2^2*k2*k3^2*k4 - 48*f6^2*g1*g2^3*k2*k3^2*k4 + 16*f5*f6*g2^4*k2*k3^2*k4 - 16*f5^2*f6*g0*g3*k2*k3^2*k4 + 128*f4*f6^2*g0*g3*k2*k3^2*k4 - 128*f5^3*g1*g3*k2*k3^2*k4 + 224*f4*f5*f6*g1*g3*k2*k3^2*k4 - 64*f3*f6^2*g1*g3*k2*k3^2*k4 - 384*f4*f5^2*g2*g3*k2*k3^2*k4 + 128*f4^2*f6*g2*g3*k2*k3^2*k4 + 224*f3*f5*f6*g2*g3*k2*k3^2*k4 - 32*f6^2*g1^2*g2*g3*k2*k3^2*k4 + 64*f6^2*g0*g2^2*g3*k2*k3^2*k4 + 176*f5*f6*g1*g2^2*g3*k2*k3^2*k4 - 108*f5^2*g2^3*g3*k2*k3^2*k4 + 80*f4*f6*g2^3*g3*k2*k3^2*k4 + 12*f6*g2^5*g3*k2*k3^2*k4 + 64*f4^2*f5*g3^2*k2*k3^2*k4 + 56*f3*f5^2*g3^2*k2*k3^2*k4 - 192*f3*f4*f6*g3^2*k2*k3^2*k4 + 64*f6^2*g0*g1*g3^2*k2*k3^2*k4 + 32*f5*f6*g1^2*g3^2*k2*k3^2*k4 - 8*f5*f6*g0*g2*g3^2*k2*k3^2*k4 - 164*f5^2*g1*g2*g3^2*k2*k3^2*k4 + 16*f4*f6*g1*g2*g3^2*k2*k3^2*k4 - 160*f4*f5*g2^2*g3^2*k2*k3^2*k4 + 8*f3*f6*g2^2*g3^2*k2*k3^2*k4 + 36*f6*g1*g2^3*g3^2*k2*k3^2*k4 - 56*f5*g2^4*g3^2*k2*k3^2*k4 - 16*f5^2*g0*g3^3*k2*k3^2*k4 + 80*f4*f6*g0*g3^3*k2*k3^2*k4 + 56*f4*f5*g1*g3^3*k2*k3^2*k4 - 32*f3*f6*g1*g3^3*k2*k3^2*k4 + 32*f4^2*g2*g3^3*k2*k3^2*k4 + 56*f3*f5*g2*g3^3*k2*k3^2*k4 + 36*f6*g0*g2^2*g3^3*k2*k3^2*k4 - 52*f5*g1*g2^2*g3^3*k2*k3^2*k4 - 12*f4*g2^3*g3^3*k2*k3^2*k4 - 8*g2^5*g3^3*k2*k3^2*k4 - 24*f3*f4*g3^4*k2*k3^2*k4 + 32*f6*g0*g1*g3^4*k2*k3^2*k4 + 8*f5*g1^2*g3^4*k2*k3^2*k4 - 14*f5*g0*g2*g3^4*k2*k3^2*k4 + 16*f4*g1*g2*g3^4*k2*k3^2*k4 + 8*f3*g2^2*g3^4*k2*k3^2*k4 - 4*g1*g2^3*g3^4*k2*k3^2*k4 + 12*f4*g0*g3^5*k2*k3^2*k4 - 4*f3*g1*g3^5*k2*k3^2*k4 + 2*g1^2*g2*g3^5*k2*k3^2*k4 + 2*g0*g2^2*g3^5*k2*k3^2*k4 + 4*g0*g1*g3^6*k2*k3^2*k4 - 128*f5^4*k3^3*k4 - 256*f5^3*g2*g3*k3^3*k4 - 192*f5^2*g2^2*g3^2*k3^3*k4 - 64*f5*g2^3*g3^3*k3^3*k4 - 8*g2^4*g3^4*k3^3*k4 - 64*f2*f5^2*k1^2*k4^2 - 64*f1*f5*f6*k1^2*k4^2 - 64*f0*f6^2*k1^2*k4^2 - 16*f6^2*g0^2*k1^2*k4^2 - 32*f5*f6*g0*g1*k1^2*k4^2 - 16*f5^2*g1^2*k1^2*k4^2 + 64*f5^2*g0*g2*k1^2*k4^2 - 64*f2*f5*g2*g3*k1^2*k4^2 - 32*f1*f6*g2*g3*k1^2*k4^2 - 16*f6*g0*g1*g2*g3*k1^2*k4^2 - 16*f5*g1^2*g2*g3*k1^2*k4^2 + 80*f5*g0*g2^2*g3*k1^2*k4^2 - 16*f1*f5*g3^2*k1^2*k4^2 - 32*f0*f6*g3^2*k1^2*k4^2 - 8*f6*g0^2*g3^2*k1^2*k4^2 + 8*f5*g0*g1*g3^2*k1^2*k4^2 - 16*f2*g2^2*g3^2*k1^2*k4^2 - 4*g1^2*g2^2*g3^2*k1^2*k4^2 + 24*g0*g2^3*g3^2*k1^2*k4^2 - 8*f1*g2*g3^3*k1^2*k4^2 + 4*g0*g1*g2*g3^3*k1^2*k4^2 - 4*f0*g3^4*k1^2*k4^2 - g0^2*g3^4*k1^2*k4^2 - 128*f2*f5*f6*k1*k2*k4^2 - 64*f1*f6^2*k1*k2*k4^2 - 32*f6^2*g0*g1*k1*k2*k4^2 - 32*f5*f6*g1^2*k1*k2*k4^2 + 32*f5*f6*g0*g2*k1*k2*k4^2 + 96*f5^2*g0*g3*k1*k2*k4^2 - 64*f2*f6*g2*g3*k1*k2*k4^2 - 16*f6*g1^2*g2*g3*k1*k2*k4^2 + 24*f6*g0*g2^2*g3*k1*k2*k4^2 + 8*f5*g1*g2^2*g3*k1*k2*k4^2 - 32*f2*f5*g3^2*k1*k2*k4^2 - 32*f1*f6*g3^2*k1*k2*k4^2 - 8*f6*g0*g1*g3^2*k1*k2*k4^2 + 112*f5*g0*g2*g3^2*k1*k2*k4^2 + 4*g1*g2^3*g3^2*k1*k2*k4^2 - 16*f2*g2*g3^3*k1*k2*k4^2 + 34*g0*g2^2*g3^3*k1*k2*k4^2 - 4*f1*g3^4*k1*k2*k4^2 + 128*f4*f5^2*k2^2*k4^2 - 128*f4^2*f6*k2^2*k4^2 - 16*f3*f5*f6*k2^2*k4^2 - 64*f2*f6^2*k2^2*k4^2 - 16*f6^2*g1^2*k2^2*k4^2 - 32*f6^2*g0*g2*k2^2*k4^2 - 8*f5*f6*g1*g2*k2^2*k4^2 + 32*f5^2*g2^2*k2^2*k4^2 - 64*f4*f6*g2^2*k2^2*k4^2 - 8*f6*g2^4*k2^2*k4^2 + 88*f5*f6*g0*g3*k2^2*k4^2 + 32*f5^2*g1*g3*k2^2*k4^2 - 48*f4*f6*g1*g3*k2^2*k4^2 + 128*f4*f5*g2*g3*k2^2*k4^2 - 8*f3*f6*g2*g3*k2^2*k4^2 - 8*f6*g1*g2^2*g3*k2^2*k4^2 + 34*f5*g2^3*g3*k2^2*k4^2 - 32*f4^2*g3^2*k2^2*k4^2 - 4*f3*f5*g3^2*k2^2*k4^2 - 32*f2*f6*g3^2*k2^2*k4^2 - 4*f6*g1^2*g3^2*k2^2*k4^2 + 36*f6*g0*g2*g3^2*k2^2*k4^2 + 30*f5*g1*g2*g3^2*k2^2*k4^2 + 16*f4*g2^2*g3^2*k2^2*k4^2 + 7*g2^4*g3^2*k2^2*k4^2 + 24*f5*g0*g3^3*k2^2*k4^2 - 12*f4*g1*g3^3*k2^2*k4^2 - 2*f3*g2*g3^3*k2^2*k4^2 + 6*g1*g2^2*g3^3*k2^2*k4^2 - 4*f2*g3^4*k2^2*k4^2 + 12*g0*g2*g3^4*k2^2*k4^2 - 512*f4*f5^2*k1*k3*k4^2 + 512*f4^2*f6*k1*k3*k4^2 - 128*f3*f5*f6*k1*k3*k4^2 + 96*f6^2*g0*g2*k1*k3*k4^2 - 64*f5*f6*g1*g2*k1*k3*k4^2 - 128*f5^2*g2^2*k1*k3*k4^2 + 256*f4*f6*g2^2*k1*k3*k4^2 + 32*f6*g2^4*k1*k3*k4^2 - 64*f5*f6*g0*g3*k1*k3*k4^2 - 32*f5^2*g1*g3*k1*k3*k4^2 + 192*f4*f6*g1*g3*k1*k3*k4^2 - 512*f4*f5*g2*g3*k1*k3*k4^2 - 64*f3*f6*g2*g3*k1*k3*k4^2 - 120*f5*g2^3*g3*k1*k3*k4^2 + 128*f4^2*g3^2*k1*k3*k4^2 - 32*f3*f5*g3^2*k1*k3*k4^2 - 48*f5*g1*g2*g3^2*k1*k3*k4^2 - 64*f4*g2^2*g3^2*k1*k3*k4^2 - 20*g2^4*g3^2*k1*k3*k4^2 - 8*f5*g0*g3^3*k1*k3*k4^2 + 48*f4*g1*g3^3*k1*k3*k4^2 - 16*f3*g2*g3^3*k1*k3*k4^2 - 8*g1*g2^2*g3^3*k1*k3*k4^2 - 2*g0*g2*g3^4*k1*k3*k4^2 + 64*f5^3*k2*k3*k4^2 - 128*f4*f5*f6*k2*k3*k4^2 - 128*f3*f6^2*k2*k3*k4^2 - 64*f6^2*g1*g2*k2*k3*k4^2 - 32*f5*f6*g2^2*k2*k3*k4^2 + 32*f6^2*g0*g3*k2*k3*k4^2 + 32*f5*f6*g1*g3*k2*k3*k4^2 + 96*f5^2*g2*g3*k2*k3*k4^2 - 64*f4*f6*g2*g3*k2*k3*k4^2 - 8*f6*g2^3*g3*k2*k3*k4^2 - 32*f4*f5*g3^2*k2*k3*k4^2 - 64*f3*f6*g3^2*k2*k3*k4^2 - 16*f6*g1*g2*g3^2*k2*k3*k4^2 + 40*f5*g2^2*g3^2*k2*k3*k4^2 + 24*f6*g0*g3^3*k2*k3*k4^2 + 8*f5*g1*g3^3*k2*k3*k4^2 - 16*f4*g2*g3^3*k2*k3*k4^2 + 6*g2^3*g3^3*k2*k3*k4^2 - 8*f3*g3^4*k2*k3*k4^2 + 4*g0*g3^5*k2*k3*k4^2 + 128*f5^2*f6*k3^2*k4^2 - 320*f4*f6^2*k3^2*k4^2 - 80*f6^2*g2^2*k3^2*k4^2 - 64*f6^2*g1*g3*k3^2*k4^2 + 128*f5*f6*g2*g3*k3^2*k4^2 + 32*f5^2*g3^2*k3^2*k4^2 - 160*f4*f6*g3^2*k3^2*k4^2 - 8*f6*g2^2*g3^2*k3^2*k4^2 - 32*f6*g1*g3^3*k3^2*k4^2 + 32*f5*g2*g3^3*k3^2*k4^2 - 20*f4*g3^4*k3^2*k4^2 + 3*g2^2*g3^4*k3^2*k4^2 - 4*g1*g3^5*k3^2*k4^2 - 64*f5^2*k1*k4^3 - 64*f5*g2*g3*k1*k4^3 - 16*g2^2*g3^2*k1*k4^3 - 64*f5*f6*k2*k4^3 - 32*f6*g2*g3*k2*k4^3 - 16*f5*g3^2*k2*k4^3 - 8*g2*g3^3*k2*k4^3 - 64*f6^2*k3*k4^3 - 32*f6*g3^2*k3*k4^3 - 4*g3^4*k3*k4^3, -(f1^2*k1^4) + 4*f0*f2*k1^4 + f2*g0^2*k1^4 - f1*g0*g1*k1^4 + f0*g1^2*k1^4 + 4*f0*f3*k1^3*k2 + f3*g0^2*k1^3*k2 - f1*g0*g2*k1^3*k2 + 2*f0*g1*g2*k1^3*k2 + 4*f0*f4*k1^2*k2^2 + f4*g0^2*k1^2*k2^2 + f0*g2^2*k1^2*k2^2 - f1*g0*g3*k1^2*k2^2 + 2*f0*g1*g3*k1^2*k2^2 + 4*f0*f5*k1*k2^3 + f5*g0^2*k1*k2^3 + 2*f0*g2*g3*k1*k2^3 + 4*f0*f6*k2^4 + f6*g0^2*k2^4 + f0*g3^2*k2^4 + 2*f1*f3*k1^3*k3 + f3*g0*g1*k1^3*k3 - 2*f2*g0*g2*k1^3*k3 + f1*g1*g2*k1^3*k3 + f1*g0*g3*k1^3*k3 - 2*f0*g1*g3*k1^3*k3 + 4*f1*f4*k1^2*k2*k3 - 4*f0*f5*k1^2*k2*k3 - f5*g0^2*k1^2*k2*k3 + 2*f4*g0*g1*k1^2*k2*k3 - f3*g0*g2*k1^2*k2*k3 + f1*g2^2*k1^2*k2*k3 - 2*f2*g0*g3*k1^2*k2*k3 + f1*g1*g3*k1^2*k2*k3 - 2*f0*g2*g3*k1^2*k2*k3 + 4*f1*f5*k1*k2^2*k3 - 8*f0*f6*k1*k2^2*k3 - 2*f6*g0^2*k1*k2^2*k3 + 2*f5*g0*g1*k1*k2^2*k3 - f3*g0*g3*k1*k2^2*k3 + 2*f1*g2*g3*k1*k2^2*k3 - 2*f0*g3^2*k1*k2^2*k3 + 4*f1*f6*k2^3*k3 + 2*f6*g0*g1*k2^3*k3 + f1*g3^2*k2^3*k3 - f3^2*k1^2*k3^2 + 4*f2*f4*k1^2*k3^2 - 2*f1*f5*k1^2*k3^2 + 4*f0*f6*k1^2*k3^2 + f6*g0^2*k1^2*k3^2 - f5*g0*g1*k1^2*k3^2 + f4*g1^2*k1^2*k3^2 - f3*g1*g2*k1^2*k3^2 + f2*g2^2*k1^2*k3^2 - f3*g0*g3*k1^2*k3^2 - f1*g2*g3*k1^2*k3^2 + f0*g3^2*k1^2*k3^2 + 4*f2*f5*k1*k2*k3^2 - 4*f1*f6*k1*k2*k3^2 - 2*f6*g0*g1*k1*k2*k3^2 + f5*g1^2*k1*k2*k3^2 + f5*g0*g2*k1*k2*k3^2 - 2*f4*g0*g3*k1*k2*k3^2 - f3*g1*g3*k1*k2*k3^2 + 2*f2*g2*g3*k1*k2*k3^2 - f1*g3^2*k1*k2*k3^2 + 4*f2*f6*k2^2*k3^2 + f6*g1^2*k2^2*k3^2 + 2*f6*g0*g2*k2^2*k3^2 - f5*g0*g3*k2^2*k3^2 + f2*g3^2*k2^2*k3^2 + 2*f3*f5*k1*k3^3 - 2*f6*g0*g2*k1*k3^3 + f5*g1*g2*k1*k3^3 + f5*g0*g3*k1*k3^3 - 2*f4*g1*g3*k1*k3^3 + f3*g2*g3*k1*k3^3 + 4*f3*f6*k2*k3^3 + 2*f6*g1*g2*k2*k3^3 - f5*g1*g3*k2*k3^3 + f3*g3^2*k2*k3^3 - f5^2*k3^4 + 4*f4*f6*k3^4 + f6*g2^2*k3^4 - f5*g2*g3*k3^4 + f4*g3^2*k3^4 + 4*f0*k1^3*k4 + g0^2*k1^3*k4 + 2*f1*k1^2*k2*k4 + g0*g1*k1^2*k2*k4 + g0*g2*k1*k2^2*k4 + g0*g3*k2^3*k4 + 4*f2*k1^2*k3*k4 + g1^2*k1^2*k3*k4 - 2*g0*g2*k1^2*k3*k4 + 2*f3*k1*k2*k3*k4 + g1*g2*k1*k2*k3*k4 - 3*g0*g3*k1*k2*k3*k4 + g1*g3*k2^2*k3*k4 + 4*f4*k1*k3^2*k4 + g2^2*k1*k3^2*k4 - 2*g1*g3*k1*k3^2*k4 + 2*f5*k2*k3^2*k4 + g2*g3*k2*k3^2*k4 + 4*f6*k3^3*k4 + g3^2*k3^3*k4 - k2^2*k4^2 + 4*k1*k3*k4^2];


==> anc/Kummer-surfaces-and-Jacobians-of-genus-2-curves-in-characteristic-2-3.0.0/72_equations_of_the_Jacobian.txt <==
[-k12^2 + k11*k22, -(k12*k13) + k11*k23, -(k12*k14) + k11*k24, -k13^2 + k11*k33, -(k13*k14) + k11*k34, -k14^2 + k11*k44, -(k13*k22) + k12*k23, -(k14*k22) + k12*k24, -(k13*k23) + k12*k33, -(k13*k24) + k12*k34, -(k14*k23) + k12*k34, -(k14*k24) + k12*k44, -(k14*k33) + k13*k34, -(k14*k34) + k13*k44, -k23^2 + k22*k33, -(k23*k24) + k22*k34, -k24^2 + k22*k44, -(k24*k33) + k23*k34, -(k24*k34) + k23*k44, -k34^2 + k33*k44, (-f1^2 + 4*f0*f2 + f2*g0^2 - f1*g0*g1 + f0*g1^2)*k11^2 + (4*f0*f3 + f3*g0^2 - f1*g0*g2 + 2*f0*g1*g2)*k11*k12 + (2*f1*f3 + f3*g0*g1 - 2*f2*g0*g2 + f1*g1*g2 + f1*g0*g3 - 2*f0*g1*g3)*k11*k13 + (4*f0 + g0^2)*k11*k14 + (4*f0*f4 + f4*g0^2 + f0*g2^2 - f1*g0*g3 + 2*f0*g1*g3)*k11*k22 + (4*f0*f5 + f5*g0^2 + 2*f0*g2*g3)*k12*k22 + (4*f0*f6 + f6*g0^2 + f0*g3^2)*k22^2 + (4*f1*f4 - 4*f0*f5 - f5*g0^2 + 2*f4*g0*g1 - f3*g0*g2 + f1*g2^2 - 2*f2*g0*g3 + f1*g1*g3 - 2*f0*g2*g3)*k11*k23 + (4*f1*f5 - 8*f0*f6 - 2*f6*g0^2 + 2*f5*g0*g1 - f3*g0*g3 + 2*f1*g2*g3 - 2*f0*g3^2)*k12*k23 + (4*f1*f6 + 2*f6*g0*g1 + f1*g3^2)*k22*k23 + (2*f1 + g0*g1)*k11*k24 + g0*g2*k12*k24 + g0*g3*k22*k24 + (-f3^2 + 4*f2*f4 - 2*f1*f5 + 4*f0*f6 + f6*g0^2 - f5*g0*g1 + f4*g1^2 - f3*g1*g2 + f2*g2^2 - f3*g0*g3 - f1*g2*g3 + f0*g3^2)*k11*k33 + (4*f2*f5 - 4*f1*f6 - 2*f6*g0*g1 + f5*g1^2 + f5*g0*g2 - 2*f4*g0*g3 - f3*g1*g3 + 2*f2*g2*g3 - f1*g3^2)*k12*k33 + (2*f3*f5 - 2*f6*g0*g2 + f5*g1*g2 + f5*g0*g3 - 2*f4*g1*g3 + f3*g2*g3)*k13*k33 + (4*f2*f6 + f6*g1^2 + 2*f6*g0*g2 - f5*g0*g3 + f2*g3^2)*k22*k33 + (4*f3*f6 + 2*f6*g1*g2 - f5*g1*g3 + f3*g3^2)*k23*k33 + (-f5^2 + 4*f4*f6 + f6*g2^2 - f5*g2*g3 + f4*g3^2)*k33^2 + (4*f2 + g1^2 - 2*g0*g2)*k11*k34 + (2*f3 + g1*g2 - 3*g0*g3)*k12*k34 + (4*f4 + g2^2 - 2*g1*g3)*k13*k34 + g1*g3*k22*k34 + (2*f5 + g2*g3)*k23*k34 + (4*f6 + g3^2)*k33*k34 + 4*k13*k44 - k22*k44, -(f2*k11^2) - f3*k11*k12 + g1*g3*k11*k13 - k11*k14 - f4*k11*k22 - f5*k12*k22 - f6*k22^2 + (f5 + g2*g3)*k11*k23 + (2*f6 + g3^2)*k12*k23 - f6*k11*k33 + g1*k11*v1 + g2*k12*v1 + g3*k13*v1 + g3*k22*v1 + v1^2, f1*k11^2 - f4*k11*k23 - f5*k12*k23 - f6*k22*k23 + (f5 + g2*g3)*k11*k33 + (f6 + g3^2)*k12*k33 + g3*k23*v1 + v1*v2 + k13*(g2*v1 + g3*v2) + k11*v4, f1*k11*k12 + (f2 + g1^2)*k11*k13 + f3*k11*k23 + g1*g3*k11*k33 + (f6 + g3^2)*k13*k33 - f6*k22*k33 + k11*k34 + g3*k33*v1 + g1*k11*v3 + v1*v3 + k13*(g1*v1 + g3*v3) + k12*(-(g1*v2) + v4), (4*f1*f6^2*g1 - 4*f6^2*g0*g1^2 - 8*f1*f4*f6*g3 + 8*f4*f6*g0*g1*g3 - 2*f1*f6*g2^2*g3 + 2*f6*g0*g1*g2^2*g3 - 2*f3*f5*g0*g3^2 - 2*f2*f6*g0*g3^2 - 3*f1*f6*g1*g3^2 + f6*g0*g1^2*g3^2 - f6*g0^2*g2*g3^2 + 2*f5*g0*g1*g2*g3^2 - 2*f1*f4*g3^3 + f5*g0^2*g3^3 + 2*f4*g0*g1*g3^3 - f3*g0*g2*g3^3 - f1*g2^2*g3^3 + 2*g0*g1*g2^2*g3^3 - 2*f1*g1*g3^4 + g0*g1^2*g3^4)*k11^2 + (-4*f6^2*g0*g1*g2 - 2*f1*f5*f6*g3 + 2*f5*f6*g0*g1*g3 + 8*f4*f6*g0*g2*g3 + 2*f6*g0*g2^3*g3 - 4*f3*f6*g0*g3^2 - 2*f1*f6*g2*g3^2 + 2*f6*g0*g1*g2*g3^2 + 2*f5*g0*g2^2*g3^2 - 3*f1*f5*g3^3 - f6*g0^2*g3^3 + 2*f5*g0*g1*g3^3 + 2*f4*g0*g2*g3^3 + 2*g0*g2^3*g3^3 - f3*g0*g3^4 - 3*f1*g2*g3^4 + 2*g0*g1*g2*g3^4)*k11*k12 + (4*f3*f6^2*g1 - 4*f6^2*g1^2*g2 - 8*f3*f4*f6*g3 + 4*f1*f6^2*g3 + 8*f4*f6*g1*g2*g3 - 2*f3*f6*g2^2*g3 + 2*f6*g1*g2^3*g3 + 4*f4*f6*g0*g3^2 - 5*f3*f6*g1*g3^2 - 2*f3*f5*g2*g3^2 - 2*f2*f6*g2*g3^2 + 2*f5*g1*g2^2*g3^2 - 2*f3*f4*g3^3 + f1*f6*g3^3 + f5*g1^2*g3^3 + 2*f4*g1*g2*g3^3 - 2*f3*g2^2*g3^3 + 2*g1*g2^3*g3^3 + f4*g0*g3^4 - f3*g1*g3^4 - f2*g2*g3^4 + g1^2*g2*g3^4)*k11*k13 + (-2*f5*g1*g3^2 - g1*g2*g3^3)*k11*k14 + (-4*f6^2*g0*g1*g3 + 2*f5*f6*g0*g2*g3 - 2*f5^2*g0*g3^2 + 4*f4*f6*g0*g3^2 + 3*f6*g0*g2^2*g3^2 - 3*f1*f6*g3^3 + f6*g0*g1*g3^3 - f5*g0*g2*g3^3 + f4*g0*g3^4 + g0*g2^2*g3^4 - 2*f1*g3^5)*k11*k22 + f6*g0*g2*g3^3*k12*k22 + f6*g0*g3^4*k22^2 + (-2*f3*f5*f6*g3 - 4*f6^2*g1^2*g3 - 4*f6^2*g0*g2*g3 + 2*f5*f6*g1*g2*g3 + 2*f5*f6*g0*g3^2 - 2*f5^2*g1*g3^2 + 4*f4*f6*g1*g3^2 - 2*f3*f6*g2*g3^2 + 3*f6*g1*g2^2*g3^2 - f3*f5*g3^3 - 2*f2*f6*g3^3 - 2*f6*g0*g2*g3^3 - f5*g1*g2*g3^3 + f5*g0*g3^4 + f4*g1*g3^4 - 2*f3*g2*g3^4 + g1*g2^2*g3^4 - f2*g3^5)*k11*k23 + (-2*f6^2*g0*g3^2 - f3*f6*g3^3 + f6*g1*g2*g3^3 - f6*g0*g3^4 - f3*g3^5)*k12*k23 + f6*g1*g3^4*k22*k23 + (4*f6^2*g1 - 8*f4*f6*g3 - 2*f6*g2^2*g3 - 3*f6*g1*g3^2 - 2*f5*g2*g3^2 - 2*f4*g3^3 - 2*g2^2*g3^3 - g1*g3^4)*k11*k24 + (-2*f5*f6*g3 - 2*f6*g2*g3^2 - f5*g3^3 - g2*g3^4)*k12*k24 - f6*g3^3*k22*k24 + (4*f5*f6^2*g1 - 8*f4*f5*f6*g3 + 4*f3*f6^2*g3 - 4*f6^2*g1*g2*g3 - 2*f5*f6*g2^2*g3 + 2*f6^2*g0*g3^2 - f5*f6*g1*g3^2 + 4*f4*f6*g2*g3^2 + f6*g2^3*g3^2 - 2*f4*f5*g3^3 - f3*f6*g3^3 - f6*g1*g2*g3^3 - 2*f5*g2^2*g3^3 + f4*g2*g3^4 - f3*g3^5)*k11*k33 + (-2*f5^2*f6*g3 - 2*f6^2*g1*g3^2 - f5^2*g3^3 - f6*g1*g3^4 - f4*g3^5)*k12*k33 + (4*f5*f6^2*g3 - 2*f6^2*g2*g3^2 + 3*f5*f6*g3^3 - f6*g2*g3^4 + f5*g3^5)*k13*k33 + (-(f5*f6*g3^3) + f6*g2*g3^4 - f5*g3^5)*k22*k33 + (-2*f5*g3^3 - 2*g2*g3^4)*k11*k34 + (4*f6^2*g3 + f6*g3^3 - g3^5)*k12*k34 - g3^4*v1*v4 + k13*(-4*f6^2*g2*g3*v3 + 2*f5*f6*g3^2*v3 - f6*g2*g3^3*v3 + f5*g3^4*v3 + 8*f6^2*g3*v4 + 4*f6*g3^3*v4) + k22*(f6*g0*g3^3*v1 + f6*g1*g3^3*v2 + f6*g2*g3^3*v3 - f5*g3^4*v3 - 2*f6*g3^3*v4 - g3^5*v4) + k12*(2*f5*f6*g0*g3*v1 + 2*f6*g0*g2*g3^2*v1 + f5*g0*g3^3*v1 + g0*g2*g3^4*v1 - 4*f6^2*g0*g3*v2 + 2*f5*f6*g1*g3*v2 + 2*f6*g1*g2*g3^2*v2 - f6*g0*g3^3*v2 + f5*g1*g3^3*v2 - f3*g3^4*v2 + g1*g2*g3^4*v2 - 4*f6^2*g1*g3*v3 + 2*f5*f6*g2*g3*v3 + 2*f6*g2^2*g3^2*v3 - f6*g1*g3^3*v3 + f5*g2*g3^3*v3 - f4*g3^4*v3 + g2^2*g3^4*v3 - 4*f5*f6*g3*v4 - 2*f6*g2*g3^2*v4 - 2*f5*g3^3*v4 - 2*g2*g3^4*v4 - 2*f6*g3^2*v5 - g3^4*v5) + k11*(-4*f6^2*g0*g1*v1 + 8*f4*f6*g0*g3*v1 + 2*f6*g0*g2^2*g3*v1 - 2*f1*f6*g3^2*v1 + f6*g0*g1*g3^2*v1 + 2*f5*g0*g2*g3^2*v1 + 2*f4*g0*g3^3*v1 + 2*g0*g2^2*g3^3*v1 - f1*g3^4*v1 + g0*g1*g3^4*v1 - 4*f6^2*g1^2*v2 + 8*f4*f6*g1*g3*v2 + 2*f6*g1*g2^2*g3*v2 - 4*f2*f6*g3^2*v2 + f6*g1^2*g3^2*v2 - 2*f6*g0*g2*g3^2*v2 + 2*f5*g1*g2*g3^2*v2 + 2*f5*g0*g3^3*v2 + 2*f4*g1*g3^3*v2 + 2*g1*g2^2*g3^3*v2 - f2*g3^4*v2 + g1^2*g3^4*v2 + g0*g2*g3^4*v2 - 4*f6^2*g1*g2*v3 + 4*f6^2*g0*g3*v3 + 8*f4*f6*g2*g3*v3 + 2*f6*g2^3*g3*v3 - 6*f3*f6*g3^2*v3 - f6*g1*g2*g3^2*v3 + 2*f5*g2^2*g3^2*v3 - f6*g0*g3^3*v3 + 2*f5*g1*g3^3*v3 + 2*f4*g2*g3^3*v3 + 2*g2^3*g3^3*v3 - f3*g3^4*v3 + g1*g2*g3^4*v3 + 8*f6^2*g1*v4 - 16*f4*f6*g3*v4 - 4*f6*g2^2*g3*v4 - 4*f6*g1*g3^2*v4 - 4*f4*g3^3*v4 - g2^2*g3^3*v4 - 2*g1*g3^4*v4 - 4*f5*g3^2*v5 - 2*g2*g3^3*v5 - g3^2*v6), (-(f1*f5*g1*g3^2) + f5*g0*g1^2*g3^2 + f1*f3*g3^3 - f3*g0*g1*g3^3)*k11^2 + (4*f1*f6^2*g1 - 4*f6^2*g0*g1^2 - 8*f1*f4*f6*g3 + 8*f4*f6*g0*g1*g3 - 2*f1*f6*g2^2*g3 + 2*f6*g0*g1*g2^2*g3 - 2*f3*f5*g0*g3^2 - 2*f2*f6*g0*g3^2 - 4*f1*f6*g1*g3^2 + 2*f6*g0*g1^2*g3^2 - f1*f5*g2*g3^2 - f6*g0^2*g2*g3^2 + 4*f5*g0*g1*g2*g3^2 - f1*f4*g3^3 + f5*g0^2*g3^3 + 2*f4*g0*g1*g3^3 - 2*f3*g0*g2*g3^3 - f1*g2^2*g3^3 + 2*g0*g1*g2^2*g3^3 - f2*g0*g3^4 - 2*f1*g1*g3^4 + g0*g1^2*g3^4)*k11*k12 + (-(f3*f5*g1*g3^2) + f5*g1^2*g2*g3^2 + 2*f2*f4*g3^3 - 2*f1*f5*g3^3 + f5*g0*g1*g3^3 - f3*g1*g2*g3^3 - f3*g0*g3^4 - f1*g2*g3^4)*k11*k13 + f2*g3^3*k11*k14 + (-4*f6^2*g0*g1*g2 - 2*f1*f5*f6*g3 + 2*f5*f6*g0*g1*g3 + 8*f4*f6*g0*g2*g3 + 2*f6*g0*g2^3*g3 - 4*f3*f6*g0*g3^2 - 3*f1*f6*g2*g3^2 + 4*f6*g0*g1*g2*g3^2 + 3*f5*g0*g2^2*g3^2 - f1*f5*g3^3 - f6*g0^2*g3^3 + 2*f5*g0*g1*g3^3 + 2*f4*g0*g2*g3^3 + 2*g0*g2^3*g3^3 - 2*f3*g0*g3^4 - 2*f1*g2*g3^4 + g0*g1*g2*g3^4)*k11*k22 + (-4*f6^2*g0*g1*g3 + 2*f5*f6*g0*g2*g3 - 2*f5^2*g0*g3^2 + 4*f4*f6*g0*g3^2 + 4*f6*g0*g2^2*g3^2 - f1*f6*g3^3 + f6*g0*g1*g3^3 - f5*g0*g2*g3^3 + f4*g0*g3^4 - f1*g3^5)*k12*k22 + f6*g0*g2*g3^3*k22^2 + (4*f3*f6^2*g1 - 4*f6^2*g1^2*g2 - 8*f3*f4*f6*g3 + 4*f1*f6^2*g3 + 8*f4*f6*g1*g2*g3 - 2*f3*f6*g2^2*g3 + 2*f6*g1*g2^3*g3 + 4*f4*f6*g0*g3^2 - 6*f3*f6*g1*g3^2 - 3*f3*f5*g2*g3^2 - 2*f2*f6*g2*g3^2 + f6*g1^2*g2*g3^2 + 3*f5*g1*g2^2*g3^2 - 2*f3*f4*g3^3 + 3*f2*f5*g3^3 - f1*f6*g3^3 + f6*g0*g1*g3^3 + 2*f5*g1^2*g3^3 + f5*g0*g2*g3^3 + 2*f4*g1*g2*g3^3 - 3*f3*g2^2*g3^3 + 2*g1*g2^3*g3^3 - 3*f3*g1*g3^4 + f2*g2*g3^4 + g1^2*g2*g3^4 - f1*g3^5)*k11*k23 + (-2*f3*f5*f6*g3 - 4*f6^2*g1^2*g3 - 4*f6^2*g0*g2*g3 + 2*f5*f6*g1*g2*g3 + 2*f5*f6*g0*g3^2 - 2*f5^2*g1*g3^2 + 4*f4*f6*g1*g3^2 - 3*f3*f6*g2*g3^2 + 4*f6*g1*g2^2*g3^2 + f6*g1^2*g3^3 - f6*g0*g2*g3^3 - f5*g1*g2*g3^3 + f4*g1*g3^4 - f3*g2*g3^4 - g0*g2*g3^5)*k12*k23 + (-2*f6^2*g0*g3^2 + f6*g1*g2*g3^3)*k22*k23 + (-3*f5*g1*g3^2 + f3*g3^3 - g1*g2*g3^3 - g0*g3^4)*k11*k24 + (4*f6^2*g1 - 8*f4*f6*g3 - 2*f6*g2^2*g3 - 4*f6*g1*g3^2 - 3*f5*g2*g3^2 - 2*f4*g3^3 - 2*g2^2*g3^3 - g1*g3^4)*k12*k24 + (-2*f5*f6*g3 - 3*f6*g2*g3^2 - f5*g3^3 - g2*g3^4)*k22*k24 + (-(f5^2*g1*g3^2) + f3*f5*g3^3 + 2*f5*g1*g2*g3^3 + f5*g0*g3^4 - 2*f4*g1*g3^4 + g1*g2^2*g3^4)*k11*k33 + (4*f5*f6^2*g1 - 8*f4*f5*f6*g3 + 4*f3*f6^2*g3 - 4*f6^2*g1*g2*g3 - 2*f5*f6*g2^2*g3 + 2*f6^2*g0*g3^2 - 2*f5*f6*g1*g3^2 - f5^2*g2*g3^2 + 4*f4*f6*g2*g3^2 + f6*g2^3*g3^2 - f4*f5*g3^3 + f6*g1*g2*g3^3 - f5*g2^2*g3^3 - f5*g1*g3^4 + f4*g2*g3^4 - f3*g3^5)*k12*k33 + (-2*f5^2*g3^3 + 2*f4*f6*g3^3 - f5*g2*g3^4)*k13*k33 + (-2*f5^2*f6*g3 - 2*f6^2*g1*g3^2 - f5*f6*g2*g3^2 + f6*g2^2*g3^3)*k22*k33 + (4*f5*f6^2*g3 - 2*f6^2*g2*g3^2 + 2*f5*f6*g3^3)*k23*k33 + (2*f4*g3^3 - g1*g3^4)*k11*k34 - g2*g3^4*k12*k34 + f6*g3^3*k13*k34 + (4*f6^2*g3 + f6*g3^3)*k22*k34 + g3^3*k11*k44 + k23*(f6*g0*g3^3*v1 + f6*g1*g3^3*v2 - 4*f6^2*g2*g3*v3 + 2*f5*f6*g3^2*v3 + 8*f6^2*g3*v4 + 2*f6*g3^3*v4) - g3^3*v1*v5 + k11*(f5*g0*g1*g3^2*v1 - f3*g0*g3^3*v1 + f5*g1^2*g3^2*v2 - f3*g1*g3^3*v2 + f5*g1*g2*g3^2*v3 - f4*g1*g3^3*v3 - 2*f5*g1*g3^2*v4 + f3*g3^3*v4 - g1*g3^3*v5) + k13*(f5*g0*g3^3*v1 + f5*g1*g3^3*v2 + g1*g2*g3^4*v2 + f5*g2*g3^3*v3 - f4*g3^4*v3 + g2^2*g3^4*v3 - 2*f5*g3^3*v4 - g2*g3^4*v4 - g3^4*v5) + k22*(2*f5*f6*g0*g3*v1 + 3*f6*g0*g2*g3^2*v1 - 4*f6^2*g0*g3*v2 + 2*f5*f6*g1*g3*v2 + 3*f6*g1*g2*g3^2*v2 - f6*g0*g3^3*v2 - 4*f6^2*g1*g3*v3 + 2*f5*f6*g2*g3*v3 + 3*f6*g2^2*g3^2*v3 - f6*g1*g3^3*v3 - 4*f5*f6*g3*v4 - 4*f6*g2*g3^2*v4 - f5*g3^3*v4 - g2*g3^4*v4 - 2*f6*g3^2*v5 - g3^4*v5) + k12*(-4*f6^2*g0*g1*v1 + 8*f4*f6*g0*g3*v1 + 2*f6*g0*g2^2*g3*v1 - 2*f1*f6*g3^2*v1 + 2*f6*g0*g1*g3^2*v1 + 3*f5*g0*g2*g3^2*v1 + 2*f4*g0*g3^3*v1 + 2*g0*g2^2*g3^3*v1 - f1*g3^4*v1 + g0*g1*g3^4*v1 - 4*f6^2*g1^2*v2 + 8*f4*f6*g1*g3*v2 + 2*f6*g1*g2^2*g3*v2 - 4*f2*f6*g3^2*v2 + 2*f6*g1^2*g3^2*v2 - 2*f6*g0*g2*g3^2*v2 + 3*f5*g1*g2*g3^2*v2 + 2*f5*g0*g3^3*v2 + 2*f4*g1*g3^3*v2 - f3*g2*g3^3*v2 + 2*g1*g2^2*g3^3*v2 - f2*g3^4*v2 + g1^2*g3^4*v2 + g0*g2*g3^4*v2 - 4*f6^2*g1*g2*v3 + 4*f6^2*g0*g3*v3 + 8*f4*f6*g2*g3*v3 + 2*f6*g2^3*g3*v3 - 6*f3*f6*g3^2*v3 + 3*f5*g2^2*g3^2*v3 - f6*g0*g3^3*v3 + 2*f5*g1*g3^3*v3 + f4*g2*g3^3*v3 + 2*g2^3*g3^3*v3 - 2*f3*g3^4*v3 + g1*g2*g3^4*v3 + 8*f6^2*g1*v4 - 16*f4*f6*g3*v4 - 4*f6*g2^2*g3*v4 - 6*f6*g1*g3^2*v4 - 2*f5*g2*g3^2*v4 - 4*f4*g3^3*v4 - g2^2*g3^3*v4 - 2*g1*g3^4*v4 - 4*f5*g3^2*v5 - 3*g2*g3^3*v5 - g3^2*v6), (4*f1*f6^2*g1*g2^2 - 4*f6^2*g0*g1^2*g2^2 + 4*f1*f6^2*g1^2*g3 - 4*f6^2*g0*g1^3*g3 - 8*f1*f4*f6*g2^2*g3 + 8*f4*f6*g0*g1*g2^2*g3 - 2*f1*f6*g2^4*g3 + 2*f6*g0*g1*g2^4*g3 - 12*f1*f4*f6*g1*g3^2 + 12*f4*f6*g0*g1^2*g3^2 - 2*f3*f5*g0*g2^2*g3^2 - 2*f2*f6*g0*g2^2*g3^2 - 6*f1*f6*g1*g2^2*g3^2 + 4*f6*g0*g1^2*g2^2*g3^2 - f6*g0^2*g2^3*g3^2 + 2*f5*g0*g1*g2^3*g3^2 + 2*f1*f3*f5*g3^3 - 2*f3*f5*g0*g1*g3^3 - 2*f2*f6*g0*g1*g3^3 - 4*f1*f6*g1^2*g3^3 + 2*f6*g0*g1^3*g3^3 - 2*f2*f5*g0*g2*g3^3 - f1*f6*g0*g2*g3^3 + f1*f5*g1*g2*g3^3 - 2*f6*g0^2*g1*g2*g3^3 + 3*f5*g0*g1^2*g2*g3^3 - 2*f1*f4*g2^2*g3^3 + f5*g0^2*g2^2*g3^3 + 2*f4*g0*g1*g2^2*g3^3 - f3*g0*g2^3*g3^3 - f1*g2^4*g3^3 + 2*g0*g1*g2^4*g3^3 + f1*f5*g0*g3^4 - 3*f1*f4*g1*g3^4 + 2*f5*g0^2*g1*g3^4 + 3*f4*g0*g1^2*g3^4 + f1*f3*g2*g3^4 - f3*g0*g1*g2*g3^4 - 2*f2*g0*g2^2*g3^4 - 2*f1*g1*g2^2*g3^4 + 4*g0*g1^2*g2^2*g3^4 - f2*g0*g1*g3^5 - f1*g1^2*g3^5 + g0*g1^3*g3^5 + f1*g0*g2*g3^5)*k11^2 + (-4*f6^2*g0*g1*g2^3 + 32*f1*f4*f5*f6*g3 - 8*f1*f3*f6^2*g3 - 32*f4*f5*f6*g0*g1*g3 + 8*f3*f6^2*g0*g1*g3 + 4*f1*f6^2*g1*g2*g3 - 8*f6^2*g0*g1^2*g2*g3 + 6*f1*f5*f6*g2^2*g3 - 6*f5*f6*g0*g1*g2^2*g3 + 8*f4*f6*g0*g2^3*g3 + 2*f6*g0*g2^5*g3 + 8*f3*f5^2*g0*g3^2 + 8*f2*f5*f6*g0*g3^2 + 16*f1*f5*f6*g1*g3^2 - 8*f5*f6*g0*g1^2*g3^2 + 4*f1*f4*f6*g2*g3^2 + 4*f5*f6*g0^2*g2*g3^2 - 8*f5^2*g0*g1*g2*g3^2 + 8*f4*f6*g0*g1*g2*g3^2 - 4*f3*f6*g0*g2^2*g3^2 - f1*f6*g2^3*g3^2 + 4*f6*g0*g1*g2^3*g3^2 + 2*f5*g0*g2^4*g3^2 + 12*f1*f4*f5*g3^3 - 4*f1*f3*f6*g3^3 - 4*f5^2*g0^2*g3^3 - 6*f4*f5*g0*g1*g3^3 - 2*f3*f6*g0*g1*g3^3 + 4*f3*f5*g0*g2*g3^3 + 3*f1*f6*g1*g2*g3^3 + 2*f1*f5*g2^2*g3^3 - f6*g0^2*g2^2*g3^3 - 4*f5*g0*g1*g2^2*g3^3 + 2*f4*g0*g2^3*g3^3 + 2*g0*g2^5*g3^3 - f1*f6*g0*g3^4 + 5*f1*f5*g1*g3^4 - 2*f6*g0^2*g1*g3^4 - 2*f5*g0*g1^2*g3^4 + 3*f1*f4*g2*g3^4 + 3*f4*g0*g1*g2*g3^4 - 2*f3*g0*g2^2*g3^4 - f1*g2^3*g3^4 + 4*g0*g1*g2^3*g3^4 - 2*f3*g0*g1*g3^5 - f2*g0*g2*g3^5 + g0*g1^2*g2*g3^5)*k11*k12 + (4*f3*f6^2*g1*g2^2 - 4*f6^2*g1^2*g2^3 + 4*f3*f6^2*g1^2*g3 - 4*f6^2*g1^3*g2*g3 - 8*f3*f4*f6*g2^2*g3 + 4*f1*f6^2*g2^2*g3 + 8*f4*f6*g1*g2^3*g3 - 2*f3*f6*g2^4*g3 + 2*f6*g1*g2^5*g3 - 12*f3*f4*f6*g1*g3^2 + 4*f1*f6^2*g1*g3^2 + 12*f4*f6*g1^2*g2*g3^2 + 4*f4*f6*g0*g2^2*g3^2 - 8*f3*f6*g1*g2^2*g3^2 - 2*f3*f5*g2^3*g3^2 - 2*f2*f6*g2^3*g3^2 + 3*f6*g1^2*g2^3*g3^2 + 2*f5*g1*g2^4*g3^2 - 2*f3^2*f5*g3^3 + 8*f2*f4*f5*g3^3 - 4*f1*f5^2*g3^3 - 4*f2*f3*f6*g3^3 - 2*f5^2*g0*g1*g3^3 + 12*f4*f6*g0*g1*g3^3 + 2*f4*f5*g1^2*g3^3 - 8*f3*f6*g1^2*g3^3 + f3*f6*g0*g2*g3^3 - 5*f3*f5*g1*g2*g3^3 - 4*f2*f6*g1*g2*g3^3 - 2*f3*f4*g2^2*g3^3 + 2*f2*f5*g2^2*g3^3 + f1*f6*g2^2*g3^3 + 2*f6*g0*g1*g2^2*g3^3 + 4*f5*g1^2*g2^2*g3^3 + 2*f4*g1*g2^3*g3^3 - 2*f3*g2^4*g3^3 + 2*g1*g2^5*g3^3 - 3*f3*f5*g0*g3^4 - 2*f2*f6*g0*g3^4 - 3*f3*f4*g1*g3^4 + 2*f2*f5*g1*g3^4 + f1*f6*g1*g3^4 + f6*g0*g1^2*g3^4 + 2*f5*g1^3*g3^4 - f3^2*g2*g3^4 + 4*f2*f4*g2*g3^4 - 4*f1*f5*g2*g3^4 - f5*g0*g1*g2*g3^4 + 4*f4*g1^2*g2*g3^4 + f4*g0*g2^2*g3^4 - 5*f3*g1*g2^2*g3^4 + f2*g2^3*g3^4 + 4*g1^2*g2^3*g3^4 - f2*f3*g3^5 + 3*f4*g0*g1*g3^5 - 2*f3*g1^2*g3^5 - f3*g0*g2*g3^5 + g1^3*g2*g3^5 - f1*g2^2*g3^5 + g0*g1*g2^2*g3^5 + g0*g1^2*g3^6)*k11*k13 + (-2*f5*g1*g2^2*g3^2 + 4*f2*f5*g3^3 + 2*f1*f6*g3^3 + 2*f6*g0*g1*g3^3 - 2*f5*g1^2*g3^3 - 2*f5*g0*g2*g3^3 - g1*g2^3*g3^3 + 2*f2*g2*g3^4 - g1^2*g2*g3^4 - 2*g0*g2^2*g3^4 + f1*g3^5 - g0*g1*g3^5)*k11*k14 + (8*f1*f5^2*f6*g3 + 16*f1*f4*f6^2*g3 - 8*f5^2*f6*g0*g1*g3 - 16*f4*f6^2*g0*g1*g3 - 32*f4*f5*f6*g0*g2*g3 + 8*f3*f6^2*g0*g2*g3 + 4*f1*f6^2*g2^2*g3 - 12*f6^2*g0*g1*g2^2*g3 - 6*f5*f6*g0*g2^3*g3 + 20*f3*f5*f6*g0*g3^2 + 8*f2*f6^2*g0*g3^2 + 12*f1*f6^2*g1*g3^2 - 8*f6^2*g0*g1^2*g3^2 + 8*f1*f5*f6*g2*g3^2 + 2*f6^2*g0^2*g2*g3^2 - 16*f5*f6*g0*g1*g2*g3^2 - 10*f5^2*g0*g2^2*g3^2 + 2*f6*g0*g2^4*g3^2 + 16*f1*f5^2*g3^3 + 8*f1*f4*f6*g3^3 + 2*f5*f6*g0^2*g3^3 - 6*f5^2*g0*g1*g3^3 - 2*f4*f6*g0*g1*g3^3 - 8*f4*f5*g0*g2*g3^3 + 6*f3*f6*g0*g2*g3^3 + f1*f6*g2^2*g3^3 - 3*f6*g0*g1*g2^2*g3^3 - 10*f5*g0*g2^3*g3^3 + 4*f3*f5*g0*g3^4 + 2*f2*f6*g0*g3^4 + 4*f1*f6*g1*g3^4 - 3*f6*g0*g1^2*g3^4 + 15*f1*f5*g2*g3^4 - 8*f5*g0*g1*g2*g3^4 - f4*g0*g2^2*g3^4 + f1*f4*g3^5 + 2*f1*g2^2*g3^5 - g0*g1*g2^2*g3^5 - g0*g1^2*g3^6)*k11*k22 + (-8*f5^2*f6*g0*g2*g3 - 16*f4*f6^2*g0*g2*g3 - 4*f6^2*g0*g2^3*g3 + 8*f5^3*g0*g3^2 - 16*f4*f5*f6*g0*g3^2 + 16*f3*f6^2*g0*g3^2 + 4*f1*f6^2*g2*g3^2 - 6*f6^2*g0*g1*g2*g3^2 - 16*f5*f6*g0*g2^2*g3^2 + 20*f1*f5*f6*g3^3 + 2*f6^2*g0^2*g3^3 - 6*f5*f6*g0*g1*g3^3 + 8*f5^2*g0*g2*g3^3 - 12*f4*f6*g0*g2*g3^3 - 5*f6*g0*g2^3*g3^3 - 4*f4*f5*g0*g3^4 + 6*f3*f6*g0*g3^4 + 10*f1*f6*g2*g3^4 - 6*f6*g0*g1*g2*g3^4 - 2*f5*g0*g2^2*g3^4 + 7*f1*f5*g3^5 - f5*g0*g1*g3^5 - 2*f4*g0*g2*g3^5 - g0*g2^3*g3^5 + 3*f1*g2*g3^6 - g0*g1*g2*g3^6)*k12*k22 + (4*f5^2*f6*g0*g3^2 - 8*f4*f6^2*g0*g3^2 - 2*f6^2*g0*g2^2*g3^2 + 8*f1*f6^2*g3^3 + 4*f5*f6*g0*g2*g3^3 + 2*f5^2*g0*g3^4 - 6*f4*f6*g0*g3^4 - f6*g0*g2^2*g3^4 + 5*f1*f6*g3^5 - f6*g0*g1*g3^5 + 2*f5*g0*g2*g3^5 - f4*g0*g3^6 + f1*g3^7)*k22^2 + (32*f3*f4*f5*f6*g3 - 8*f3^2*f6^2*g3 - 32*f4*f5*f6*g1*g2*g3 + 12*f3*f6^2*g1*g2*g3 + 6*f3*f5*f6*g2^2*g3 - 8*f6^2*g1^2*g2^2*g3 - 4*f6^2*g0*g2^3*g3 - 6*f5*f6*g1*g2^3*g3 - 16*f4*f5*f6*g0*g3^2 + 8*f3*f6^2*g0*g3^2 + 24*f3*f5*f6*g1*g3^2 - 4*f6^2*g1^3*g3^2 + 8*f3*f5^2*g2*g3^2 + 4*f3*f4*f6*g2*g3^2 + 8*f2*f5*f6*g2*g3^2 + 4*f1*f6^2*g2*g3^2 - 4*f6^2*g0*g1*g2*g3^2 - 4*f5*f6*g1^2*g2*g3^2 + 2*f5*f6*g0*g2^2*g3^2 - 10*f5^2*g1*g2^2*g3^2 - f3*f6*g2^3*g3^2 + 2*f6*g1*g2^4*g3^2 + 8*f3*f4*f5*g3^3 + 12*f2*f5^2*g3^3 - 8*f3^2*f6*g3^3 - 4*f1*f5*f6*g3^3 + 2*f5*f6*g0*g1*g3^3 - 4*f5^2*g1^2*g3^3 + 6*f4*f6*g1^2*g3^3 + 6*f4*f6*g0*g2*g3^3 - 8*f4*f5*g1*g2*g3^3 + 3*f3*f6*g1*g2*g3^3 + 8*f3*f5*g2^2*g3^3 + f6*g1^2*g2^2*g3^3 - 10*f5*g1*g2^3*g3^3 - 8*f4*f5*g0*g3^4 + f3*f6*g0*g3^4 + 5*f3*f5*g1*g3^4 - 4*f2*f6*g1*g3^4 + f3*f4*g2*g3^4 + 14*f2*f5*g2*g3^4 - f1*f6*g2*g3^4 - 5*f5*g1^2*g2*g3^4 + 2*f5*g0*g2^2*g3^4 - f4*g1*g2^2*g3^4 - f3^2*g3^5 - 2*f1*f5*g3^5 + 2*f5*g0*g1*g3^5 + f4*g1^2*g3^5 - f4*g0*g2*g3^5 - f3*g1*g2*g3^5 + 3*f2*g2^2*g3^5 + g0*g2^3*g3^5 - f2*g1*g3^6 - f1*g2*g3^6 + g0*g1*g2*g3^6)*k11*k23 + (8*f3*f5^2*f6*g3 + 16*f3*f4*f6^2*g3 - 8*f5^2*f6*g1*g2*g3 - 16*f4*f6^2*g1*g2*g3 + 4*f3*f6^2*g2^2*g3 - 4*f6^2*g1*g2^3*g3 - 8*f5^2*f6*g0*g3^2 + 8*f5^3*g1*g3^2 - 16*f4*f5*f6*g1*g3^2 + 24*f3*f6^2*g1*g3^2 + 12*f3*f5*f6*g2*g3^2 + 8*f2*f6^2*g2*g3^2 - 6*f6^2*g1^2*g2*g3^2 - 6*f6^2*g0*g2^2*g3^2 - 16*f5*f6*g1*g2^2*g3^2 + 4*f3*f5^2*g3^3 + 4*f3*f4*f6*g3^3 + 24*f2*f5*f6*g3^3 + 4*f1*f6^2*g3^3 - 4*f6^2*g0*g1*g3^3 - 6*f5*f6*g1^2*g3^3 + 6*f5*f6*g0*g2*g3^3 + 8*f5^2*g1*g2*g3^3 - 12*f4*f6*g1*g2*g3^3 + 3*f3*f6*g2^2*g3^3 - 5*f6*g1*g2^3*g3^3 - 10*f5^2*g0*g3^4 + 4*f4*f6*g0*g3^4 - 4*f4*f5*g1*g3^4 + 8*f3*f6*g1*g3^4 + 5*f3*f5*g2*g3^4 + 14*f2*f6*g2*g3^4 - 6*f6*g1^2*g2*g3^4 + 4*f6*g0*g2^2*g3^4 - 2*f5*g1*g2^2*g3^4 + 6*f2*f5*g3^5 + f1*f6*g3^5 + f6*g0*g1*g3^5 - f5*g1^2*g3^5 - 6*f5*g0*g2*g3^5 - 2*f4*g1*g2*g3^5 + f3*g2^2*g3^5 - g1*g2^3*g3^5 + f4*g0*g3^6 + 3*f2*g2*g3^6 - g1^2*g2*g3^6 + g0*g1*g3^7)*k12*k23 + (4*f5*f6^2*g0*g3^2 + 4*f5^2*f6*g1*g3^2 - 8*f4*f6^2*g1*g3^2 - 2*f6^2*g1*g2^2*g3^2 + 16*f2*f6^2*g3^3 + 8*f6^2*g0*g2*g3^3 + 4*f5*f6*g1*g2*g3^3 - 4*f5*f6*g0*g3^4 + 2*f5^2*g1*g3^4 - 6*f4*f6*g1*g3^4 - f6*g1*g2^2*g3^4 + 8*f2*f6*g3^5 - f6*g1^2*g3^5 + f6*g0*g2*g3^5 + 2*f5*g1*g2*g3^5 - f5*g0*g3^6 - f4*g1*g3^6 + f2*g3^7)*k22*k23 + (4*f6^2*g1*g2^2 + 4*f6^2*g1^2*g3 - 8*f4*f6*g2^2*g3 - 2*f6*g2^4*g3 + 8*f5^2*g1*g3^2 - 12*f4*f6*g1*g3^2 - 6*f6*g1*g2^2*g3^2 - 2*f5*g2^3*g3^2 + 2*f3*f5*g3^3 + 4*f2*f6*g3^3 - 4*f6*g1^2*g3^3 + f6*g0*g2*g3^3 + 3*f5*g1*g2*g3^3 - 2*f4*g2^2*g3^3 - 2*g2^4*g3^3 - f5*g0*g3^4 - 3*f4*g1*g3^4 + f3*g2*g3^4 - 3*g1*g2^2*g3^4 + f2*g3^5 - g1^2*g3^5 - g0*g2*g3^5)*k11*k24 + (32*f4*f5*f6*g3 - 8*f3*f6^2*g3 + 4*f6^2*g1*g2*g3 + 6*f5*f6*g2^2*g3 + 4*f6^2*g0*g3^2 + 20*f5*f6*g1*g3^2 + 8*f5^2*g2*g3^2 + 4*f4*f6*g2*g3^2 - f6*g2^3*g3^2 + 8*f4*f5*g3^3 + 5*f6*g1*g2*g3^3 + 8*f5*g2^2*g3^3 + 3*f6*g0*g3^4 + 5*f5*g1*g3^4 + f4*g2*g3^4 + f3*g3^5 + g1*g2*g3^5)*k12*k24 + (8*f5^2*f6*g3 + 16*f4*f6^2*g3 + 4*f6^2*g2^2*g3 + 8*f6^2*g1*g3^2 + 12*f5*f6*g2*g3^2 + 12*f4*f6*g3^3 + 5*f6*g2^2*g3^3 + 6*f6*g1*g3^4 + f5*g2*g3^4 + 2*f4*g3^5 + g2^2*g3^5 + g1*g3^6)*k22*k24 + (4*f5*f6^2*g1*g2^2 + 4*f5*f6^2*g1^2*g3 - 8*f4*f5*f6*g2^2*g3 + 4*f3*f6^2*g2^2*g3 - 4*f6^2*g1*g2^3*g3 - 2*f5*f6*g2^4*g3 - 12*f4*f5*f6*g1*g3^2 + 4*f3*f6^2*g1*g3^2 - 4*f6^2*g1^2*g2*g3^2 + 2*f6^2*g0*g2^2*g3^2 - 4*f5*f6*g1*g2^2*g3^2 + 4*f4*f6*g2^3*g3^2 + f6*g2^5*g3^2 + 6*f3*f5^2*g3^3 - 8*f3*f4*f6*g3^3 + 2*f6^2*g0*g1*g3^3 - 2*f5*f6*g1^2*g3^3 - 3*f5*f6*g0*g2*g3^3 + 3*f5^2*g1*g2*g3^3 + 8*f4*f6*g1*g2*g3^3 - 2*f4*f5*g2^2*g3^3 - 3*f3*f6*g2^2*g3^3 + f6*g1*g2^3*g3^3 - 2*f5*g2^4*g3^3 + 3*f5^2*g0*g3^4 - 7*f4*f5*g1*g3^4 - 3*f3*f6*g1*g3^4 + 5*f3*f5*g2*g3^4 - 3*f6*g0*g2^2*g3^4 + f5*g1*g2^2*g3^4 + f4*g2^3*g3^4 - 2*f3*f4*g3^5 - f6*g0*g1*g3^5 + f5*g1^2*g3^5 + 3*f5*g0*g2*g3^5 + g1*g2^3*g3^5 - f3*g1*g3^6 + g1^2*g2*g3^6 + g0*g2^2*g3^6)*k11*k33 + (32*f4*f5^2*f6*g3 - 8*f3*f5*f6^2*g3 + 4*f5*f6^2*g1*g2*g3 + 6*f5^2*f6*g2^2*g3 + 8*f5^2*f6*g1*g3^2 + 8*f4*f6^2*g1*g3^2 - 12*f4*f5*f6*g2*g3^2 + 12*f3*f6^2*g2*g3^2 - 6*f6^2*g1*g2^2*g3^2 - 3*f5*f6*g2^3*g3^2 + 12*f4*f5^2*g3^3 - 8*f4^2*f6*g3^3 + 20*f3*f5*f6*g3^3 - 2*f6^2*g1^2*g3^3 + 2*f6^2*g0*g2*g3^3 + 9*f5*f6*g1*g2*g3^3 + 8*f5^2*g2^2*g3^3 - 6*f4*f6*g2^2*g3^3 - f6*g2^4*g3^3 + 11*f5*f6*g0*g3^4 - 5*f5^2*g1*g3^4 + 2*f4*f6*g1*g3^4 + f4*f5*g2*g3^4 + 13*f3*f6*g2*g3^4 + 2*f6*g1*g2^2*g3^4 + 2*f5*g2^3*g3^4 - 2*f4^2*g3^5 + 8*f3*f5*g3^5 + f6*g1^2*g3^5 + 4*f6*g0*g2*g3^5 - 3*f5*g1*g2*g3^5 - f4*g2^2*g3^5 + 2*f5*g0*g3^6 + 3*f3*g2*g3^6 + g1^2*g3^7 + g0*g2*g3^7)*k12*k33 + (4*f5*f6^2*g2^2*g3 + 4*f5*f6^2*g1*g3^2 - 2*f6^2*g2^3*g3^2 - 4*f5^3*g3^3 + 8*f4*f5*f6*g3^3 - 4*f3*f6^2*g3^3 - 4*f6^2*g1*g2*g3^3 + 5*f5*f6*g2^2*g3^3 - 2*f6^2*g0*g3^4 + 5*f5*f6*g1*g3^4 - 6*f5^2*g2*g3^4 + 8*f4*f6*g2*g3^4 + 2*f6*g2^3*g3^4 + 2*f4*f5*g3^5 - 3*f3*f6*g3^5 - 2*f5*g2^2*g3^5 - f6*g0*g3^6 + 2*f5*g1*g3^6 + 2*f4*g2*g3^6 + g1*g2*g3^7)*k13*k33 + (8*f5^3*f6*g3 + 16*f4*f5*f6^2*g3 + 4*f5*f6^2*g2^2*g3 + 12*f5*f6^2*g1*g3^2 - 8*f4*f6^2*g2*g3^2 - 2*f6^2*g2^3*g3^2 + 4*f5^3*g3^3 + 4*f4*f5*f6*g3^3 + 24*f3*f6^2*g3^3 + 8*f6^2*g1*g2*g3^3 + 3*f5*f6*g2^2*g3^3 + 4*f6^2*g0*g3^4 - 2*f5*f6*g1*g3^4 + 3*f5^2*g2*g3^4 - 6*f4*f6*g2*g3^4 - f6*g2^3*g3^4 + 13*f3*f6*g3^5 + f6*g1*g2*g3^5 + 2*f5*g2^2*g3^5 + f6*g0*g3^6 - f5*g1*g3^6 - f4*g2*g3^6 + 2*f3*g3^7)*k22*k33 + (4*f5*f6^2*g2*g3^2 - 8*f5^2*f6*g3^3 + 16*f4*f6^2*g3^3 + 4*f6^2*g2^2*g3^3 - 3*f5*f6*g2*g3^4 - 2*f5^2*g3^5 + 8*f4*f6*g3^5 + f6*g2^2*g3^5 - f5*g2*g3^6 + f4*g3^7)*k23*k33 + (8*f4*f5*g3^3 - 6*f3*f6*g3^3 - 2*f6*g1*g2*g3^3 - 2*f6*g0*g3^4 - 4*f5*g1*g3^4 + 4*f4*g2*g3^4 - f3*g3^5 - 3*g1*g2*g3^5)*k11*k34 + (4*f6^2*g2^2*g3 + 12*f6^2*g1*g3^2 + 20*f5^2*g3^3 - 12*f4*f6*g3^3 - f6*g2^2*g3^3 - 3*f6*g1*g3^4 + 18*f5*g2*g3^4 - 3*f4*g3^5 + 3*g2^2*g3^5 - 2*g1*g3^6)*k12*k34 + (6*f5*f6*g3^3 + 4*f6*g2*g3^4 + f5*g3^5 + g2*g3^6)*k13*k34 + (8*f6^2*g2*g3^2 + 12*f5*f6*g3^3 + 9*f6*g2*g3^4 + 3*f5*g3^5 + 2*g2*g3^6)*k22*k34 + (16*f6^2*g3^3 + 8*f6*g3^5 + g3^7)*k23*k34 + (4*f5*g3^3 + 2*g2*g3^4)*k11*k44 + (2*f6*g3^3 + g3^5)*k12*k44 + k33*(f5*g2^2*g3^4*v1 + f5*g1*g3^5*v1 + f3*g3^6*v1 + g1*g2*g3^6*v1) + k34*(g2*g3^5*v1 + 2*f6*g3^4*v2 + g3^6*v2) + k24*(g2^2*g3^4*v1 + 2*f6*g2*g3^3*v2 + 8*f6^2*g3^2*v3 + 4*f6*g3^4*v3) + k14*(2*f6*g1*g3^3*v2 + g3^5*v4) + k23*(2*f5*f6*g0*g3^3*v1 + 2*f6*g0*g2*g3^4*v1 + f5*g0*g3^5*v1 + g1^2*g3^6*v1 + g0*g2*g3^6*v1 + 2*f5*f6*g1*g3^3*v2 + 2*f6*g1*g2*g3^4*v2 - 8*f5^2*f6*g3^2*v3 + 16*f4*f6^2*g3^2*v3 - 4*f6^2*g2^2*g3^2*v3 - 4*f5*f6*g2*g3^3*v3 - 2*f5^2*g3^4*v3 + 8*f4*f6*g3^4*v3 - f6*g2^2*g3^4*v3 - f5*g2*g3^5*v3 + f4*g3^6*v3 + 8*f6^2*g2*g3^2*v4 - 4*f5*f6*g3^3*v4 + 2*f6*g2*g3^4*v4 - f5*g3^5*v4 + 8*f6^2*g3^2*v5 + 2*f6*g3^4*v5) + k13*(4*f4*f6*g0*g3^3*v1 + f6*g0*g2^2*g3^3*v1 + f6*g0*g1*g3^4*v1 + f5*g0*g2*g3^4*v1 + f3*g2^2*g3^4*v1 + f4*g0*g3^5*v1 + 2*g0*g2^2*g3^5*v1 + g0*g1*g3^6*v1 + 4*f4*f6*g1*g3^3*v2 + f6*g1*g2^2*g3^3*v2 + f6*g1^2*g3^4*v2 - f6*g0*g2*g3^4*v2 + f5*g1*g2*g3^4*v2 + f5*g0*g3^5*v2 + f4*g1*g3^5*v2 + g1*g2^2*g3^5*v2 + g1^2*g3^6*v2 + g0*g2*g3^6*v2 - 4*f6^2*g2^3*g3*v3 - 4*f6^2*g1*g2*g3^2*v3 + 2*f5*f6*g2^2*g3^2*v3 + 2*f5*f6*g1*g3^3*v3 + 4*f4*f6*g2*g3^3*v3 - 2*f3*f6*g3^4*v3 - f6*g1*g2*g3^4*v3 + 2*f5*g2^2*g3^4*v3 - f6*g0*g3^5*v3 + 2*f5*g1*g3^5*v3 + f4*g2*g3^5*v3 + g2^3*g3^5*v3 + g1*g2*g3^6*v3 + 8*f6^2*g2^2*g3*v4 + 8*f6^2*g1*g3^2*v4 - 8*f4*f6*g3^3*v4 + 2*f6*g2^2*g3^3*v4 + 2*f6*g1*g3^4*v4 - 2*f4*g3^5*v4 - 2*f5*g3^4*v5 - g2*g3^5*v5) + g3^3*v1*v6 + k11*(-4*f6^2*g0*g1*g2^2*v1 - 4*f6^2*g0*g1^2*g3*v1 + 8*f4*f6*g0*g2^2*g3*v1 + 2*f6*g0*g2^4*g3*v1 + 12*f4*f6*g0*g1*g3^2*v1 - 2*f1*f6*g2^2*g3^2*v1 + 4*f6*g0*g1*g2^2*g3^2*v1 + 2*f5*g0*g2^3*g3^2*v1 - 2*f1*f6*g1*g3^3*v1 + 2*f6*g0*g1^2*g3^3*v1 + 3*f5*g0*g1*g2*g3^3*v1 + 2*f4*g0*g2^2*g3^3*v1 + 2*g0*g2^4*g3^3*v1 + 3*f4*g0*g1*g3^4*v1 + 4*g0*g1*g2^2*g3^4*v1 + g0*g1^2*g3^5*v1 - 4*f6^2*g1^2*g2^2*v2 - 4*f6^2*g1^3*g3*v2 + 8*f4*f6*g1*g2^2*g3*v2 + 2*f6*g1*g2^4*g3*v2 + 12*f4*f6*g1^2*g3^2*v2 - 4*f2*f6*g2^2*g3^2*v2 + 4*f6*g1^2*g2^2*g3^2*v2 - 2*f6*g0*g2^3*g3^2*v2 + 2*f5*g1*g2^3*g3^2*v2 - 4*f2*f6*g1*g3^3*v2 + 2*f6*g1^3*g3^3*v2 - 3*f6*g0*g1*g2*g3^3*v2 + 3*f5*g1^2*g2*g3^3*v2 + 2*f5*g0*g2^2*g3^3*v2 + 2*f4*g1*g2^2*g3^3*v2 + 2*g1*g2^4*g3^3*v2 + 3*f5*g0*g1*g3^4*v2 + 3*f4*g1^2*g3^4*v2 - f2*g2^2*g3^4*v2 + 4*g1^2*g2^2*g3^4*v2 + g0*g2^3*g3^4*v2 - f2*g1*g3^5*v2 + g1^3*g3^5*v2 + g0*g1*g2*g3^5*v2 - 4*f6^2*g1*g2^3*v3 - 4*f6^2*g1^2*g2*g3*v3 + 4*f6^2*g0*g2^2*g3*v3 + 8*f4*f6*g2^3*g3*v3 + 2*f6*g2^5*g3*v3 + 4*f6^2*g0*g1*g3^2*v3 + 12*f4*f6*g1*g2*g3^2*v3 - 6*f3*f6*g2^2*g3^2*v3 + 2*f6*g1*g2^3*g3^2*v3 + 2*f5*g2^4*g3^2*v3 - 8*f3*f6*g1*g3^3*v3 - f6*g1^2*g2*g3^3*v3 - f6*g0*g2^2*g3^3*v3 + 5*f5*g1*g2^2*g3^3*v3 + 2*f4*g2^3*g3^3*v3 + 2*g2^5*g3^3*v3 - 2*f6*g0*g1*g3^4*v3 + 3*f5*g1^2*g3^4*v3 + 3*f4*g1*g2*g3^4*v3 - f3*g2^2*g3^4*v3 + 4*g1*g2^3*g3^4*v3 - 2*f3*g1*g3^5*v3 + g1^2*g2*g3^5*v3 + 8*f6^2*g1*g2^2*v4 + 8*f6^2*g1^2*g3*v4 - 16*f4*f6*g2^2*g3*v4 - 4*f6*g2^4*g3*v4 - 24*f4*f6*g1*g3^2*v4 - 10*f6*g1*g2^2*g3^2*v4 - 6*f6*g1^2*g3^3*v4 - 4*f4*g2^2*g3^3*v4 - g2^4*g3^3*v4 - 6*f4*g1*g3^4*v4 - 3*g1*g2^2*g3^4*v4 - g1^2*g3^5*v4 + g0*g2*g3^5*v4 - 4*f5*g2^2*g3^2*v5 - 6*f5*g1*g3^3*v5 - 2*g2^3*g3^3*v5 - 3*g1*g2*g3^4*v5 - g2^2*g3^2*v6 - g1*g3^3*v6) + k12*(-32*f4*f5*f6*g0*g3*v1 + 8*f3*f6^2*g0*g3*v1 - 4*f6^2*g0*g1*g2*g3*v1 - 6*f5*f6*g0*g2^2*g3*v1 + 8*f1*f5*f6*g3^2*v1 - 8*f5*f6*g0*g1*g3^2*v1 - 8*f5^2*g0*g2*g3^2*v1 - 4*f4*f6*g0*g2*g3^2*v1 + f6*g0*g2^3*g3^2*v1 - 8*f4*f5*g0*g3^3*v1 + 4*f3*f6*g0*g3^3*v1 + 2*f1*f6*g2*g3^3*v1 - 8*f5*g0*g2^2*g3^3*v1 + 2*f1*f5*g3^4*v1 - 4*f5*g0*g1*g3^4*v1 - f4*g0*g2*g3^4*v1 + f1*g2*g3^5*v1 - 32*f4*f5*f6*g1*g3*v2 + 8*f3*f6^2*g1*g3*v2 - 4*f6^2*g1^2*g2*g3*v2 - 4*f6^2*g0*g2^2*g3*v2 - 6*f5*f6*g1*g2^2*g3*v2 + 16*f2*f5*f6*g3^2*v2 - 4*f6^2*g0*g1*g3^2*v2 - 8*f5*f6*g1^2*g3^2*v2 + 8*f5*f6*g0*g2*g3^2*v2 - 8*f5^2*g1*g2*g3^2*v2 - 4*f4*f6*g1*g2*g3^2*v2 + f6*g1*g2^3*g3^2*v2 - 8*f5^2*g0*g3^3*v2 - 8*f4*f5*g1*g3^3*v2 + 4*f3*f6*g1*g3^3*v2 + 4*f2*f6*g2*g3^3*v2 - 8*f5*g1*g2^2*g3^3*v2 + 4*f2*f5*g3^4*v2 - f6*g0*g1*g3^4*v2 - 4*f5*g1^2*g3^4*v2 - 5*f5*g0*g2*g3^4*v2 - f4*g1*g2*g3^4*v2 - f3*g2^2*g3^4*v2 + f2*g2*g3^5*v2 - g0*g2^2*g3^5*v2 - 32*f4*f5*f6*g2*g3*v3 + 8*f3*f6^2*g2*g3*v3 - 8*f6^2*g1*g2^2*g3*v3 - 6*f5*f6*g2^3*g3*v3 + 24*f3*f5*f6*g3^2*v3 - 4*f6^2*g1^2*g3^2*v3 + 4*f6^2*g0*g2*g3^2*v3 - 8*f5^2*g2^2*g3^2*v3 - 4*f4*f6*g2^2*g3^2*v3 + f6*g2^4*g3^2*v3 + 12*f5*f6*g0*g3^3*v3 - 8*f5^2*g1*g3^3*v3 - 8*f4*f5*g2*g3^3*v3 + 8*f3*f6*g2*g3^3*v3 - 8*f5*g2^3*g3^3*v3 + 6*f3*f5*g3^4*v3 - f6*g1^2*g3^4*v3 + 4*f6*g0*g2*g3^4*v3 - 5*f5*g1*g2*g3^4*v3 - 2*f4*g2^2*g3^4*v3 + f5*g0*g3^5*v3 + f3*g2*g3^5*v3 + 64*f4*f5*f6*g3*v4 - 16*f3*f6^2*g3*v4 + 8*f6^2*g1*g2*g3*v4 + 12*f5*f6*g2^2*g3*v4 + 24*f5*f6*g1*g3^2*v4 + 8*f4*f6*g2*g3^2*v4 + 16*f4*f5*g3^3*v4 - 8*f3*f6*g3^3*v4 + 6*f6*g1*g2*g3^3*v4 + 2*f5*g2^2*g3^3*v4 + 6*f5*g1*g3^4*v4 + 2*f4*g2*g3^4*v4 - g2^3*g3^4*v4 + g1*g2*g3^5*v4 + 16*f5^2*g3^2*v5 - 2*f6*g2^2*g3^2*v5 - 4*f6*g1*g3^3*v5 + 10*f5*g2*g3^3*v5 - g1*g3^5*v5 + 4*f5*g3^2*v6 + g2*g3^3*v6) + k22*(-8*f5^2*f6*g0*g3*v1 - 16*f4*f6^2*g0*g3*v1 - 4*f6^2*g0*g2^2*g3*v1 + 8*f1*f6^2*g3^2*v1 - 4*f6^2*g0*g1*g3^2*v1 - 12*f5*f6*g0*g2*g3^2*v1 - 2*f5^2*g0*g3^3*v1 - 8*f4*f6*g0*g3^3*v1 - 4*f6*g0*g2^2*g3^3*v1 + 4*f1*f6*g3^4*v1 - 3*f6*g0*g1*g3^4*v1 - 3*f5*g0*g2*g3^4*v1 - f4*g0*g3^5*v1 - g0*g2^2*g3^5*v1 + f1*g3^6*v1 - 8*f5^2*f6*g1*g3*v2 - 16*f4*f6^2*g1*g3*v2 - 4*f6^2*g1*g2^2*g3*v2 + 16*f2*f6^2*g3^2*v2 - 4*f6^2*g1^2*g3^2*v2 - 12*f5*f6*g1*g2*g3^2*v2 - 8*f5*f6*g0*g3^3*v2 - 2*f5^2*g1*g3^3*v2 - 8*f4*f6*g1*g3^3*v2 - 4*f6*g1*g2^2*g3^3*v2 + 8*f2*f6*g3^4*v2 - 3*f6*g1^2*g3^4*v2 - 4*f6*g0*g2*g3^4*v2 - 3*f5*g1*g2*g3^4*v2 - 2*f5*g0*g3^5*v2 - f4*g1*g3^5*v2 - g1*g2^2*g3^5*v2 + f2*g3^6*v2 - g1^2*g3^6*v2 - g0*g2*g3^6*v2 - 8*f5^2*f6*g2*g3*v3 - 16*f4*f6^2*g2*g3*v3 - 4*f6^2*g2^3*g3*v3 + 24*f3*f6^2*g3^2*v3 - 4*f6^2*g1*g2*g3^2*v3 - 12*f5*f6*g2^2*g3^2*v3 + 4*f6^2*g0*g3^3*v3 - 8*f5*f6*g1*g3^3*v3 - 2*f5^2*g2*g3^3*v3 - 8*f4*f6*g2*g3^3*v3 - 4*f6*g2^3*g3^3*v3 + 12*f3*f6*g3^4*v3 - 5*f6*g1*g2*g3^4*v3 - 4*f5*g2^2*g3^4*v3 + f6*g0*g3^5*v3 - 2*f5*g1*g3^5*v3 - f4*g2*g3^5*v3 - g2^3*g3^5*v3 + f3*g3^6*v3 - g1*g2*g3^6*v3 + 16*f5^2*f6*g3*v4 + 32*f4*f6^2*g3*v4 + 8*f6^2*g2^2*g3*v4 + 16*f6^2*g1*g3^2*v4 + 8*f5*f6*g2*g3^2*v4 + 4*f5^2*g3^3*v4 + 16*f4*f6*g3^3*v4 + 2*f6*g2^2*g3^3*v4 + 8*f6*g1*g3^4*v4 + 2*f5*g2*g3^4*v4 + 2*f4*g3^5*v4 + g1*g3^6*v4 + 16*f5*f6*g3^2*v5 + 4*f6*g2*g3^3*v5 + 4*f5*g3^4*v5 + g2*g3^5*v5 + 2*f6*g3^2*v6 + g3^4*v6), -(f0*k11^2) + g0*g2*k11*k13 + g0*g3*k11*k23 - f4*k11*k33 - f5*k12*k33 - f6*k22*k33 - k11*k34 + g0*k11*v2 + g2*k13*v2 + g3*k23*v2 + v2^2, f0*k11*k12 + f1*k11*k13 - g0*g2*k11*k23 - g0*g3*k12*k23 - g1*g2*k11*k33 - g1*g3*k12*k33 + f5*k13*k33 + f6*k23*k33 + k12*k34 - g0*k12*v2 - g3*k23*v3 - v2*v3 + k13*(-(g1*v2) - g2*v3 + v4), (48*f1*f4*f5*f6 - 8*f1*f3*f6^2 - 48*f4*f5*f6*g0*g1 + 8*f3*f6^2*g0*g1 + 8*f1*f6^2*g1*g2 - 8*f6^2*g0*g1^2*g2 + 12*f1*f5*f6*g2^2 - 12*f5*f6*g0*g1*g2^2 + 12*f3*f5^2*g0*g3 + 12*f2*f5*f6*g0*g3 + 8*f1*f6^2*g0*g3 + 30*f1*f5*f6*g1*g3 + 8*f0*f6^2*g1*g3 - 18*f5*f6*g0*g1^2*g3 + 16*f1*f4*f6*g2*g3 + 6*f5*f6*g0^2*g2*g3 - 12*f5^2*g0*g1*g2*g3 - 16*f4*f6*g0*g1*g2*g3 + 4*f1*f6*g2^3*g3 - 4*f6*g0*g1*g2^3*g3 + 12*f1*f4*f5*g3^2 - 4*f1*f3*f6*g3^2 - 6*f5^2*g0^2*g3^2 - 12*f4*f5*g0*g1*g3^2 + 4*f3*f6*g0*g1*g3^2 + 10*f3*f5*g0*g2*g3^2 + 4*f2*f6*g0*g2*g3^2 + 14*f1*f6*g1*g2*g3^2 - 10*f6*g0*g1^2*g2*g3^2 + 6*f1*f5*g2^2*g3^2 + 2*f6*g0^2*g2^2*g3^2 - 16*f5*g0*g1*g2^2*g3^2 + 3*f2*f5*g0*g3^3 + 4*f1*f6*g0*g3^3 + 11*f1*f5*g1*g3^3 + 4*f0*f6*g1*g3^3 - 8*f5*g0*g1^2*g3^3 + 4*f1*f4*g2*g3^3 - 2*f5*g0^2*g2*g3^3 - 4*f4*g0*g1*g2*g3^3 + 2*f3*g0*g2^2*g3^3 + 2*f1*g2^3*g3^3 - 4*g0*g1*g2^3*g3^3 + f2*g0*g2*g3^4 + 4*f1*g1*g2*g3^4 - 3*g0*g1^2*g2*g3^4 + f1*g0*g3^5)*k11^2 + (12*f1*f5^2*f6 + 16*f1*f4*f6^2 - 12*f5^2*f6*g0*g1 - 16*f4*f6^2*g0*g1 - 48*f4*f5*f6*g0*g2 + 8*f3*f6^2*g0*g2 + 4*f1*f6^2*g2^2 - 12*f6^2*g0*g1*g2^2 - 12*f5*f6*g0*g2^3 + 28*f3*f5*f6*g0*g3 + 8*f2*f6^2*g0*g3 + 16*f1*f6^2*g1*g3 - 8*f6^2*g0*g1^2*g3 + 16*f1*f5*f6*g2*g3 + 8*f0*f6^2*g2*g3 + 2*f6^2*g0^2*g2*g3 - 32*f5*f6*g0*g1*g2*g3 - 12*f5^2*g0*g2^2*g3 - 16*f4*f6*g0*g2^2*g3 - 4*f6*g0*g2^4*g3 + 15*f1*f5^2*g3^2 - 4*f1*f4*f6*g3^2 + 4*f5*f6*g0^2*g3^2 - 9*f5^2*g0*g1*g3^2 + 4*f4*f6*g0*g1*g3^2 - 12*f4*f5*g0*g2*g3^2 + 14*f3*f6*g0*g2*g3^2 + 4*f1*f6*g2^2*g3^2 - 14*f6*g0*g1*g2^2*g3^2 - 16*f5*g0*g2^3*g3^2 + 4*f3*f5*g0*g3^3 + 2*f2*f6*g0*g3^3 + 3*f1*f6*g1*g3^3 - f6*g0*g1^2*g3^3 + 17*f1*f5*g2*g3^3 + 4*f0*f6*g2*g3^3 + f6*g0^2*g2*g3^3 - 12*f5*g0*g1*g2*g3^3 - 4*f4*g0*g2^2*g3^3 - 4*g0*g2^4*g3^3 - 2*f1*f4*g3^4 + f5*g0^2*g3^4 + 2*f4*g0*g1*g3^4 + f3*g0*g2*g3^4 + 3*f1*g2^2*g3^4 - 2*g0*g1*g2^2*g3^4 - f1*g1*g3^5 + g0*g1^2*g3^5)*k11*k12 + (48*f3*f4*f5*f6 - 8*f3^2*f6^2 - 48*f4*f5*f6*g1*g2 + 16*f3*f6^2*g1*g2 + 12*f3*f5*f6*g2^2 - 8*f6^2*g1^2*g2^2 - 12*f5*f6*g1*g2^3 - 24*f4*f5*f6*g0*g3 + 16*f3*f6^2*g0*g3 + 42*f3*f5*f6*g1*g3 + 12*f3*f5^2*g2*g3 + 16*f3*f4*f6*g2*g3 + 12*f2*f5*f6*g2*g3 + 8*f1*f6^2*g2*g3 - 12*f5*f6*g1^2*g2*g3 - 12*f5^2*g1*g2^2*g3 - 16*f4*f6*g1*g2^2*g3 + 4*f3*f6*g2^3*g3 - 4*f6*g1*g2^4*g3 + 12*f3*f4*f5*g3^2 - 4*f3^2*f6*g3^2 + 6*f1*f5*f6*g3^2 + 8*f0*f6^2*g3^2 - 6*f5^2*g1^2*g3^2 - 8*f4*f6*g0*g2*g3^2 - 12*f4*f5*g1*g2*g3^2 + 22*f3*f6*g1*g2*g3^2 + 16*f3*f5*g2^2*g3^2 + 4*f2*f6*g2^2*g3^2 - 8*f6*g1^2*g2^2*g3^2 - 16*f5*g1*g2^3*g3^2 - 6*f4*f5*g0*g3^3 + 8*f3*f6*g0*g3^3 + 11*f3*f5*g1*g3^3 + 4*f3*f4*g2*g3^3 + 3*f2*f5*g2*g3^3 + 6*f1*f6*g2*g3^3 - 10*f5*g1^2*g2*g3^3 - 4*f4*g1*g2^2*g3^3 + 4*f3*g2^3*g3^3 - 4*g1*g2^4*g3^3 + 2*f1*f5*g3^4 + 4*f0*f6*g3^4 - 2*f4*g0*g2*g3^4 + 4*f3*g1*g2*g3^4 + f2*g2^2*g3^4 - 3*g1^2*g2^2*g3^4 + f3*g0*g3^5 + f1*g2*g3^5 + f0*g3^6)*k11*k13 + (12*f5^2*g1*g3 + 10*f5*g1*g2*g3^2 + 3*f5*g0*g3^3 + 2*g1*g2^2*g3^3 + g0*g2*g3^4)*k11*k14 + (-12*f5^2*f6*g0*g2 - 16*f4*f6^2*g0*g2 - 4*f6^2*g0*g2^3 + 12*f5^3*g0*g3 - 24*f4*f5*f6*g0*g3 + 16*f3*f6^2*g0*g3 + 4*f1*f6^2*g2*g3 - 14*f6^2*g0*g1*g2*g3 - 26*f5*f6*g0*g2^2*g3 + 12*f1*f5*f6*g3^2 + 8*f0*f6^2*g3^2 + 2*f6^2*g0^2*g3^2 - 10*f5*f6*g0*g1*g3^2 + 13*f5^2*g0*g2*g3^2 - 4*f4*f6*g0*g2*g3^2 - 8*f6*g0*g2^3*g3^2 - 6*f4*f5*g0*g3^3 + 2*f3*f6*g0*g3^3 + 6*f1*f6*g2*g3^3 - 6*f6*g0*g1*g2*g3^3 + 2*f5*g0*g2^2*g3^3 + 3*f1*f5*g3^4 + 4*f0*f6*g3^4 - f6*g0^2*g3^4 + g0*g2^3*g3^4 - f3*g0*g3^5 + g0*g1*g2*g3^5)*k11*k22 + (4*f5^2*f6*g0*g3 - 8*f4*f6^2*g0*g3 - 2*f6^2*g0*g2^2*g3 + 4*f1*f6^2*g3^2 - 6*f6^2*g0*g1*g3^2 + 8*f5*f6*g0*g2*g3^2 - 2*f5^2*g0*g3^3 + 2*f4*f6*g0*g3^3 + 5*f6*g0*g2^2*g3^3 - f5*g0*g2*g3^4 + f4*g0*g3^5 + g0*g2^2*g3^5 - f1*g3^6)*k12*k22 + (12*f3*f5^2*f6 + 16*f3*f4*f6^2 - 12*f5^2*f6*g1*g2 - 16*f4*f6^2*g1*g2 + 4*f3*f6^2*g2^2 - 4*f6^2*g1*g2^3 - 12*f5^2*f6*g0*g3 + 12*f5^3*g1*g3 - 24*f4*f5*f6*g1*g3 + 28*f3*f6^2*g1*g3 + 20*f3*f5*f6*g2*g3 + 8*f2*f6^2*g2*g3 - 14*f6^2*g1^2*g2*g3 - 8*f6^2*g0*g2^2*g3 - 26*f5*f6*g1*g2^2*g3 + 3*f3*f5^2*g3^2 - 4*f3*f4*f6*g3^2 + 12*f2*f5*f6*g3^2 + 20*f1*f6^2*g3^2 - 14*f5*f6*g1^2*g3^2 - 4*f5*f6*g0*g2*g3^2 + 13*f5^2*g1*g2*g3^2 - 4*f4*f6*g1*g2*g3^2 + 6*f3*f6*g2^2*g3^2 - 8*f6*g1*g2^3*g3^2 - 6*f5^2*g0*g3^3 + 6*f4*f6*g0*g3^3 - 6*f4*f5*g1*g3^3 + 5*f3*f6*g1*g3^3 + 2*f3*f5*g2*g3^3 + 6*f2*f6*g2*g3^3 - 10*f6*g1^2*g2*g3^3 - 4*f6*g0*g2^2*g3^3 + 2*f5*g1*g2^2*g3^3 - 2*f3*f4*g3^4 + 3*f2*f5*g3^4 + 9*f1*f6*g3^4 - f5*g1^2*g3^4 - 4*f5*g0*g2*g3^4 - f3*g2^2*g3^4 + g1*g2^3*g3^4 + f4*g0*g3^5 - f3*g1*g3^5 + f2*g2*g3^5 - g0*g2^2*g3^5 + f1*g3^6)*k11*k23 + (8*f5*f6^2*g0*g3 + 4*f5^2*f6*g1*g3 - 8*f4*f6^2*g1*g3 - 2*f6^2*g1*g2^2*g3 - 4*f3*f5*f6*g3^2 + 8*f2*f6^2*g3^2 - 6*f6^2*g1^2*g3^2 + 2*f6^2*g0*g2*g3^2 + 8*f5*f6*g1*g2*g3^2 + 3*f5*f6*g0*g3^3 - 2*f5^2*g1*g3^3 + 2*f4*f6*g1*g3^3 - 4*f3*f6*g2*g3^3 + 5*f6*g1*g2^2*g3^3 - f3*f5*g3^4 + 2*f2*f6*g3^4 - f6*g0*g2*g3^4 - f5*g1*g2*g3^4 + f4*g1*g3^5 - f3*g2*g3^5 + g1*g2^2*g3^5)*k12*k23 + (-2*f6^2*g0*g3^3 - f6*g0*g3^5)*k22*k23 + (48*f4*f5*f6 - 8*f3*f6^2 + 8*f6^2*g1*g2 + 12*f5*f6*g2^2 + 4*f6^2*g0*g3 + 34*f5*f6*g1*g3 + 12*f5^2*g2*g3 + 16*f4*f6*g2*g3 + 4*f6*g2^3*g3 + 12*f4*f5*g3^2 - 4*f3*f6*g3^2 + 16*f6*g1*g2*g3^2 + 16*f5*g2^2*g3^2 + 4*f6*g0*g3^3 + 6*f5*g1*g3^3 + 4*f4*g2*g3^3 + 4*g2^3*g3^3 + 2*g1*g2*g3^4)*k11*k24 + (12*f5^2*f6 + 16*f4*f6^2 + 4*f6^2*g2^2 + 12*f6^2*g1*g3 + 20*f5*f6*g2*g3 + 3*f5^2*g3^2 - 4*f4*f6*g3^2 + 6*f6*g2^2*g3^2 - f6*g1*g3^3 + 2*f5*g2*g3^3 - 2*f4*g3^4 - g2^2*g3^4 - g1*g3^5)*k12*k24 + (-4*f5*f6*g3^2 - 4*f6*g2*g3^3 - f5*g3^4 - g2*g3^5)*k22*k24 + (48*f4*f5^2*f6 - 8*f3*f5*f6^2 + 8*f5*f6^2*g1*g2 + 12*f5^2*f6*g2^2 + 4*f5*f6^2*g0*g3 + 18*f5^2*f6*g1*g3 + 8*f4*f6^2*g1*g3 - 8*f4*f5*f6*g2*g3 + 16*f3*f6^2*g2*g3 - 8*f6^2*g1*g2^2*g3 - 2*f5*f6*g2^3*g3 + 12*f4*f5^2*g3^2 + 14*f3*f5*f6*g3^2 + 12*f6^2*g0*g2*g3^2 + 4*f5*f6*g1*g2*g3^2 + 12*f5^2*g2^2*g3^2 - 8*f4*f6*g2^2*g3^2 - 2*f6*g2^4*g3^2 + 11*f5*f6*g0*g3^3 + 2*f5^2*g1*g3^3 + 4*f4*f6*g1*g3^3 - 2*f4*f5*g2*g3^3 + 14*f3*f6*g2*g3^3 - 6*f6*g1*g2^2*g3^3 + 4*f5*g2^3*g3^3 + 8*f3*f5*g3^4 + 9*f6*g0*g2*g3^4 - f5*g1*g2*g3^4 - 2*f4*g2^2*g3^4 + 2*f5*g0*g3^5 + 4*f3*g2*g3^5 - g1*g2^2*g3^5 + g0*g2*g3^6)*k11*k33 + (12*f5^3*f6 + 16*f4*f5*f6^2 + 4*f5*f6^2*g2^2 + 20*f5*f6^2*g1*g3 + 4*f5^2*f6*g2*g3 - 8*f4*f6^2*g2*g3 - 2*f6^2*g2^3*g3 + 3*f5^3*g3^2 - 4*f4*f5*f6*g3^2 + 16*f3*f6^2*g3^2 + 2*f5*f6*g2^2*g3^2 + 4*f6^2*g0*g3^3 + 2*f5*f6*g1*g3^3 + f5^2*g2*g3^3 + 2*f4*f6*g2*g3^3 + f6*g2^3*g3^3 - 2*f4*f5*g3^4 + 5*f3*f6*g3^4 - 2*f5*g2^2*g3^4 - f5*g1*g3^5 + f4*g2*g3^5)*k12*k33 + (4*f5*f6^2*g2*g3 - 6*f5^2*f6*g3^2 + 8*f4*f6^2*g3^2 + 4*f6^2*g2^2*g3^2 - 3*f5*f6*g2*g3^3 - f5^2*g3^4 + 4*f4*f6*g3^4 + f6*g2^2*g3^4 - f5*g2*g3^5 + f4*g3^6)*k13*k33 + (-4*f5^2*f6*g3^2 - 2*f6^2*g1*g3^3 - f5^2*g3^4 - f6*g1*g3^5)*k22*k33 + (4*f5*f6^2*g3^2 - 2*f6^2*g2*g3^3 + 3*f5*f6*g3^4 - f6*g2*g3^5 + f5*g3^6)*k23*k33 + (8*f6^2*g1*g3 + 12*f5^2*g3^2 + 4*f6*g1*g3^3 + 13*f5*g2*g3^3 + 3*g2^2*g3^4)*k11*k34 + (12*f6^2*g2*g3 + 10*f5*f6*g3^2 + 12*f6*g2*g3^3)*k12*k34 + (8*f6^2*g3^2 + 4*f6*g3^4 + g3^6)*k13*k34 + (4*f6^2*g3^2 + f6*g3^4)*k22*k34 + f5*g3^5*k33*v2 + k24*(2*f6*g3^3*v2 + g3^5*v2) + g3^5*v2*v4 + k23*(-4*f6^2*g2*g3^2*v3 + 2*f5*f6*g3^3*v3 - f6*g2*g3^4*v3 + 8*f6^2*g3^2*v4 + 4*f6*g3^4*v4 + g3^6*v4) + k22*(4*f5*f6*g0*g3^2*v1 + 4*f6*g0*g2*g3^3*v1 + f5*g0*g3^4*v1 + g0*g2*g3^5*v1 - 4*f6^2*g0*g3^2*v2 + 4*f5*f6*g1*g3^2*v2 + 4*f6*g1*g2*g3^3*v2 - f6*g0*g3^4*v2 + f5*g1*g3^4*v2 + g1*g2*g3^5*v2 - 4*f6^2*g1*g3^2*v3 + 4*f5*f6*g2*g3^2*v3 + 4*f6*g2^2*g3^3*v3 - f6*g1*g3^4*v3 + f5*g2*g3^4*v3 + g2^2*g3^5*v3 - 8*f5*f6*g3^2*v4 - 4*f6*g2*g3^3*v4 - 2*f5*g3^4*v4 - g2*g3^5*v4 - 4*f6*g3^3*v5 - g3^5*v5) + k13*(f3*g3^5*v2 - 12*f5^2*f6*g3*v3 + 16*f4*f6^2*g3*v3 - 8*f6^2*g2^2*g3*v3 - 10*f5*f6*g2*g3^2*v3 - 3*f5^2*g3^3*v3 + 8*f4*f6*g3^3*v3 - 6*f6*g2^2*g3^3*v3 - 3*f5*g2*g3^4*v3 + f4*g3^5*v3 - g2^2*g3^5*v3 + 8*f6^2*g2*g3*v4 + 4*f6*g2*g3^3*v4 + f5*g3^4*v4 + g2*g3^5*v4 + 16*f6^2*g3*v5 + 8*f6*g3^3*v5 + g3^5*v5) + k11*(-48*f4*f5*f6*g0*v1 + 8*f3*f6^2*g0*v1 - 8*f6^2*g0*g1*g2*v1 - 12*f5*f6*g0*g2^2*v1 + 12*f1*f5*f6*g3*v1 + 16*f0*f6^2*g3*v1 - 18*f5*f6*g0*g1*g3*v1 - 12*f5^2*g0*g2*g3*v1 - 16*f4*f6*g0*g2*g3*v1 - 4*f6*g0*g2^3*g3*v1 - 12*f4*f5*g0*g3^2*v1 + 4*f3*f6*g0*g3^2*v1 + 4*f1*f6*g2*g3^2*v1 - 10*f6*g0*g1*g2*g3^2*v1 - 16*f5*g0*g2^2*g3^2*v1 + 3*f1*f5*g3^3*v1 + 8*f0*f6*g3^3*v1 - 8*f5*g0*g1*g3^3*v1 - 4*f4*g0*g2*g3^3*v1 - 4*g0*g2^3*g3^3*v1 + f1*g2*g3^4*v1 - 3*g0*g1*g2*g3^4*v1 + f0*g3^5*v1 - 48*f4*f5*f6*g1*v2 + 8*f3*f6^2*g1*v2 - 8*f6^2*g1^2*g2*v2 - 12*f5*f6*g1*g2^2*v2 + 24*f2*f5*f6*g3*v2 + 8*f1*f6^2*g3*v2 - 18*f5*f6*g1^2*g3*v2 + 12*f5*f6*g0*g2*g3*v2 - 12*f5^2*g1*g2*g3*v2 - 16*f4*f6*g1*g2*g3*v2 - 4*f6*g1*g2^3*g3*v2 - 12*f5^2*g0*g3^2*v2 - 12*f4*f5*g1*g3^2*v2 + 4*f3*f6*g1*g3^2*v2 + 8*f2*f6*g2*g3^2*v2 - 10*f6*g1^2*g2*g3^2*v2 + 4*f6*g0*g2^2*g3^2*v2 - 16*f5*g1*g2^2*g3^2*v2 + 6*f2*f5*g3^3*v2 + 4*f1*f6*g3^3*v2 - 8*f5*g1^2*g3^3*v2 - 10*f5*g0*g2*g3^3*v2 - 4*f4*g1*g2*g3^3*v2 - 4*g1*g2^3*g3^3*v2 + 2*f2*g2*g3^4*v2 - 3*g1^2*g2*g3^4*v2 - 2*g0*g2^2*g3^4*v2 + f1*g3^5*v2 - 48*f4*f5*f6*g2*v3 + 8*f3*f6^2*g2*v3 - 8*f6^2*g1*g2^2*v3 - 12*f5*f6*g2^3*v3 + 36*f3*f5*f6*g3*v3 + 8*f6^2*g0*g2*g3*v3 - 6*f5*f6*g1*g2*g3*v3 - 12*f5^2*g2^2*g3*v3 - 16*f4*f6*g2^2*g3*v3 - 4*f6*g2^4*g3*v3 + 18*f5*f6*g0*g3^2*v3 - 12*f5^2*g1*g3^2*v3 - 12*f4*f5*g2*g3^2*v3 + 16*f3*f6*g2*g3^2*v3 - 6*f6*g1*g2^2*g3^2*v3 - 16*f5*g2^3*g3^2*v3 + 9*f3*f5*g3^3*v3 + 10*f6*g0*g2*g3^3*v3 - 12*f5*g1*g2*g3^3*v3 - 4*f4*g2^2*g3^3*v3 - 4*g2^4*g3^3*v3 + 2*f5*g0*g3^4*v3 + 3*f3*g2*g3^4*v3 - 3*g1*g2^2*g3^4*v3 + g0*g2*g3^5*v3 + 96*f4*f5*f6*v4 - 16*f3*f6^2*v4 + 16*f6^2*g1*g2*v4 + 24*f5*f6*g2^2*v4 + 8*f6^2*g0*g3*v4 + 48*f5*f6*g1*g3*v4 + 32*f4*f6*g2*g3*v4 + 8*f6*g2^3*g3*v4 + 24*f4*f5*g3^2*v4 - 8*f3*f6*g3^2*v4 + 24*f6*g1*g2*g3^2*v4 + 6*f5*g2^2*g3^2*v4 + 4*f6*g0*g3^3*v4 + 13*f5*g1*g3^3*v4 + 8*f4*g2*g3^3*v4 + 2*g2^3*g3^3*v4 + 5*g1*g2*g3^4*v4 + g0*g3^5*v4 + 24*f5^2*g3*v5 + 20*f5*g2*g3^2*v5 + 4*g2^2*g3^3*v5 + 6*f5*g3*v6 + 2*g2*g3^2*v6) + k12*(-12*f5^2*f6*g0*v1 - 16*f4*f6^2*g0*v1 - 4*f6^2*g0*g2^2*v1 + 8*f1*f6^2*g3*v1 - 8*f6^2*g0*g1*g3*v1 - 20*f5*f6*g0*g2*g3*v1 - 3*f5^2*g0*g3^2*v1 + 4*f4*f6*g0*g3^2*v1 - 6*f6*g0*g2^2*g3^2*v1 + 2*f1*f6*g3^3*v1 - f6*g0*g1*g3^3*v1 - 2*f5*g0*g2*g3^3*v1 + 2*f4*g0*g3^4*v1 + g0*g2^2*g3^4*v1 + g0*g1*g3^5*v1 - 12*f5^2*f6*g1*v2 - 16*f4*f6^2*g1*v2 - 4*f6^2*g1*g2^2*v2 + 16*f2*f6^2*g3*v2 - 8*f6^2*g1^2*g3*v2 - 4*f6^2*g0*g2*g3*v2 - 20*f5*f6*g1*g2*g3*v2 - 10*f5*f6*g0*g3^2*v2 - 3*f5^2*g1*g3^2*v2 + 4*f4*f6*g1*g3^2*v2 - 6*f6*g1*g2^2*g3^2*v2 + 4*f2*f6*g3^3*v2 - f6*g1^2*g3^3*v2 - 10*f6*g0*g2*g3^3*v2 - 2*f5*g1*g2*g3^3*v2 + 2*f4*g1*g3^4*v2 + g1*g2^2*g3^4*v2 + g1^2*g3^5*v2 - 12*f5^2*f6*g2*v3 - 16*f4*f6^2*g2*v3 - 4*f6^2*g2^3*v3 + 24*f3*f6^2*g3*v3 - 12*f6^2*g1*g2*g3*v3 - 20*f5*f6*g2^2*g3*v3 + 8*f6^2*g0*g3^2*v3 - 10*f5*f6*g1*g3^2*v3 - 3*f5^2*g2*g3^2*v3 + 4*f4*f6*g2*g3^2*v3 - 6*f6*g2^3*g3^2*v3 + 4*f3*f6*g3^3*v3 - 9*f6*g1*g2*g3^3*v3 - 2*f5*g2^2*g3^3*v3 - f6*g0*g3^4*v3 + 2*f4*g2*g3^4*v3 + g2^3*g3^4*v3 - f3*g3^5*v3 + 24*f5^2*f6*v4 + 32*f4*f6^2*v4 + 8*f6^2*g2^2*v4 + 24*f6^2*g1*g3*v4 + 20*f5*f6*g2*g3*v4 + 6*f5^2*g3^2*v4 - 8*f4*f6*g3^2*v4 + 2*f6*g2^2*g3^2*v4 + 2*f6*g1*g3^3*v4 + 5*f5*g2*g3^3*v4 - 4*f4*g3^4*v4 - g1*g3^5*v4 + 20*f5*f6*g3*v5 + 8*f6*g2*g3^2*v5 - f5*g3^3*v5 - g2*g3^4*v5 + 2*f6*g3*v6 - g3^3*v6), (-(f1*f5*g0*g3^3) + f5*g0^2*g1*g3^3 + f0*f3*g3^4)*k11^2 + (80*f1*f4*f5*f6 - 16*f1*f3*f6^2 - 80*f4*f5*f6*g0*g1 + 16*f3*f6^2*g0*g1 + 8*f1*f6^2*g1*g2 - 8*f6^2*g0*g1^2*g2 + 20*f1*f5*f6*g2^2 - 20*f5*f6*g0*g1*g2^2 + 20*f3*f5^2*g0*g3 + 20*f2*f5*f6*g0*g3 + 8*f1*f6^2*g0*g3 + 50*f1*f5*f6*g1*g3 + 8*f0*f6^2*g1*g3 - 30*f5*f6*g0*g1^2*g3 + 32*f1*f4*f6*g2*g3 + 10*f5*f6*g0^2*g2*g3 - 20*f5^2*g0*g1*g2*g3 - 32*f4*f6*g0*g1*g2*g3 + 8*f1*f6*g2^3*g3 - 8*f6*g0*g1*g2^3*g3 + 20*f1*f4*f5*g3^2 - 8*f1*f3*f6*g3^2 - 10*f5^2*g0^2*g3^2 - 20*f4*f5*g0*g1*g3^2 + 8*f3*f6*g0*g1*g3^2 + 18*f3*f5*g0*g2*g3^2 + 8*f2*f6*g0*g2*g3^2 + 24*f1*f6*g1*g2*g3^2 - 16*f6*g0*g1^2*g2*g3^2 + 10*f1*f5*g2^2*g3^2 + 4*f6*g0^2*g2^2*g3^2 - 28*f5*g0*g1*g2^2*g3^2 + 5*f2*f5*g0*g3^3 + 3*f1*f6*g0*g3^3 + 18*f1*f5*g1*g3^3 + 4*f0*f6*g1*g3^3 + f6*g0^2*g1*g3^3 - 13*f5*g0*g1^2*g3^3 + 8*f1*f4*g2*g3^3 - 3*f5*g0^2*g2*g3^3 - 8*f4*g0*g1*g2*g3^3 + 4*f3*g0*g2^2*g3^3 + 4*f1*g2^3*g3^3 - 8*g0*g1*g2^3*g3^3 - f1*f3*g3^4 + 2*f0*f4*g3^4 + f3*g0*g1*g3^4 + 2*f2*g0*g2*g3^4 + 8*f1*g1*g2*g3^4 - 6*g0*g1^2*g2*g3^4 + f0*g1*g3^5)*k11*k12 + (-(f3*f5*g0*g3^3) - f1*f5*g2*g3^3 + 2*f5*g0*g1*g2*g3^3 + f1*f4*g3^4 - 2*f0*f5*g3^4 - f3*g0*g2*g3^4 - f0*g2*g3^5)*k11*k13 + f1*g3^4*k11*k14 + (20*f1*f5^2*f6 + 32*f1*f4*f6^2 - 20*f5^2*f6*g0*g1 - 32*f4*f6^2*g0*g1 - 80*f4*f5*f6*g0*g2 + 16*f3*f6^2*g0*g2 + 8*f1*f6^2*g2^2 - 16*f6^2*g0*g1*g2^2 - 20*f5*f6*g0*g2^3 + 48*f3*f5*f6*g0*g3 + 16*f2*f6^2*g0*g3 + 24*f1*f6^2*g1*g3 - 8*f6^2*g0*g1^2*g3 + 28*f1*f5*f6*g2*g3 + 8*f0*f6^2*g2*g3 + 4*f6^2*g0^2*g2*g3 - 56*f5*f6*g0*g1*g2*g3 - 20*f5^2*g0*g2^2*g3 - 32*f4*f6*g0*g2^2*g3 - 8*f6*g0*g2^4*g3 + 25*f1*f5^2*g3^2 + 16*f1*f4*f6*g3^2 + 6*f5*f6*g0^2*g3^2 - 15*f5^2*g0*g1*g3^2 - 16*f4*f6*g0*g1*g3^2 - 20*f4*f5*g0*g2*g3^2 + 28*f3*f6*g0*g2*g3^2 + 14*f1*f6*g2^2*g3^2 - 30*f6*g0*g1*g2^2*g3^2 - 28*f5*g0*g2^3*g3^2 + 12*f3*f5*g0*g3^3 + 8*f2*f6*g0*g3^3 + 14*f1*f6*g1*g3^3 - 6*f6*g0*g1^2*g3^3 + 30*f1*f5*g2*g3^3 + 4*f0*f6*g2*g3^3 + 6*f6*g0^2*g2*g3^3 - 26*f5*g0*g1*g2*g3^3 - 8*f4*g0*g2^2*g3^3 - 8*g0*g2^4*g3^3 + 2*f1*f4*g3^4 + 3*f0*f5*g3^4 - 2*f4*g0*g1*g3^4 + 6*f3*g0*g2*g3^4 + 9*f1*g2^2*g3^4 - 10*g0*g1*g2^2*g3^4 + f2*g0*g3^5 + 2*f1*g1*g3^5 - g0*g1^2*g3^5 + 2*f0*g2*g3^5)*k11*k22 + (-20*f5^2*f6*g0*g2 - 32*f4*f6^2*g0*g2 - 8*f6^2*g0*g2^3 + 20*f5^3*g0*g3 - 40*f4*f5*f6*g0*g3 + 32*f3*f6^2*g0*g3 + 8*f1*f6^2*g2*g3 - 12*f6^2*g0*g1*g2*g3 - 46*f5*f6*g0*g2^2*g3 + 28*f1*f5*f6*g3^2 + 8*f0*f6^2*g3^2 + 4*f6^2*g0^2*g3^2 - 24*f5*f6*g0*g1*g3^2 + 23*f5^2*g0*g2*g3^2 - 32*f4*f6*g0*g2*g3^2 - 22*f6*g0*g2^3*g3^2 - 10*f4*f5*g0*g3^3 + 16*f3*f6*g0*g3^3 + 18*f1*f6*g2*g3^3 - 17*f6*g0*g1*g2*g3^3 - f5*g0*g2^2*g3^3 + 12*f1*f5*g3^4 + 6*f0*f6*g3^4 + 2*f6*g0^2*g3^4 - 4*f5*g0*g1*g3^4 - 6*f4*g0*g2*g3^4 - 4*g0*g2^3*g3^4 + 2*f3*g0*g3^5 + 6*f1*g2*g3^5 - 3*g0*g1*g2*g3^5 + f0*g3^6)*k12*k22 + (8*f5^2*f6*g0*g3 - 16*f4*f6^2*g0*g3 - 4*f6^2*g0*g2^2*g3 + 8*f1*f6^2*g3^2 - 4*f6^2*g0*g1*g3^2 + 8*f5*f6*g0*g2*g3^2 + 2*f5^2*g0*g3^3 - 8*f4*f6*g0*g3^3 - f6*g0*g2^2*g3^3 + 6*f1*f6*g3^4 - f6*g0*g1*g3^4 + 2*f5*g0*g2*g3^4 - f4*g0*g3^5 + f1*g3^6)*k22^2 + (80*f3*f4*f5*f6 - 16*f3^2*f6^2 - 80*f4*f5*f6*g1*g2 + 24*f3*f6^2*g1*g2 + 20*f3*f5*f6*g2^2 - 8*f6^2*g1^2*g2^2 - 20*f5*f6*g1*g2^3 - 40*f4*f5*f6*g0*g3 + 24*f3*f6^2*g0*g3 + 70*f3*f5*f6*g1*g3 + 20*f3*f5^2*g2*g3 + 32*f3*f4*f6*g2*g3 + 20*f2*f5*f6*g2*g3 + 8*f1*f6^2*g2*g3 - 20*f5*f6*g1^2*g2*g3 - 20*f5^2*g1*g2^2*g3 - 32*f4*f6*g1*g2^2*g3 + 8*f3*f6*g2^3*g3 - 8*f6*g1*g2^4*g3 + 20*f3*f4*f5*g3^2 - 8*f3^2*f6*g3^2 + 10*f1*f5*f6*g3^2 + 8*f0*f6^2*g3^2 - 10*f5^2*g1^2*g3^2 - 16*f4*f6*g0*g2*g3^2 - 20*f4*f5*g1*g2*g3^2 + 40*f3*f6*g1*g2*g3^2 + 28*f3*f5*g2^2*g3^2 + 8*f2*f6*g2^2*g3^2 - 12*f6*g1^2*g2^2*g3^2 - 28*f5*g1*g2^3*g3^2 - 10*f4*f5*g0*g3^3 + 11*f3*f6*g0*g3^3 + 18*f3*f5*g1*g3^3 + 8*f3*f4*g2*g3^3 + 5*f2*f5*g2*g3^3 + 7*f1*f6*g2*g3^3 + 2*f6*g0*g1*g2*g3^3 - 17*f5*g1^2*g2*g3^3 + f5*g0*g2^2*g3^3 - 8*f4*g1*g2^2*g3^3 + 8*f3*g2^3*g3^3 - 8*g1*g2^4*g3^3 - f3^2*g3^4 + 4*f1*f5*g3^4 + 2*f0*f6*g3^4 + f5*g0*g1*g3^4 - 5*f4*g0*g2*g3^4 + 9*f3*g1*g2*g3^4 + 2*f2*g2^2*g3^4 - 6*g1^2*g2^2*g3^4 + f3*g0*g3^5 + 2*f1*g2*g3^5)*k11*k23 + (20*f3*f5^2*f6 + 32*f3*f4*f6^2 - 20*f5^2*f6*g1*g2 - 32*f4*f6^2*g1*g2 + 8*f3*f6^2*g2^2 - 8*f6^2*g1*g2^3 - 20*f5^2*f6*g0*g3 + 20*f5^3*g1*g3 - 40*f4*f5*f6*g1*g3 + 48*f3*f6^2*g1*g3 + 36*f3*f5*f6*g2*g3 + 16*f2*f6^2*g2*g3 - 12*f6^2*g1^2*g2*g3 - 8*f6^2*g0*g2^2*g3 - 46*f5*f6*g1*g2^2*g3 + 5*f3*f5^2*g3^2 + 16*f3*f4*f6*g3^2 + 20*f2*f5*f6*g3^2 + 24*f1*f6^2*g3^2 - 24*f5*f6*g1^2*g3^2 - 8*f5*f6*g0*g2*g3^2 + 23*f5^2*g1*g2*g3^2 - 32*f4*f6*g1*g2*g3^2 + 18*f3*f6*g2^2*g3^2 - 22*f6*g1*g2^3*g3^2 - 10*f5^2*g0*g3^3 - 10*f4*f5*g1*g3^3 + 24*f3*f6*g1*g3^3 + 9*f3*f5*g2*g3^3 + 16*f2*f6*g2*g3^3 - 17*f6*g1^2*g2*g3^3 - 3*f6*g0*g2^2*g3^3 - f5*g1*g2^2*g3^3 + 2*f3*f4*g3^4 + 5*f2*f5*g3^4 + 13*f1*f6*g3^4 + f6*g0*g1*g3^4 - 4*f5*g1^2*g3^4 - 7*f5*g0*g2*g3^4 - 6*f4*g1*g2*g3^4 + 4*f3*g2^2*g3^4 - 4*g1*g2^3*g3^4 + 3*f3*g1*g3^5 + 3*f2*g2*g3^5 - 3*g1^2*g2*g3^5 - 2*g0*g2^2*g3^5 + 2*f1*g3^6)*k12*k23 + (12*f5*f6^2*g0*g3 + 8*f5^2*f6*g1*g3 - 16*f4*f6^2*g1*g3 - 4*f6^2*g1*g2^2*g3 + 16*f2*f6^2*g3^2 - 4*f6^2*g1^2*g3^2 + 12*f6^2*g0*g2*g3^2 + 8*f5*f6*g1*g2*g3^2 - f5*f6*g0*g3^3 + 2*f5^2*g1*g3^3 - 8*f4*f6*g1*g3^3 - f6*g1*g2^2*g3^3 + 8*f2*f6*g3^4 - f6*g1^2*g3^4 + 3*f6*g0*g2*g3^4 + 2*f5*g1*g2*g3^4 - f5*g0*g3^5 - f4*g1*g3^5 + f2*g3^6)*k22*k23 + (20*f5^2*g1*g3 + 18*f5*g1*g2*g3^2 + 4*f5*g0*g3^3 + 4*g1*g2^2*g3^3 + 2*g0*g2*g3^4)*k11*k24 + (80*f4*f5*f6 - 16*f3*f6^2 + 8*f6^2*g1*g2 + 20*f5*f6*g2^2 + 8*f6^2*g0*g3 + 58*f5*f6*g1*g3 + 20*f5^2*g2*g3 + 32*f4*f6*g2*g3 + 8*f6*g2^3*g3 + 20*f4*f5*g3^2 - 8*f3*f6*g3^2 + 28*f6*g1*g2*g3^2 + 28*f5*g2^2*g3^2 + 5*f6*g0*g3^3 + 15*f5*g1*g3^3 + 8*f4*g2*g3^3 + 8*g2^3*g3^3 - f3*g3^4 + 7*g1*g2*g3^4 + g0*g3^5)*k12*k24 + (20*f5^2*f6 + 32*f4*f6^2 + 8*f6^2*g2^2 + 16*f6^2*g1*g3 + 36*f5*f6*g2*g3 + 5*f5^2*g3^2 + 16*f4*f6*g3^2 + 18*f6*g2^2*g3^2 + 8*f6*g1*g3^3 + 9*f5*g2*g3^3 + 2*f4*g3^4 + 4*g2^2*g3^4 + g1*g3^5)*k22*k24 + (-(f5^2*g0*g3^3) - f3*f5*g2*g3^3 + f5*g1*g2^2*g3^3 + 2*f5*g0*g2*g3^4 - f4*g1*g2*g3^4 - f4*g0*g3^5 + g0*g2^2*g3^5)*k11*k33 + (80*f4*f5^2*f6 - 16*f3*f5*f6^2 + 8*f5*f6^2*g1*g2 + 20*f5^2*f6*g2^2 + 4*f5*f6^2*g0*g3 + 30*f5^2*f6*g1*g3 + 16*f4*f6^2*g1*g3 - 8*f4*f5*f6*g2*g3 + 24*f3*f6^2*g2*g3 - 8*f6^2*g1*g2^2*g3 - 2*f5*f6*g2^3*g3 + 20*f4*f5^2*g3^2 + 22*f3*f5*f6*g3^2 + 16*f6^2*g0*g2*g3^2 + 6*f5*f6*g1*g2*g3^2 + 20*f5^2*g2^2*g3^2 - 16*f4*f6*g2^2*g3^2 - 4*f6*g2^4*g3^2 + 16*f5*f6*g0*g3^3 + 3*f5^2*g1*g3^3 + 8*f4*f6*g1*g3^3 - 2*f4*f5*g2*g3^3 + 23*f3*f6*g2*g3^3 - 7*f6*g1*g2^2*g3^3 + 8*f5*g2^3*g3^3 + 11*f3*f5*g3^4 + 16*f6*g0*g2*g3^4 - f5*g1*g2*g3^4 - 4*f4*g2^2*g3^4 + f5*g0*g3^5 + f4*g1*g3^5 + 6*f3*g2*g3^5 - 2*g1*g2^2*g3^5 + 2*g0*g2*g3^6)*k12*k33 + (-(f5^2*g2*g3^3) - f4*f5*g3^4 - f4*g2*g3^5)*k13*k33 + (20*f5^3*f6 + 32*f4*f5*f6^2 + 8*f5*f6^2*g2^2 + 28*f5*f6^2*g1*g3 + 8*f5^2*f6*g2*g3 - 16*f4*f6^2*g2*g3 - 4*f6^2*g2^3*g3 + 5*f5^3*g3^2 + 16*f4*f5*f6*g3^2 + 24*f3*f6^2*g3^2 + 8*f6^2*g1*g2*g3^2 + 10*f5*f6*g2^2*g3^2 + 4*f6^2*g0*g3^3 + 7*f5*f6*g1*g3^3 + 2*f5^2*g2*g3^3 - 8*f4*f6*g2*g3^3 - f6*g2^3*g3^3 + 2*f4*f5*g3^4 + 14*f3*f6*g3^4 + 2*f6*g1*g2*g3^4 + 2*f5*g2^2*g3^4 + f6*g0*g3^5 - f4*g2*g3^5 + 2*f3*g3^6)*k22*k33 + (4*f5*f6^2*g2*g3 - 10*f5^2*f6*g3^2 + 16*f4*f6^2*g3^2 + 8*f6^2*g2^2*g3^2 - 8*f5*f6*g2*g3^3 - 3*f5^2*g3^4 + 8*f4*f6*g3^4 + 2*f6*g2^2*g3^4 - 3*f5*g2*g3^5 + f4*g3^6)*k23*k33 + f3*g3^4*k11*k34 + (16*f6^2*g1*g3 + 20*f5^2*g3^2 + 8*f6*g1*g3^3 + 22*f5*g2*g3^3 + 6*g2^2*g3^4 + g1*g3^5)*k12*k34 - f5*g3^4*k13*k34 + (16*f6^2*g2*g3 + 18*f5*f6*g3^2 + 17*f6*g2*g3^3 + 5*f5*g3^4 + 4*g2*g3^5)*k22*k34 + (16*f6^2*g3^2 + 7*f6*g3^4 + g3^6)*k23*k34 + g2^2*g3^5*k33*v2 + k34*(g2*g3^4*v1 + g3^5*v2) + k24*(8*f6^2*g3*v3 + 4*f6*g3^3*v3) + g3^4*k14*v4 + k11*(f5*g0^2*g3^3*v1 + f5*g0*g1*g3^3*v2 + f5*g0*g2*g3^3*v3 - f4*g0*g3^4*v3 - 2*f5*g0*g3^3*v4) + k13*(f5*g0*g2*g3^3*v1 + f5*g1*g2*g3^3*v2 + g0*g2*g3^5*v2 + f5*g2^2*g3^3*v3 - f4*g2*g3^4*v3 - 2*f5*g2*g3^3*v4) + g3^4*v2*v5 + k23*(f6*g0*g2*g3^3*v1 + f6*g1*g2*g3^3*v2 + f5*g1*g3^4*v2 + g1*g2*g3^5*v2 - 20*f5^2*f6*g3*v3 + 32*f4*f6^2*g3*v3 - 8*f6^2*g2^2*g3*v3 - 18*f5*f6*g2*g3^2*v3 - 5*f5^2*g3^3*v3 + 16*f4*f6*g3^3*v3 - 7*f6*g2^2*g3^3*v3 - 5*f5*g2*g3^4*v3 + 2*f4*g3^5*v3 - 2*g2^2*g3^5*v3 + 8*f6^2*g2*g3*v4 + 2*f6*g2*g3^3*v4 + 24*f6^2*g3*v5 + 12*f6*g3^3*v5 + 2*g3^5*v5) + k12*(-80*f4*f5*f6*g0*v1 + 16*f3*f6^2*g0*v1 - 8*f6^2*g0*g1*g2*v1 - 20*f5*f6*g0*g2^2*v1 + 20*f1*f5*f6*g3*v1 + 16*f0*f6^2*g3*v1 - 30*f5*f6*g0*g1*g3*v1 - 20*f5^2*g0*g2*g3*v1 - 32*f4*f6*g0*g2*g3*v1 - 8*f6*g0*g2^3*g3*v1 - 20*f4*f5*g0*g3^2*v1 + 8*f3*f6*g0*g3^2*v1 + 8*f1*f6*g2*g3^2*v1 - 16*f6*g0*g1*g2*g3^2*v1 - 28*f5*g0*g2^2*g3^2*v1 + 5*f1*f5*g3^3*v1 + 8*f0*f6*g3^3*v1 + f6*g0^2*g3^3*v1 - 13*f5*g0*g1*g3^3*v1 - 8*f4*g0*g2*g3^3*v1 - 8*g0*g2^3*g3^3*v1 + f3*g0*g3^4*v1 + 2*f1*g2*g3^4*v1 - 6*g0*g1*g2*g3^4*v1 + f0*g3^5*v1 - 80*f4*f5*f6*g1*v2 + 16*f3*f6^2*g1*v2 - 8*f6^2*g1^2*g2*v2 - 20*f5*f6*g1*g2^2*v2 + 40*f2*f5*f6*g3*v2 + 8*f1*f6^2*g3*v2 - 30*f5*f6*g1^2*g3*v2 + 20*f5*f6*g0*g2*g3*v2 - 20*f5^2*g1*g2*g3*v2 - 32*f4*f6*g1*g2*g3*v2 - 8*f6*g1*g2^3*g3*v2 - 20*f5^2*g0*g3^2*v2 - 20*f4*f5*g1*g3^2*v2 + 8*f3*f6*g1*g3^2*v2 + 16*f2*f6*g2*g3^2*v2 - 16*f6*g1^2*g2*g3^2*v2 + 8*f6*g0*g2^2*g3^2*v2 - 28*f5*g1*g2^2*g3^2*v2 + 10*f2*f5*g3^3*v2 + 4*f1*f6*g3^3*v2 + f6*g0*g1*g3^3*v2 - 13*f5*g1^2*g3^3*v2 - 18*f5*g0*g2*g3^3*v2 - 8*f4*g1*g2*g3^3*v2 - 8*g1*g2^3*g3^3*v2 + f3*g1*g3^4*v2 + 4*f2*g2*g3^4*v2 - 6*g1^2*g2*g3^4*v2 - 4*g0*g2^2*g3^4*v2 + f1*g3^5*v2 - 80*f4*f5*f6*g2*v3 + 16*f3*f6^2*g2*v3 - 8*f6^2*g1*g2^2*v3 - 20*f5*f6*g2^3*v3 + 60*f3*f5*f6*g3*v3 + 8*f6^2*g0*g2*g3*v3 - 10*f5*f6*g1*g2*g3*v3 - 20*f5^2*g2^2*g3*v3 - 32*f4*f6*g2^2*g3*v3 - 8*f6*g2^4*g3*v3 + 30*f5*f6*g0*g3^2*v3 - 20*f5^2*g1*g3^2*v3 - 20*f4*f5*g2*g3^2*v3 + 32*f3*f6*g2*g3^2*v3 - 8*f6*g1*g2^2*g3^2*v3 - 28*f5*g2^3*g3^2*v3 + 15*f3*f5*g3^3*v3 + 17*f6*g0*g2*g3^3*v3 - 21*f5*g1*g2*g3^3*v3 - 8*f4*g2^2*g3^3*v3 - 8*g2^4*g3^3*v3 + 2*f5*g0*g3^4*v3 + 7*f3*g2*g3^4*v3 - 6*g1*g2^2*g3^4*v3 + g0*g2*g3^5*v3 + 160*f4*f5*f6*v4 - 32*f3*f6^2*v4 + 16*f6^2*g1*g2*v4 + 40*f5*f6*g2^2*v4 + 8*f6^2*g0*g3*v4 + 80*f5*f6*g1*g3*v4 + 64*f4*f6*g2*g3*v4 + 16*f6*g2^3*g3*v4 + 40*f4*f5*g3^2*v4 - 16*f3*f6*g3^2*v4 + 40*f6*g1*g2*g3^2*v4 + 10*f5*g2^2*g3^2*v4 + 2*f6*g0*g3^3*v4 + 21*f5*g1*g3^3*v4 + 16*f4*g2*g3^3*v4 + 4*g2^3*g3^3*v4 - 2*f3*g3^4*v4 + 10*g1*g2*g3^4*v4 + 40*f5^2*g3*v5 + 36*f5*g2*g3^2*v5 + 8*g2^2*g3^3*v5 + 10*f5*g3*v6 + 4*g2*g3^2*v6) + k22*(-20*f5^2*f6*g0*v1 - 32*f4*f6^2*g0*v1 - 8*f6^2*g0*g2^2*v1 + 16*f1*f6^2*g3*v1 - 8*f6^2*g0*g1*g3*v1 - 36*f5*f6*g0*g2*g3*v1 - 5*f5^2*g0*g3^2*v1 - 16*f4*f6*g0*g3^2*v1 - 18*f6*g0*g2^2*g3^2*v1 + 8*f1*f6*g3^3*v1 - 6*f6*g0*g1*g3^3*v1 - 9*f5*g0*g2*g3^3*v1 - 2*f4*g0*g3^4*v1 - 4*g0*g2^2*g3^4*v1 + f1*g3^5*v1 - g0*g1*g3^5*v1 - 20*f5^2*f6*g1*v2 - 32*f4*f6^2*g1*v2 - 8*f6^2*g1*g2^2*v2 + 32*f2*f6^2*g3*v2 - 8*f6^2*g1^2*g3*v2 - 36*f5*f6*g1*g2*g3*v2 - 18*f5*f6*g0*g3^2*v2 - 5*f5^2*g1*g3^2*v2 - 16*f4*f6*g1*g3^2*v2 - 18*f6*g1*g2^2*g3^2*v2 + 16*f2*f6*g3^3*v2 - 6*f6*g1^2*g3^3*v2 - 10*f6*g0*g2*g3^3*v2 - 9*f5*g1*g2*g3^3*v2 - 4*f5*g0*g3^4*v2 - 2*f4*g1*g3^4*v2 - 4*g1*g2^2*g3^4*v2 + 2*f2*g3^5*v2 - g1^2*g3^5*v2 - 2*g0*g2*g3^5*v2 - 20*f5^2*f6*g2*v3 - 32*f4*f6^2*g2*v3 - 8*f6^2*g2^3*v3 + 48*f3*f6^2*g3*v3 - 8*f6^2*g1*g2*g3*v3 - 36*f5*f6*g2^2*g3*v3 + 8*f6^2*g0*g3^2*v3 - 18*f5*f6*g1*g3^2*v3 - 5*f5^2*g2*g3^2*v3 - 16*f4*f6*g2*g3^2*v3 - 18*f6*g2^3*g3^2*v3 + 24*f3*f6*g3^3*v3 - 12*f6*g1*g2*g3^3*v3 - 9*f5*g2^2*g3^3*v3 + 2*f6*g0*g3^4*v3 - 5*f5*g1*g3^4*v3 - 2*f4*g2*g3^4*v3 - 4*g2^3*g3^4*v3 + 3*f3*g3^5*v3 - 3*g1*g2*g3^5*v3 + 40*f5^2*f6*v4 + 64*f4*f6^2*v4 + 16*f6^2*g2^2*v4 + 32*f6^2*g1*g3*v4 + 36*f5*f6*g2*g3*v4 + 10*f5^2*g3^2*v4 + 32*f4*f6*g3^2*v4 + 16*f6*g2^2*g3^2*v4 + 16*f6*g1*g3^3*v4 + 9*f5*g2*g3^3*v4 + 4*f4*g3^4*v4 + 3*g2^2*g3^4*v4 + 2*g1*g3^5*v4 + 36*f5*f6*g3*v5 + 16*f6*g2*g3^2*v5 + 9*f5*g3^3*v5 + 4*g2*g3^4*v5 + 4*f6*g3*v6 + g3^3*v6), (48*f1*f4*f5*f6*g2^2 - 8*f1*f3*f6^2*g2^2 - 48*f4*f5*f6*g0*g1*g2^2 + 8*f3*f6^2*g0*g1*g2^2 + 8*f1*f6^2*g1*g2^3 - 8*f6^2*g0*g1^2*g2^3 + 12*f1*f5*f6*g2^4 - 12*f5*f6*g0*g1*g2^4 + 12*f3*f5^2*g0*g2^2*g3 + 12*f2*f5*f6*g0*g2^2*g3 + 8*f1*f6^2*g0*g2^2*g3 + 30*f1*f5*f6*g1*g2^2*g3 + 8*f0*f6^2*g1*g2^2*g3 - 18*f5*f6*g0*g1^2*g2^2*g3 + 16*f1*f4*f6*g2^3*g3 + 6*f5*f6*g0^2*g2^3*g3 - 12*f5^2*g0*g1*g2^3*g3 - 16*f4*f6*g0*g1*g2^3*g3 + 4*f1*f6*g2^5*g3 - 4*f6*g0*g1*g2^5*g3 + 4*f1*f6^2*g0*g1*g3^2 - 4*f6^2*g0^2*g1^2*g3^2 + 12*f1*f4*f5*g2^2*g3^2 - 4*f1*f3*f6*g2^2*g3^2 - 6*f5^2*g0^2*g2^2*g3^2 - 12*f4*f5*g0*g1*g2^2*g3^2 + 4*f3*f6*g0*g1*g2^2*g3^2 + 10*f3*f5*g0*g2^3*g3^2 + 4*f2*f6*g0*g2^3*g3^2 + 14*f1*f6*g1*g2^3*g3^2 - 10*f6*g0*g1^2*g2^3*g3^2 + 6*f1*f5*g2^4*g3^2 + 2*f6*g0^2*g2^4*g3^2 - 16*f5*g0*g1*g2^4*g3^2 - 12*f1*f4*f6*g0*g3^3 + 12*f4*f6*g0^2*g1*g3^3 + 3*f2*f5*g0*g2^2*g3^3 + f1*f6*g0*g2^2*g3^3 + 11*f1*f5*g1*g2^2*g3^3 + 4*f0*f6*g1*g2^2*g3^3 + 3*f6*g0^2*g1*g2^2*g3^3 - 8*f5*g0*g1^2*g2^2*g3^3 + 4*f1*f4*g2^3*g3^3 - 2*f5*g0^2*g2^3*g3^3 - 4*f4*g0*g1*g2^3*g3^3 + 2*f3*g0*g2^4*g3^3 + 2*f1*g2^5*g3^3 - 4*g0*g1*g2^5*g3^3 + 4*f0*f3*f5*g3^4 - 2*f3*f5*g0^2*g3^4 - 2*f2*f6*g0^2*g3^4 - 4*f1*f6*g0*g1*g3^4 + 2*f6*g0^2*g1^2*g3^4 - f1*f5*g0*g2*g3^4 - 2*f0*f6*g0*g2*g3^4 - 2*f6*g0^3*g2*g3^4 + 2*f0*f5*g1*g2*g3^4 + 3*f5*g0^2*g1*g2*g3^4 + f2*g0*g2^3*g3^4 + 4*f1*g1*g2^3*g3^4 - 3*g0*g1^2*g2^3*g3^4 - 3*f1*f4*g0*g3^5 + 2*f0*f5*g0*g3^5 + 2*f5*g0^3*g3^5 + 3*f4*g0^2*g1*g3^5 + 2*f0*f3*g2*g3^5 - f3*g0^2*g2*g3^5 - 2*f1*g0*g2^2*g3^5 + 2*f0*g1*g2^2*g3^5 + 3*g0^2*g1*g2^2*g3^5 + 2*f0*f2*g3^6 - 3*f1*g0*g1*g3^6 + f0*g1^2*g3^6 + g0^2*g1^2*g3^6 + f0*g0*g2*g3^6)*k11^2 + (12*f1*f5^2*f6*g2^2 + 16*f1*f4*f6^2*g2^2 - 12*f5^2*f6*g0*g1*g2^2 - 16*f4*f6^2*g0*g1*g2^2 - 48*f4*f5*f6*g0*g2^3 + 8*f3*f6^2*g0*g2^3 + 4*f1*f6^2*g2^4 - 12*f6^2*g0*g1*g2^4 - 12*f5*f6*g0*g2^5 + 28*f3*f5*f6*g0*g2^2*g3 + 8*f2*f6^2*g0*g2^2*g3 + 16*f1*f6^2*g1*g2^2*g3 - 8*f6^2*g0*g1^2*g2^2*g3 + 16*f1*f5*f6*g2^3*g3 + 8*f0*f6^2*g2^3*g3 + 2*f6^2*g0^2*g2^3*g3 - 32*f5*f6*g0*g1*g2^3*g3 - 12*f5^2*g0*g2^4*g3 - 16*f4*f6*g0*g2^4*g3 - 4*f6*g0*g2^6*g3 - 4*f6^2*g0^2*g1*g2*g3^2 + 15*f1*f5^2*g2^2*g3^2 - 4*f1*f4*f6*g2^2*g3^2 + 4*f5*f6*g0^2*g2^2*g3^2 - 9*f5^2*g0*g1*g2^2*g3^2 + 4*f4*f6*g0*g1*g2^2*g3^2 - 12*f4*f5*g0*g2^3*g3^2 + 14*f3*f6*g0*g2^3*g3^2 + 4*f1*f6*g2^4*g3^2 - 14*f6*g0*g1*g2^4*g3^2 - 16*f5*g0*g2^5*g3^2 - 4*f1*f5*f6*g0*g3^3 + 4*f5*f6*g0^2*g1*g3^3 + 12*f4*f6*g0^2*g2*g3^3 + 4*f3*f5*g0*g2^2*g3^3 + 2*f2*f6*g0*g2^2*g3^3 + 3*f1*f6*g1*g2^2*g3^3 - f6*g0*g1^2*g2^2*g3^3 + 17*f1*f5*g2^3*g3^3 + 4*f0*f6*g2^3*g3^3 + 4*f6*g0^2*g2^3*g3^3 - 12*f5*g0*g1*g2^3*g3^3 - 4*f4*g0*g2^4*g3^3 - 4*g0*g2^6*g3^3 + 8*f0*f4*f5*g3^4 + 2*f4*f5*g0^2*g3^4 - 6*f3*f6*g0^2*g3^4 - 4*f1*f6*g0*g2*g3^4 + 4*f6*g0^2*g1*g2*g3^4 - 2*f1*f4*g2^2*g3^4 + 2*f0*f5*g2^2*g3^4 + 4*f5*g0^2*g2^2*g3^4 + 2*f4*g0*g1*g2^2*g3^4 + f3*g0*g2^3*g3^4 + 3*f1*g2^4*g3^4 - 2*g0*g1*g2^4*g3^4 - 5*f1*f5*g0*g3^5 - 2*f0*f6*g0*g3^5 - 2*f6*g0^3*g3^5 + 4*f0*f5*g1*g3^5 + 3*f5*g0^2*g1*g3^5 + 4*f0*f4*g2*g3^5 + 4*f4*g0^2*g2*g3^5 - f1*g1*g2^2*g3^5 + g0*g1^2*g2^2*g3^5 + 2*f0*g2^3*g3^5 + 3*g0^2*g2^3*g3^5 + 2*f0*f3*g3^6 - f3*g0^2*g3^6 - 5*f1*g0*g2*g3^6 + 3*f0*g1*g2*g3^6 + 2*g0^2*g1*g2*g3^6)*k11*k12 + (48*f3*f4*f5*f6*g2^2 - 8*f3^2*f6^2*g2^2 - 48*f4*f5*f6*g1*g2^3 + 16*f3*f6^2*g1*g2^3 + 12*f3*f5*f6*g2^4 - 8*f6^2*g1^2*g2^4 - 12*f5*f6*g1*g2^5 - 24*f4*f5*f6*g0*g2^2*g3 + 16*f3*f6^2*g0*g2^2*g3 + 42*f3*f5*f6*g1*g2^2*g3 + 12*f3*f5^2*g2^3*g3 + 16*f3*f4*f6*g2^3*g3 + 12*f2*f5*f6*g2^3*g3 + 8*f1*f6^2*g2^3*g3 - 12*f5*f6*g1^2*g2^3*g3 - 12*f5^2*g1*g2^4*g3 - 16*f4*f6*g1*g2^4*g3 + 4*f3*f6*g2^5*g3 - 4*f6*g1*g2^6*g3 + 48*f1*f4*f5*f6*g3^2 - 8*f1*f3*f6^2*g3^2 - 48*f4*f5*f6*g0*g1*g3^2 + 12*f3*f6^2*g0*g1*g3^2 + 4*f1*f6^2*g1*g2*g3^2 - 8*f6^2*g0*g1^2*g2*g3^2 + 12*f3*f4*f5*g2^2*g3^2 - 4*f3^2*f6*g2^2*g3^2 + 18*f1*f5*f6*g2^2*g3^2 + 8*f0*f6^2*g2^2*g3^2 - 12*f5*f6*g0*g1*g2^2*g3^2 - 6*f5^2*g1^2*g2^2*g3^2 - 8*f4*f6*g0*g2^3*g3^2 - 12*f4*f5*g1*g2^3*g3^2 + 22*f3*f6*g1*g2^3*g3^2 + 16*f3*f5*g2^4*g3^2 + 4*f2*f6*g2^4*g3^2 - 8*f6*g1^2*g2^4*g3^2 - 16*f5*g1*g2^5*g3^2 + 12*f3*f5^2*g0*g3^3 - 12*f3*f4*f6*g0*g3^3 + 12*f2*f5*f6*g0*g3^3 + 12*f1*f6^2*g0*g3^3 + 30*f1*f5*f6*g1*g3^3 + 8*f0*f6^2*g1*g3^3 - 18*f5*f6*g0*g1^2*g3^3 + 20*f1*f4*f6*g2*g3^3 + 6*f5*f6*g0^2*g2*g3^3 - 12*f5^2*g0*g1*g2*g3^3 - 8*f4*f6*g0*g1*g2*g3^3 - 6*f4*f5*g0*g2^2*g3^3 + 5*f3*f6*g0*g2^2*g3^3 + 11*f3*f5*g1*g2^2*g3^3 + 4*f3*f4*g2^3*g3^3 + 3*f2*f5*g2^3*g3^3 + 11*f1*f6*g2^3*g3^3 - 2*f6*g0*g1*g2^3*g3^3 - 10*f5*g1^2*g2^3*g3^3 - 4*f4*g1*g2^4*g3^3 + 4*f3*g2^5*g3^3 - 4*g1*g2^6*g3^3 + 16*f1*f4*f5*g3^4 - 8*f0*f5^2*g3^4 - 6*f1*f3*f6*g3^4 + 8*f0*f4*f6*g3^4 - 8*f5^2*g0^2*g3^4 + 8*f4*f6*g0^2*g3^4 - 10*f4*f5*g0*g1*g3^4 - 4*f3*f6*g0*g1*g3^4 + 7*f3*f5*g0*g2*g3^4 + 4*f2*f6*g0*g2*g3^4 + 15*f1*f6*g1*g2*g3^4 - 10*f6*g0*g1^2*g2*g3^4 + 9*f1*f5*g2^2*g3^4 + 6*f0*f6*g2^2*g3^4 + 4*f6*g0^2*g2^2*g3^4 - 14*f5*g0*g1*g2^2*g3^4 - 2*f4*g0*g2^3*g3^4 + 4*f3*g1*g2^3*g3^4 + f2*g2^4*g3^4 - 3*g1^2*g2^4*g3^4 - 3*f3*f4*g0*g3^5 + 3*f2*f5*g0*g3^5 + 4*f1*f6*g0*g3^5 + 12*f1*f5*g1*g3^5 + 6*f0*f6*g1*g3^5 - 6*f5*g0*g1^2*g3^5 + 7*f1*f4*g2*g3^5 - 8*f0*f5*g2*g3^5 - 5*f5*g0^2*g2*g3^5 - f4*g0*g1*g2*g3^5 + 4*f1*g2^3*g3^5 - 2*g0*g1*g2^3*g3^5 + f1*f3*g3^6 + 2*f0*f4*g3^6 + 2*f4*g0^2*g3^6 - f3*g0*g1*g3^6 + 6*f1*g1*g2*g3^6 - 3*g0*g1^2*g2*g3^6 - f0*g2^2*g3^6 - g0^2*g2^2*g3^6 + f1*g0*g3^7)*k11*k13 + (12*f5^2*g1*g2^2*g3 + 10*f5*g1*g2^3*g3^2 + 3*f5*g0*g2^2*g3^3 + 2*g1*g2^4*g3^3 + 2*f1*f5*g3^4 + 4*f0*f6*g3^4 + 2*f6*g0^2*g3^4 - 2*f5*g0*g1*g3^4 + g0*g2^3*g3^4 + f1*g2*g3^5 - g0*g1*g2*g3^5 + 3*f0*g3^6)*k11*k14 + (-12*f5^2*f6*g0*g2^3 - 16*f4*f6^2*g0*g2^3 - 4*f6^2*g0*g2^5 + 12*f5^3*g0*g2^2*g3 - 24*f4*f5*f6*g0*g2^2*g3 + 16*f3*f6^2*g0*g2^2*g3 + 4*f1*f6^2*g2^3*g3 - 14*f6^2*g0*g1*g2^3*g3 - 26*f5*f6*g0*g2^4*g3 + 12*f1*f5*f6*g2^2*g3^2 + 8*f0*f6^2*g2^2*g3^2 + 2*f6^2*g0^2*g2^2*g3^2 - 10*f5*f6*g0*g1*g2^2*g3^2 + 13*f5^2*g0*g2^3*g3^2 - 4*f4*f6*g0*g2^3*g3^2 - 8*f6*g0*g2^5*g3^2 - 4*f6^2*g0^2*g1*g3^3 + 4*f5*f6*g0^2*g2*g3^3 - 6*f4*f5*g0*g2^2*g3^3 + 2*f3*f6*g0*g2^2*g3^3 + 6*f1*f6*g2^3*g3^3 - 6*f6*g0*g1*g2^3*g3^3 + 2*f5*g0*g2^4*g3^3 + 12*f0*f5^2*g3^4 + 6*f4*f6*g0^2*g3^4 + 3*f1*f5*g2^2*g3^4 + 4*f0*f6*g2^2*g3^4 + 4*f6*g0^2*g2^2*g3^4 + g0*g2^5*g3^4 - 4*f1*f6*g0*g3^5 + 12*f0*f5*g2*g3^5 - f3*g0*g2^2*g3^5 + g0*g1*g2^3*g3^5 + 2*f0*f4*g3^6 + 2*f4*g0^2*g3^6 + 4*f0*g2^2*g3^6 + g0^2*g2^2*g3^6 - 3*f1*g0*g3^7 + f0*g1*g3^7 - g0^2*g1*g3^7)*k11*k22 + (4*f5^2*f6*g0*g2^2*g3 - 8*f4*f6^2*g0*g2^2*g3 - 2*f6^2*g0*g2^4*g3 + 4*f1*f6^2*g2^2*g3^2 - 6*f6^2*g0*g1*g2^2*g3^2 + 8*f5*f6*g0*g2^3*g3^2 - 2*f5^2*g0*g2^2*g3^3 + 2*f4*f6*g0*g2^2*g3^3 + 5*f6*g0*g2^4*g3^3 + 16*f0*f5*f6*g3^4 + 4*f5*f6*g0^2*g3^4 - f5*g0*g2^3*g3^4 + 8*f0*f6*g2*g3^5 + f6*g0^2*g2*g3^5 + f4*g0*g2^2*g3^5 + g0*g2^4*g3^5 + 6*f0*f5*g3^6 + f5*g0^2*g3^6 - f1*g2^2*g3^6 + 3*f0*g2*g3^7)*k12*k22 + (8*f0*f6^2*g3^4 + 2*f6^2*g0^2*g3^4 + 6*f0*f6*g3^6 + f6*g0^2*g3^6 + f0*g3^8)*k22^2 + (12*f3*f5^2*f6*g2^2 + 16*f3*f4*f6^2*g2^2 - 12*f5^2*f6*g1*g2^3 - 16*f4*f6^2*g1*g2^3 + 4*f3*f6^2*g2^4 - 4*f6^2*g1*g2^5 - 12*f5^2*f6*g0*g2^2*g3 + 12*f5^3*g1*g2^2*g3 - 24*f4*f5*f6*g1*g2^2*g3 + 28*f3*f6^2*g1*g2^2*g3 + 20*f3*f5*f6*g2^3*g3 + 8*f2*f6^2*g2^3*g3 - 14*f6^2*g1^2*g2^3*g3 - 8*f6^2*g0*g2^4*g3 - 26*f5*f6*g1*g2^4*g3 + 12*f1*f5^2*f6*g3^2 + 16*f1*f4*f6^2*g3^2 - 12*f5^2*f6*g0*g1*g3^2 - 16*f4*f6^2*g0*g1*g3^2 - 48*f4*f5*f6*g0*g2*g3^2 + 8*f3*f6^2*g0*g2*g3^2 + 3*f3*f5^2*g2^2*g3^2 - 4*f3*f4*f6*g2^2*g3^2 + 12*f2*f5*f6*g2^2*g3^2 + 24*f1*f6^2*g2^2*g3^2 - 8*f6^2*g0*g1*g2^2*g3^2 - 14*f5*f6*g1^2*g2^2*g3^2 - 16*f5*f6*g0*g2^3*g3^2 + 13*f5^2*g1*g2^3*g3^2 - 4*f4*f6*g1*g2^3*g3^2 + 6*f3*f6*g2^4*g3^2 - 8*f6*g1*g2^5*g3^2 + 24*f3*f5*f6*g0*g3^3 + 8*f2*f6^2*g0*g3^3 + 12*f1*f6^2*g1*g3^3 - 8*f6^2*g0*g1^2*g3^3 + 16*f1*f5*f6*g2*g3^3 + 8*f0*f6^2*g2*g3^3 - 2*f6^2*g0^2*g2*g3^3 - 28*f5*f6*g0*g1*g2*g3^3 - 18*f5^2*g0*g2^2*g3^3 - 14*f4*f6*g0*g2^2*g3^3 - 6*f4*f5*g1*g2^2*g3^3 + 5*f3*f6*g1*g2^2*g3^3 + 2*f3*f5*g2^3*g3^3 + 6*f2*f6*g2^3*g3^3 - 10*f6*g1^2*g2^3*g3^3 - 9*f6*g0*g2^4*g3^3 + 2*f5*g1*g2^4*g3^3 + 21*f1*f5^2*g3^4 + 8*f1*f4*f6*g3^4 - 12*f0*f5*f6*g3^4 + 4*f5*f6*g0^2*g3^4 - 9*f5^2*g0*g1*g3^4 - 2*f4*f6*g0*g1*g3^4 - 12*f4*f5*g0*g2*g3^4 + 12*f3*f6*g0*g2*g3^4 - 2*f3*f4*g2^2*g3^4 + 3*f2*f5*g2^2*g3^4 + 17*f1*f6*g2^2*g3^4 - 11*f6*g0*g1*g2^2*g3^4 - f5*g1^2*g2^2*g3^4 - 21*f5*g0*g2^3*g3^4 - f3*g2^4*g3^4 + g1*g2^5*g3^4 + 5*f3*f5*g0*g3^5 + 2*f2*f6*g0*g3^5 + 6*f1*f6*g1*g3^5 - 3*f6*g0*g1^2*g3^5 + 24*f1*f5*g2*g3^5 - 2*f0*f6*g2*g3^5 + f6*g0^2*g2*g3^5 - 16*f5*g0*g1*g2*g3^5 - 3*f4*g0*g2^2*g3^5 - f3*g1*g2^2*g3^5 + f2*g2^3*g3^5 - 6*g0*g2^4*g3^5 + 3*f1*f4*g3^6 - 5*f0*f5*g3^6 - f5*g0^2*g3^6 + 2*f4*g0*g1*g3^6 + f3*g0*g2*g3^6 + 8*f1*g2^2*g3^6 - 5*g0*g1*g2^2*g3^6 - f2*g0*g3^7 + f1*g1*g3^7 - g0*g1^2*g3^7 - 2*f0*g2*g3^7 - g0^2*g2*g3^7)*k11*k23 + (8*f5*f6^2*g0*g2^2*g3 + 4*f5^2*f6*g1*g2^2*g3 - 8*f4*f6^2*g1*g2^2*g3 - 2*f6^2*g1*g2^4*g3 - 12*f5^2*f6*g0*g2*g3^2 - 16*f4*f6^2*g0*g2*g3^2 - 4*f3*f5*f6*g2^2*g3^2 + 8*f2*f6^2*g2^2*g3^2 - 6*f6^2*g1^2*g2^2*g3^2 - 2*f6^2*g0*g2^3*g3^2 + 8*f5*f6*g1*g2^3*g3^2 + 12*f5^3*g0*g3^3 - 24*f4*f5*f6*g0*g3^3 + 16*f3*f6^2*g0*g3^3 + 4*f1*f6^2*g2*g3^3 - 6*f6^2*g0*g1*g2*g3^3 - 23*f5*f6*g0*g2^2*g3^3 - 2*f5^2*g1*g2^2*g3^3 + 2*f4*f6*g1*g2^2*g3^3 - 4*f3*f6*g2^3*g3^3 + 5*f6*g1*g2^4*g3^3 + 24*f1*f5*f6*g3^4 - 2*f6^2*g0^2*g3^4 - 10*f5*f6*g0*g1*g3^4 + 13*f5^2*g0*g2*g3^4 - 16*f4*f6*g0*g2*g3^4 - f3*f5*g2^2*g3^4 + 2*f2*f6*g2^2*g3^4 - 12*f6*g0*g2^3*g3^4 - f5*g1*g2^3*g3^4 - 6*f4*f5*g0*g3^5 + 8*f3*f6*g0*g3^5 + 14*f1*f6*g2*g3^5 - 8*f6*g0*g1*g2*g3^5 + f4*g1*g2^2*g3^5 - f3*g2^3*g3^5 + g1*g2^4*g3^5 + 11*f1*f5*g3^6 - 4*f0*f6*g3^6 - f6*g0^2*g3^6 - f5*g0*g1*g3^6 - 3*f4*g0*g2*g3^6 - 2*g0*g2^3*g3^6 + 5*f1*g2*g3^7 - 2*g0*g1*g2*g3^7 - f0*g3^8)*k12*k23 + (4*f5^2*f6*g0*g3^3 - 8*f4*f6^2*g0*g3^3 - 4*f6^2*g0*g2^2*g3^3 + 8*f1*f6^2*g3^4 + 4*f5*f6*g0*g2*g3^4 - 2*f4*f6*g0*g3^5 + 7*f1*f6*g3^6 + 2*f6*g0*g1*g3^6 + f1*g3^8)*k22*k23 + (48*f4*f5*f6*g2^2 - 8*f3*f6^2*g2^2 + 8*f6^2*g1*g2^3 + 12*f5*f6*g2^4 + 4*f6^2*g0*g2^2*g3 + 34*f5*f6*g1*g2^2*g3 + 12*f5^2*g2^3*g3 + 16*f4*f6*g2^3*g3 + 4*f6*g2^5*g3 + 4*f6^2*g0*g1*g3^2 + 12*f4*f5*g2^2*g3^2 - 4*f3*f6*g2^2*g3^2 + 16*f6*g1*g2^3*g3^2 + 16*f5*g2^4*g3^2 - 12*f4*f6*g0*g3^3 + f6*g0*g2^2*g3^3 + 6*f5*g1*g2^2*g3^3 + 4*f4*g2^3*g3^3 + 4*g2^5*g3^3 + 2*f1*f6*g3^4 - 4*f6*g0*g1*g3^4 - f5*g0*g2*g3^4 + 2*g1*g2^3*g3^4 - 3*f4*g0*g3^5 - 2*g0*g2^2*g3^5 + 2*f1*g3^6)*k11*k24 + (12*f5^2*f6*g2^2 + 16*f4*f6^2*g2^2 + 4*f6^2*g2^4 + 12*f6^2*g1*g2^2*g3 + 20*f5*f6*g2^3*g3 + 3*f5^2*g2^2*g3^2 - 4*f4*f6*g2^2*g3^2 + 6*f6*g2^4*g3^2 - 4*f5*f6*g0*g3^3 - f6*g1*g2^2*g3^3 + 2*f5*g2^3*g3^3 - 2*f6*g0*g2*g3^4 - 2*f4*g2^2*g3^4 - g2^4*g3^4 + f5*g0*g3^5 - g1*g2^2*g3^5 + g0*g2*g3^6)*k12*k24 + (-4*f5*f6*g2^2*g3^2 - 4*f6*g2^3*g3^3 - f5*g2^2*g3^4 + 2*f6*g0*g3^5 - g2^3*g3^5 + g0*g3^7)*k22*k24 + (48*f4*f5^2*f6*g2^2 - 8*f3*f5*f6^2*g2^2 + 8*f5*f6^2*g1*g2^3 + 12*f5^2*f6*g2^4 + 4*f5*f6^2*g0*g2^2*g3 + 18*f5^2*f6*g1*g2^2*g3 + 8*f4*f6^2*g1*g2^2*g3 - 8*f4*f5*f6*g2^3*g3 + 16*f3*f6^2*g2^3*g3 - 8*f6^2*g1*g2^4*g3 - 2*f5*f6*g2^5*g3 + 48*f3*f4*f5*f6*g3^2 - 8*f3^2*f6^2*g3^2 + 4*f5*f6^2*g0*g1*g3^2 - 48*f4*f5*f6*g1*g2*g3^2 + 12*f3*f6^2*g1*g2*g3^2 + 12*f4*f5^2*g2^2*g3^2 + 26*f3*f5*f6*g2^2*g3^2 - 4*f6^2*g1^2*g2^2*g3^2 + 12*f6^2*g0*g2^3*g3^2 - 8*f5*f6*g1*g2^3*g3^2 + 12*f5^2*g2^4*g3^2 - 8*f4*f6*g2^4*g3^2 - 2*f6*g2^6*g3^2 - 36*f4*f5*f6*g0*g3^3 + 20*f3*f6^2*g0*g3^3 + 42*f3*f5*f6*g1*g3^3 + 12*f3*f5^2*g2*g3^3 + 20*f3*f4*f6*g2*g3^3 + 12*f2*f5*f6*g2*g3^3 + 4*f1*f6^2*g2*g3^3 - 4*f6^2*g0*g1*g2*g3^3 - 12*f5*f6*g1^2*g2*g3^3 + 8*f5*f6*g0*g2^2*g3^3 - 10*f5^2*g1*g2^2*g3^3 - 16*f4*f6*g1*g2^2*g3^3 - 2*f4*f5*g2^3*g3^3 + 19*f3*f6*g2^3*g3^3 - 11*f6*g1*g2^4*g3^3 + 4*f5*g2^5*g3^3 + 12*f3*f4*f5*g3^4 - 2*f3^2*f6*g3^4 + 6*f1*f5*f6*g3^4 + 8*f0*f6^2*g3^4 + 2*f6^2*g0^2*g3^4 - 2*f5*f6*g0*g1*g3^4 - 6*f5^2*g1^2*g3^4 + 3*f5^2*g0*g2*g3^4 - 10*f4*f6*g0*g2*g3^4 - 12*f4*f5*g1*g2*g3^4 + 27*f3*f6*g1*g2*g3^4 + 25*f3*f5*g2^2*g3^4 + 6*f2*f6*g2^2*g3^4 - 7*f6*g1^2*g2^2*g3^4 + 9*f6*g0*g2^3*g3^4 - 18*f5*g1*g2^3*g3^4 - 2*f4*g2^4*g3^4 - 9*f4*f5*g0*g3^5 + 8*f3*f6*g0*g3^5 + 10*f3*f5*g1*g3^5 + 5*f3*f4*g2*g3^5 + 3*f2*f5*g2*g3^5 + 5*f1*f6*g2*g3^5 - f6*g0*g1*g2*g3^5 - 11*f5*g1^2*g2*g3^5 + f5*g0*g2^2*g3^5 - 4*f4*g1*g2^2*g3^5 + 8*f3*g2^3*g3^5 - 6*g1*g2^4*g3^5 + 2*f2*f4*g3^6 + f1*f5*g3^6 + 6*f0*f6*g3^6 - f5*g0*g1*g3^6 + f4*g1^2*g3^6 - 2*f4*g0*g2*g3^6 + 5*f3*g1*g2*g3^6 + 2*f2*g2^2*g3^6 - 4*g1^2*g2^2*g3^6 + g0*g2^3*g3^6 - f3*g0*g3^7 + f1*g2*g3^7 - g0*g1*g2*g3^7 + f0*g3^8)*k11*k33 + (12*f5^3*f6*g2^2 + 16*f4*f5*f6^2*g2^2 + 4*f5*f6^2*g2^4 + 20*f5*f6^2*g1*g2^2*g3 + 4*f5^2*f6*g2^3*g3 - 8*f4*f6^2*g2^3*g3 - 2*f6^2*g2^5*g3 + 12*f3*f5^2*f6*g3^2 + 16*f3*f4*f6^2*g3^2 - 12*f5^2*f6*g1*g2*g3^2 - 16*f4*f6^2*g1*g2*g3^2 + 3*f5^3*g2^2*g3^2 - 4*f4*f5*f6*g2^2*g3^2 + 20*f3*f6^2*g2^2*g3^2 - 4*f6^2*g1*g2^3*g3^2 + 2*f5*f6*g2^4*g3^2 - 16*f5^2*f6*g0*g3^3 + 12*f5^3*g1*g3^3 - 24*f4*f5*f6*g1*g3^3 + 24*f3*f6^2*g1*g3^3 + 20*f3*f5*f6*g2*g3^3 + 8*f2*f6^2*g2*g3^3 - 6*f6^2*g1^2*g2*g3^3 - 24*f5*f6*g1*g2^2*g3^3 + f5^2*g2^3*g3^3 + 2*f4*f6*g2^3*g3^3 + f6*g2^5*g3^3 + f3*f5^2*g3^4 + 12*f3*f4*f6*g3^4 + 12*f2*f5*f6*g3^4 + 16*f1*f6^2*g3^4 - 2*f6^2*g0*g1*g3^4 - 14*f5*f6*g1^2*g3^4 - 4*f5*f6*g0*g2*g3^4 + 13*f5^2*g1*g2*g3^4 - 16*f4*f6*g1*g2*g3^4 - 2*f4*f5*g2^2*g3^4 + 15*f3*f6*g2^2*g3^4 - 11*f6*g1*g2^3*g3^4 - 2*f5*g2^4*g3^4 - 5*f5^2*g0*g3^5 - 4*f4*f6*g0*g3^5 - 6*f4*f5*g1*g3^5 + 14*f3*f6*g1*g3^5 + 3*f3*f5*g2*g3^5 + 10*f2*f6*g2*g3^5 - 9*f6*g1^2*g2*g3^5 - 4*f6*g0*g2^2*g3^5 - f5*g1*g2^2*g3^5 + f4*g2^3*g3^5 + 2*f3*f4*g3^6 + 5*f2*f5*g3^6 + 6*f1*f6*g3^6 - 2*f6*g0*g1*g3^6 - 2*f5*g1^2*g3^6 - f5*g0*g2*g3^6 - 3*f4*g1*g2*g3^6 + f3*g2^2*g3^6 - 2*g1*g2^3*g3^6 - 2*f4*g0*g3^7 + f3*g1*g3^7 + 3*f2*g2*g3^7 - 2*g1^2*g2*g3^7 - g0*g2^2*g3^7 + f1*g3^8)*k12*k33 + (4*f5*f6^2*g2^3*g3 + 48*f4*f5^2*f6*g3^2 - 8*f3*f5*f6^2*g3^2 + 4*f5*f6^2*g1*g2*g3^2 + 6*f5^2*f6*g2^2*g3^2 + 8*f4*f6^2*g2^2*g3^2 + 4*f6^2*g2^4*g3^2 + 8*f5*f6^2*g0*g3^3 + 18*f5^2*f6*g1*g3^3 + 8*f4*f6^2*g1*g3^3 - 4*f4*f5*f6*g2*g3^3 + 12*f3*f6^2*g2*g3^3 - 4*f6^2*g1*g2^2*g3^3 - 4*f5*f6*g2^3*g3^3 + 8*f4*f5^2*g3^4 + 8*f4^2*f6*g3^4 + 12*f3*f5*f6*g3^4 + 8*f6^2*g0*g2*g3^4 + 3*f5*f6*g1*g2*g3^4 + 10*f5^2*g2^2*g3^4 - 2*f4*f6*g2^2*g3^4 - f6*g2^4*g3^4 + 13*f5*f6*g0*g3^5 + 3*f5^2*g1*g3^5 + 6*f4*f6*g1*g3^5 - 5*f4*f5*g2*g3^5 + 13*f3*f6*g2*g3^5 - 5*f6*g1*g2^2*g3^5 + 3*f5*g2^3*g3^5 + 2*f4^2*g3^6 + 8*f3*f5*g3^6 + 7*f6*g0*g2*g3^6 + f5*g1*g2*g3^6 - 2*f4*g2^2*g3^6 + 2*f5*g0*g3^7 + 4*f3*g2*g3^7 - g1*g2^2*g3^7 + g0*g2*g3^8)*k13*k33 + (-4*f5^2*f6*g2^2*g3^2 + 8*f5*f6^2*g0*g3^3 + 4*f5^2*f6*g1*g3^3 - 8*f4*f6^2*g1*g3^3 - 4*f6^2*g1*g2^2*g3^3 + 8*f2*f6^2*g3^4 - 2*f6^2*g1^2*g3^4 + 8*f6^2*g0*g2*g3^4 + 4*f5*f6*g1*g2*g3^4 - f5^2*g2^2*g3^4 + f5*f6*g0*g3^5 - 2*f4*f6*g1*g3^5 + 6*f2*f6*g3^6 + f6*g1^2*g3^6 + 4*f6*g0*g2*g3^6 - f5*g0*g3^7 + f2*g3^8)*k22*k33 + (12*f5^3*f6*g3^2 + 16*f4*f5*f6^2*g3^2 + 8*f5*f6^2*g2^2*g3^2 + 16*f5*f6^2*g1*g3^3 + 4*f5^2*f6*g2*g3^3 - 8*f4*f6^2*g2*g3^3 - 4*f6^2*g2^3*g3^3 + f5^3*g3^4 + 12*f4*f5*f6*g3^4 + 8*f3*f6^2*g3^4 + 4*f6^2*g1*g2*g3^4 + 9*f5*f6*g2^2*g3^4 + 7*f5*f6*g1*g3^5 - 2*f5^2*g2*g3^5 - 2*f4*f6*g2*g3^5 + 2*f4*f5*g3^6 + 7*f3*f6*g3^6 + 3*f6*g1*g2*g3^6 + f3*g3^8)*k23*k33 + (-6*f5^2*f6*g3^4 + 8*f4*f6^2*g3^4 + 6*f6^2*g2^2*g3^4 - 6*f5*f6*g2*g3^5 - 2*f5^2*g3^6 + 6*f4*f6*g3^6 + 2*f6*g2^2*g3^6 - 2*f5*g2*g3^7 + f4*g3^8)*k33^2 + (8*f6^2*g1*g2^2*g3 + 12*f5^2*g2^2*g3^2 + 12*f5^2*g1*g3^3 + 4*f6*g1*g2^2*g3^3 + 13*f5*g2^3*g3^3 + 2*f3*f5*g3^4 - 2*f6*g0*g2*g3^4 + 12*f5*g1*g2*g3^4 + 3*g2^4*g3^4 + f5*g0*g3^5 + f3*g2*g3^5 + 4*g1*g2^2*g3^5 + 2*f2*g3^6 + g1^2*g3^6 - 2*g0*g2*g3^6)*k11*k34 + (12*f6^2*g2^3*g3 + 48*f4*f5*f6*g3^2 - 8*f3*f6^2*g3^2 + 4*f6^2*g1*g2*g3^2 + 22*f5*f6*g2^2*g3^2 + 8*f6^2*g0*g3^3 + 34*f5*f6*g1*g3^3 + 12*f5^2*g2*g3^3 + 20*f4*f6*g2*g3^3 + 17*f6*g2^3*g3^3 + 12*f4*f5*g3^4 - 4*f3*f6*g3^4 + 17*f6*g1*g2*g3^4 + 17*f5*g2^2*g3^4 + 11*f5*g1*g3^5 + 5*f4*g2*g3^5 + 5*g2^3*g3^5 + f3*g3^6 + 6*g1*g2*g3^6 - 2*g0*g3^7)*k12*k34 + (8*f6^2*g2^2*g3^2 + 8*f6^2*g1*g3^3 + 6*f5^2*g3^4 + 12*f4*f6*g3^4 + 8*f6*g2^2*g3^4 + 6*f6*g1*g3^5 + 8*f5*g2*g3^5 + 5*f4*g3^6 + 4*g2^2*g3^6)*k13*k34 + (12*f5^2*f6*g3^2 + 16*f4*f6^2*g3^2 + 8*f6^2*g2^2*g3^2 + 8*f6^2*g1*g3^3 + 20*f5*f6*g2*g3^3 + 5*f5^2*g3^4 + 4*f4*f6*g3^4 + 9*f6*g2^2*g3^4 + 4*f6*g1*g3^5 + 7*f5*g2*g3^5 + 2*g2^2*g3^6 + g1*g3^7)*k22*k34 + (8*f6^2*g2*g3^3 + 8*f5*f6*g3^4 + 9*f6*g2*g3^5 + 3*f5*g3^6 + 2*g2*g3^7)*k23*k34 + (8*f6^2*g3^4 + 6*f6*g3^6 + g3^8)*k33*k34 + (-2*f5*g3^4 - g2*g3^5)*k12*k44 + (4*f6*g3^4 + 3*g3^6)*k13*k44 + (-2*f6*g3^4 - g3^6)*k22*k44 + 2*f6*g0*g3^4*k14*v2 + 2*f6*g2^2*g3^3*k24*v2 + 2*f6*g2*g3^4*k34*v2 + k22*(4*f5*f6*g0*g2^2*g3^2*v1 + 4*f6*g0*g2^3*g3^3*v1 + f5*g0*g2^2*g3^4*v1 + g0*g2^3*g3^5*v1 - 4*f6^2*g0*g2^2*g3^2*v2 + 4*f5*f6*g1*g2^2*g3^2*v2 + 4*f6*g1*g2^3*g3^3*v2 - f6*g0*g2^2*g3^4*v2 + f5*g1*g2^2*g3^4*v2 + g1*g2^3*g3^5*v2 - f1*g3^7*v2 - g0*g1*g3^7*v2 - 4*f6^2*g1*g2^2*g3^2*v3 + 4*f5*f6*g2^3*g3^2*v3 + 4*f6*g2^4*g3^3*v3 - f6*g1*g2^2*g3^4*v3 + f5*g2^3*g3^4*v3 + g2^4*g3^5*v3 - 8*f5*f6*g2^2*g3^2*v4 - 4*f6*g2^3*g3^3*v4 - 2*f5*g2^2*g3^4*v4 - g2^3*g3^5*v4 - 4*f6*g2^2*g3^3*v5 - g2^2*g3^5*v5) + k33*(-12*f5^2*f6*g3^3*v3 + 16*f4*f6^2*g3^3*v3 - 4*f6^2*g2^2*g3^3*v3 - 12*f5*f6*g2*g3^4*v3 - 3*f5^2*g3^5*v3 + 8*f4*f6*g3^5*v3 - 5*f6*g2^2*g3^5*v3 - 3*f5*g2*g3^6*v3 + f4*g3^7*v3 - g2^2*g3^7*v3 + 16*f6^2*g3^3*v5 + 8*f6*g3^5*v5 + g3^7*v5) - g3^4*v2*v6 + k23*(-12*f5^2*f6*g0*g3^2*v1 - 16*f4*f6^2*g0*g3^2*v1 - 4*f6^2*g0*g2^2*g3^2*v1 + 8*f1*f6^2*g3^3*v1 - 4*f6^2*g0*g1*g3^3*v1 - 20*f5*f6*g0*g2*g3^3*v1 - 3*f5^2*g0*g3^4*v1 - 8*f4*f6*g0*g3^4*v1 - 9*f6*g0*g2^2*g3^4*v1 + 4*f1*f6*g3^5*v1 - 3*f6*g0*g1*g3^5*v1 - 5*f5*g0*g2*g3^5*v1 - f4*g0*g3^6*v1 - 2*g0*g2^2*g3^6*v1 + f1*g3^7*v1 - 12*f5^2*f6*g1*g3^2*v2 - 16*f4*f6^2*g1*g3^2*v2 - 4*f6^2*g1*g2^2*g3^2*v2 + 16*f2*f6^2*g3^3*v2 - 4*f6^2*g1^2*g3^3*v2 - 20*f5*f6*g1*g2*g3^3*v2 - 10*f5*f6*g0*g3^4*v2 - 3*f5^2*g1*g3^4*v2 - 8*f4*f6*g1*g3^4*v2 - 9*f6*g1*g2^2*g3^4*v2 + 8*f2*f6*g3^5*v2 - 3*f6*g1^2*g3^5*v2 - 6*f6*g0*g2*g3^5*v2 - 5*f5*g1*g2*g3^5*v2 - 3*f5*g0*g3^6*v2 - f4*g1*g3^6*v2 - 2*g1*g2^2*g3^6*v2 + f2*g3^7*v2 - g1^2*g3^7*v2 - 2*g0*g2*g3^7*v2 - 12*f5^2*f6*g2*g3^2*v3 - 16*f4*f6^2*g2*g3^2*v3 - 8*f6^2*g2^3*g3^2*v3 + 24*f3*f6^2*g3^3*v3 - 4*f6^2*g1*g2*g3^3*v3 - 18*f5*f6*g2^2*g3^3*v3 + 4*f6^2*g0*g3^4*v3 - 10*f5*f6*g1*g3^4*v3 - 3*f5^2*g2*g3^4*v3 - 8*f4*f6*g2*g3^4*v3 - 10*f6*g2^3*g3^4*v3 + 12*f3*f6*g3^5*v3 - 7*f6*g1*g2*g3^5*v3 - 5*f5*g2^2*g3^5*v3 + f6*g0*g3^6*v3 - 3*f5*g1*g3^6*v3 - f4*g2*g3^6*v3 - 2*g2^3*g3^6*v3 + f3*g3^7*v3 - 2*g1*g2*g3^7*v3 + 24*f5^2*f6*g3^2*v4 + 32*f4*f6^2*g3^2*v4 + 16*f6^2*g2^2*g3^2*v4 + 16*f6^2*g1*g3^3*v4 + 20*f5*f6*g2*g3^3*v4 + 6*f5^2*g3^4*v4 + 16*f4*f6*g3^4*v4 + 12*f6*g2^2*g3^4*v4 + 8*f6*g1*g3^5*v4 + 5*f5*g2*g3^5*v4 + 2*f4*g3^6*v4 + 2*g2^2*g3^6*v4 + g1*g3^7*v4 + 20*f5*f6*g3^3*v5 + 8*f6*g2*g3^4*v5 + 5*f5*g3^5*v5 + 2*g2*g3^6*v5 + 2*f6*g3^3*v6) + k12*(-12*f5^2*f6*g0*g2^2*v1 - 16*f4*f6^2*g0*g2^2*v1 - 4*f6^2*g0*g2^4*v1 + 8*f1*f6^2*g2^2*g3*v1 - 8*f6^2*g0*g1*g2^2*g3*v1 - 20*f5*f6*g0*g2^3*g3*v1 - 3*f5^2*g0*g2^2*g3^2*v1 + 4*f4*f6*g0*g2^2*g3^2*v1 - 6*f6*g0*g2^4*g3^2*v1 + 4*f5*f6*g0^2*g3^3*v1 + 2*f1*f6*g2^2*g3^3*v1 - f6*g0*g1*g2^2*g3^3*v1 - 2*f5*g0*g2^3*g3^3*v1 + 4*f6*g0^2*g2*g3^4*v1 + 2*f4*g0*g2^2*g3^4*v1 + g0*g2^4*g3^4*v1 + f5*g0^2*g3^5*v1 + g0*g1*g2^2*g3^5*v1 + g0^2*g2*g3^6*v1 - 12*f5^2*f6*g1*g2^2*v2 - 16*f4*f6^2*g1*g2^2*v2 - 4*f6^2*g1*g2^4*v2 + 16*f2*f6^2*g2^2*g3*v2 - 8*f6^2*g1^2*g2^2*g3*v2 - 4*f6^2*g0*g2^3*g3*v2 - 20*f5*f6*g1*g2^3*g3*v2 - 10*f5*f6*g0*g2^2*g3^2*v2 - 3*f5^2*g1*g2^2*g3^2*v2 + 4*f4*f6*g1*g2^2*g3^2*v2 - 6*f6*g1*g2^4*g3^2*v2 - 4*f6^2*g0^2*g3^3*v2 + 4*f5*f6*g0*g1*g3^3*v2 + 4*f2*f6*g2^2*g3^3*v2 - f6*g1^2*g2^2*g3^3*v2 - 10*f6*g0*g2^3*g3^3*v2 - 2*f5*g1*g2^3*g3^3*v2 + 4*f6*g0*g1*g2*g3^4*v2 + 2*f4*g1*g2^2*g3^4*v2 + g1*g2^4*g3^4*v2 - f6*g0^2*g3^5*v2 + f5*g0*g1*g3^5*v2 + g1^2*g2^2*g3^5*v2 - f1*g2*g3^6*v2 + g0*g1*g2*g3^6*v2 - 12*f5^2*f6*g2^3*v3 - 16*f4*f6^2*g2^3*v3 - 4*f6^2*g2^5*v3 + 24*f3*f6^2*g2^2*g3*v3 - 12*f6^2*g1*g2^3*g3*v3 - 20*f5*f6*g2^4*g3*v3 + 8*f6^2*g0*g2^2*g3^2*v3 - 10*f5*f6*g1*g2^2*g3^2*v3 - 3*f5^2*g2^3*g3^2*v3 + 4*f4*f6*g2^3*g3^2*v3 - 6*f6*g2^5*g3^2*v3 - 4*f6^2*g0*g1*g3^3*v3 + 4*f5*f6*g0*g2*g3^3*v3 + 4*f3*f6*g2^2*g3^3*v3 - 9*f6*g1*g2^3*g3^3*v3 - 2*f5*g2^4*g3^3*v3 + 3*f6*g0*g2^2*g3^4*v3 + 2*f4*g2^3*g3^4*v3 + g2^5*g3^4*v3 - f6*g0*g1*g3^5*v3 + f5*g0*g2*g3^5*v3 - f3*g2^2*g3^5*v3 + g0*g2^2*g3^6*v3 + 24*f5^2*f6*g2^2*v4 + 32*f4*f6^2*g2^2*v4 + 8*f6^2*g2^4*v4 + 24*f6^2*g1*g2^2*g3*v4 + 20*f5*f6*g2^3*g3*v4 + 6*f5^2*g2^2*g3^2*v4 - 8*f4*f6*g2^2*g3^2*v4 + 2*f6*g2^4*g3^2*v4 - 8*f5*f6*g0*g3^3*v4 + 2*f6*g1*g2^2*g3^3*v4 + 5*f5*g2^3*g3^3*v4 - 4*f6*g0*g2*g3^4*v4 - 4*f4*g2^2*g3^4*v4 - 2*f5*g0*g3^5*v4 - g1*g2^2*g3^5*v4 - g0*g2*g3^6*v4 + 20*f5*f6*g2^2*g3*v5 + 8*f6*g2^3*g3^2*v5 - f5*g2^2*g3^3*v5 - 4*f6*g0*g3^4*v5 - g2^3*g3^4*v5 - g0*g3^6*v5 + 2*f6*g2^2*g3*v6 - g2^2*g3^3*v6) + k11*(-48*f4*f5*f6*g0*g2^2*v1 + 8*f3*f6^2*g0*g2^2*v1 - 8*f6^2*g0*g1*g2^3*v1 - 12*f5*f6*g0*g2^4*v1 + 12*f1*f5*f6*g2^2*g3*v1 + 16*f0*f6^2*g2^2*g3*v1 - 18*f5*f6*g0*g1*g2^2*g3*v1 - 12*f5^2*g0*g2^3*g3*v1 - 16*f4*f6*g0*g2^3*g3*v1 - 4*f6*g0*g2^5*g3*v1 - 4*f6^2*g0^2*g1*g3^2*v1 - 12*f4*f5*g0*g2^2*g3^2*v1 + 4*f3*f6*g0*g2^2*g3^2*v1 + 4*f1*f6*g2^3*g3^2*v1 - 10*f6*g0*g1*g2^3*g3^2*v1 - 16*f5*g0*g2^4*g3^2*v1 + 12*f4*f6*g0^2*g3^3*v1 + 3*f1*f5*g2^2*g3^3*v1 + 8*f0*f6*g2^2*g3^3*v1 + 3*f6*g0^2*g2^2*g3^3*v1 - 8*f5*g0*g1*g2^2*g3^3*v1 - 4*f4*g0*g2^3*g3^3*v1 - 4*g0*g2^5*g3^3*v1 - 2*f1*f6*g0*g3^4*v1 + 2*f6*g0^2*g1*g3^4*v1 + 3*f5*g0^2*g2*g3^4*v1 + f1*g2^3*g3^4*v1 - 3*g0*g1*g2^3*g3^4*v1 + 3*f4*g0^2*g3^5*v1 + f0*g2^2*g3^5*v1 + 3*g0^2*g2^2*g3^5*v1 - f1*g0*g3^6*v1 + g0^2*g1*g3^6*v1 - 48*f4*f5*f6*g1*g2^2*v2 + 8*f3*f6^2*g1*g2^2*v2 - 8*f6^2*g1^2*g2^3*v2 - 12*f5*f6*g1*g2^4*v2 + 24*f2*f5*f6*g2^2*g3*v2 + 8*f1*f6^2*g2^2*g3*v2 - 18*f5*f6*g1^2*g2^2*g3*v2 + 12*f5*f6*g0*g2^3*g3*v2 - 12*f5^2*g1*g2^3*g3*v2 - 16*f4*f6*g1*g2^3*g3*v2 - 4*f6*g1*g2^5*g3*v2 - 4*f6^2*g0*g1^2*g3^2*v2 - 12*f5^2*g0*g2^2*g3^2*v2 - 12*f4*f5*g1*g2^2*g3^2*v2 + 4*f3*f6*g1*g2^2*g3^2*v2 + 8*f2*f6*g2^3*g3^2*v2 - 10*f6*g1^2*g2^3*g3^2*v2 + 4*f6*g0*g2^4*g3^2*v2 - 16*f5*g1*g2^4*g3^2*v2 + 12*f4*f6*g0*g1*g3^3*v2 + 6*f2*f5*g2^2*g3^3*v2 + 4*f1*f6*g2^2*g3^3*v2 + 3*f6*g0*g1*g2^2*g3^3*v2 - 8*f5*g1^2*g2^2*g3^3*v2 - 10*f5*g0*g2^3*g3^3*v2 - 4*f4*g1*g2^3*g3^3*v2 - 4*g1*g2^5*g3^3*v2 - 4*f2*f6*g0*g3^4*v2 + 2*f6*g0*g1^2*g3^4*v2 - 3*f6*g0^2*g2*g3^4*v2 + 3*f5*g0*g1*g2*g3^4*v2 + 2*f2*g2^3*g3^4*v2 - 3*g1^2*g2^3*g3^4*v2 - 2*g0*g2^4*g3^4*v2 + 3*f5*g0^2*g3^5*v2 + 3*f4*g0*g1*g3^5*v2 + 3*g0*g1*g2^2*g3^5*v2 - f2*g0*g3^6*v2 - f1*g1*g3^6*v2 + g0*g1^2*g3^6*v2 + g0^2*g2*g3^6*v2 - 48*f4*f5*f6*g2^3*v3 + 8*f3*f6^2*g2^3*v3 - 8*f6^2*g1*g2^4*v3 - 12*f5*f6*g2^5*v3 + 36*f3*f5*f6*g2^2*g3*v3 + 8*f6^2*g0*g2^3*g3*v3 - 6*f5*f6*g1*g2^3*g3*v3 - 12*f5^2*g2^4*g3*v3 - 16*f4*f6*g2^4*g3*v3 - 4*f6*g2^6*g3*v3 - 4*f6^2*g0*g1*g2*g3^2*v3 + 18*f5*f6*g0*g2^2*g3^2*v3 - 12*f5^2*g1*g2^2*g3^2*v3 - 12*f4*f5*g2^3*g3^2*v3 + 16*f3*f6*g2^3*g3^2*v3 - 6*f6*g1*g2^4*g3^2*v3 - 16*f5*g2^5*g3^2*v3 + 4*f6^2*g0^2*g3^3*v3 + 12*f4*f6*g0*g2*g3^3*v3 + 9*f3*f5*g2^2*g3^3*v3 + 13*f6*g0*g2^3*g3^3*v3 - 12*f5*g1*g2^3*g3^3*v3 - 4*f4*g2^4*g3^3*v3 - 4*g2^6*g3^3*v3 - 8*f3*f6*g0*g3^4*v3 - f6*g0*g1*g2*g3^4*v3 + 5*f5*g0*g2^2*g3^4*v3 + 3*f3*g2^3*g3^4*v3 - 3*g1*g2^4*g3^4*v3 - 2*f6*g0^2*g3^5*v3 + 3*f5*g0*g1*g3^5*v3 + 3*f4*g0*g2*g3^5*v3 + 4*g0*g2^3*g3^5*v3 - 2*f3*g0*g3^6*v3 + g0*g1*g2*g3^6*v3 + 96*f4*f5*f6*g2^2*v4 - 16*f3*f6^2*g2^2*v4 + 16*f6^2*g1*g2^3*v4 + 24*f5*f6*g2^4*v4 + 8*f6^2*g0*g2^2*g3*v4 + 48*f5*f6*g1*g2^2*g3*v4 + 32*f4*f6*g2^3*g3*v4 + 8*f6*g2^5*g3*v4 + 8*f6^2*g0*g1*g3^2*v4 + 24*f4*f5*g2^2*g3^2*v4 - 8*f3*f6*g2^2*g3^2*v4 + 24*f6*g1*g2^3*g3^2*v4 + 6*f5*g2^4*g3^2*v4 - 24*f4*f6*g0*g3^3*v4 - 2*f6*g0*g2^2*g3^3*v4 + 13*f5*g1*g2^2*g3^3*v4 + 8*f4*g2^3*g3^3*v4 + 2*g2^5*g3^3*v4 - 6*f6*g0*g1*g3^4*v4 + 5*g1*g2^3*g3^4*v4 - 6*f4*g0*g3^5*v4 - g0*g2^2*g3^5*v4 + f1*g3^6*v4 - g0*g1*g3^6*v4 + 24*f5^2*g2^2*g3*v5 + 20*f5*g2^3*g3^2*v5 + 4*g2^4*g3^3*v5 - 6*f5*g0*g3^4*v5 - 3*g0*g2*g3^5*v5 + 6*f5*g2^2*g3*v6 + 2*g2^3*g3^2*v6 - 2*g0*g3^4*v6) + k13*(-48*f4*f5*f6*g0*g3^2*v1 + 8*f3*f6^2*g0*g3^2*v1 - 4*f6^2*g0*g1*g2*g3^2*v1 - 12*f5*f6*g0*g2^2*g3^2*v1 + 12*f1*f5*f6*g3^3*v1 + 16*f0*f6^2*g3^3*v1 - 18*f5*f6*g0*g1*g3^3*v1 - 12*f5^2*g0*g2*g3^3*v1 - 20*f4*f6*g0*g2*g3^3*v1 - 5*f6*g0*g2^3*g3^3*v1 - 12*f4*f5*g0*g3^4*v1 + 4*f3*f6*g0*g3^4*v1 + 6*f1*f6*g2*g3^4*v1 - 10*f6*g0*g1*g2*g3^4*v1 - 17*f5*g0*g2^2*g3^4*v1 + 3*f1*f5*g3^5*v1 + 8*f0*f6*g3^5*v1 - 8*f5*g0*g1*g3^5*v1 - 5*f4*g0*g2*g3^5*v1 - 5*g0*g2^3*g3^5*v1 + 2*f1*g2*g3^6*v1 - 4*g0*g1*g2*g3^6*v1 + f0*g3^7*v1 - 48*f4*f5*f6*g1*g3^2*v2 + 8*f3*f6^2*g1*g3^2*v2 - 4*f6^2*g1^2*g2*g3^2*v2 - 12*f5*f6*g1*g2^2*g3^2*v2 + 24*f2*f5*f6*g3^3*v2 + 8*f1*f6^2*g3^3*v2 - 18*f5*f6*g1^2*g3^3*v2 + 12*f5*f6*g0*g2*g3^3*v2 - 12*f5^2*g1*g2*g3^3*v2 - 20*f4*f6*g1*g2*g3^3*v2 - 5*f6*g1*g2^3*g3^3*v2 - 12*f5^2*g0*g3^4*v2 - 12*f4*f5*g1*g3^4*v2 + 4*f3*f6*g1*g3^4*v2 + 12*f2*f6*g2*g3^4*v2 - 10*f6*g1^2*g2*g3^4*v2 + 5*f6*g0*g2^2*g3^4*v2 - 17*f5*g1*g2^2*g3^4*v2 + 6*f2*f5*g3^5*v2 + 4*f1*f6*g3^5*v2 - 8*f5*g1^2*g3^5*v2 - 11*f5*g0*g2*g3^5*v2 - 5*f4*g1*g2*g3^5*v2 - 5*g1*g2^3*g3^5*v2 + 3*f2*g2*g3^6*v2 - 4*g1^2*g2*g3^6*v2 - 3*g0*g2^2*g3^6*v2 + f1*g3^7*v2 - 12*f5^2*f6*g2^2*g3*v3 + 16*f4*f6^2*g2^2*g3*v3 - 8*f6^2*g2^4*g3*v3 - 48*f4*f5*f6*g2*g3^2*v3 + 8*f3*f6^2*g2*g3^2*v3 - 4*f6^2*g1*g2^2*g3^2*v3 - 22*f5*f6*g2^3*g3^2*v3 + 36*f3*f5*f6*g3^3*v3 - 6*f5*f6*g1*g2*g3^3*v3 - 15*f5^2*g2^2*g3^3*v3 - 12*f4*f6*g2^2*g3^3*v3 - 11*f6*g2^4*g3^3*v3 + 20*f5*f6*g0*g3^4*v3 - 12*f5^2*g1*g3^4*v3 - 12*f4*f5*g2*g3^4*v3 + 20*f3*f6*g2*g3^4*v3 - 5*f6*g1*g2^2*g3^4*v3 - 20*f5*g2^3*g3^4*v3 + 9*f3*f5*g3^5*v3 + 9*f6*g0*g2*g3^5*v3 - 13*f5*g1*g2*g3^5*v3 - 4*f4*g2^2*g3^5*v3 - 6*g2^4*g3^5*v3 + 2*f5*g0*g3^6*v3 + 4*f3*g2*g3^6*v3 - 4*g1*g2^2*g3^6*v3 + g0*g2*g3^7*v3 + 8*f6^2*g2^3*g3*v4 + 96*f4*f5*f6*g3^2*v4 - 16*f3*f6^2*g3^2*v4 + 8*f6^2*g1*g2*g3^2*v4 + 24*f5*f6*g2^2*g3^2*v4 + 16*f6^2*g0*g3^3*v4 + 48*f5*f6*g1*g3^3*v4 + 40*f4*f6*g2*g3^3*v4 + 14*f6*g2^3*g3^3*v4 + 24*f4*f5*g3^4*v4 - 8*f3*f6*g3^4*v4 + 26*f6*g1*g2*g3^4*v4 + 7*f5*g2^2*g3^4*v4 + 8*f6*g0*g3^5*v4 + 13*f5*g1*g3^5*v4 + 10*f4*g2*g3^5*v4 + 3*g2^3*g3^5*v4 + 7*g1*g2*g3^6*v4 + g0*g3^7*v4 + 16*f6^2*g2^2*g3*v5 + 24*f5^2*g3^3*v5 + 8*f6*g2^2*g3^3*v5 + 22*f5*g2*g3^4*v5 + 6*g2^2*g3^5*v5 + 6*f5*g3^3*v6 + 2*g2*g3^4*v6), -(f0*k11*k22) - f1*k11*k23 - f2*k11*k33 + g0*g3*k12*k33 + g1*g3*k13*k33 - f6*k33^2 - k13*k34 + g0*k12*v3 + g1*k13*v3 + g3*k33*v3 + v3^2, (80*f1*f4*f5*f6 - 16*f1*f3*f6^2 - 80*f4*f5*f6*g0*g1 + 16*f3*f6^2*g0*g1 + 8*f1*f6^2*g1*g2 - 8*f6^2*g0*g1^2*g2 + 20*f1*f5*f6*g2^2 - 20*f5*f6*g0*g1*g2^2 + 20*f3*f5^2*g0*g3 + 20*f2*f5*f6*g0*g3 + 8*f1*f6^2*g0*g3 + 50*f1*f5*f6*g1*g3 + 8*f0*f6^2*g1*g3 - 30*f5*f6*g0*g1^2*g3 + 32*f1*f4*f6*g2*g3 + 10*f5*f6*g0^2*g2*g3 - 20*f5^2*g0*g1*g2*g3 - 32*f4*f6*g0*g1*g2*g3 + 8*f1*f6*g2^3*g3 - 8*f6*g0*g1*g2^3*g3 + 20*f1*f4*f5*g3^2 - 8*f1*f3*f6*g3^2 - 10*f5^2*g0^2*g3^2 - 20*f4*f5*g0*g1*g3^2 + 8*f3*f6*g0*g1*g3^2 + 18*f3*f5*g0*g2*g3^2 + 8*f2*f6*g0*g2*g3^2 + 24*f1*f6*g1*g2*g3^2 - 16*f6*g0*g1^2*g2*g3^2 + 10*f1*f5*g2^2*g3^2 + 4*f6*g0^2*g2^2*g3^2 - 28*f5*g0*g1*g2^2*g3^2 + 5*f2*f5*g0*g3^3 + 4*f1*f6*g0*g3^3 + 18*f1*f5*g1*g3^3 + 4*f0*f6*g1*g3^3 - 13*f5*g0*g1^2*g3^3 + 8*f1*f4*g2*g3^3 - 4*f5*g0^2*g2*g3^3 - 8*f4*g0*g1*g2*g3^3 + 4*f3*g0*g2^2*g3^3 + 4*f1*g2^3*g3^3 - 8*g0*g1*g2^3*g3^3 - f1*f3*g3^4 + f3*g0*g1*g3^4 + 2*f2*g0*g2*g3^4 + 8*f1*g1*g2*g3^4 - 6*g0*g1^2*g2*g3^4 + f1*g0*g3^5)*k11*k12 + (4*f1*f6^2*g1*g3 - 4*f6^2*g0*g1^2*g3 - 8*f1*f4*f6*g3^2 + 8*f4*f6*g0*g1*g3^2 - 2*f1*f6*g2^2*g3^2 + 2*f6*g0*g1*g2^2*g3^2 - 2*f3*f5*g0*g3^3 - 2*f2*f6*g0*g3^3 - 3*f1*f6*g1*g3^3 + f6*g0*g1^2*g3^3 - f6*g0^2*g2*g3^3 + 2*f5*g0*g1*g2*g3^3 - 2*f1*f4*g3^4 + f5*g0^2*g3^4 + 2*f4*g0*g1*g3^4 - f3*g0*g2*g3^4 - f1*g2^2*g3^4 + 2*g0*g1*g2^2*g3^4 - f1*g1*g3^5 + g0*g1^2*g3^5)*k11*k13 + (20*f1*f5^2*f6 + 32*f1*f4*f6^2 - 20*f5^2*f6*g0*g1 - 32*f4*f6^2*g0*g1 - 80*f4*f5*f6*g0*g2 + 16*f3*f6^2*g0*g2 + 8*f1*f6^2*g2^2 - 16*f6^2*g0*g1*g2^2 - 20*f5*f6*g0*g2^3 + 48*f3*f5*f6*g0*g3 + 16*f2*f6^2*g0*g3 + 24*f1*f6^2*g1*g3 - 8*f6^2*g0*g1^2*g3 + 28*f1*f5*f6*g2*g3 + 8*f0*f6^2*g2*g3 + 4*f6^2*g0^2*g2*g3 - 56*f5*f6*g0*g1*g2*g3 - 20*f5^2*g0*g2^2*g3 - 32*f4*f6*g0*g2^2*g3 - 8*f6*g0*g2^4*g3 + 25*f1*f5^2*g3^2 + 16*f1*f4*f6*g3^2 + 6*f5*f6*g0^2*g3^2 - 15*f5^2*g0*g1*g3^2 - 16*f4*f6*g0*g1*g3^2 - 20*f4*f5*g0*g2*g3^2 + 28*f3*f6*g0*g2*g3^2 + 14*f1*f6*g2^2*g3^2 - 30*f6*g0*g1*g2^2*g3^2 - 28*f5*g0*g2^3*g3^2 + 12*f3*f5*g0*g3^3 + 8*f2*f6*g0*g3^3 + 14*f1*f6*g1*g3^3 - 6*f6*g0*g1^2*g3^3 + 30*f1*f5*g2*g3^3 + 4*f0*f6*g2*g3^3 + 5*f6*g0^2*g2*g3^3 - 26*f5*g0*g1*g2*g3^3 - 8*f4*g0*g2^2*g3^3 - 8*g0*g2^4*g3^3 + 2*f1*f4*g3^4 - f5*g0^2*g3^4 - 2*f4*g0*g1*g3^4 + 6*f3*g0*g2*g3^4 + 9*f1*g2^2*g3^4 - 10*g0*g1*g2^2*g3^4 + f2*g0*g3^5 + 2*f1*g1*g3^5 - g0*g1^2*g3^5)*k11*k22 + (-20*f5^2*f6*g0*g2 - 32*f4*f6^2*g0*g2 - 8*f6^2*g0*g2^3 + 20*f5^3*g0*g3 - 40*f4*f5*f6*g0*g3 + 32*f3*f6^2*g0*g3 + 8*f1*f6^2*g2*g3 - 12*f6^2*g0*g1*g2*g3 - 46*f5*f6*g0*g2^2*g3 + 28*f1*f5*f6*g3^2 + 8*f0*f6^2*g3^2 + 4*f6^2*g0^2*g3^2 - 24*f5*f6*g0*g1*g3^2 + 23*f5^2*g0*g2*g3^2 - 32*f4*f6*g0*g2*g3^2 - 22*f6*g0*g2^3*g3^2 - 10*f4*f5*g0*g3^3 + 16*f3*f6*g0*g3^3 + 18*f1*f6*g2*g3^3 - 17*f6*g0*g1*g2*g3^3 - f5*g0*g2^2*g3^3 + 12*f1*f5*g3^4 + 4*f0*f6*g3^4 + f6*g0^2*g3^4 - 4*f5*g0*g1*g3^4 - 6*f4*g0*g2*g3^4 - 4*g0*g2^3*g3^4 + 2*f3*g0*g3^5 + 6*f1*g2*g3^5 - 3*g0*g1*g2*g3^5)*k12*k22 + (8*f5^2*f6*g0*g3 - 16*f4*f6^2*g0*g3 - 4*f6^2*g0*g2^2*g3 + 8*f1*f6^2*g3^2 - 4*f6^2*g0*g1*g3^2 + 8*f5*f6*g0*g2*g3^2 + 2*f5^2*g0*g3^3 - 8*f4*f6*g0*g3^3 - f6*g0*g2^2*g3^3 + 6*f1*f6*g3^4 - f6*g0*g1*g3^4 + 2*f5*g0*g2*g3^4 - f4*g0*g3^5 + f1*g3^6)*k22^2 + (80*f3*f4*f5*f6 - 16*f3^2*f6^2 - 80*f4*f5*f6*g1*g2 + 24*f3*f6^2*g1*g2 + 20*f3*f5*f6*g2^2 - 8*f6^2*g1^2*g2^2 - 20*f5*f6*g1*g2^3 - 40*f4*f5*f6*g0*g3 + 24*f3*f6^2*g0*g3 + 70*f3*f5*f6*g1*g3 + 20*f3*f5^2*g2*g3 + 32*f3*f4*f6*g2*g3 + 20*f2*f5*f6*g2*g3 + 8*f1*f6^2*g2*g3 - 4*f6^2*g0*g1*g2*g3 - 20*f5*f6*g1^2*g2*g3 - 20*f5^2*g1*g2^2*g3 - 32*f4*f6*g1*g2^2*g3 + 8*f3*f6*g2^3*g3 - 8*f6*g1*g2^4*g3 + 20*f3*f4*f5*g3^2 - 8*f3^2*f6*g3^2 + 8*f1*f5*f6*g3^2 + 8*f0*f6^2*g3^2 + 2*f5*f6*g0*g1*g3^2 - 10*f5^2*g1^2*g3^2 - 8*f4*f6*g0*g2*g3^2 - 20*f4*f5*g1*g2*g3^2 + 40*f3*f6*g1*g2*g3^2 + 28*f3*f5*g2^2*g3^2 + 8*f2*f6*g2^2*g3^2 - 12*f6*g1^2*g2^2*g3^2 + 2*f6*g0*g2^3*g3^2 - 28*f5*g1*g2^3*g3^2 - 10*f4*f5*g0*g3^3 + 8*f3*f6*g0*g3^3 + 18*f3*f5*g1*g3^3 + 8*f3*f4*g2*g3^3 + 5*f2*f5*g2*g3^3 + 6*f1*f6*g2*g3^3 + 2*f6*g0*g1*g2*g3^3 - 17*f5*g1^2*g2*g3^3 + 2*f5*g0*g2^2*g3^3 - 8*f4*g1*g2^2*g3^3 + 8*f3*g2^3*g3^3 - 8*g1*g2^4*g3^3 - f3^2*g3^4 + 4*f0*f6*g3^4 - f6*g0^2*g3^4 + 2*f5*g0*g1*g3^4 - 2*f4*g0*g2*g3^4 + 9*f3*g1*g2*g3^4 + 2*f2*g2^2*g3^4 - 6*g1^2*g2^2*g3^4 + 2*g0*g2^3*g3^4 + f3*g0*g3^5 - f1*g2*g3^5 + 2*g0*g1*g2*g3^5 + f0*g3^6)*k11*k23 + (20*f3*f5^2*f6 + 32*f3*f4*f6^2 - 20*f5^2*f6*g1*g2 - 32*f4*f6^2*g1*g2 + 8*f3*f6^2*g2^2 - 8*f6^2*g1*g2^3 - 20*f5^2*f6*g0*g3 + 20*f5^3*g1*g3 - 40*f4*f5*f6*g1*g3 + 48*f3*f6^2*g1*g3 + 36*f3*f5*f6*g2*g3 + 16*f2*f6^2*g2*g3 - 12*f6^2*g1^2*g2*g3 - 8*f6^2*g0*g2^2*g3 - 46*f5*f6*g1*g2^2*g3 + 5*f3*f5^2*g3^2 + 16*f3*f4*f6*g3^2 + 20*f2*f5*f6*g3^2 + 24*f1*f6^2*g3^2 - 4*f6^2*g0*g1*g3^2 - 24*f5*f6*g1^2*g3^2 - 6*f5*f6*g0*g2*g3^2 + 23*f5^2*g1*g2*g3^2 - 32*f4*f6*g1*g2*g3^2 + 18*f3*f6*g2^2*g3^2 - 22*f6*g1*g2^3*g3^2 - 12*f5^2*g0*g3^3 + 4*f4*f6*g0*g3^3 - 10*f4*f5*g1*g3^3 + 24*f3*f6*g1*g3^3 + 9*f3*f5*g2*g3^3 + 16*f2*f6*g2*g3^3 - 17*f6*g1^2*g2*g3^3 - f6*g0*g2^2*g3^3 - f5*g1*g2^2*g3^3 + 2*f3*f4*g3^4 + 5*f2*f5*g3^4 + 10*f1*f6*g3^4 - 4*f5*g1^2*g3^4 - 8*f5*g0*g2*g3^4 - 6*f4*g1*g2*g3^4 + 4*f3*g2^2*g3^4 - 4*g1*g2^3*g3^4 + f4*g0*g3^5 + 3*f3*g1*g3^5 + 3*f2*g2*g3^5 - 3*g1^2*g2*g3^5 - g0*g2^2*g3^5)*k12*k23 + (12*f5*f6^2*g0*g3 + 8*f5^2*f6*g1*g3 - 16*f4*f6^2*g1*g3 - 4*f6^2*g1*g2^2*g3 + 16*f2*f6^2*g3^2 - 4*f6^2*g1^2*g3^2 + 12*f6^2*g0*g2*g3^2 + 8*f5*f6*g1*g2*g3^2 - f5*f6*g0*g3^3 + 2*f5^2*g1*g3^3 - 8*f4*f6*g1*g3^3 - f6*g1*g2^2*g3^3 + 8*f2*f6*g3^4 - f6*g1^2*g3^4 + 3*f6*g0*g2*g3^4 + 2*f5*g1*g2*g3^4 - f5*g0*g3^5 - f4*g1*g3^5 + f2*g3^6)*k22*k23 + (20*f5^2*g1*g3 + 18*f5*g1*g2*g3^2 + 5*f5*g0*g3^3 + 4*g1*g2^2*g3^3 + 2*g0*g2*g3^4)*k11*k24 + (80*f4*f5*f6 - 16*f3*f6^2 + 8*f6^2*g1*g2 + 20*f5*f6*g2^2 + 8*f6^2*g0*g3 + 58*f5*f6*g1*g3 + 20*f5^2*g2*g3 + 32*f4*f6*g2*g3 + 8*f6*g2^3*g3 + 20*f4*f5*g3^2 - 8*f3*f6*g3^2 + 28*f6*g1*g2*g3^2 + 28*f5*g2^2*g3^2 + 6*f6*g0*g3^3 + 15*f5*g1*g3^3 + 8*f4*g2*g3^3 + 8*g2^3*g3^3 - f3*g3^4 + 7*g1*g2*g3^4 + g0*g3^5)*k12*k24 + (20*f5^2*f6 + 32*f4*f6^2 + 8*f6^2*g2^2 + 16*f6^2*g1*g3 + 36*f5*f6*g2*g3 + 5*f5^2*g3^2 + 16*f4*f6*g3^2 + 18*f6*g2^2*g3^2 + 8*f6*g1*g3^3 + 9*f5*g2*g3^3 + 2*f4*g3^4 + 4*g2^2*g3^4 + g1*g3^5)*k22*k24 + (4*f3*f6^2*g1*g3 - 4*f6^2*g1^2*g2*g3 - 8*f3*f4*f6*g3^2 + 4*f1*f6^2*g3^2 + 8*f4*f6*g1*g2*g3^2 - 2*f3*f6*g2^2*g3^2 + 2*f6*g1*g2^3*g3^2 + 4*f4*f6*g0*g3^3 - 5*f3*f6*g1*g3^3 - 2*f3*f5*g2*g3^3 - 2*f2*f6*g2*g3^3 + 2*f5*g1*g2^2*g3^3 - 2*f3*f4*g3^4 + f1*f6*g3^4 + f5*g1^2*g3^4 + 2*f4*g1*g2*g3^4 - 2*f3*g2^2*g3^4 + 2*g1*g2^3*g3^4 + f4*g0*g3^5 - f3*g1*g3^5 - f2*g2*g3^5 + g1^2*g2*g3^5 + f1*g3^6)*k11*k33 + (80*f4*f5^2*f6 - 16*f3*f5*f6^2 + 8*f5*f6^2*g1*g2 + 20*f5^2*f6*g2^2 + 4*f5*f6^2*g0*g3 + 30*f5^2*f6*g1*g3 + 16*f4*f6^2*g1*g3 - 8*f4*f5*f6*g2*g3 + 24*f3*f6^2*g2*g3 - 8*f6^2*g1*g2^2*g3 - 2*f5*f6*g2^3*g3 + 20*f4*f5^2*g3^2 + 20*f3*f5*f6*g3^2 - 4*f6^2*g1^2*g3^2 + 12*f6^2*g0*g2*g3^2 + 8*f5*f6*g1*g2*g3^2 + 20*f5^2*g2^2*g3^2 - 16*f4*f6*g2^2*g3^2 - 4*f6*g2^4*g3^2 + 19*f5*f6*g0*g3^3 + f5^2*g1*g3^3 + 12*f4*f6*g1*g3^3 - 2*f4*f5*g2*g3^3 + 22*f3*f6*g2*g3^3 - 5*f6*g1*g2^2*g3^3 + 8*f5*g2^3*g3^3 + 11*f3*f5*g3^4 - 2*f2*f6*g3^4 + 12*f6*g0*g2*g3^4 - 2*f5*g1*g2*g3^4 - 4*f4*g2^2*g3^4 + 3*f5*g0*g3^5 + 2*f4*g1*g3^5 + 6*f3*g2*g3^5 - g1*g2^2*g3^5 - f2*g3^6 + 2*g0*g2*g3^6)*k12*k33 + (4*f5*f6^2*g1*g3 - 8*f4*f5*f6*g3^2 + 4*f3*f6^2*g3^2 - 4*f6^2*g1*g2*g3^2 - 2*f5*f6*g2^2*g3^2 + 2*f6^2*g0*g3^3 - f5*f6*g1*g3^3 + 4*f4*f6*g2*g3^3 + f6*g2^3*g3^3 - 2*f4*f5*g3^4 - f3*f6*g3^4 - f6*g1*g2*g3^4 - 2*f5*g2^2*g3^4 + f4*g2*g3^5 - f3*g3^6)*k13*k33 + (20*f5^3*f6 + 32*f4*f5*f6^2 + 8*f5*f6^2*g2^2 + 28*f5*f6^2*g1*g3 + 8*f5^2*f6*g2*g3 - 16*f4*f6^2*g2*g3 - 4*f6^2*g2^3*g3 + 5*f5^3*g3^2 + 16*f4*f5*f6*g3^2 + 24*f3*f6^2*g3^2 + 8*f6^2*g1*g2*g3^2 + 10*f5*f6*g2^2*g3^2 + 2*f6^2*g0*g3^3 + 7*f5*f6*g1*g3^3 + 2*f5^2*g2*g3^3 - 8*f4*f6*g2*g3^3 - f6*g2^3*g3^3 + 2*f4*f5*g3^4 + 14*f3*f6*g3^4 + 2*f6*g1*g2*g3^4 + 2*f5*g2^2*g3^4 - f4*g2*g3^5 + 2*f3*g3^6)*k22*k33 + (4*f5*f6^2*g2*g3 - 12*f5^2*f6*g3^2 + 16*f4*f6^2*g3^2 + 8*f6^2*g2^2*g3^2 - 2*f6^2*g1*g3^3 - 7*f5*f6*g2*g3^3 - 3*f5^2*g3^4 + 8*f4*f6*g3^4 + 2*f6*g2^2*g3^4 - f6*g1*g3^5 - 2*f5*g2*g3^5 + f4*g3^6)*k23*k33 + (4*f5*f6^2*g3^2 - 2*f6^2*g2*g3^3 + 3*f5*f6*g3^4 - f6*g2*g3^5 + f5*g3^6)*k33^2 + (-2*f5*g1*g3^3 - g1*g2*g3^4)*k11*k34 + (20*f6^2*g1*g3 + 20*f5^2*g3^2 - 8*f4*f6*g3^2 - 2*f6*g2^2*g3^2 + 5*f6*g1*g3^3 + 21*f5*g2*g3^3 - 2*f4*g3^4 + 4*g2^2*g3^4)*k12*k34 + (-2*f5*g3^4 - 2*g2*g3^5)*k13*k34 + (16*f6^2*g2*g3 + 16*f5*f6*g3^2 + 16*f6*g2*g3^3 + 4*f5*g3^4 + 3*g2*g3^5)*k22*k34 + (20*f6^2*g3^2 + 9*f6*g3^4 + g3^6)*k23*k34 + f1*g3^5*k11*v3 + k24*(8*f6^2*g3*v3 + 4*f6*g3^3*v3 + g3^5*v3) + g3^5*v3*v4 + k33*(-4*f6^2*g2*g3^2*v3 + 2*f5*f6*g3^3*v3 - f6*g2*g3^4*v3 + f5*g3^5*v3 + 8*f6^2*g3^2*v4 + 4*f6*g3^4*v4 + g3^6*v4) + k23*(2*f5*f6*g0*g3^2*v1 + 2*f6*g0*g2*g3^3*v1 + f5*g0*g3^4*v1 + g0*g2*g3^5*v1 - 4*f6^2*g0*g3^2*v2 + 2*f5*f6*g1*g3^2*v2 + 2*f6*g1*g2*g3^3*v2 - f6*g0*g3^4*v2 + f5*g1*g3^4*v2 + g1*g2*g3^5*v2 - 20*f5^2*f6*g3*v3 + 32*f4*f6^2*g3*v3 - 8*f6^2*g2^2*g3*v3 - 4*f6^2*g1*g3^2*v3 - 16*f5*f6*g2*g3^2*v3 - 5*f5^2*g3^3*v3 + 16*f4*f6*g3^3*v3 - 6*f6*g2^2*g3^3*v3 - f6*g1*g3^4*v3 - 4*f5*g2*g3^4*v3 + 2*f4*g3^5*v3 - g2^2*g3^5*v3 + 8*f6^2*g2*g3*v4 - 4*f5*f6*g3^2*v4 + 2*f6*g2*g3^3*v4 - f5*g3^4*v4 + 24*f6^2*g3*v5 + 10*f6*g3^3*v5 + g3^5*v5) + k12*(-80*f4*f5*f6*g0*v1 + 16*f3*f6^2*g0*v1 - 8*f6^2*g0*g1*g2*v1 - 20*f5*f6*g0*g2^2*v1 + 20*f1*f5*f6*g3*v1 + 16*f0*f6^2*g3*v1 - 30*f5*f6*g0*g1*g3*v1 - 20*f5^2*g0*g2*g3*v1 - 32*f4*f6*g0*g2*g3*v1 - 8*f6*g0*g2^3*g3*v1 - 20*f4*f5*g0*g3^2*v1 + 8*f3*f6*g0*g3^2*v1 + 8*f1*f6*g2*g3^2*v1 - 16*f6*g0*g1*g2*g3^2*v1 - 28*f5*g0*g2^2*g3^2*v1 + 5*f1*f5*g3^3*v1 + 8*f0*f6*g3^3*v1 - 13*f5*g0*g1*g3^3*v1 - 8*f4*g0*g2*g3^3*v1 - 8*g0*g2^3*g3^3*v1 + f3*g0*g3^4*v1 + 2*f1*g2*g3^4*v1 - 6*g0*g1*g2*g3^4*v1 + f0*g3^5*v1 - 80*f4*f5*f6*g1*v2 + 16*f3*f6^2*g1*v2 - 8*f6^2*g1^2*g2*v2 - 20*f5*f6*g1*g2^2*v2 + 40*f2*f5*f6*g3*v2 + 8*f1*f6^2*g3*v2 - 30*f5*f6*g1^2*g3*v2 + 20*f5*f6*g0*g2*g3*v2 - 20*f5^2*g1*g2*g3*v2 - 32*f4*f6*g1*g2*g3*v2 - 8*f6*g1*g2^3*g3*v2 - 20*f5^2*g0*g3^2*v2 - 20*f4*f5*g1*g3^2*v2 + 8*f3*f6*g1*g3^2*v2 + 16*f2*f6*g2*g3^2*v2 - 16*f6*g1^2*g2*g3^2*v2 + 8*f6*g0*g2^2*g3^2*v2 - 28*f5*g1*g2^2*g3^2*v2 + 10*f2*f5*g3^3*v2 + 4*f1*f6*g3^3*v2 - 13*f5*g1^2*g3^3*v2 - 18*f5*g0*g2*g3^3*v2 - 8*f4*g1*g2*g3^3*v2 - 8*g1*g2^3*g3^3*v2 + f3*g1*g3^4*v2 + 4*f2*g2*g3^4*v2 - 6*g1^2*g2*g3^4*v2 - 4*g0*g2^2*g3^4*v2 - 80*f4*f5*f6*g2*v3 + 16*f3*f6^2*g2*v3 - 8*f6^2*g1*g2^2*v3 - 20*f5*f6*g2^3*v3 + 60*f3*f5*f6*g3*v3 + 8*f6^2*g0*g2*g3*v3 - 10*f5*f6*g1*g2*g3*v3 - 20*f5^2*g2^2*g3*v3 - 32*f4*f6*g2^2*g3*v3 - 8*f6*g2^4*g3*v3 + 30*f5*f6*g0*g3^2*v3 - 20*f5^2*g1*g3^2*v3 - 20*f4*f5*g2*g3^2*v3 + 32*f3*f6*g2*g3^2*v3 - 8*f6*g1*g2^2*g3^2*v3 - 28*f5*g2^3*g3^2*v3 + 15*f3*f5*g3^3*v3 + 16*f6*g0*g2*g3^3*v3 - 21*f5*g1*g2*g3^3*v3 - 8*f4*g2^2*g3^3*v3 - 8*g2^4*g3^3*v3 + 3*f5*g0*g3^4*v3 + 7*f3*g2*g3^4*v3 - 6*g1*g2^2*g3^4*v3 + 2*g0*g2*g3^5*v3 + 160*f4*f5*f6*v4 - 32*f3*f6^2*v4 + 16*f6^2*g1*g2*v4 + 40*f5*f6*g2^2*v4 + 8*f6^2*g0*g3*v4 + 80*f5*f6*g1*g3*v4 + 64*f4*f6*g2*g3*v4 + 16*f6*g2^3*g3*v4 + 40*f4*f5*g3^2*v4 - 16*f3*f6*g3^2*v4 + 40*f6*g1*g2*g3^2*v4 + 10*f5*g2^2*g3^2*v4 + 4*f6*g0*g3^3*v4 + 21*f5*g1*g3^3*v4 + 16*f4*g2*g3^3*v4 + 4*g2^3*g3^3*v4 - 2*f3*g3^4*v4 + 10*g1*g2*g3^4*v4 + g0*g3^5*v4 + 40*f5^2*g3*v5 + 36*f5*g2*g3^2*v5 + 8*g2^2*g3^3*v5 + 10*f5*g3*v6 + 4*g2*g3^2*v6) + k13*(-4*f6^2*g0*g1*g3*v1 + 8*f4*f6*g0*g3^2*v1 + 2*f6*g0*g2^2*g3^2*v1 - 2*f1*f6*g3^3*v1 + f6*g0*g1*g3^3*v1 + 2*f5*g0*g2*g3^3*v1 + 2*f4*g0*g3^4*v1 + 2*g0*g2^2*g3^4*v1 + g0*g1*g3^5*v1 - 4*f6^2*g1^2*g3*v2 + 8*f4*f6*g1*g3^2*v2 + 2*f6*g1*g2^2*g3^2*v2 - 4*f2*f6*g3^3*v2 + f6*g1^2*g3^3*v2 - 2*f6*g0*g2*g3^3*v2 + 2*f5*g1*g2*g3^3*v2 + 2*f5*g0*g3^4*v2 + 2*f4*g1*g3^4*v2 + 2*g1*g2^2*g3^4*v2 - f2*g3^5*v2 + g1^2*g3^5*v2 + g0*g2*g3^5*v2 - 4*f6^2*g1*g2*g3*v3 + 4*f6^2*g0*g3^2*v3 + 8*f4*f6*g2*g3^2*v3 + 2*f6*g2^3*g3^2*v3 - 6*f3*f6*g3^3*v3 - f6*g1*g2*g3^3*v3 + 2*f5*g2^2*g3^3*v3 - f6*g0*g3^4*v3 + 2*f5*g1*g3^4*v3 + 2*f4*g2*g3^4*v3 + 2*g2^3*g3^4*v3 - f3*g3^5*v3 + g1*g2*g3^5*v3 + 8*f6^2*g1*g3*v4 - 16*f4*f6*g3^2*v4 - 4*f6*g2^2*g3^2*v4 - 4*f6*g1*g3^3*v4 - 4*f4*g3^4*v4 - g2^2*g3^4*v4 - g1*g3^5*v4 - 4*f5*g3^3*v5 - 2*g2*g3^4*v5 - g3^3*v6) + k22*(-20*f5^2*f6*g0*v1 - 32*f4*f6^2*g0*v1 - 8*f6^2*g0*g2^2*v1 + 16*f1*f6^2*g3*v1 - 8*f6^2*g0*g1*g3*v1 - 36*f5*f6*g0*g2*g3*v1 - 5*f5^2*g0*g3^2*v1 - 16*f4*f6*g0*g3^2*v1 - 18*f6*g0*g2^2*g3^2*v1 + 8*f1*f6*g3^3*v1 - 6*f6*g0*g1*g3^3*v1 - 9*f5*g0*g2*g3^3*v1 - 2*f4*g0*g3^4*v1 - 4*g0*g2^2*g3^4*v1 + f1*g3^5*v1 - g0*g1*g3^5*v1 - 20*f5^2*f6*g1*v2 - 32*f4*f6^2*g1*v2 - 8*f6^2*g1*g2^2*v2 + 32*f2*f6^2*g3*v2 - 8*f6^2*g1^2*g3*v2 - 36*f5*f6*g1*g2*g3*v2 - 18*f5*f6*g0*g3^2*v2 - 5*f5^2*g1*g3^2*v2 - 16*f4*f6*g1*g3^2*v2 - 18*f6*g1*g2^2*g3^2*v2 + 16*f2*f6*g3^3*v2 - 6*f6*g1^2*g3^3*v2 - 10*f6*g0*g2*g3^3*v2 - 9*f5*g1*g2*g3^3*v2 - 5*f5*g0*g3^4*v2 - 2*f4*g1*g3^4*v2 - 4*g1*g2^2*g3^4*v2 + 2*f2*g3^5*v2 - g1^2*g3^5*v2 - 3*g0*g2*g3^5*v2 - 20*f5^2*f6*g2*v3 - 32*f4*f6^2*g2*v3 - 8*f6^2*g2^3*v3 + 48*f3*f6^2*g3*v3 - 8*f6^2*g1*g2*g3*v3 - 36*f5*f6*g2^2*g3*v3 + 8*f6^2*g0*g3^2*v3 - 18*f5*f6*g1*g3^2*v3 - 5*f5^2*g2*g3^2*v3 - 16*f4*f6*g2*g3^2*v3 - 18*f6*g2^3*g3^2*v3 + 24*f3*f6*g3^3*v3 - 12*f6*g1*g2*g3^3*v3 - 9*f5*g2^2*g3^3*v3 + 2*f6*g0*g3^4*v3 - 5*f5*g1*g3^4*v3 - 2*f4*g2*g3^4*v3 - 4*g2^3*g3^4*v3 + 3*f3*g3^5*v3 - 3*g1*g2*g3^5*v3 + 40*f5^2*f6*v4 + 64*f4*f6^2*v4 + 16*f6^2*g2^2*v4 + 32*f6^2*g1*g3*v4 + 36*f5*f6*g2*g3*v4 + 10*f5^2*g3^2*v4 + 32*f4*f6*g3^2*v4 + 16*f6*g2^2*g3^2*v4 + 16*f6*g1*g3^3*v4 + 9*f5*g2*g3^3*v4 + 4*f4*g3^4*v4 + 3*g2^2*g3^4*v4 + 2*g1*g3^5*v4 + 36*f5*f6*g3*v5 + 16*f6*g2*g3^2*v5 + 9*f5*g3^3*v5 + 4*g2*g3^4*v5 + 4*f6*g3*v6 + g3^3*v6), (48*f1*f4*f5*f6*g1 - 8*f1*f3*f6^2*g1 - 48*f4*f5*f6*g0*g1^2 + 8*f3*f6^2*g0*g1^2 + 8*f1*f6^2*g1^2*g2 - 8*f6^2*g0*g1^3*g2 + 12*f1*f5*f6*g1*g2^2 - 12*f5*f6*g0*g1^2*g2^2 + 12*f3*f5^2*g0*g1*g3 + 12*f2*f5*f6*g0*g1*g3 + 12*f1*f6^2*g0*g1*g3 + 30*f1*f5*f6*g1^2*g3 + 8*f0*f6^2*g1^2*g3 - 4*f6^2*g0^2*g1^2*g3 - 18*f5*f6*g0*g1^3*g3 + 16*f1*f4*f6*g1*g2*g3 + 6*f5*f6*g0^2*g1*g2*g3 - 12*f5^2*g0*g1^2*g2*g3 - 16*f4*f6*g0*g1^2*g2*g3 + 4*f1*f6*g1*g2^3*g3 - 4*f6*g0*g1^2*g2^3*g3 - 8*f1*f4*f6*g0*g3^2 + 12*f1*f4*f5*g1*g3^2 - 4*f1*f3*f6*g1*g3^2 - 6*f5^2*g0^2*g1*g3^2 + 8*f4*f6*g0^2*g1*g3^2 - 12*f4*f5*g0*g1^2*g3^2 + 4*f3*f6*g0*g1^2*g3^2 + 10*f3*f5*g0*g1*g2*g3^2 + 4*f2*f6*g0*g1*g2*g3^2 + 14*f1*f6*g1^2*g2*g3^2 - 10*f6*g0*g1^3*g2*g3^2 - 2*f1*f6*g0*g2^2*g3^2 + 6*f1*f5*g1*g2^2*g3^2 + 4*f6*g0^2*g1*g2^2*g3^2 - 16*f5*g0*g1^2*g2^2*g3^2 - 2*f3*f5*g0^2*g3^3 - 2*f2*f6*g0^2*g3^3 + 3*f2*f5*g0*g1*g3^3 + f1*f6*g0*g1*g3^3 + 11*f1*f5*g1^2*g3^3 + 4*f0*f6*g1^2*g3^3 + f6*g0^2*g1^2*g3^3 - 8*f5*g0*g1^3*g3^3 - f6*g0^3*g2*g3^3 + 4*f1*f4*g1*g2*g3^3 - 4*f4*g0*g1^2*g2*g3^3 + 2*f3*g0*g1*g2^2*g3^3 + 2*f1*g1*g2^3*g3^3 - 4*g0*g1^2*g2^3*g3^3 - 2*f1*f4*g0*g3^4 + f5*g0^3*g3^4 + 2*f4*g0^2*g1*g3^4 - f3*g0^2*g2*g3^4 + f2*g0*g1*g2*g3^4 + 4*f1*g1^2*g2*g3^4 - 3*g0*g1^3*g2*g3^4 - f1*g0*g2^2*g3^4 + 2*g0^2*g1*g2^2*g3^4 + f1^2*g3^5 - 2*f0*f2*g3^5 - f2*g0^2*g3^5 - f1*g0*g1*g3^5 + g0^2*g1^2*g3^5)*k11^2 + (12*f1*f5^2*f6*g1 + 16*f1*f4*f6^2*g1 - 12*f5^2*f6*g0*g1^2 - 16*f4*f6^2*g0*g1^2 + 80*f1*f4*f5*f6*g2 - 16*f1*f3*f6^2*g2 - 128*f4*f5*f6*g0*g1*g2 + 24*f3*f6^2*g0*g1*g2 + 12*f1*f6^2*g1*g2^2 - 20*f6^2*g0*g1^2*g2^2 + 20*f1*f5*f6*g2^3 - 32*f5*f6*g0*g1*g2^3 + 28*f3*f5*f6*g0*g1*g3 + 8*f2*f6^2*g0*g1*g3 + 16*f1*f6^2*g1^2*g3 - 8*f6^2*g0*g1^3*g3 + 20*f3*f5^2*g0*g2*g3 + 20*f2*f5*f6*g0*g2*g3 + 8*f1*f6^2*g0*g2*g3 + 66*f1*f5*f6*g1*g2*g3 + 16*f0*f6^2*g1*g2*g3 - 2*f6^2*g0^2*g1*g2*g3 - 62*f5*f6*g0*g1^2*g2*g3 + 32*f1*f4*f6*g2^2*g3 + 10*f5*f6*g0^2*g2^2*g3 - 32*f5^2*g0*g1*g2^2*g3 - 48*f4*f6*g0*g1*g2^2*g3 + 8*f1*f6*g2^4*g3 - 12*f6*g0*g1*g2^4*g3 - 2*f1*f5*f6*g0*g3^2 + 15*f1*f5^2*g1*g3^2 - 4*f1*f4*f6*g1*g3^2 + 6*f5*f6*g0^2*g1*g3^2 - 9*f5^2*g0*g1^2*g3^2 + 4*f4*f6*g0*g1^2*g3^2 + 20*f1*f4*f5*g2*g3^2 - 8*f1*f3*f6*g2*g3^2 - 10*f5^2*g0^2*g2*g3^2 + 8*f4*f6*g0^2*g2*g3^2 - 32*f4*f5*g0*g1*g2*g3^2 + 22*f3*f6*g0*g1*g2*g3^2 + 18*f3*f5*g0*g2^2*g3^2 + 8*f2*f6*g0*g2^2*g3^2 + 28*f1*f6*g1*g2^2*g3^2 - 30*f6*g0*g1^2*g2^2*g3^2 + 10*f1*f5*g2^3*g3^2 + 6*f6*g0^2*g2^3*g3^2 - 44*f5*g0*g1*g2^3*g3^2 - 4*f3*f6*g0^2*g3^3 + 4*f3*f5*g0*g1*g3^3 + 2*f2*f6*g0*g1*g3^3 + 3*f1*f6*g1^2*g3^3 - f6*g0*g1^3*g3^3 + 5*f2*f5*g0*g2*g3^3 + 2*f1*f6*g0*g2*g3^3 + 35*f1*f5*g1*g2*g3^3 + 8*f0*f6*g1*g2*g3^3 + 3*f6*g0^2*g1*g2*g3^3 - 25*f5*g0*g1^2*g2*g3^3 + 8*f1*f4*g2^2*g3^3 - 2*f5*g0^2*g2^2*g3^3 - 12*f4*g0*g1*g2^2*g3^3 + 4*f3*g0*g2^3*g3^3 + 4*f1*g2^4*g3^3 - 12*g0*g1*g2^4*g3^3 - 2*f1*f5*g0*g3^4 - f6*g0^3*g3^4 - 2*f1*f4*g1*g3^4 + 2*f5*g0^2*g1*g3^4 + 2*f4*g0*g1^2*g3^4 - f1*f3*g2*g3^4 + 2*f4*g0^2*g2*g3^4 + 2*f3*g0*g1*g2*g3^4 + 2*f2*g0*g2^2*g3^4 + 11*f1*g1*g2^2*g3^4 - 8*g0*g1^2*g2^2*g3^4 + 2*g0^2*g2^3*g3^4 - f0*f3*g3^5 - f3*g0^2*g3^5 - f1*g1^2*g3^5 + g0*g1^3*g3^5 - f1*g0*g2*g3^5 + g0^2*g1*g2*g3^5)*k11*k12 + (48*f3*f4*f5*f6*g1 - 8*f3^2*f6^2*g1 - 48*f4*f5*f6*g1^2*g2 + 16*f3*f6^2*g1^2*g2 + 12*f3*f5*f6*g1*g2^2 - 8*f6^2*g1^3*g2^2 - 12*f5*f6*g1^2*g2^3 + 80*f1*f4*f5*f6*g3 - 16*f1*f3*f6^2*g3 - 104*f4*f5*f6*g0*g1*g3 + 36*f3*f6^2*g0*g1*g3 + 42*f3*f5*f6*g1^2*g3 + 12*f3*f5^2*g1*g2*g3 + 16*f3*f4*f6*g1*g2*g3 + 12*f2*f5*f6*g1*g2*g3 + 12*f1*f6^2*g1*g2*g3 - 8*f6^2*g0*g1^2*g2*g3 - 12*f5*f6*g1^3*g2*g3 + 20*f1*f5*f6*g2^2*g3 - 20*f5*f6*g0*g1*g2^2*g3 - 12*f5^2*g1^2*g2^2*g3 - 16*f4*f6*g1^2*g2^2*g3 + 4*f3*f6*g1*g2^3*g3 - 4*f6*g1^2*g2^4*g3 + 20*f3*f5^2*g0*g3^2 - 8*f3*f4*f6*g0*g3^2 + 20*f2*f5*f6*g0*g3^2 + 12*f1*f6^2*g0*g3^2 + 12*f3*f4*f5*g1*g3^2 - 4*f3^2*f6*g1*g3^2 + 56*f1*f5*f6*g1*g3^2 + 16*f0*f6^2*g1*g3^2 - 30*f5*f6*g0*g1^2*g3^2 - 6*f5^2*g1^3*g3^2 + 40*f1*f4*f6*g2*g3^2 + 10*f5*f6*g0^2*g2*g3^2 - 20*f5^2*g0*g1*g2*g3^2 - 40*f4*f6*g0*g1*g2*g3^2 - 12*f4*f5*g1^2*g2*g3^2 + 22*f3*f6*g1^2*g2*g3^2 - 2*f3*f6*g0*g2^2*g3^2 + 16*f3*f5*g1*g2^2*g3^2 + 4*f2*f6*g1*g2^2*g3^2 - 8*f6*g1^3*g2^2*g3^2 + 10*f1*f6*g2^3*g3^2 - 8*f6*g0*g1*g2^3*g3^2 - 16*f5*g1^2*g2^3*g3^2 + 20*f1*f4*f5*g3^3 - 8*f1*f3*f6*g3^3 - 10*f5^2*g0^2*g3^3 + 4*f4*f6*g0^2*g3^3 - 26*f4*f5*g0*g1*g3^3 + 11*f3*f6*g0*g1*g3^3 + 11*f3*f5*g1^2*g3^3 + 18*f3*f5*g0*g2*g3^3 + 8*f2*f6*g0*g2*g3^3 + 4*f3*f4*g1*g2*g3^3 + 3*f2*f5*g1*g2*g3^3 + 33*f1*f6*g1*g2*g3^3 - 17*f6*g0*g1^2*g2*g3^3 - 10*f5*g1^3*g2*g3^3 + 10*f1*f5*g2^2*g3^3 + 5*f6*g0^2*g2^2*g3^3 - 28*f5*g0*g1*g2^2*g3^3 - 4*f4*g1^2*g2^2*g3^3 + 4*f3*g1*g2^3*g3^3 - 4*g1^2*g2^4*g3^3 - 2*f3*f4*g0*g3^4 + 5*f2*f5*g0*g3^4 + 5*f1*f6*g0*g3^4 + 18*f1*f5*g1*g3^4 + 8*f0*f6*g1*g3^4 - 10*f5*g0*g1^2*g3^4 + 10*f1*f4*g2*g3^4 - 5*f5*g0^2*g2*g3^4 - 10*f4*g0*g1*g2*g3^4 + 4*f3*g1^2*g2*g3^4 + 3*f3*g0*g2^2*g3^4 + f2*g1*g2^2*g3^4 - 3*g1^3*g2^2*g3^4 + 5*f1*g2^3*g3^4 - 8*g0*g1*g2^3*g3^4 - f1*f3*g3^5 + f4*g0^2*g3^5 + 3*f2*g0*g2*g3^5 + 9*f1*g1*g2*g3^5 - 5*g0*g1^2*g2*g3^5 + 2*f0*g1*g3^6)*k11*k13 + (12*f5^2*g1^2*g3 + 10*f5*g1^2*g2*g3^2 + f5*g0*g1*g3^3 + 2*g1^2*g2^2*g3^3 - 2*f0*g3^5 - g0^2*g3^5)*k11*k14 + (20*f1*f5^2*f6*g2 + 32*f1*f4*f6^2*g2 - 32*f5^2*f6*g0*g1*g2 - 48*f4*f6^2*g0*g1*g2 - 80*f4*f5*f6*g0*g2^2 + 16*f3*f6^2*g0*g2^2 + 8*f1*f6^2*g2^3 - 20*f6^2*g0*g1*g2^3 - 20*f5*f6*g0*g2^4 + 12*f5^3*g0*g1*g3 - 24*f4*f5*f6*g0*g1*g3 + 16*f3*f6^2*g0*g1*g3 + 48*f3*f5*f6*g0*g2*g3 + 16*f2*f6^2*g0*g2*g3 + 28*f1*f6^2*g1*g2*g3 - 22*f6^2*g0*g1^2*g2*g3 + 28*f1*f5*f6*g2^2*g3 + 8*f0*f6^2*g2^2*g3 + 4*f6^2*g0^2*g2^2*g3 - 82*f5*f6*g0*g1*g2^2*g3 - 20*f5^2*g0*g2^3*g3 - 32*f4*f6*g0*g2^3*g3 - 8*f6*g0*g2^5*g3 + 12*f1*f5*f6*g1*g3^2 + 8*f0*f6^2*g1*g3^2 - 2*f6^2*g0^2*g1*g3^2 - 10*f5*f6*g0*g1^2*g3^2 + 25*f1*f5^2*g2*g3^2 + 16*f1*f4*f6*g2*g3^2 + 8*f5*f6*g0^2*g2*g3^2 - 2*f5^2*g0*g1*g2*g3^2 - 20*f4*f6*g0*g1*g2*g3^2 - 20*f4*f5*g0*g2^2*g3^2 + 28*f3*f6*g0*g2^2*g3^2 + 14*f1*f6*g2^3*g3^2 - 38*f6*g0*g1*g2^3*g3^2 - 28*f5*g0*g2^4*g3^2 - 2*f5^2*g0^2*g3^3 + 4*f4*f6*g0^2*g3^3 - 6*f4*f5*g0*g1*g3^3 + 2*f3*f6*g0*g1*g3^3 + 12*f3*f5*g0*g2*g3^3 + 8*f2*f6*g0*g2*g3^3 + 20*f1*f6*g1*g2*g3^3 - 12*f6*g0*g1^2*g2*g3^3 + 30*f1*f5*g2^2*g3^3 + 4*f0*f6*g2^2*g3^3 + 8*f6*g0^2*g2^2*g3^3 - 24*f5*g0*g1*g2^2*g3^3 - 8*f4*g0*g2^3*g3^3 - 8*g0*g2^5*g3^3 - 2*f1*f6*g0*g3^4 + 3*f1*f5*g1*g3^4 + 4*f0*f6*g1*g3^4 - f6*g0^2*g1*g3^4 + 2*f1*f4*g2*g3^4 - 3*f5*g0^2*g2*g3^4 - 2*f4*g0*g1*g2*g3^4 + 6*f3*g0*g2^2*g3^4 + 9*f1*g2^3*g3^4 - 9*g0*g1*g2^3*g3^4 + f4*g0^2*g3^5 - f3*g0*g1*g3^5 + f2*g0*g2*g3^5 + 2*f1*g1*g2*g3^5 - f1*g0*g3^6)*k11*k22 + (-20*f5^2*f6*g0*g2^2 - 32*f4*f6^2*g0*g2^2 - 8*f6^2*g0*g2^4 + 4*f5^2*f6*g0*g1*g3 - 8*f4*f6^2*g0*g1*g3 + 20*f5^3*g0*g2*g3 - 40*f4*f5*f6*g0*g2*g3 + 32*f3*f6^2*g0*g2*g3 + 8*f1*f6^2*g2^2*g3 - 14*f6^2*g0*g1*g2^2*g3 - 46*f5*f6*g0*g2^3*g3 + 4*f1*f6^2*g1*g3^2 - 6*f6^2*g0*g1^2*g3^2 + 28*f1*f5*f6*g2*g3^2 + 8*f0*f6^2*g2*g3^2 + 4*f6^2*g0^2*g2*g3^2 - 16*f5*f6*g0*g1*g2*g3^2 + 23*f5^2*g0*g2^2*g3^2 - 32*f4*f6*g0*g2^2*g3^2 - 22*f6*g0*g2^4*g3^2 - 2*f5^2*g0*g1*g3^3 + 2*f4*f6*g0*g1*g3^3 - 10*f4*f5*g0*g2*g3^3 + 16*f3*f6*g0*g2*g3^3 + 18*f1*f6*g2^2*g3^3 - 12*f6*g0*g1*g2^2*g3^3 - f5*g0*g2^3*g3^3 + 12*f1*f5*g2*g3^4 + 4*f0*f6*g2*g3^4 + f6*g0^2*g2*g3^4 - 5*f5*g0*g1*g2*g3^4 - 6*f4*g0*g2^2*g3^4 - 4*g0*g2^4*g3^4 + f0*f5*g3^5 + f4*g0*g1*g3^5 + 2*f3*g0*g2*g3^5 + 6*f1*g2^2*g3^5 - 2*g0*g1*g2^2*g3^5 - f1*g1*g3^6 + f0*g2*g3^6)*k12*k22 + (8*f5^2*f6*g0*g2*g3 - 16*f4*f6^2*g0*g2*g3 - 4*f6^2*g0*g2^3*g3 + 8*f1*f6^2*g2*g3^2 - 4*f6^2*g0*g1*g2*g3^2 + 8*f5*f6*g0*g2^2*g3^2 + 2*f5^2*g0*g2*g3^3 - 8*f4*f6*g0*g2*g3^3 - f6*g0*g2^3*g3^3 + 6*f1*f6*g2*g3^4 - f6*g0*g1*g2*g3^4 + 2*f5*g0*g2^2*g3^4 - f4*g0*g2*g3^5 + f1*g2*g3^6)*k22^2 + (12*f3*f5^2*f6*g1 + 16*f3*f4*f6^2*g1 + 80*f3*f4*f5*f6*g2 - 16*f3^2*f6^2*g2 - 12*f5^2*f6*g1^2*g2 - 16*f4*f6^2*g1^2*g2 - 80*f4*f5*f6*g1*g2^2 + 28*f3*f6^2*g1*g2^2 + 20*f3*f5*f6*g2^3 - 12*f6^2*g1^2*g2^3 - 20*f5*f6*g1*g2^4 + 20*f1*f5^2*f6*g3 + 32*f1*f4*f6^2*g3 - 32*f5^2*f6*g0*g1*g3 - 32*f4*f6^2*g0*g1*g3 + 12*f5^3*g1^2*g3 - 24*f4*f5*f6*g1^2*g3 + 28*f3*f6^2*g1^2*g3 - 120*f4*f5*f6*g0*g2*g3 + 40*f3*f6^2*g0*g2*g3 + 90*f3*f5*f6*g1*g2*g3 + 8*f2*f6^2*g1*g2*g3 - 14*f6^2*g1^3*g2*g3 + 20*f3*f5^2*g2^2*g3 + 32*f3*f4*f6*g2^2*g3 + 20*f2*f5*f6*g2^2*g3 + 16*f1*f6^2*g2^2*g3 - 20*f6^2*g0*g1*g2^2*g3 - 46*f5*f6*g1^2*g2^2*g3 - 20*f5*f6*g0*g2^3*g3 - 20*f5^2*g1*g2^3*g3 - 32*f4*f6*g1*g2^3*g3 + 8*f3*f6*g2^4*g3 - 8*f6*g1*g2^5*g3 + 46*f3*f5*f6*g0*g3^2 + 16*f2*f6^2*g0*g3^2 + 3*f3*f5^2*g1*g3^2 - 4*f3*f4*f6*g1*g3^2 + 12*f2*f5*f6*g1*g3^2 + 44*f1*f6^2*g1*g3^2 - 12*f6^2*g0*g1^2*g3^2 - 14*f5*f6*g1^3*g3^2 + 20*f3*f4*f5*g2*g3^2 - 8*f3^2*f6*g2*g3^2 + 40*f1*f5*f6*g2*g3^2 + 16*f0*f6^2*g2*g3^2 - 60*f5*f6*g0*g1*g2*g3^2 + 3*f5^2*g1^2*g2*g3^2 - 4*f4*f6*g1^2*g2*g3^2 - 20*f5^2*g0*g2^2*g3^2 - 56*f4*f6*g0*g2^2*g3^2 - 20*f4*f5*g1*g2^2*g3^2 + 46*f3*f6*g1*g2^2*g3^2 + 28*f3*f5*g2^3*g3^2 + 8*f2*f6*g2^3*g3^2 - 20*f6*g1^2*g2^3*g3^2 - 10*f6*g0*g2^4*g3^2 - 28*f5*g1*g2^4*g3^2 + 25*f1*f5^2*g3^3 + 16*f1*f4*f6*g3^3 + 8*f5*f6*g0^2*g3^3 - 23*f5^2*g0*g1*g3^3 - 6*f4*f6*g0*g1*g3^3 - 6*f4*f5*g1^2*g3^3 + 5*f3*f6*g1^2*g3^3 - 30*f4*f5*g0*g2*g3^3 + 42*f3*f6*g0*g2*g3^3 + 20*f3*f5*g1*g2*g3^3 + 6*f2*f6*g1*g2*g3^3 - 10*f6*g1^3*g2*g3^3 + 8*f3*f4*g2^2*g3^3 + 5*f2*f5*g2^2*g3^3 + 24*f1*f6*g2^2*g3^3 - 33*f6*g0*g1*g2^2*g3^3 - 15*f5*g1^2*g2^2*g3^3 - 30*f5*g0*g2^3*g3^3 - 8*f4*g1*g2^3*g3^3 + 8*f3*g2^4*g3^3 - 8*g1*g2^5*g3^3 + 12*f3*f5*g0*g3^4 + 6*f2*f6*g0*g3^4 - 2*f3*f4*g1*g3^4 + 3*f2*f5*g1*g3^4 + 22*f1*f6*g1*g3^4 - 5*f6*g0*g1^2*g3^4 - f5*g1^3*g3^4 - f3^2*g2*g3^4 + 35*f1*f5*g2*g3^4 + 8*f0*f6*g2*g3^4 + 4*f6*g0^2*g2*g3^4 - 31*f5*g0*g1*g2*g3^4 - 14*f4*g0*g2^2*g3^4 + 8*f3*g1*g2^2*g3^4 + 2*f2*g2^3*g3^4 - 5*g1^2*g2^3*g3^4 - 10*g0*g2^4*g3^4 + 2*f1*f4*g3^5 - f3*g1^2*g3^5 + 9*f3*g0*g2*g3^5 + f2*g1*g2*g3^5 + 12*f1*g2^2*g3^5 - 11*g0*g1*g2^2*g3^5 + f2*g0*g3^6 + 2*f1*g1*g3^6 - g0*g1^2*g3^6 + f0*g2*g3^6)*k11*k23 + (20*f3*f5^2*f6*g2 + 32*f3*f4*f6^2*g2 - 20*f5^2*f6*g1*g2^2 - 32*f4*f6^2*g1*g2^2 + 8*f3*f6^2*g2^3 - 8*f6^2*g1*g2^4 + 8*f5*f6^2*g0*g1*g3 + 4*f5^2*f6*g1^2*g3 - 8*f4*f6^2*g1^2*g3 - 40*f5^2*f6*g0*g2*g3 - 32*f4*f6^2*g0*g2*g3 + 20*f5^3*g1*g2*g3 - 40*f4*f5*f6*g1*g2*g3 + 48*f3*f6^2*g1*g2*g3 + 36*f3*f5*f6*g2^2*g3 + 16*f2*f6^2*g2^2*g3 - 14*f6^2*g1^2*g2^2*g3 - 16*f6^2*g0*g2^3*g3 - 46*f5*f6*g1*g2^3*g3 + 20*f5^3*g0*g3^2 - 40*f4*f5*f6*g0*g3^2 + 32*f3*f6^2*g0*g3^2 - 4*f3*f5*f6*g1*g3^2 + 8*f2*f6^2*g1*g3^2 - 6*f6^2*g1^3*g3^2 + 5*f3*f5^2*g2*g3^2 + 16*f3*f4*f6*g2*g3^2 + 20*f2*f5*f6*g2*g3^2 + 32*f1*f6^2*g2*g3^2 - 6*f6^2*g0*g1*g2*g3^2 - 16*f5*f6*g1^2*g2*g3^2 - 56*f5*f6*g0*g2^2*g3^2 + 23*f5^2*g1*g2^2*g3^2 - 32*f4*f6*g1*g2^2*g3^2 + 18*f3*f6*g2^3*g3^2 - 22*f6*g1*g2^4*g3^2 + 28*f1*f5*f6*g3^3 + 8*f0*f6^2*g3^3 + 2*f6^2*g0^2*g3^3 - 21*f5*f6*g0*g1*g3^3 - 2*f5^2*g1^2*g3^3 + 2*f4*f6*g1^2*g3^3 + 15*f5^2*g0*g2*g3^3 - 36*f4*f6*g0*g2*g3^3 - 10*f4*f5*g1*g2*g3^3 + 20*f3*f6*g1*g2*g3^3 + 9*f3*f5*g2^2*g3^3 + 16*f2*f6*g2^2*g3^3 - 12*f6*g1^2*g2^2*g3^3 - 29*f6*g0*g2^3*g3^3 - f5*g1*g2^3*g3^3 - 10*f4*f5*g0*g3^4 + 16*f3*f6*g0*g3^4 - f3*f5*g1*g3^4 + 2*f2*f6*g1*g3^4 + 2*f3*f4*g2*g3^4 + 5*f2*f5*g2*g3^4 + 32*f1*f6*g2*g3^4 - 17*f6*g0*g1*g2*g3^4 - 5*f5*g1^2*g2*g3^4 - 6*f5*g0*g2^2*g3^4 - 6*f4*g1*g2^2*g3^4 + 4*f3*g2^3*g3^4 - 4*g1*g2^4*g3^4 + 13*f1*f5*g3^5 + 6*f0*f6*g3^5 + f6*g0^2*g3^5 - 2*f5*g0*g1*g3^5 + f4*g1^2*g3^5 - 7*f4*g0*g2*g3^5 + 2*f3*g1*g2*g3^5 + 3*f2*g2^2*g3^5 - 2*g1^2*g2^2*g3^5 - 6*g0*g2^3*g3^5 + 2*f3*g0*g3^6 + 9*f1*g2*g3^6 - 2*g0*g1*g2*g3^6 + f0*g3^7)*k12*k23 + (12*f5*f6^2*g0*g2*g3 + 8*f5^2*f6*g1*g2*g3 - 16*f4*f6^2*g1*g2*g3 - 4*f6^2*g1*g2^3*g3 + 8*f5^2*f6*g0*g3^2 - 16*f4*f6^2*g0*g3^2 + 16*f2*f6^2*g2*g3^2 - 4*f6^2*g1^2*g2*g3^2 + 8*f6^2*g0*g2^2*g3^2 + 8*f5*f6*g1*g2^2*g3^2 + 8*f1*f6^2*g3^3 - 6*f6^2*g0*g1*g3^3 + 7*f5*f6*g0*g2*g3^3 + 2*f5^2*g1*g2*g3^3 - 8*f4*f6*g1*g2*g3^3 - f6*g1*g2^3*g3^3 + 2*f5^2*g0*g3^4 - 8*f4*f6*g0*g3^4 + 8*f2*f6*g2*g3^4 - f6*g1^2*g2*g3^4 + 2*f6*g0*g2^2*g3^4 + 2*f5*g1*g2^2*g3^4 + 6*f1*f6*g3^5 - f6*g0*g1*g3^5 + f5*g0*g2*g3^5 - f4*g1*g2*g3^5 - f4*g0*g3^6 + f2*g2*g3^6 + f1*g3^7)*k22*k23 + (48*f4*f5*f6*g1 - 8*f3*f6^2*g1 + 8*f6^2*g1^2*g2 + 12*f5*f6*g1*g2^2 + 8*f6^2*g0*g1*g3 + 34*f5*f6*g1^2*g3 + 32*f5^2*g1*g2*g3 + 16*f4*f6*g1*g2*g3 + 4*f6*g1*g2^3*g3 - 8*f4*f6*g0*g3^2 + 12*f4*f5*g1*g3^2 - 4*f3*f6*g1*g3^2 + 16*f6*g1^2*g2*g3^2 - 2*f6*g0*g2^2*g3^2 + 34*f5*g1*g2^2*g3^2 + f6*g0*g1*g3^3 + 6*f5*g1^2*g3^3 + 3*f5*g0*g2*g3^3 + 4*f4*g1*g2*g3^3 + 8*g1*g2^3*g3^3 - 2*f4*g0*g3^4 + 2*g1^2*g2*g3^4 - g0*g1*g3^5)*k11*k24 + (12*f5^2*f6*g1 + 16*f4*f6^2*g1 + 80*f4*f5*f6*g2 - 16*f3*f6^2*g2 + 12*f6^2*g1*g2^2 + 20*f5*f6*g2^3 + 12*f6^2*g1^2*g3 + 8*f6^2*g0*g2*g3 + 78*f5*f6*g1*g2*g3 + 20*f5^2*g2^2*g3 + 32*f4*f6*g2^2*g3 + 8*f6*g2^4*g3 - 2*f5*f6*g0*g3^2 + 3*f5^2*g1*g3^2 - 4*f4*f6*g1*g3^2 + 20*f4*f5*g2*g3^2 - 8*f3*f6*g2*g3^2 + 34*f6*g1*g2^2*g3^2 + 28*f5*g2^3*g3^2 - f6*g1^2*g3^3 + 4*f6*g0*g2*g3^3 + 17*f5*g1*g2*g3^3 + 8*f4*g2^2*g3^3 + 8*g2^4*g3^3 - 2*f4*g1*g3^4 - f3*g2*g3^4 + 6*g1*g2^2*g3^4 - g1^2*g3^5 + g0*g2*g3^5)*k12*k24 + (20*f5^2*f6*g2 + 32*f4*f6^2*g2 + 8*f6^2*g2^3 + 16*f6^2*g1*g2*g3 + 36*f5*f6*g2^2*g3 - 4*f5*f6*g1*g3^2 + 5*f5^2*g2*g3^2 + 16*f4*f6*g2*g3^2 + 18*f6*g2^3*g3^2 + 4*f6*g1*g2*g3^3 + 9*f5*g2^2*g3^3 - f5*g1*g3^4 + 2*f4*g2*g3^4 + 4*g2^3*g3^4)*k22*k24 + (48*f4*f5^2*f6*g1 - 8*f3*f5*f6^2*g1 + 8*f5*f6^2*g1^2*g2 + 12*f5^2*f6*g1*g2^2 + 80*f3*f4*f5*f6*g3 - 16*f3^2*f6^2*g3 + 8*f5*f6^2*g0*g1*g3 + 18*f5^2*f6*g1^2*g3 + 8*f4*f6^2*g1^2*g3 - 88*f4*f5*f6*g1*g2*g3 + 36*f3*f6^2*g1*g2*g3 + 20*f3*f5*f6*g2^2*g3 - 12*f6^2*g1^2*g2^2*g3 - 22*f5*f6*g1*g2^3*g3 - 48*f4*f5*f6*g0*g3^2 + 28*f3*f6^2*g0*g3^2 + 12*f4*f5^2*g1*g3^2 + 84*f3*f5*f6*g1*g3^2 + 20*f3*f5^2*g2*g3^2 + 40*f3*f4*f6*g2*g3^2 + 20*f2*f5*f6*g2*g3^2 + 4*f1*f6^2*g2*g3^2 + 8*f6^2*g0*g1*g2*g3^2 - 16*f5*f6*g1^2*g2*g3^2 - 2*f5*f6*g0*g2^2*g3^2 - 8*f5^2*g1*g2^2*g3^2 - 48*f4*f6*g1*g2^2*g3^2 + 10*f3*f6*g2^3*g3^2 - 12*f6*g1*g2^4*g3^2 + 20*f3*f4*f5*g3^3 - 8*f3^2*f6*g3^3 + 10*f1*f5*f6*g3^3 + 8*f0*f6^2*g3^3 + 2*f6^2*g0^2*g3^3 + 10*f5*f6*g0*g1*g3^3 - 8*f5^2*g1^2*g3^3 + 4*f4*f6*g1^2*g3^3 - 16*f4*f6*g0*g2*g3^3 - 22*f4*f5*g1*g2*g3^3 + 59*f3*f6*g1*g2*g3^3 + 30*f3*f5*g2^2*g3^3 + 10*f2*f6*g2^2*g3^3 - 18*f6*g1^2*g2^2*g3^3 + f6*g0*g2^3*g3^3 - 26*f5*g1*g2^3*g3^3 - 12*f4*f5*g0*g3^4 + 11*f3*f6*g0*g3^4 + 24*f3*f5*g1*g3^4 + 10*f3*f4*g2*g3^4 + 5*f2*f5*g2*g3^4 + 7*f1*f6*g2*g3^4 + 8*f6*g0*g1*g2*g3^4 - 17*f5*g1^2*g2*g3^4 - 2*f5*g0*g2^2*g3^4 - 12*f4*g1*g2^2*g3^4 + 10*f3*g2^3*g3^4 - 10*g1*g2^4*g3^4 - f3^2*g3^5 + 3*f1*f5*g3^5 + 2*f0*f6*g3^5 - f6*g0^2*g3^5 + 2*f5*g0*g1*g3^5 - 4*f4*g0*g2*g3^5 + 13*f3*g1*g2*g3^5 + 2*f2*g2^2*g3^5 - 7*g1^2*g2^2*g3^5 + f3*g0*g3^6 + 2*f1*g2*g3^6 + g0*g1*g2*g3^6)*k11*k33 + (12*f5^3*f6*g1 + 16*f4*f5*f6^2*g1 + 80*f4*f5^2*f6*g2 - 16*f3*f5*f6^2*g2 + 12*f5*f6^2*g1*g2^2 + 20*f5^2*f6*g2^3 + 20*f3*f5^2*f6*g3 + 32*f3*f4*f6^2*g3 + 20*f5*f6^2*g1^2*g3 + 4*f5*f6^2*g0*g2*g3 + 14*f5^2*f6*g1*g2*g3 - 24*f4*f6^2*g1*g2*g3 - 8*f4*f5*f6*g2^2*g3 + 32*f3*f6^2*g2^2*g3 - 18*f6^2*g1*g2^3*g3 - 2*f5*f6*g2^4*g3 - 22*f5^2*f6*g0*g3^2 + 23*f5^3*g1*g3^2 - 44*f4*f5*f6*g1*g3^2 + 64*f3*f6^2*g1*g3^2 + 20*f4*f5^2*g2*g3^2 + 60*f3*f5*f6*g2*g3^2 + 16*f2*f6^2*g2*g3^2 - 8*f6^2*g1^2*g2*g3^2 + 12*f6^2*g0*g2^2*g3^2 - 40*f5*f6*g1*g2^2*g3^2 + 20*f5^2*g2^3*g3^2 - 16*f4*f6*g2^3*g3^2 - 4*f6*g2^5*g3^2 + 5*f3*f5^2*g3^3 + 16*f3*f4*f6*g3^3 + 20*f2*f5*f6*g3^3 + 24*f1*f6^2*g3^3 + 2*f6^2*g0*g1*g3^3 - 22*f5*f6*g1^2*g3^3 + 7*f5*f6*g0*g2*g3^3 + 29*f5^2*g1*g2*g3^3 - 26*f4*f6*g1*g2*g3^3 - 2*f4*f5*g2^2*g3^3 + 44*f3*f6*g2^2*g3^3 - 32*f6*g1*g2^3*g3^3 + 8*f5*g2^4*g3^3 - 10*f5^2*g0*g3^4 - 12*f4*f5*g1*g3^4 + 28*f3*f6*g1*g3^4 + 21*f3*f5*g2*g3^4 + 18*f2*f6*g2*g3^4 - 16*f6*g1^2*g2*g3^4 + 12*f6*g0*g2^2*g3^4 - 2*f5*g1*g2^2*g3^4 - 4*f4*g2^3*g3^4 + 2*f3*f4*g3^5 + 6*f2*f5*g3^5 + 13*f1*f6*g3^5 - 3*f5*g1^2*g3^5 - 5*f5*g0*g2*g3^5 - 5*f4*g1*g2*g3^5 + 11*f3*g2^2*g3^5 - 6*g1*g2^3*g3^5 + 2*f3*g1*g3^6 + 4*f2*g2*g3^6 - 2*g1^2*g2*g3^6 + g0*g2^2*g3^6 + 2*f1*g3^7)*k12*k33 + (80*f4*f5^2*f6*g3 - 16*f3*f5*f6^2*g3 + 8*f5*f6^2*g1*g2*g3 + 20*f5^2*f6*g2^2*g3 + 8*f5*f6^2*g0*g3^2 + 24*f5^2*f6*g1*g3^2 + 24*f4*f6^2*g1*g3^2 + 20*f3*f6^2*g2*g3^2 + 20*f4*f5^2*g3^3 + 22*f3*f5*f6*g3^3 + 12*f6^2*g0*g2*g3^3 + 4*f5*f6*g1*g2*g3^3 + 20*f5^2*g2^2*g3^3 - 20*f4*f6*g2^2*g3^3 - 5*f6*g2^4*g3^3 + 20*f5*f6*g0*g3^4 + 12*f4*f6*g1*g3^4 + 25*f3*f6*g2*g3^4 - 6*f6*g1*g2^2*g3^4 + 10*f5*g2^3*g3^4 + 12*f3*f5*g3^5 + 15*f6*g0*g2*g3^5 - 2*f5*g1*g2*g3^5 - 5*f4*g2^2*g3^5 + 2*f5*g0*g3^6 + f4*g1*g3^6 + 8*f3*g2*g3^6 - g1*g2^2*g3^6 + 2*g0*g2*g3^7)*k13*k33 + (20*f5^3*f6*g2 + 32*f4*f5*f6^2*g2 + 8*f5*f6^2*g2^3 + 28*f5*f6^2*g1*g2*g3 + 8*f5^2*f6*g2^2*g3 - 16*f4*f6^2*g2^2*g3 - 4*f6^2*g2^4*g3 + 12*f5*f6^2*g0*g3^2 + 4*f5^2*f6*g1*g3^2 - 16*f4*f6^2*g1*g3^2 + 5*f5^3*g2*g3^2 + 16*f4*f5*f6*g2*g3^2 + 24*f3*f6^2*g2*g3^2 + 4*f6^2*g1*g2^2*g3^2 + 10*f5*f6*g2^3*g3^2 + 16*f2*f6^2*g3^3 - 6*f6^2*g1^2*g3^3 + 18*f6^2*g0*g2*g3^3 + 15*f5*f6*g1*g2*g3^3 + 2*f5^2*g2^2*g3^3 - 8*f4*f6*g2^2*g3^3 - f6*g2^4*g3^3 - f5*f6*g0*g3^4 + f5^2*g1*g3^4 - 8*f4*f6*g1*g3^4 + 2*f4*f5*g2*g3^4 + 14*f3*f6*g2*g3^4 + f6*g1*g2^2*g3^4 + 2*f5*g2^3*g3^4 + 8*f2*f6*g3^5 - f6*g1^2*g3^5 + 4*f6*g0*g2*g3^5 + 2*f5*g1*g2*g3^5 - f4*g2^2*g3^5 - f5*g0*g3^6 - f4*g1*g3^6 + 2*f3*g2*g3^6 + f2*g3^7)*k22*k33 + (20*f5^3*f6*g3 + 32*f4*f5*f6^2*g3 + 12*f5*f6^2*g2^2*g3 + 32*f5*f6^2*g1*g3^2 + 4*f6^2*g2^3*g3^2 + 5*f5^3*g3^3 + 16*f4*f5*f6*g3^3 + 24*f3*f6^2*g3^3 + 8*f6^2*g1*g2*g3^3 + 3*f5*f6*g2^2*g3^3 + 4*f6^2*g0*g3^4 + 9*f5*f6*g1*g3^4 + f6*g2^3*g3^4 + 2*f4*f5*g3^5 + 14*f3*f6*g3^5 + 2*f6*g1*g2*g3^5 + f6*g0*g3^6 + 2*f3*g3^7)*k23*k33 + (-10*f5^2*f6*g3^3 + 16*f4*f6^2*g3^3 + 10*f6^2*g2^2*g3^3 - 10*f5*f6*g2*g3^4 - 3*f5^2*g3^5 + 8*f4*f6*g3^5 + 2*f6*g2^2*g3^5 - 3*f5*g2*g3^6 + f4*g3^7)*k33^2 + (8*f6^2*g1^2*g3 + 32*f5^2*g1*g3^2 + 4*f6*g1^2*g3^3 + 33*f5*g1*g2*g3^3 + 3*f5*g0*g3^4 + 8*g1*g2^2*g3^4 - f2*g3^5 + g1^2*g3^5 + 2*g0*g2*g3^5)*k11*k34 + (80*f4*f5*f6*g3 - 16*f3*f6^2*g3 + 32*f6^2*g1*g2*g3 + 20*f5*f6*g2^2*g3 + 12*f6^2*g0*g3^2 + 68*f5*f6*g1*g3^2 + 40*f5^2*g2*g3^2 + 40*f4*f6*g2*g3^2 + 10*f6*g2^3*g3^2 + 20*f4*f5*g3^3 - 8*f3*f6*g3^3 + 51*f6*g1*g2*g3^3 + 53*f5*g2^2*g3^3 + 7*f6*g0*g3^4 + 13*f5*g1*g3^4 + 10*f4*g2*g3^4 + 16*g2^3*g3^4 - f3*g3^5 + 8*g1*g2*g3^5 + 2*g0*g3^6)*k12*k34 + (24*f6^2*g1*g3^2 + 20*f5^2*g3^3 + 12*f6*g1*g3^4 + 25*f5*g2*g3^4 + 7*g2^2*g3^5 + 3*g1*g3^6)*k13*k34 + (20*f5^2*f6*g3 + 32*f4*f6^2*g3 + 24*f6^2*g2^2*g3 + 20*f6^2*g1*g3^2 + 56*f5*f6*g2*g3^2 + 5*f5^2*g3^3 + 16*f4*f6*g3^3 + 38*f6*g2^2*g3^3 + 8*f6*g1*g3^4 + 14*f5*g2*g3^4 + 2*f4*g3^5 + 8*g2^2*g3^5 + g1*g3^6)*k22*k34 + (28*f6^2*g2*g3^2 + 18*f5*f6*g3^3 + 25*f6*g2*g3^4 + 5*f5*g3^5 + 5*g2*g3^6)*k23*k34 + (16*f6^2*g3^3 + 7*f6*g3^5 + g3^7)*k33*k34 - g3^5*k13*k44 + g1*g3^5*k14*v3 + k24*(2*f6*g1*g3^3*v2 + 8*f6^2*g2*g3*v3 + 4*f6*g2*g3^3*v3 + g2*g3^5*v3) + k34*(g1*g3^5*v1 + 8*f6^2*g3^2*v3 + 4*f6*g3^4*v3 + g3^6*v3) + g3^5*v3*v5 + k33*(-20*f5^2*f6*g3^2*v3 + 32*f4*f6^2*g3^2*v3 - 4*f6^2*g2^2*g3^2*v3 - 20*f5*f6*g2*g3^3*v3 - 5*f5^2*g3^4*v3 + 16*f4*f6*g3^4*v3 - 7*f6*g2^2*g3^4*v3 - 5*f5*g2*g3^5*v3 + 2*f4*g3^6*v3 - g2^2*g3^6*v3 + 24*f6^2*g3^2*v5 + 12*f6*g3^4*v5 + 2*g3^6*v5) + k11*(-48*f4*f5*f6*g0*g1*v1 + 8*f3*f6^2*g0*g1*v1 - 8*f6^2*g0*g1^2*g2*v1 - 12*f5*f6*g0*g1*g2^2*v1 + 12*f1*f5*f6*g1*g3*v1 + 16*f0*f6^2*g1*g3*v1 - 4*f6^2*g0^2*g1*g3*v1 - 18*f5*f6*g0*g1^2*g3*v1 - 12*f5^2*g0*g1*g2*g3*v1 - 16*f4*f6*g0*g1*g2*g3*v1 - 4*f6*g0*g1*g2^3*g3*v1 + 8*f4*f6*g0^2*g3^2*v1 - 12*f4*f5*g0*g1*g3^2*v1 + 4*f3*f6*g0*g1*g3^2*v1 + 4*f1*f6*g1*g2*g3^2*v1 - 10*f6*g0*g1^2*g2*g3^2*v1 + 2*f6*g0^2*g2^2*g3^2*v1 - 16*f5*g0*g1*g2^2*g3^2*v1 - 2*f1*f6*g0*g3^3*v1 + 3*f1*f5*g1*g3^3*v1 + 8*f0*f6*g1*g3^3*v1 + f6*g0^2*g1*g3^3*v1 - 8*f5*g0*g1^2*g3^3*v1 + 2*f5*g0^2*g2*g3^3*v1 - 4*f4*g0*g1*g2*g3^3*v1 - 4*g0*g1*g2^3*g3^3*v1 + 2*f4*g0^2*g3^4*v1 + f1*g1*g2*g3^4*v1 - 3*g0*g1^2*g2*g3^4*v1 + 2*g0^2*g2^2*g3^4*v1 - f1*g0*g3^5*v1 + f0*g1*g3^5*v1 + g0^2*g1*g3^5*v1 - 48*f4*f5*f6*g1^2*v2 + 8*f3*f6^2*g1^2*v2 - 8*f6^2*g1^3*g2*v2 - 12*f5*f6*g1^2*g2^2*v2 + 24*f2*f5*f6*g1*g3*v2 + 8*f1*f6^2*g1*g3*v2 - 4*f6^2*g0*g1^2*g3*v2 - 18*f5*f6*g1^3*g3*v2 + 12*f5*f6*g0*g1*g2*g3*v2 - 12*f5^2*g1^2*g2*g3*v2 - 16*f4*f6*g1^2*g2*g3*v2 - 4*f6*g1^2*g2^3*g3*v2 - 12*f5^2*g0*g1*g3^2*v2 + 8*f4*f6*g0*g1*g3^2*v2 - 12*f4*f5*g1^2*g3^2*v2 + 4*f3*f6*g1^2*g3^2*v2 + 8*f2*f6*g1*g2*g3^2*v2 - 10*f6*g1^3*g2*g3^2*v2 + 6*f6*g0*g1*g2^2*g3^2*v2 - 16*f5*g1^2*g2^2*g3^2*v2 - 4*f2*f6*g0*g3^3*v2 + 6*f2*f5*g1*g3^3*v2 + 4*f1*f6*g1*g3^3*v2 + f6*g0*g1^2*g3^3*v2 - 8*f5*g1^3*g3^3*v2 - 2*f6*g0^2*g2*g3^3*v2 - 8*f5*g0*g1*g2*g3^3*v2 - 4*f4*g1^2*g2*g3^3*v2 - 4*g1^2*g2^3*g3^3*v2 + 2*f5*g0^2*g3^4*v2 + 2*f4*g0*g1*g3^4*v2 + 2*f2*g1*g2*g3^4*v2 - 3*g1^3*g2*g3^4*v2 - f2*g0*g3^5*v2 + g0*g1^2*g3^5*v2 + g0^2*g2*g3^5*v2 - 48*f4*f5*f6*g1*g2*v3 + 8*f3*f6^2*g1*g2*v3 - 8*f6^2*g1^2*g2^2*v3 - 12*f5*f6*g1*g2^3*v3 + 36*f3*f5*f6*g1*g3*v3 + 4*f6^2*g0*g1*g2*g3*v3 - 6*f5*f6*g1^2*g2*g3*v3 - 12*f5^2*g1*g2^2*g3*v3 - 16*f4*f6*g1*g2^2*g3*v3 - 4*f6*g1*g2^4*g3*v3 + 4*f6^2*g0^2*g3^2*v3 + 18*f5*f6*g0*g1*g3^2*v3 - 12*f5^2*g1^2*g3^2*v3 + 8*f4*f6*g0*g2*g3^2*v3 - 12*f4*f5*g1*g2*g3^2*v3 + 16*f3*f6*g1*g2*g3^2*v3 - 6*f6*g1^2*g2^2*g3^2*v3 + 2*f6*g0*g2^3*g3^2*v3 - 16*f5*g1*g2^3*g3^2*v3 - 6*f3*f6*g0*g3^3*v3 + 9*f3*f5*g1*g3^3*v3 + 9*f6*g0*g1*g2*g3^3*v3 - 12*f5*g1^2*g2*g3^3*v3 + 2*f5*g0*g2^2*g3^3*v3 - 4*f4*g1*g2^2*g3^3*v3 - 4*g1*g2^4*g3^3*v3 - f6*g0^2*g3^4*v3 + 4*f5*g0*g1*g3^4*v3 + 2*f4*g0*g2*g3^4*v3 + 3*f3*g1*g2*g3^4*v3 - 3*g1^2*g2^2*g3^4*v3 + 2*g0*g2^3*g3^4*v3 - f3*g0*g3^5*v3 + 2*g0*g1*g2*g3^5*v3 + 96*f4*f5*f6*g1*v4 - 16*f3*f6^2*g1*v4 + 16*f6^2*g1^2*g2*v4 + 24*f5*f6*g1*g2^2*v4 + 16*f6^2*g0*g1*g3*v4 + 48*f5*f6*g1^2*g3*v4 + 32*f4*f6*g1*g2*g3*v4 + 8*f6*g1*g2^3*g3*v4 - 16*f4*f6*g0*g3^2*v4 + 24*f4*f5*g1*g3^2*v4 - 8*f3*f6*g1*g3^2*v4 + 24*f6*g1^2*g2*g3^2*v4 - 4*f6*g0*g2^2*g3^2*v4 + 6*f5*g1*g2^2*g3^2*v4 + 13*f5*g1^2*g3^3*v4 + 8*f4*g1*g2*g3^3*v4 + 2*g1*g2^3*g3^3*v4 - 4*f4*g0*g3^4*v4 + 5*g1^2*g2*g3^4*v4 - g0*g2^2*g3^4*v4 + f1*g3^5*v4 - g0*g1*g3^5*v4 + 24*f5^2*g1*g3*v5 + 20*f5*g1*g2*g3^2*v5 - 4*f5*g0*g3^3*v5 + 4*g1*g2^2*g3^3*v5 - 2*g0*g2*g3^4*v5 + 6*f5*g1*g3*v6 + 2*g1*g2*g3^2*v6 - g0*g3^3*v6) + k12*(-12*f5^2*f6*g0*g1*v1 - 16*f4*f6^2*g0*g1*v1 - 80*f4*f5*f6*g0*g2*v1 + 16*f3*f6^2*g0*g2*v1 - 12*f6^2*g0*g1*g2^2*v1 - 20*f5*f6*g0*g2^3*v1 + 8*f1*f6^2*g1*g3*v1 - 8*f6^2*g0*g1^2*g3*v1 + 20*f1*f5*f6*g2*g3*v1 + 16*f0*f6^2*g2*g3*v1 - 50*f5*f6*g0*g1*g2*g3*v1 - 20*f5^2*g0*g2^2*g3*v1 - 32*f4*f6*g0*g2^2*g3*v1 - 8*f6*g0*g2^4*g3*v1 + 2*f5*f6*g0^2*g3^2*v1 - 3*f5^2*g0*g1*g3^2*v1 + 4*f4*f6*g0*g1*g3^2*v1 - 20*f4*f5*g0*g2*g3^2*v1 + 8*f3*f6*g0*g2*g3^2*v1 + 8*f1*f6*g2^2*g3^2*v1 - 22*f6*g0*g1*g2^2*g3^2*v1 - 28*f5*g0*g2^3*g3^2*v1 + 2*f1*f6*g1*g3^3*v1 - f6*g0*g1^2*g3^3*v1 + 5*f1*f5*g2*g3^3*v1 + 8*f0*f6*g2*g3^3*v1 + 2*f6*g0^2*g2*g3^3*v1 - 15*f5*g0*g1*g2*g3^3*v1 - 8*f4*g0*g2^2*g3^3*v1 - 8*g0*g2^4*g3^3*v1 + 2*f4*g0*g1*g3^4*v1 + f3*g0*g2*g3^4*v1 + 2*f1*g2^2*g3^4*v1 - 5*g0*g1*g2^2*g3^4*v1 + g0*g1^2*g3^5*v1 + f0*g2*g3^5*v1 - 12*f5^2*f6*g1^2*v2 - 16*f4*f6^2*g1^2*v2 - 80*f4*f5*f6*g1*g2*v2 + 16*f3*f6^2*g1*g2*v2 - 12*f6^2*g1^2*g2^2*v2 - 20*f5*f6*g1*g2^3*v2 + 16*f2*f6^2*g1*g3*v2 - 8*f6^2*g1^3*g3*v2 + 40*f2*f5*f6*g2*g3*v2 + 8*f1*f6^2*g2*g3*v2 - 4*f6^2*g0*g1*g2*g3*v2 - 50*f5*f6*g1^2*g2*g3*v2 + 20*f5*f6*g0*g2^2*g3*v2 - 20*f5^2*g1*g2^2*g3*v2 - 32*f4*f6*g1*g2^2*g3*v2 - 8*f6*g1*g2^4*g3*v2 - 4*f6^2*g0^2*g3^2*v2 - 8*f5*f6*g0*g1*g3^2*v2 - 3*f5^2*g1^2*g3^2*v2 + 4*f4*f6*g1^2*g3^2*v2 - 20*f5^2*g0*g2*g3^2*v2 - 20*f4*f5*g1*g2*g3^2*v2 + 8*f3*f6*g1*g2*g3^2*v2 + 16*f2*f6*g2^2*g3^2*v2 - 22*f6*g1^2*g2^2*g3^2*v2 + 8*f6*g0*g2^3*g3^2*v2 - 28*f5*g1*g2^3*g3^2*v2 + 4*f2*f6*g1*g3^3*v2 - f6*g1^3*g3^3*v2 + 10*f2*f5*g2*g3^3*v2 + 4*f1*f6*g2*g3^3*v2 - 8*f6*g0*g1*g2*g3^3*v2 - 15*f5*g1^2*g2*g3^3*v2 - 18*f5*g0*g2^2*g3^3*v2 - 8*f4*g1*g2^2*g3^3*v2 - 8*g1*g2^4*g3^3*v2 - f6*g0^2*g3^4*v2 + 2*f4*g1^2*g3^4*v2 + f3*g1*g2*g3^4*v2 + 4*f2*g2^2*g3^4*v2 - 5*g1^2*g2^2*g3^4*v2 - 4*g0*g2^3*g3^4*v2 + g1^3*g3^5*v2 - 12*f5^2*f6*g1*g2*v3 - 16*f4*f6^2*g1*g2*v3 - 80*f4*f5*f6*g2^2*v3 + 16*f3*f6^2*g2^2*v3 - 12*f6^2*g1*g2^3*v3 - 20*f5*f6*g2^4*v3 + 24*f3*f6^2*g1*g3*v3 + 60*f3*f5*f6*g2*g3*v3 - 12*f6^2*g1^2*g2*g3*v3 + 8*f6^2*g0*g2^2*g3*v3 - 30*f5*f6*g1*g2^2*g3*v3 - 20*f5^2*g2^3*g3*v3 - 32*f4*f6*g2^3*g3*v3 - 8*f6*g2^5*g3*v3 + 4*f6^2*g0*g1*g3^2*v3 - 10*f5*f6*g1^2*g3^2*v3 + 32*f5*f6*g0*g2*g3^2*v3 - 23*f5^2*g1*g2*g3^2*v3 + 4*f4*f6*g1*g2*g3^2*v3 - 20*f4*f5*g2^2*g3^2*v3 + 32*f3*f6*g2^2*g3^2*v3 - 14*f6*g1*g2^3*g3^2*v3 - 28*f5*g2^4*g3^2*v3 + 4*f3*f6*g1*g3^3*v3 + 15*f3*f5*g2*g3^3*v3 - 9*f6*g1^2*g2*g3^3*v3 + 18*f6*g0*g2^2*g3^3*v3 - 23*f5*g1*g2^2*g3^3*v3 - 8*f4*g2^3*g3^3*v3 - 8*g2^5*g3^3*v3 - 2*f6*g0*g1*g3^4*v3 + 3*f5*g0*g2*g3^4*v3 + 2*f4*g1*g2*g3^4*v3 + 7*f3*g2^2*g3^4*v3 - 5*g1*g2^3*g3^4*v3 - f3*g1*g3^5*v3 + 2*g0*g2^2*g3^5*v3 + 24*f5^2*f6*g1*v4 + 32*f4*f6^2*g1*v4 + 160*f4*f5*f6*g2*v4 - 32*f3*f6^2*g2*v4 + 24*f6^2*g1*g2^2*v4 + 40*f5*f6*g2^3*v4 + 24*f6^2*g1^2*g3*v4 + 8*f6^2*g0*g2*g3*v4 + 100*f5*f6*g1*g2*g3*v4 + 64*f4*f6*g2^2*g3*v4 + 16*f6*g2^4*g3*v4 - 4*f5*f6*g0*g3^2*v4 + 6*f5^2*g1*g3^2*v4 - 8*f4*f6*g1*g3^2*v4 + 40*f4*f5*g2*g3^2*v4 - 16*f3*f6*g2*g3^2*v4 + 42*f6*g1*g2^2*g3^2*v4 + 10*f5*g2^3*g3^2*v4 + 2*f6*g1^2*g3^3*v4 + 2*f6*g0*g2*g3^3*v4 + 26*f5*g1*g2*g3^3*v4 + 16*f4*g2^2*g3^3*v4 + 4*g2^4*g3^3*v4 - 4*f4*g1*g3^4*v4 - 2*f3*g2*g3^4*v4 + 10*g1*g2^2*g3^4*v4 - g1^2*g3^5*v4 + g0*g2*g3^5*v4 + 20*f5*f6*g1*g3*v5 + 40*f5^2*g2*g3*v5 + 8*f6*g1*g2*g3^2*v5 + 36*f5*g2^2*g3^2*v5 - 2*f6*g0*g3^3*v5 - f5*g1*g3^3*v5 + 8*g2^3*g3^3*v5 - g1*g2*g3^4*v5 + 2*f6*g1*g3*v6 + 10*f5*g2*g3*v6 + 4*g2^2*g3^2*v6 - g1*g3^3*v6) + k22*(-20*f5^2*f6*g0*g2*v1 - 32*f4*f6^2*g0*g2*v1 - 8*f6^2*g0*g2^3*v1 + 16*f1*f6^2*g2*g3*v1 - 8*f6^2*g0*g1*g2*g3*v1 - 36*f5*f6*g0*g2^2*g3*v1 + 4*f5*f6*g0*g1*g3^2*v1 - 5*f5^2*g0*g2*g3^2*v1 - 16*f4*f6*g0*g2*g3^2*v1 - 18*f6*g0*g2^3*g3^2*v1 + 8*f1*f6*g2*g3^3*v1 - 2*f6*g0*g1*g2*g3^3*v1 - 9*f5*g0*g2^2*g3^3*v1 + f5*g0*g1*g3^4*v1 - 2*f4*g0*g2*g3^4*v1 - 4*g0*g2^3*g3^4*v1 + f1*g2*g3^5*v1 - 20*f5^2*f6*g1*g2*v2 - 32*f4*f6^2*g1*g2*v2 - 8*f6^2*g1*g2^3*v2 + 32*f2*f6^2*g2*g3*v2 - 8*f6^2*g1^2*g2*g3*v2 - 36*f5*f6*g1*g2^2*g3*v2 - 4*f6^2*g0*g1*g3^2*v2 + 4*f5*f6*g1^2*g3^2*v2 - 18*f5*f6*g0*g2*g3^2*v2 - 5*f5^2*g1*g2*g3^2*v2 - 16*f4*f6*g1*g2*g3^2*v2 - 18*f6*g1*g2^3*g3^2*v2 + 16*f2*f6*g2*g3^3*v2 - 2*f6*g1^2*g2*g3^3*v2 - 10*f6*g0*g2^2*g3^3*v2 - 9*f5*g1*g2^2*g3^3*v2 - f6*g0*g1*g3^4*v2 + f5*g1^2*g3^4*v2 - 5*f5*g0*g2*g3^4*v2 - 2*f4*g1*g2*g3^4*v2 - 4*g1*g2^3*g3^4*v2 + 2*f2*g2*g3^5*v2 - 3*g0*g2^2*g3^5*v2 - 20*f5^2*f6*g2^2*v3 - 32*f4*f6^2*g2^2*v3 - 8*f6^2*g2^4*v3 + 48*f3*f6^2*g2*g3*v3 - 8*f6^2*g1*g2^2*g3*v3 - 36*f5*f6*g2^3*g3*v3 - 4*f6^2*g1^2*g3^2*v3 + 8*f6^2*g0*g2*g3^2*v3 - 14*f5*f6*g1*g2*g3^2*v3 - 5*f5^2*g2^2*g3^2*v3 - 16*f4*f6*g2^2*g3^2*v3 - 18*f6*g2^4*g3^2*v3 + 24*f3*f6*g2*g3^3*v3 - 8*f6*g1*g2^2*g3^3*v3 - 9*f5*g2^3*g3^3*v3 - f6*g1^2*g3^4*v3 + 2*f6*g0*g2*g3^4*v3 - 4*f5*g1*g2*g3^4*v3 - 2*f4*g2^2*g3^4*v3 - 4*g2^4*g3^4*v3 + 3*f3*g2*g3^5*v3 - 2*g1*g2^2*g3^5*v3 + 40*f5^2*f6*g2*v4 + 64*f4*f6^2*g2*v4 + 16*f6^2*g2^3*v4 + 32*f6^2*g1*g2*g3*v4 + 36*f5*f6*g2^2*g3*v4 - 8*f5*f6*g1*g3^2*v4 + 10*f5^2*g2*g3^2*v4 + 32*f4*f6*g2*g3^2*v4 + 16*f6*g2^3*g3^2*v4 + 12*f6*g1*g2*g3^3*v4 + 9*f5*g2^2*g3^3*v4 - 2*f5*g1*g3^4*v4 + 4*f4*g2*g3^4*v4 + 3*g2^3*g3^4*v4 + g1*g2*g3^5*v4 + 36*f5*f6*g2*g3*v5 + 16*f6*g2^2*g3^2*v5 - 4*f6*g1*g3^3*v5 + 9*f5*g2*g3^3*v5 + 4*g2^2*g3^4*v5 - g1*g3^5*v5 + 4*f6*g2*g3*v6 + g2*g3^3*v6) + k13*(-80*f4*f5*f6*g0*g3*v1 + 16*f3*f6^2*g0*g3*v1 - 4*f6^2*g0*g1*g2*g3*v1 - 20*f5*f6*g0*g2^2*g3*v1 + 20*f1*f5*f6*g3^2*v1 + 16*f0*f6^2*g3^2*v1 - 30*f5*f6*g0*g1*g3^2*v1 - 20*f5^2*g0*g2*g3^2*v1 - 40*f4*f6*g0*g2*g3^2*v1 - 10*f6*g0*g2^3*g3^2*v1 - 20*f4*f5*g0*g3^3*v1 + 8*f3*f6*g0*g3^3*v1 + 10*f1*f6*g2*g3^3*v1 - 17*f6*g0*g1*g2*g3^3*v1 - 30*f5*g0*g2^2*g3^3*v1 + 5*f1*f5*g3^4*v1 + 8*f0*f6*g3^4*v1 - 11*f5*g0*g1*g3^4*v1 - 10*f4*g0*g2*g3^4*v1 - 10*g0*g2^3*g3^4*v1 + f3*g0*g3^5*v1 + 3*f1*g2*g3^5*v1 - 6*g0*g1*g2*g3^5*v1 + f0*g3^6*v1 - 80*f4*f5*f6*g1*g3*v2 + 16*f3*f6^2*g1*g3*v2 - 4*f6^2*g1^2*g2*g3*v2 - 20*f5*f6*g1*g2^2*g3*v2 + 40*f2*f5*f6*g3^2*v2 + 8*f1*f6^2*g3^2*v2 - 30*f5*f6*g1^2*g3^2*v2 + 20*f5*f6*g0*g2*g3^2*v2 - 20*f5^2*g1*g2*g3^2*v2 - 40*f4*f6*g1*g2*g3^2*v2 - 10*f6*g1*g2^3*g3^2*v2 - 20*f5^2*g0*g3^3*v2 - 20*f4*f5*g1*g3^3*v2 + 8*f3*f6*g1*g3^3*v2 + 20*f2*f6*g2*g3^3*v2 - 17*f6*g1^2*g2*g3^3*v2 + 10*f6*g0*g2^2*g3^3*v2 - 30*f5*g1*g2^2*g3^3*v2 + 10*f2*f5*g3^4*v2 + 4*f1*f6*g3^4*v2 - 11*f5*g1^2*g3^4*v2 - 20*f5*g0*g2*g3^4*v2 - 10*f4*g1*g2*g3^4*v2 - 10*g1*g2^3*g3^4*v2 + f3*g1*g3^5*v2 + 5*f2*g2*g3^5*v2 - 6*g1^2*g2*g3^5*v2 - 5*g0*g2^2*g3^5*v2 + f1*g3^6*v2 - 12*f5^2*f6*g1*g3*v3 + 16*f4*f6^2*g1*g3*v3 - 80*f4*f5*f6*g2*g3*v3 + 16*f3*f6^2*g2*g3*v3 - 12*f6^2*g1*g2^2*g3*v3 - 20*f5*f6*g2^3*g3*v3 + 60*f3*f5*f6*g3^2*v3 - 20*f5*f6*g1*g2*g3^2*v3 - 20*f5^2*g2^2*g3^2*v3 - 40*f4*f6*g2^2*g3^2*v3 - 10*f6*g2^4*g3^2*v3 + 32*f5*f6*g0*g3^3*v3 - 23*f5^2*g1*g3^3*v3 + 8*f4*f6*g1*g3^3*v3 - 20*f4*f5*g2*g3^3*v3 + 38*f3*f6*g2*g3^3*v3 - 13*f6*g1*g2^2*g3^3*v3 - 30*f5*g2^3*g3^3*v3 + 15*f3*f5*g3^4*v3 + 16*f6*g0*g2*g3^4*v3 - 24*f5*g1*g2*g3^4*v3 - 10*f4*g2^2*g3^4*v3 - 10*g2^4*g3^4*v3 + 3*f5*g0*g3^5*v3 + 9*f3*g2*g3^5*v3 - 7*g1*g2^2*g3^5*v3 + 2*g0*g2*g3^6*v3 + 160*f4*f5*f6*g3*v4 - 32*f3*f6^2*g3*v4 + 16*f6^2*g1*g2*g3*v4 + 40*f5*f6*g2^2*g3*v4 + 16*f6^2*g0*g3^2*v4 + 80*f5*f6*g1*g3^2*v4 + 80*f4*f6*g2*g3^2*v4 + 20*f6*g2^3*g3^2*v4 + 40*f4*f5*g3^3*v4 - 16*f3*f6*g3^3*v4 + 48*f6*g1*g2*g3^3*v4 + 10*f5*g2^2*g3^3*v4 + 8*f6*g0*g3^4*v4 + 18*f5*g1*g3^4*v4 + 20*f4*g2*g3^4*v4 + 5*g2^3*g3^4*v4 - 2*f3*g3^5*v4 + 10*g1*g2*g3^5*v4 + g0*g3^6*v4 + 16*f6^2*g1*g3*v5 + 40*f5^2*g3^2*v5 + 8*f6*g1*g3^3*v5 + 40*f5*g2*g3^3*v5 + 10*g2^2*g3^4*v5 + g1*g3^5*v5 + 10*f5*g3^2*v6 + 5*g2*g3^3*v6) + k23*(-20*f5^2*f6*g0*g3*v1 - 32*f4*f6^2*g0*g3*v1 - 8*f6^2*g0*g2^2*g3*v1 + 16*f1*f6^2*g3^2*v1 - 8*f6^2*g0*g1*g3^2*v1 - 38*f5*f6*g0*g2*g3^2*v1 - 5*f5^2*g0*g3^3*v1 - 16*f4*f6*g0*g3^3*v1 - 20*f6*g0*g2^2*g3^3*v1 + 8*f1*f6*g3^4*v1 - 5*f6*g0*g1*g3^4*v1 - 9*f5*g0*g2*g3^4*v1 - 2*f4*g0*g3^5*v1 - 4*g0*g2^2*g3^5*v1 + f1*g3^6*v1 - g0*g1*g3^6*v1 - 20*f5^2*f6*g1*g3*v2 - 32*f4*f6^2*g1*g3*v2 - 8*f6^2*g1*g2^2*g3*v2 + 32*f2*f6^2*g3^2*v2 - 8*f6^2*g1^2*g3^2*v2 + 4*f6^2*g0*g2*g3^2*v2 - 38*f5*f6*g1*g2*g3^2*v2 - 18*f5*f6*g0*g3^3*v2 - 5*f5^2*g1*g3^3*v2 - 16*f4*f6*g1*g3^3*v2 - 20*f6*g1*g2^2*g3^3*v2 + 16*f2*f6*g3^4*v2 - 5*f6*g1^2*g3^4*v2 - 9*f6*g0*g2*g3^4*v2 - 9*f5*g1*g2*g3^4*v2 - 4*f5*g0*g3^5*v2 - 2*f4*g1*g3^5*v2 - 4*g1*g2^2*g3^5*v2 + 2*f2*g3^6*v2 - g1^2*g3^6*v2 - 2*g0*g2*g3^6*v2 - 40*f5^2*f6*g2*g3*v3 - 16*f6^2*g2^3*g3*v3 + 48*f3*f6^2*g3^2*v3 - 8*f6^2*g1*g2*g3^2*v3 - 56*f5*f6*g2^2*g3^2*v3 + 8*f6^2*g0*g3^3*v3 - 16*f5*f6*g1*g3^3*v3 - 10*f5^2*g2*g3^3*v3 - 28*f6*g2^3*g3^3*v3 + 24*f3*f6*g3^4*v3 - 11*f6*g1*g2*g3^4*v3 - 14*f5*g2^2*g3^4*v3 + 2*f6*g0*g3^5*v3 - 4*f5*g1*g3^5*v3 - 6*g2^3*g3^5*v3 + 3*f3*g3^6*v3 - 2*g1*g2*g3^6*v3 + 40*f5^2*f6*g3*v4 + 64*f4*f6^2*g3*v4 + 24*f6^2*g2^2*g3*v4 + 40*f6^2*g1*g3^2*v4 + 40*f5*f6*g2*g3^2*v4 + 10*f5^2*g3^3*v4 + 32*f4*f6*g3^3*v4 + 22*f6*g2^2*g3^3*v4 + 18*f6*g1*g3^4*v4 + 10*f5*g2*g3^4*v4 + 4*f4*g3^5*v4 + 4*g2^2*g3^5*v4 + 2*g1*g3^6*v4 + 24*f6^2*g2*g3*v5 + 36*f5*f6*g3^2*v5 + 30*f6*g2*g3^3*v5 + 9*f5*g3^4*v5 + 6*g2*g3^5*v5 + 4*f6*g3^2*v6 + g3^4*v6), (f1^2*f5*g3^5 - 4*f0*f2*f5*g3^5 - f2*f5*g0^2*g3^5 + f1*f5*g0*g1*g3^5 - f0*f5*g1^2*g3^5)*k11^2 + (80*f1*f4*f5*f6*g2^2*g3 - 16*f1*f3*f6^2*g2^2*g3 - 80*f4*f5*f6*g0*g1*g2^2*g3 + 16*f3*f6^2*g0*g1*g2^2*g3 + 8*f1*f6^2*g1*g2^3*g3 - 8*f6^2*g0*g1^2*g2^3*g3 + 20*f1*f5*f6*g2^4*g3 - 20*f5*f6*g0*g1*g2^4*g3 + 20*f3*f5^2*g0*g2^2*g3^2 + 20*f2*f5*f6*g0*g2^2*g3^2 + 8*f1*f6^2*g0*g2^2*g3^2 + 50*f1*f5*f6*g1*g2^2*g3^2 + 8*f0*f6^2*g1*g2^2*g3^2 - 30*f5*f6*g0*g1^2*g2^2*g3^2 + 32*f1*f4*f6*g2^3*g3^2 + 10*f5*f6*g0^2*g2^3*g3^2 - 20*f5^2*g0*g1*g2^3*g3^2 - 32*f4*f6*g0*g1*g2^3*g3^2 + 8*f1*f6*g2^5*g3^2 - 8*f6*g0*g1*g2^5*g3^2 + 4*f1*f6^2*g0*g1*g3^3 - 4*f6^2*g0^2*g1^2*g3^3 + 20*f1*f4*f5*g2^2*g3^3 - 8*f1*f3*f6*g2^2*g3^3 - 10*f5^2*g0^2*g2^2*g3^3 - 20*f4*f5*g0*g1*g2^2*g3^3 + 8*f3*f6*g0*g1*g2^2*g3^3 + 18*f3*f5*g0*g2^3*g3^3 + 8*f2*f6*g0*g2^3*g3^3 + 24*f1*f6*g1*g2^3*g3^3 - 16*f6*g0*g1^2*g2^3*g3^3 + 10*f1*f5*g2^4*g3^3 + 4*f6*g0^2*g2^4*g3^3 - 28*f5*g0*g1*g2^4*g3^3 - 12*f1*f4*f6*g0*g3^4 + 12*f4*f6*g0^2*g1*g3^4 + 5*f2*f5*g0*g2^2*g3^4 + f1*f6*g0*g2^2*g3^4 + 18*f1*f5*g1*g2^2*g3^4 + 4*f0*f6*g1*g2^2*g3^4 + 3*f6*g0^2*g1*g2^2*g3^4 - 13*f5*g0*g1^2*g2^2*g3^4 + 8*f1*f4*g2^3*g3^4 - 4*f5*g0^2*g2^3*g3^4 - 8*f4*g0*g1*g2^3*g3^4 + 4*f3*g0*g2^4*g3^4 + 4*f1*g2^5*g3^4 - 8*g0*g1*g2^5*g3^4 + 2*f1^2*f6*g3^5 - 8*f0*f2*f6*g3^5 - 3*f3*f5*g0^2*g3^5 - 4*f2*f6*g0^2*g3^5 - 2*f1*f6*g0*g1*g3^5 - 2*f0*f6*g1^2*g3^5 + 2*f6*g0^2*g1^2*g3^5 - 2*f0*f6*g0*g2*g3^5 - 2*f6*g0^3*g2*g3^5 + 3*f5*g0^2*g1*g2*g3^5 - f1*f3*g2^2*g3^5 + f3*g0*g1*g2^2*g3^5 + 2*f2*g0*g2^3*g3^5 + 8*f1*g1*g2^3*g3^5 - 6*g0*g1^2*g2^3*g3^5 - 3*f1*f4*g0*g3^6 + 2*f0*f5*g0*g3^6 + 2*f5*g0^3*g3^6 + 3*f4*g0^2*g1*g3^6 + 2*f0*f3*g2*g3^6 - f3*g0^2*g2*g3^6 - 2*f1*g0*g2^2*g3^6 + 2*f0*g1*g2^2*g3^6 + 3*g0^2*g1*g2^2*g3^6 + f1^2*g3^7 - 2*f0*f2*g3^7 - f2*g0^2*g3^7 - 2*f1*g0*g1*g3^7 + g0^2*g1^2*g3^7 + f0*g0*g2*g3^7)*k11*k12 + (-64*f1*f5*f6^3*g0 - 64*f1*f4*f6^3*g1 + 64*f5*f6^3*g0^2*g1 + 64*f4*f6^3*g0*g1^2 + 32*f1*f4*f5*f6^2*g2 - 16*f1*f3*f6^3*g2 - 32*f4*f5*f6^2*g0*g1*g2 + 16*f3*f6^3*g0*g1*g2 - 24*f1*f6^3*g1*g2^2 + 24*f6^3*g0*g1^2*g2^2 + 8*f1*f5*f6^2*g2^3 - 8*f5*f6^2*g0*g1*g2^3 - 96*f1*f4*f5^2*f6*g3 + 128*f1*f4^2*f6^2*g3 + 16*f1*f3*f5*f6^2*g3 - 32*f3*f6^3*g0^2*g3 + 96*f4*f5^2*f6*g0*g1*g3 - 128*f4^2*f6^2*g0*g1*g3 - 32*f3*f5*f6^2*g0*g1*g3 - 16*f1*f6^3*g1^2*g3 + 16*f6^3*g0*g1^3*g3 + 8*f3*f5^2*f6*g0*g2*g3 + 8*f2*f5*f6^2*g0*g2*g3 - 64*f1*f6^3*g0*g2*g3 + 28*f1*f5*f6^2*g1*g2*g3 - 16*f0*f6^3*g1*g2*g3 + 40*f6^3*g0^2*g1*g2*g3 - 4*f5*f6^2*g0*g1^2*g2*g3 - 24*f1*f5^2*f6*g2^2*g3 + 80*f1*f4*f6^2*g2^2*g3 + 4*f5*f6^2*g0^2*g2^2*g3 + 16*f5^2*f6*g0*g1*g2^2*g3 - 80*f4*f6^2*g0*g1*g2^2*g3 + 12*f1*f6^2*g2^4*g3 - 12*f6^2*g0*g1*g2^4*g3 - 24*f3*f5^3*g0*g3^2 + 32*f3*f4*f5*f6*g0*g3^2 - 24*f2*f5^2*f6*g0*g3^2 + 32*f2*f4*f6^2*g0*g3^2 - 48*f1*f5*f6^2*g0*g3^2 - 60*f1*f5^2*f6*g1*g3^2 + 64*f1*f4*f6^2*g1*g3^2 - 16*f0*f5*f6^2*g1*g3^2 + 40*f5*f6^2*g0^2*g1*g3^2 + 36*f5^2*f6*g0*g1^2*g3^2 - 32*f4*f6^2*g0*g1^2*g3^2 + 24*f1*f4*f5*f6*g2*g3^2 - 24*f1*f3*f6^2*g2*g3^2 - 16*f5^2*f6*g0^2*g2*g3^2 + 16*f4*f6^2*g0^2*g2*g3^2 + 24*f5^3*g0*g1*g2*g3^2 - 56*f4*f5*f6*g0*g1*g2*g3^2 + 16*f3*f6^2*g0*g1*g2*g3^2 + 16*f3*f5*f6*g0*g2^2*g3^2 + 12*f2*f6^2*g0*g2^2*g3^2 + 30*f1*f6^2*g1*g2^2*g3^2 - 10*f6^2*g0*g1^2*g2^2*g3^2 + 8*f1*f5*f6*g2^3*g3^2 + 6*f6^2*g0^2*g2^3*g3^2 - 24*f5*f6*g0*g1*g2^3*g3^2 - 24*f1*f4*f5^2*g3^3 + 64*f1*f4^2*f6*g3^3 + 8*f1*f3*f5*f6*g3^3 + 12*f5^3*g0^2*g3^3 - 16*f4*f5*f6*g0^2*g3^3 - 24*f3*f6^2*g0^2*g3^3 + 24*f4*f5^2*g0*g1*g3^3 - 64*f4^2*f6*g0*g1*g3^3 - 8*f3*f5*f6*g0*g1*g3^3 + 8*f2*f6^2*g0*g1*g3^3 + 8*f1*f6^2*g1^2*g3^3 - 8*f3*f5^2*g0*g2*g3^3 + 16*f3*f4*f6*g0*g2*g3^3 + 6*f2*f5*f6*g0*g2*g3^3 - 32*f1*f6^2*g0*g2*g3^3 + 21*f1*f5*f6*g1*g2*g3^3 - 8*f0*f6^2*g1*g2*g3^3 + 24*f6^2*g0^2*g1*g2*g3^3 - 15*f5*f6*g0*g1^2*g2*g3^3 - 12*f1*f5^2*g2^2*g3^3 + 76*f1*f4*f6*g2^2*g3^3 - 4*f5*f6*g0^2*g2^2*g3^3 + 20*f5^2*g0*g1*g2^2*g3^3 - 92*f4*f6*g0*g1*g2^2*g3^3 + 6*f3*f6*g0*g2^3*g3^3 + 16*f1*f6*g2^4*g3^3 - 22*f6*g0*g1*g2^4*g3^3 + 8*f3*f4*f5*g0*g3^4 - 6*f2*f5^2*g0*g3^4 + 16*f2*f4*f6*g0*g3^4 - 12*f1*f5*f6*g0*g3^4 - 21*f1*f5^2*g1*g3^4 + 52*f1*f4*f6*g1*g3^4 - 8*f0*f5*f6*g1*g3^4 + 4*f5*f6*g0^2*g1*g3^4 + 15*f5^2*g0*g1^2*g3^4 - 36*f4*f6*g0*g1^2*g3^4 + 4*f1*f4*f5*g2*g3^4 - 9*f1*f3*f6*g2*g3^4 - 2*f5^2*g0^2*g2*g3^4 + 4*f4*f6*g0^2*g2*g3^4 - 12*f4*f5*g0*g1*g2*g3^4 + 9*f3*f6*g0*g1*g2*g3^4 + 12*f3*f5*g0*g2^2*g3^4 + 13*f2*f6*g0*g2^2*g3^4 + 42*f1*f6*g1*g2^2*g3^4 - 29*f6*g0*g1^2*g2^2*g3^4 + 2*f1*f5*g2^3*g3^4 + 5*f6*g0^2*g2^3*g3^4 - 14*f5*g0*g1*g2^3*g3^4 + 8*f1*f4^2*g3^5 + f1*f3*f5*g3^5 - 4*f4*f5*g0^2*g3^5 - 6*f3*f6*g0^2*g3^5 - 8*f4^2*g0*g1*g3^5 + 4*f2*f6*g0*g1*g3^5 + 9*f1*f6*g1^2*g3^5 - 5*f6*g0*g1^3*g3^5 + 4*f3*f4*g0*g2*g3^5 + f2*f5*g0*g2*g3^5 - 5*f1*f6*g0*g2*g3^5 + 4*f1*f5*g1*g2*g3^5 - f0*f6*g1*g2*g3^5 + 3*f6*g0^2*g1*g2*g3^5 - 4*f5*g0*g1^2*g2*g3^5 + 14*f1*f4*g2^2*g3^5 - 5*f5*g0^2*g2^2*g3^5 - 18*f4*g0*g1*g2^2*g3^5 + 5*f3*g0*g2^3*g3^5 + 5*f1*g2^4*g3^5 - 10*g0*g1*g2^4*g3^5 + 2*f2*f4*g0*g3^6 - 2*f1*f5*g0*g3^6 + 8*f1*f4*g1*g3^6 + f0*f5*g1*g3^6 + f5*g0^2*g1*g3^6 - 6*f4*g0*g1^2*g3^6 + 2*f3*g0*g1*g2*g3^6 + f2*g0*g2^2*g3^6 + 11*f1*g1*g2^2*g3^6 - 8*g0*g1^2*g2^2*g3^6 - f3*g0^2*g3^7 + 2*f1*g1^2*g3^7 - g0*g1^3*g3^7 + g0^2*g1*g2*g3^7)*k11*k13 + (-4*f0*f5*g3^5 - f5*g0^2*g3^5)*k11*k14 + (20*f1*f5^2*f6*g2^2*g3 + 32*f1*f4*f6^2*g2^2*g3 - 20*f5^2*f6*g0*g1*g2^2*g3 - 32*f4*f6^2*g0*g1*g2^2*g3 - 80*f4*f5*f6*g0*g2^3*g3 + 16*f3*f6^2*g0*g2^3*g3 + 8*f1*f6^2*g2^4*g3 - 16*f6^2*g0*g1*g2^4*g3 - 20*f5*f6*g0*g2^5*g3 + 48*f3*f5*f6*g0*g2^2*g3^2 + 16*f2*f6^2*g0*g2^2*g3^2 + 24*f1*f6^2*g1*g2^2*g3^2 - 8*f6^2*g0*g1^2*g2^2*g3^2 + 28*f1*f5*f6*g2^3*g3^2 + 8*f0*f6^2*g2^3*g3^2 + 4*f6^2*g0^2*g2^3*g3^2 - 56*f5*f6*g0*g1*g2^3*g3^2 - 20*f5^2*g0*g2^4*g3^2 - 32*f4*f6*g0*g2^4*g3^2 - 8*f6*g0*g2^6*g3^2 - 4*f6^2*g0^2*g1*g2*g3^3 + 25*f1*f5^2*g2^2*g3^3 + 16*f1*f4*f6*g2^2*g3^3 + 6*f5*f6*g0^2*g2^2*g3^3 - 15*f5^2*g0*g1*g2^2*g3^3 - 16*f4*f6*g0*g1*g2^2*g3^3 - 20*f4*f5*g0*g2^3*g3^3 + 28*f3*f6*g0*g2^3*g3^3 + 14*f1*f6*g2^4*g3^3 - 30*f6*g0*g1*g2^4*g3^3 - 28*f5*g0*g2^5*g3^3 - 4*f1*f5*f6*g0*g3^4 + 4*f5*f6*g0^2*g1*g3^4 + 12*f4*f6*g0^2*g2*g3^4 + 12*f3*f5*g0*g2^2*g3^4 + 8*f2*f6*g0*g2^2*g3^4 + 14*f1*f6*g1*g2^2*g3^4 - 6*f6*g0*g1^2*g2^2*g3^4 + 30*f1*f5*g2^3*g3^4 + 4*f0*f6*g2^3*g3^4 + 8*f6*g0^2*g2^3*g3^4 - 26*f5*g0*g1*g2^3*g3^4 - 8*f4*g0*g2^4*g3^4 - 8*g0*g2^6*g3^4 + 4*f0*f4*f5*g3^5 - 8*f0*f3*f6*g3^5 + f4*f5*g0^2*g3^5 - 8*f3*f6*g0^2*g3^5 - 2*f1*f6*g0*g2*g3^5 - 4*f0*f6*g1*g2*g3^5 + 4*f6*g0^2*g1*g2*g3^5 + 2*f1*f4*g2^2*g3^5 + f0*f5*g2^2*g3^5 + 2*f5*g0^2*g2^2*g3^5 - 2*f4*g0*g1*g2^2*g3^5 + 6*f3*g0*g2^3*g3^5 + 9*f1*g2^4*g3^5 - 10*g0*g1*g2^4*g3^5 - 4*f1*f5*g0*g3^6 - 2*f0*f6*g0*g3^6 - 2*f6*g0^3*g3^6 + 2*f0*f5*g1*g3^6 + 3*f5*g0^2*g1*g3^6 + 4*f0*f4*g2*g3^6 + 4*f4*g0^2*g2*g3^6 + f2*g0*g2^2*g3^6 + 2*f1*g1*g2^2*g3^6 - g0*g1^2*g2^2*g3^6 + 2*f0*g2^3*g3^6 + 3*g0^2*g2^3*g3^6 - 2*f0*f3*g3^7 - 2*f3*g0^2*g3^7 - 4*f1*g0*g2*g3^7 + f0*g1*g2*g3^7 + 2*g0^2*g1*g2*g3^7)*k11*k22 + (-20*f5^2*f6*g0*g2^3*g3 - 32*f4*f6^2*g0*g2^3*g3 - 8*f6^2*g0*g2^5*g3 + 20*f5^3*g0*g2^2*g3^2 - 40*f4*f5*f6*g0*g2^2*g3^2 + 32*f3*f6^2*g0*g2^2*g3^2 + 8*f1*f6^2*g2^3*g3^2 - 12*f6^2*g0*g1*g2^3*g3^2 - 46*f5*f6*g0*g2^4*g3^2 + 28*f1*f5*f6*g2^2*g3^3 + 8*f0*f6^2*g2^2*g3^3 + 4*f6^2*g0^2*g2^2*g3^3 - 24*f5*f6*g0*g1*g2^2*g3^3 + 23*f5^2*g0*g2^3*g3^3 - 32*f4*f6*g0*g2^3*g3^3 - 22*f6*g0*g2^5*g3^3 - 4*f6^2*g0^2*g1*g3^4 + 4*f5*f6*g0^2*g2*g3^4 - 10*f4*f5*g0*g2^2*g3^4 + 16*f3*f6*g0*g2^2*g3^4 + 18*f1*f6*g2^3*g3^4 - 17*f6*g0*g1*g2^3*g3^4 - f5*g0*g2^4*g3^4 + 8*f0*f5^2*g3^5 - 8*f0*f4*f6*g3^5 - f5^2*g0^2*g3^5 + 4*f4*f6*g0^2*g3^5 + 12*f1*f5*g2^2*g3^5 + 2*f0*f6*g2^2*g3^5 + 6*f6*g0^2*g2^2*g3^5 - 4*f5*g0*g1*g2^2*g3^5 - 6*f4*g0*g2^3*g3^5 - 4*g0*g2^5*g3^5 - 2*f1*f6*g0*g3^6 - 4*f0*f6*g1*g3^6 + 10*f0*f5*g2*g3^6 + 2*f3*g0*g2^2*g3^6 + 6*f1*g2^3*g3^6 - 3*g0*g1*g2^3*g3^6 - 2*f0*f4*g3^7 + f4*g0^2*g3^7 + 3*f0*g2^2*g3^7 + g0^2*g2^2*g3^7 - 2*f1*g0*g3^8 - f0*g1*g3^8 - g0^2*g1*g3^8)*k12*k22 + (8*f5^2*f6*g0*g2^2*g3^2 - 16*f4*f6^2*g0*g2^2*g3^2 - 4*f6^2*g0*g2^4*g3^2 + 8*f1*f6^2*g2^2*g3^3 - 4*f6^2*g0*g1*g2^2*g3^3 + 8*f5*f6*g0*g2^3*g3^3 + 2*f5^2*g0*g2^2*g3^4 - 8*f4*f6*g0*g2^2*g3^4 - f6*g0*g2^4*g3^4 + 4*f0*f5*f6*g3^5 + f5*f6*g0^2*g3^5 + 6*f1*f6*g2^2*g3^5 - f6*g0*g1*g2^2*g3^5 + 2*f5*g0*g2^3*g3^5 + 4*f0*f6*g2*g3^6 + f6*g0^2*g2*g3^6 - f4*g0*g2^2*g3^6 + f0*f5*g3^7 + f1*g2^2*g3^7 + f0*g2*g3^8)*k22^2 + (-64*f1*f6^4*g0 - 32*f1*f5*f6^3*g1 + 64*f6^4*g0^2*g1 + 32*f5*f6^3*g0*g1^2 + 8*f1*f5^2*f6^2*g2 + 32*f1*f4*f6^3*g2 + 64*f5*f6^3*g0^2*g2 - 8*f5^2*f6^2*g0*g1*g2 + 32*f4*f6^3*g0*g1*g2 - 32*f4*f5*f6^2*g0*g2^2 + 16*f3*f6^3*g0*g2^2 + 8*f1*f6^3*g2^3 + 16*f6^3*g0*g1*g2^3 - 8*f5*f6^2*g0*g2^4 - 24*f1*f5^3*f6*g3 - 32*f4*f6^3*g0^2*g3 + 24*f5^3*f6*g0*g1*g3 - 32*f3*f6^3*g0*g1*g3 + 96*f4*f5^2*f6*g0*g2*g3 - 128*f4^2*f6^2*g0*g2*g3 + 8*f3*f5*f6^2*g0*g2*g3 + 16*f2*f6^3*g0*g2*g3 + 8*f1*f6^3*g1*g2*g3 + 32*f6^3*g0*g1^2*g2*g3 + 80*f3*f4*f5*f6*g2^2*g3 - 16*f3^2*f6^2*g2^2*g3 + 12*f1*f5*f6^2*g2^2*g3 - 16*f0*f6^3*g2^2*g3 + 52*f6^3*g0^2*g2^2*g3 - 20*f5*f6^2*g0*g1*g2^2*g3 + 16*f5^2*f6*g0*g2^3*g3 - 80*f4*f6^2*g0*g2^3*g3 - 80*f4*f5*f6*g1*g2^3*g3 + 24*f3*f6^2*g1*g2^3*g3 + 20*f3*f5*f6*g2^4*g3 - 8*f6^2*g1^2*g2^4*g3 - 12*f6^2*g0*g2^5*g3 - 20*f5*f6*g1*g2^5*g3 - 56*f3*f5^2*f6*g0*g3^2 + 64*f3*f4*f6^2*g0*g3^2 - 16*f2*f5*f6^2*g0*g3^2 - 112*f1*f6^3*g0*g3^2 - 56*f1*f5*f6^2*g1*g3^2 - 32*f0*f6^3*g1*g3^2 + 40*f6^3*g0^2*g1*g3^2 + 32*f5*f6^2*g0*g1^2*g3^2 - 10*f1*f5^2*f6*g2*g3^2 + 80*f1*f4*f6^2*g2*g3^2 - 16*f0*f5*f6^2*g2*g3^2 + 28*f5*f6^2*g0^2*g2*g3^2 + 46*f5^2*f6*g0*g1*g2*g3^2 - 96*f4*f6^2*g0*g1*g2*g3^2 + 24*f5^3*g0*g2^2*g3^2 - 96*f4*f5*f6*g0*g2^2*g3^2 + 76*f3*f6^2*g0*g2^2*g3^2 + 70*f3*f5*f6*g1*g2^2*g3^2 + 20*f3*f5^2*g2^3*g3^2 + 32*f3*f4*f6*g2^3*g3^2 + 20*f2*f5*f6*g2^3*g3^2 + 34*f1*f6^2*g2^3*g3^2 - 34*f6^2*g0*g1*g2^3*g3^2 - 20*f5*f6*g1^2*g2^3*g3^2 - 24*f5*f6*g0*g2^4*g3^2 - 20*f5^2*g1*g2^4*g3^2 - 32*f4*f6*g1*g2^4*g3^2 + 8*f3*f6*g2^5*g3^2 - 8*f6*g1*g2^6*g3^2 - 30*f1*f5^3*g3^3 + 32*f1*f4*f5*f6*g3^3 - 8*f5^2*f6*g0^2*g3^3 - 8*f4*f6^2*g0^2*g3^3 + 18*f5^3*g0*g1*g3^3 - 16*f4*f5*f6*g0*g1*g3^3 - 4*f3*f6^2*g0*g1*g3^3 + 24*f4*f5^2*g0*g2*g3^3 - 64*f4^2*f6*g0*g2*g3^3 + 10*f3*f5*f6*g0*g2*g3^3 + 24*f2*f6^2*g0*g2*g3^3 + 22*f1*f6^2*g1*g2*g3^3 - 2*f6^2*g0*g1^2*g2*g3^3 + 20*f3*f4*f5*g2^2*g3^3 - 8*f3^2*f6*g2^2*g3^3 + 41*f1*f5*f6*g2^2*g3^3 + 35*f6^2*g0^2*g2^2*g3^3 - 38*f5*f6*g0*g1*g2^2*g3^3 - 10*f5^2*g1^2*g2^2*g3^3 + 20*f5^2*g0*g2^3*g3^3 - 108*f4*f6*g0*g2^3*g3^3 - 20*f4*f5*g1*g2^3*g3^3 + 40*f3*f6*g1*g2^3*g3^3 + 28*f3*f5*g2^4*g3^3 + 8*f2*f6*g2^4*g3^3 - 12*f6*g1^2*g2^4*g3^3 - 22*f6*g0*g2^5*g3^3 - 28*f5*g1*g2^5*g3^3 - 14*f3*f5^2*g0*g3^4 + 20*f3*f4*f6*g0*g3^4 - 8*f2*f5*f6*g0*g3^4 - 56*f1*f6^2*g0*g3^4 - 16*f1*f5*f6*g1*g3^4 - 24*f0*f6^2*g1*g3^4 + 12*f6^2*g0^2*g1*g3^4 + 8*f5*f6*g0*g1^2*g3^4 - 19*f1*f5^2*g2*g3^4 + 58*f1*f4*f6*g2*g3^4 - 8*f0*f5*f6*g2*g3^4 + 20*f5^2*g0*g1*g2*g3^4 - 54*f4*f6*g0*g1*g2*g3^4 - 22*f4*f5*g0*g2^2*g3^4 + 49*f3*f6*g0*g2^2*g3^4 + 18*f3*f5*g1*g2^2*g3^4 + 8*f3*f4*g2^3*g3^4 + 5*f2*f5*g2^3*g3^4 + 37*f1*f6*g2^3*g3^4 - 46*f6*g0*g1*g2^3*g3^4 - 17*f5*g1^2*g2^3*g3^4 - 14*f5*g0*g2^4*g3^4 - 8*f4*g1*g2^4*g3^4 + 8*f3*g2^5*g3^4 - 8*g1*g2^6*g3^4 + 12*f1*f4*f5*g3^5 - 4*f0*f5^2*g3^5 - 6*f1*f3*f6*g3^5 + 8*f0*f4*f6*g3^5 + 6*f4*f6*g0^2*g3^5 - 2*f4*f5*g0*g1*g3^5 - 8*f3*f6*g0*g1*g3^5 - 8*f4^2*g0*g2*g3^5 - 2*f3*f5*g0*g2*g3^5 + 9*f2*f6*g0*g2*g3^5 + 14*f1*f6*g1*g2*g3^5 - 10*f6*g0*g1^2*g2*g3^5 - f3^2*g2^2*g3^5 + 19*f1*f5*g2^2*g3^5 + 5*f0*f6*g2^2*g3^5 + 10*f6*g0^2*g2^2*g3^5 - 9*f5*g0*g1*g2^2*g3^5 - 22*f4*g0*g2^3*g3^5 + 9*f3*g1*g2^3*g3^5 + 2*f2*g2^4*g3^5 - 6*g1^2*g2^4*g3^5 - 10*g0*g2^5*g3^5 + f3*f4*g0*g3^6 - f2*f5*g0*g3^6 - 17*f1*f6*g0*g3^6 + f1*f5*g1*g3^6 + 2*f6*g0^2*g1*g3^6 + 3*f5*g0*g1^2*g3^6 + 14*f1*f4*g2*g3^6 - 7*f0*f5*g2*g3^6 - 2*f5*g0^2*g2*g3^6 - 5*f4*g0*g1*g2*g3^6 + 4*f3*g0*g2^2*g3^6 + 14*f1*g2^3*g3^6 - 9*g0*g1*g2^3*g3^6 - f1*f3*g3^7 + 2*f0*f4*g3^7 + f4*g0^2*g3^7 - 2*f3*g0*g1*g3^7 + 3*f1*g1*g2*g3^7 - g0*g1^2*g2*g3^7 - f0*g2^2*g3^7 - 2*f1*g0*g3^8 + f0*g1*g3^8)*k11*k23 + (64*f6^4*g0^2*g2 + 32*f5*f6^3*g0*g1*g2 - 8*f5^2*f6^2*g0*g2^2 - 32*f4*f6^3*g0*g2^2 - 8*f6^3*g0*g2^4 - 16*f5^2*f6^2*g0*g1*g3 + 32*f4*f6^3*g0*g1*g3 + 32*f5^3*f6*g0*g2*g3 - 16*f4*f5*f6^2*g0*g2*g3 + 32*f3*f6^3*g0*g2*g3 + 20*f3*f5^2*f6*g2^2*g3 + 32*f3*f4*f6^2*g2^2*g3 + 8*f1*f6^3*g2^2*g3 + 44*f6^3*g0*g1*g2^2*g3 - 24*f5*f6^2*g0*g2^3*g3 - 20*f5^2*f6*g1*g2^3*g3 - 32*f4*f6^2*g1*g2^3*g3 + 8*f3*f6^2*g2^4*g3 - 8*f6^2*g1*g2^5*g3 - 24*f5^4*g0*g3^2 + 80*f4*f5^2*f6*g0*g3^2 - 64*f4^2*f6^2*g0*g3^2 - 32*f3*f5*f6^2*g0*g3^2 - 16*f1*f6^3*g1*g3^2 + 8*f6^3*g0*g1^2*g3^2 + 8*f1*f5*f6^2*g2*g3^2 - 48*f0*f6^3*g2*g3^2 + 68*f6^3*g0^2*g2*g3^2 - 16*f5*f6^2*g0*g1*g2*g3^2 + 38*f5^2*f6*g0*g2^2*g3^2 - 120*f4*f6^2*g0*g2^2*g3^2 + 20*f5^3*g1*g2^2*g3^2 - 40*f4*f5*f6*g1*g2^2*g3^2 + 48*f3*f6^2*g1*g2^2*g3^2 + 36*f3*f5*f6*g2^3*g3^2 + 16*f2*f6^2*g2^3*g3^2 - 12*f6^2*g1^2*g2^3*g3^2 - 44*f6^2*g0*g2^4*g3^2 - 46*f5*f6*g1*g2^4*g3^2 - 32*f1*f5^2*f6*g3^3 + 32*f1*f4*f6^2*g3^3 - 16*f0*f5*f6^2*g3^3 - 20*f5*f6^2*g0^2*g3^3 + 28*f5^2*f6*g0*g1*g3^3 - 24*f4*f6^2*g0*g1*g3^3 - 14*f5^3*g0*g2*g3^3 + 20*f4*f5*f6*g0*g2*g3^3 + 48*f3*f6^2*g0*g2*g3^3 + 5*f3*f5^2*g2^2*g3^3 + 16*f3*f4*f6*g2^2*g3^3 + 20*f2*f5*f6*g2^2*g3^3 + 54*f1*f6^2*g2^2*g3^3 - 13*f6^2*g0*g1*g2^2*g3^3 - 24*f5*f6*g1^2*g2^2*g3^3 - 17*f5*f6*g0*g2^3*g3^3 + 23*f5^2*g1*g2^3*g3^3 - 32*f4*f6*g1*g2^3*g3^3 + 18*f3*f6*g2^4*g3^3 - 22*f6*g1*g2^5*g3^3 + 20*f4*f5^2*g0*g3^4 - 32*f4^2*f6*g0*g3^4 - 20*f3*f5*f6*g0*g3^4 - 8*f1*f6^2*g1*g3^4 - 12*f6^2*g0*g1^2*g3^4 + 8*f1*f5*f6*g2*g3^4 - 32*f0*f6^2*g2*g3^4 + 13*f6^2*g0^2*g2*g3^4 - 3*f5*f6*g0*g1*g2*g3^4 + 11*f5^2*g0*g2^2*g3^4 - 64*f4*f6*g0*g2^2*g3^4 - 10*f4*f5*g1*g2^2*g3^4 + 24*f3*f6*g1*g2^2*g3^4 + 9*f3*f5*g2^3*g3^4 + 16*f2*f6*g2^3*g3^4 - 17*f6*g1^2*g2^3*g3^4 - 34*f6*g0*g2^4*g3^4 - f5*g1*g2^4*g3^4 - 6*f1*f5^2*g3^5 + 16*f1*f4*f6*g3^5 - 4*f0*f5*f6*g3^5 - 5*f5*f6*g0^2*g3^5 + 6*f5^2*g0*g1*g3^5 - 12*f4*f6*g0*g1*g3^5 + 6*f4*f5*g0*g2*g3^5 + 14*f3*f6*g0*g2*g3^5 + 2*f3*f4*g2^2*g3^5 + 5*f2*f5*g2^2*g3^5 + 38*f1*f6*g2^2*g3^5 - 17*f6*g0*g1*g2^2*g3^5 - 4*f5*g1^2*g2^2*g3^5 - 6*f4*g1*g2^3*g3^5 + 4*f3*g2^4*g3^5 - 4*g1*g2^5*g3^5 - 4*f4^2*g0*g3^6 - 4*f3*f5*g0*g3^6 - 2*f1*f6*g1*g3^6 - 5*f6*g0*g1^2*g3^6 + 12*f1*f5*g2*g3^6 - 9*f0*f6*g2*g3^6 - 3*f6*g0^2*g2*g3^6 + 2*f5*g0*g1*g2*g3^6 - 9*f4*g0*g2^2*g3^6 + 3*f3*g1*g2^2*g3^6 + 3*f2*g2^3*g3^6 - 3*g1^2*g2^3*g3^6 - 6*g0*g2^4*g3^6 + 2*f1*f4*g3^7 - f4*g0*g1*g3^7 + 11*f1*g2^2*g3^7 - 2*g0*g1*g2^2*g3^7 - f1*g1*g3^8 - 2*g0*g1^2*g3^8 - f0*g2*g3^8 - g0^2*g2*g3^8)*k12*k23 + (32*f6^4*g0^2*g3 + 8*f5^2*f6^2*g0*g2*g3 - 16*f4*f6^3*g0*g2*g3 - 4*f6^3*g0*g2^3*g3 - 8*f5^3*f6*g0*g3^2 + 16*f4*f5*f6^2*g0*g3^2 + 8*f1*f6^3*g2*g3^2 - 4*f6^3*g0*g1*g2*g3^2 + 24*f5*f6^2*g0*g2^2*g3^2 + 8*f5^2*f6*g1*g2^2*g3^2 - 16*f4*f6^2*g1*g2^2*g3^2 - 4*f6^2*g1*g2^4*g3^2 - 8*f1*f5*f6^2*g3^3 - 32*f0*f6^3*g3^3 + 24*f6^3*g0^2*g3^3 + 4*f5*f6^2*g0*g1*g3^3 + 2*f5^2*f6*g0*g2*g3^3 - 24*f4*f6^2*g0*g2*g3^3 + 16*f2*f6^2*g2^2*g3^3 - 4*f6^2*g1^2*g2^2*g3^3 + 7*f6^2*g0*g2^3*g3^3 + 8*f5*f6*g1*g2^3*g3^3 - 2*f5^3*g0*g3^4 + 8*f4*f5*f6*g0*g3^4 + 14*f1*f6^2*g2*g3^4 - 5*f6^2*g0*g1*g2*g3^4 + 10*f5*f6*g0*g2^2*g3^4 + 2*f5^2*g1*g2^2*g3^4 - 8*f4*f6*g1*g2^2*g3^4 - f6*g1*g2^4*g3^4 - 2*f1*f5*f6*g3^5 - 16*f0*f6^2*g3^5 + 6*f6^2*g0^2*g3^5 + 3*f5*f6*g0*g1*g3^5 - 9*f4*f6*g0*g2*g3^5 + 8*f2*f6*g2^2*g3^5 - f6*g1^2*g2^2*g3^5 + 2*f6*g0*g2^3*g3^5 + 2*f5*g1*g2^3*g3^5 + f4*f5*g0*g3^6 + 11*f1*f6*g2*g3^6 + f6*g0*g1*g2*g3^6 + f5*g0*g2^2*g3^6 - f4*g1*g2^2*g3^6 - 2*f0*f6*g3^7 + f6*g0^2*g3^7 - f4*g0*g2*g3^7 + f2*g2^2*g3^7 + 2*f1*g2*g3^8)*k22*k23 + (20*f5^2*g1*g2^2*g3^2 + 18*f5*g1*g2^3*g3^3 + 5*f5*g0*g2^2*g3^4 + 4*g1*g2^4*g3^4 - 4*f0*f6*g3^5 - 3*f5*g0*g1*g3^5 + 2*g0*g2^3*g3^5 + f1*g2*g3^6 - g0*g1*g2*g3^6 - f0*g3^7 - g0^2*g3^7)*k11*k24 + (80*f4*f5*f6*g2^2*g3 - 16*f3*f6^2*g2^2*g3 + 8*f6^2*g1*g2^3*g3 + 20*f5*f6*g2^4*g3 + 8*f6^2*g0*g2^2*g3^2 + 58*f5*f6*g1*g2^2*g3^2 + 20*f5^2*g2^3*g3^2 + 32*f4*f6*g2^3*g3^2 + 8*f6*g2^5*g3^2 + 4*f6^2*g0*g1*g3^3 + 20*f4*f5*g2^2*g3^3 - 8*f3*f6*g2^2*g3^3 + 28*f6*g1*g2^3*g3^3 + 28*f5*g2^4*g3^3 - 12*f4*f6*g0*g3^4 + 3*f6*g0*g2^2*g3^4 + 15*f5*g1*g2^2*g3^4 + 8*f4*g2^3*g3^4 + 8*g2^5*g3^4 - 2*f1*f6*g3^5 - 6*f6*g0*g1*g3^5 - 2*f5*g0*g2*g3^5 - f3*g2^2*g3^5 + 7*g1*g2^3*g3^5 - 3*f4*g0*g3^6 - g0*g2^2*g3^6 - g0*g1*g3^7)*k12*k24 + (20*f5^2*f6*g2^2*g3 + 32*f4*f6^2*g2^2*g3 + 8*f6^2*g2^4*g3 + 16*f6^2*g1*g2^2*g3^2 + 36*f5*f6*g2^3*g3^2 + 5*f5^2*g2^2*g3^3 + 16*f4*f6*g2^2*g3^3 + 18*f6*g2^4*g3^3 - 4*f5*f6*g0*g3^4 + 8*f6*g1*g2^2*g3^4 + 9*f5*g2^3*g3^4 - 4*f6*g0*g2*g3^5 + 2*f4*g2^2*g3^5 + 4*g2^4*g3^5 + g1*g2^2*g3^6)*k22*k24 + (-64*f3*f5*f6^3*g0 - 64*f3*f4*f6^3*g1 + 32*f3*f4*f5*f6^2*g2 - 16*f3^2*f6^3*g2 + 64*f5*f6^3*g0*g1*g2 + 64*f4*f6^3*g1^2*g2 - 32*f4*f5*f6^2*g1*g2^2 - 8*f3*f6^3*g1*g2^2 + 8*f3*f5*f6^2*g2^3 + 24*f6^3*g1^2*g2^3 - 8*f5*f6^2*g1*g2^4 - 96*f3*f4*f5^2*f6*g3 + 128*f3*f4^2*f6^2*g3 + 16*f3^2*f5*f6^2*g3 + 32*f5*f6^3*g0^2*g3 - 32*f3*f6^3*g1^2*g3 - 16*f4*f5*f6^2*g0*g2*g3 - 80*f3*f6^3*g0*g2*g3 + 96*f4*f5^2*f6*g1*g2*g3 - 128*f4^2*f6^2*g1*g2*g3 + 4*f3*f5*f6^2*g1*g2*g3 + 8*f6^3*g1^3*g2*g3 - 16*f3*f5^2*f6*g2^2*g3 + 80*f3*f4*f6^2*g2^2*g3 + 8*f2*f5*f6^2*g2^2*g3 - 8*f1*f6^3*g2^2*g3 + 48*f6^3*g0*g1*g2^2*g3 + 16*f5^2*f6*g1*g2^3*g3 - 80*f4*f6^2*g1*g2^3*g3 + 12*f3*f6^2*g2^4*g3 - 12*f6^2*g1*g2^5*g3 + 48*f4*f5^2*f6*g0*g3^2 - 64*f4^2*f6^2*g0*g3^2 - 48*f3*f5*f6^2*g0*g3^2 - 84*f3*f5^2*f6*g1*g3^2 + 96*f3*f4*f6^2*g1*g3^2 + 8*f5*f6^2*g1^3*g3^2 - 24*f3*f5^3*g2*g3^2 + 56*f3*f4*f5*f6*g2*g3^2 - 24*f2*f5^2*f6*g2*g3^2 - 24*f3^2*f6^2*g2*g3^2 + 32*f2*f4*f6^2*g2*g3^2 - 4*f1*f5*f6^2*g2*g3^2 - 16*f0*f6^3*g2*g3^2 + 8*f6^3*g0^2*g2*g3^2 + 32*f5*f6^2*g0*g1*g2*g3^2 + 20*f5^2*f6*g1^2*g2*g3^2 - 16*f4*f6^2*g1^2*g2*g3^2 - 24*f4*f6^2*g0*g2^2*g3^2 + 24*f5^3*g1*g2^2*g3^2 - 56*f4*f5*f6*g1*g2^2*g3^2 + 58*f3*f6^2*g1*g2^2*g3^2 + 24*f3*f5*f6*g2^3*g3^2 + 12*f2*f6^2*g2^3*g3^2 - 4*f6^2*g1^2*g2^3*g3^2 - 24*f5*f6*g1*g2^4*g3^2 - 24*f3*f4*f5^2*g3^3 + 64*f3*f4^2*f6*g3^3 + 8*f3^2*f5*f6*g3^3 - 12*f1*f5^2*f6*g3^3 + 16*f1*f4*f6^2*g3^3 - 16*f0*f5*f6^2*g3^3 + 16*f5*f6^2*g0^2*g3^3 - 16*f4*f6^2*g0*g1*g3^3 + 12*f5^3*g1^2*g3^3 - 16*f4*f5*f6*g1^2*g3^3 + 8*f3*f6^2*g1^2*g3^3 - 12*f4*f5*f6*g0*g2*g3^3 - 24*f3*f6^2*g0*g2*g3^3 + 24*f4*f5^2*g1*g2*g3^3 - 64*f4^2*f6*g1*g2*g3^3 + 17*f3*f5*f6*g1*g2*g3^3 + 8*f2*f6^2*g1*g2*g3^3 - 20*f3*f5^2*g2^2*g3^3 + 92*f3*f4*f6*g2^2*g3^3 + 6*f2*f5*f6*g2^2*g3^3 + 6*f1*f6^2*g2^2*g3^3 + 24*f6^2*g0*g1*g2^2*g3^3 - 19*f5*f6*g1^2*g2^2*g3^3 + 20*f5^2*g1*g2^3*g3^3 - 92*f4*f6*g1*g2^3*g3^3 + 22*f3*f6*g2^4*g3^3 - 22*f6*g1*g2^5*g3^3 + 12*f4*f5^2*g0*g3^4 - 32*f4^2*f6*g0*g3^4 - 12*f3*f5*f6*g0*g3^4 - 21*f3*f5^2*g1*g3^4 + 60*f3*f4*f6*g1*g3^4 + 8*f1*f6^2*g1*g3^4 + 12*f3*f4*f5*g2*g3^4 - 6*f2*f5^2*g2*g3^4 - 9*f3^2*f6*g2*g3^4 + 16*f2*f4*f6*g2*g3^4 - f1*f5*f6*g2*g3^4 - 8*f0*f6^2*g2*g3^4 + 4*f6^2*g0^2*g2*g3^4 + 4*f5*f6*g0*g1*g2*g3^4 + 13*f5^2*g1^2*g2*g3^4 - 32*f4*f6*g1^2*g2*g3^4 - 26*f4*f6*g0*g2^2*g3^4 - 12*f4*f5*g1*g2^2*g3^4 + 61*f3*f6*g1*g2^2*g3^4 + 14*f3*f5*g2^3*g3^4 + 13*f2*f6*g2^3*g3^4 - 24*f6*g1^2*g2^3*g3^4 - 14*f5*g1*g2^4*g3^4 + 8*f3*f4^2*g3^5 + 4*f2*f4*f5*g3^5 - 5*f1*f5^2*g3^5 - 4*f2*f3*f6*g3^5 + 12*f1*f4*f6*g3^5 - 12*f0*f5*f6*g3^5 + f5*f6*g0^2*g3^5 - f5^2*g0*g1*g3^5 - 6*f4*f6*g0*g1*g3^5 - 3*f4*f5*g1^2*g3^5 + 9*f3*f6*g1^2*g3^5 - 2*f4*f5*g0*g2*g3^5 + 4*f3*f6*g0*g2*g3^5 - 8*f4^2*g1*g2*g3^5 + 3*f3*f5*g1*g2*g3^5 + 2*f2*f6*g1*g2*g3^5 - 5*f6*g1^3*g2*g3^5 + 18*f3*f4*g2^2*g3^5 + 2*f2*f5*g2^2*g3^5 + 9*f1*f6*g2^2*g3^5 + 4*f6*g0*g1*g2^2*g3^5 - 9*f5*g1^2*g2^2*g3^5 - 18*f4*g1*g2^3*g3^5 + 10*f3*g2^4*g3^5 - 10*g1*g2^5*g3^5 - 4*f4^2*g0*g3^6 - 3*f3*f5*g0*g3^6 - 2*f2*f6*g0*g3^6 + 8*f3*f4*g1*g3^6 + 2*f2*f5*g1*g3^6 + 5*f1*f6*g1*g3^6 - 2*f3^2*g2*g3^6 + 6*f2*f4*g2*g3^6 - 3*f1*f5*g2*g3^6 - f0*f6*g2*g3^6 + f6*g0^2*g2*g3^6 - f5*g0*g1*g2*g3^6 - 5*f4*g1^2*g2*g3^6 - 5*f4*g0*g2^2*g3^6 + 10*f3*g1*g2^2*g3^6 + 4*f2*g2^3*g3^6 - 8*g1^2*g2^3*g3^6 - f2*f3*g3^7 + 2*f1*f4*g3^7 - 2*f0*f5*g3^7 - f4*g0*g1*g3^7 + f3*g1^2*g3^7 - f3*g0*g2*g3^7 + f2*g1*g2*g3^7 - g1^3*g2*g3^7 + f1*g2^2*g3^7 + f1*g1*g3^8)*k11*k33 + (-64*f3*f6^4*g0 - 32*f3*f5*f6^3*g1 + 8*f3*f5^2*f6^2*g2 + 32*f3*f4*f6^3*g2 + 64*f6^4*g0*g1*g2 + 32*f5*f6^3*g1^2*g2 - 8*f5^2*f6^2*g1*g2^2 - 32*f4*f6^3*g1*g2^2 + 8*f3*f6^3*g2^3 - 8*f6^3*g1*g2^4 - 24*f3*f5^3*f6*g3 + 32*f6^4*g0^2*g3 + 16*f5*f6^3*g0*g1*g3 - 16*f5^2*f6^2*g1^2*g3 + 32*f4*f6^3*g1^2*g3 - 8*f5^2*f6^2*g0*g2*g3 + 32*f5^3*f6*g1*g2*g3 - 16*f4*f5*f6^2*g1*g2*g3 + 16*f3*f6^3*g1*g2*g3 + 80*f4*f5^2*f6*g2^2*g3 + 4*f3*f5*f6^2*g2^2*g3 + 16*f2*f6^3*g2^2*g3 + 44*f6^3*g1^2*g2^2*g3 + 8*f6^3*g0*g2^3*g3 - 16*f5*f6^2*g1*g2^3*g3 + 20*f5^2*f6*g2^4*g3 + 24*f5^3*f6*g0*g3^2 - 32*f4*f5*f6^2*g0*g3^2 - 80*f3*f6^3*g0*g3^2 - 24*f5^4*g1*g3^2 + 80*f4*f5^2*f6*g1*g3^2 - 64*f4^2*f6^2*g1*g3^2 - 64*f3*f5*f6^2*g1*g3^2 + 8*f6^3*g1^3*g3^2 - 26*f3*f5^2*f6*g2*g3^2 + 80*f3*f4*f6^2*g2*g3^2 - 8*f2*f5*f6^2*g2*g3^2 - 16*f1*f6^3*g2*g3^2 + 64*f6^3*g0*g1*g2*g3^2 - 16*f5*f6^2*g1^2*g2*g3^2 - 16*f5*f6^2*g0*g2^2*g3^2 + 88*f5^2*f6*g1*g2^2*g3^2 - 104*f4*f6^2*g1*g2^2*g3^2 - 8*f4*f5*f6*g2^3*g3^2 + 54*f3*f6^2*g2^3*g3^2 - 44*f6^2*g1*g2^4*g3^2 - 2*f5*f6*g2^5*g3^2 - 6*f3*f5^3*g3^3 - 24*f2*f5^2*f6*g3^3 + 32*f2*f4*f6^2*g3^3 - 16*f1*f5*f6^2*g3^3 - 32*f0*f6^3*g3^3 + 32*f6^3*g0^2*g3^3 - 12*f5*f6^2*g0*g1*g3^3 + 28*f5^2*f6*g1^2*g3^3 - 24*f4*f6^2*g1^2*g3^3 - 8*f5^2*f6*g0*g2*g3^3 - 14*f5^3*g1*g2*g3^3 + 20*f4*f5*f6*g1*g2*g3^3 + 56*f3*f6^2*g1*g2*g3^3 + 20*f4*f5^2*g2^2*g3^3 + 41*f3*f5*f6*g2^2*g3^3 + 36*f2*f6^2*g2^2*g3^3 - 13*f6^2*g1^2*g2^2*g3^3 + 8*f6^2*g0*g2^3*g3^3 - 3*f5*f6*g1*g2^3*g3^3 + 20*f5^2*g2^4*g3^3 - 16*f4*f6*g2^4*g3^3 - 4*f6*g2^6*g3^3 + 12*f5^3*g0*g3^4 - 36*f4*f5*f6*g0*g3^4 - 32*f3*f6^2*g0*g3^4 + 20*f4*f5^2*g1*g3^4 - 32*f4^2*f6*g1*g3^4 - 26*f3*f5*f6*g1*g3^4 + 8*f2*f6^2*g1*g3^4 - 8*f6^2*g1^3*g3^4 - 7*f3*f5^2*g2*g3^4 + 34*f3*f4*f6*g2*g3^4 - 2*f2*f5*f6*g2*g3^4 + 16*f1*f6^2*g2*g3^4 + 4*f6^2*g0*g1*g2*g3^4 - 7*f5*f6*g1^2*g2*g3^4 - 7*f5*f6*g0*g2^2*g3^4 + 24*f5^2*g1*g2^2*g3^4 - 56*f4*f6*g1*g2^2*g3^4 - 2*f4*f5*g2^3*g3^4 + 49*f3*f6*g2^3*g3^4 - 38*f6*g1*g2^4*g3^4 + 8*f5*g2^5*g3^4 + 2*f2*f5^2*g3^5 + 8*f2*f4*f6*g3^5 - 6*f1*f5*f6*g3^5 - 32*f0*f6^2*g3^5 + 10*f6^2*g0^2*g3^5 - 14*f5*f6*g0*g1*g3^5 + 7*f5^2*g1^2*g3^5 - 16*f4*f6*g1^2*g3^5 + 3*f5^2*g0*g2*g3^5 + 6*f4*f5*g1*g2*g3^5 + 25*f3*f6*g1*g2*g3^5 + 15*f3*f5*g2^2*g3^5 + 20*f2*f6*g2^2*g3^5 - 22*f6*g1^2*g2^2*g3^5 + 8*f6*g0*g2^3*g3^5 + 6*f5*g1*g2^3*g3^5 - 4*f4*g2^4*g3^5 - 9*f4*f5*g0*g3^6 - 7*f3*f6*g0*g3^6 - 4*f4^2*g1*g3^6 - 4*f3*f5*g1*g3^6 + 2*f2*f6*g1*g3^6 - 5*f6*g1^3*g3^6 + 4*f3*f4*g2*g3^6 + 10*f2*f5*g2*g3^6 + 10*f1*f6*g2*g3^6 - 5*f6*g0*g1*g2*g3^6 + 2*f5*g1^2*g2*g3^6 - 5*f5*g0*g2^2*g3^6 - 8*f4*g1*g2^2*g3^6 + 11*f3*g2^3*g3^6 - 6*g1*g2^4*g3^6 - 10*f0*f6*g3^7 + f6*g0^2*g3^7 - 3*f5*g0*g1*g3^7 - 2*f4*g1^2*g3^7 - 2*f4*g0*g2*g3^7 + 2*f3*g1*g2*g3^7 + 6*f2*g2^2*g3^7 - 3*g1^2*g2^2*g3^7 - 2*f3*g0*g3^8 - g1^3*g3^8 + f1*g2*g3^8 - 2*g0*g1*g2*g3^8 - f0*g3^9)*k12*k33 + (-64*f5^2*f6^3*g0 - 64*f4*f5*f6^3*g1 + 32*f4*f5^2*f6^2*g2 - 16*f3*f5*f6^3*g2 - 24*f5*f6^3*g1*g2^2 + 8*f5^2*f6^2*g2^3 - 96*f4*f5^3*f6*g3 + 128*f4^2*f5*f6^2*g3 + 16*f3*f5^2*f6^2*g3 - 16*f5*f6^3*g1^2*g3 - 24*f5*f6^3*g0*g2*g3 + 20*f5^2*f6^2*g1*g2*g3 + 48*f4*f6^3*g1*g2*g3 - 24*f5^3*f6*g2^2*g3 + 64*f4*f5*f6^2*g2^2*g3 + 8*f3*f6^3*g2^2*g3 + 16*f6^3*g1*g2^3*g3 + 8*f5*f6^2*g2^4*g3 - 40*f5^2*f6^2*g0*g3^2 - 32*f4*f6^3*g0*g3^2 - 36*f5^3*f6*g1*g3^2 + 16*f4*f5*f6^2*g1*g3^2 + 72*f4*f5^2*f6*g2*g3^2 - 64*f4^2*f6^2*g2*g3^2 - 20*f3*f5*f6^2*g2*g3^2 + 8*f6^3*g1^2*g2*g3^2 + 4*f6^3*g0*g2^2*g3^2 - 2*f5*f6^2*g1*g2^2*g3^2 + 24*f5^2*f6*g2^3*g3^2 - 40*f4*f6^2*g2^3*g3^2 - 6*f6^2*g2^5*g3^2 - 24*f4*f5^3*g3^3 + 64*f4^2*f5*f6*g3^3 - 28*f3*f5^2*f6*g3^3 + 48*f3*f4*f6^2*g3^3 - 2*f5*f6^2*g0*g2*g3^3 + 23*f5^2*f6*g1*g2*g3^3 + 16*f4*f6^2*g1*g2*g3^3 - 24*f5^3*g2^2*g3^3 + 80*f4*f5*f6*g2^2*g3^3 + 50*f3*f6^2*g2^2*g3^3 - 14*f6^2*g1*g2^3*g3^3 + 20*f5*f6*g2^4*g3^3 - 26*f5^2*f6*g0*g3^4 - 3*f5^3*g1*g3^4 + 12*f4*f5*f6*g1*g3^4 + 8*f3*f6^2*g1*g3^4 + 16*f4*f5^2*g2*g3^4 - 32*f4^2*f6*g2*g3^4 - 2*f3*f5*f6*g2*g3^4 - 4*f6^2*g1^2*g2*g3^4 + 33*f6^2*g0*g2^2*g3^4 + 16*f5*f6*g1*g2^2*g3^4 + 4*f5^2*g2^3*g3^4 - 30*f4*f6*g2^3*g3^4 - 5*f6*g2^5*g3^4 + 8*f4^2*f5*g3^5 - 10*f3*f5^2*g3^5 + 28*f3*f4*f6*g3^5 + 12*f6^2*g0*g1*g3^5 + f5*f6*g1^2*g3^5 + 3*f5*f6*g0*g2*g3^5 + 6*f5^2*g1*g2*g3^5 - 3*f4*f6*g1*g2*g3^5 + 16*f4*f5*g2^2*g3^5 + 36*f3*f6*g2^2*g3^5 - 13*f6*g1*g2^3*g3^5 + 10*f5*g2^4*g3^5 - f5^2*g0*g3^6 - f4*f5*g1*g3^6 + 7*f3*f6*g1*g3^6 - 4*f4^2*g2*g3^6 + 6*f3*f5*g2*g3^6 - 3*f6*g1^2*g2*g3^6 + 17*f6*g0*g2^2*g3^6 + 4*f5*g1*g2^2*g3^6 - 5*f4*g2^3*g3^6 + 4*f3*f4*g3^7 + 5*f6*g0*g1*g3^7 - f5*g1^2*g3^7 + 3*f5*g0*g2*g3^7 - 3*f4*g1*g2*g3^7 + 9*f3*g2^2*g3^7 - 2*g1*g2^3*g3^7 - f4*g0*g3^8 + f3*g1*g3^8 - g1^2*g2*g3^8 + 2*g0*g2^2*g3^8)*k13*k33 + (32*f6^4*g0*g1*g3 + 8*f5^2*f6^2*g1*g2*g3 - 16*f4*f6^3*g1*g2*g3 + 20*f5^3*f6*g2^2*g3 + 32*f4*f5*f6^2*g2^2*g3 - 4*f6^3*g1*g2^3*g3 + 8*f5*f6^2*g2^4*g3 - 8*f5^3*f6*g1*g3^2 + 16*f4*f5*f6^2*g1*g3^2 + 16*f2*f6^3*g2*g3^2 - 4*f6^3*g1^2*g2*g3^2 + 8*f6^3*g0*g2^2*g3^2 + 40*f5*f6^2*g1*g2^2*g3^2 + 8*f5^2*f6*g2^3*g3^2 - 16*f4*f6^2*g2^3*g3^2 - 4*f6^2*g2^5*g3^2 - 16*f2*f5*f6^2*g3^3 - 16*f1*f6^3*g3^3 + 24*f6^3*g0*g1*g3^3 + 4*f5*f6^2*g1^2*g3^3 + 4*f5*f6^2*g0*g2*g3^3 + 2*f5^2*f6*g1*g2*g3^3 - 24*f4*f6^2*g1*g2*g3^3 + 5*f5^3*g2^2*g3^3 + 16*f4*f5*f6*g2^2*g3^3 + 24*f3*f6^2*g2^2*g3^3 + 3*f6^2*g1*g2^3*g3^3 + 10*f5*f6*g2^4*g3^3 + 4*f5^2*f6*g0*g3^4 - 8*f4*f6^2*g0*g3^4 - 2*f5^3*g1*g3^4 + 8*f4*f5*f6*g1*g3^4 + 24*f2*f6^2*g2*g3^4 - 5*f6^2*g1^2*g2*g3^4 + 18*f6^2*g0*g2^2*g3^4 + 18*f5*f6*g1*g2^2*g3^4 + 2*f5^2*g2^3*g3^4 - 8*f4*f6*g2^3*g3^4 - f6*g2^5*g3^4 - 4*f2*f5*f6*g3^5 - 4*f1*f6^2*g3^5 + 6*f6^2*g0*g1*g3^5 + 2*f5*f6*g1^2*g3^5 + 3*f5*f6*g0*g2*g3^5 - 9*f4*f6*g1*g2*g3^5 + 2*f4*f5*g2^2*g3^5 + 14*f3*f6*g2^2*g3^5 + f6*g1*g2^3*g3^5 + 2*f5*g2^4*g3^5 - f5^2*g0*g3^6 - 2*f4*f6*g0*g3^6 + f4*f5*g1*g3^6 + 13*f2*f6*g2*g3^6 + 7*f6*g0*g2^2*g3^6 + 2*f5*g1*g2^2*g3^6 - f4*g2^3*g3^6 + f1*f6*g3^7 + 2*f6*g0*g1*g3^7 - 2*f5*g0*g2*g3^7 - f4*g1*g2*g3^7 + 2*f3*g2^2*g3^7 + 2*f2*g2*g3^8)*k22*k33 + (-64*f5*f6^4*g0 - 32*f5^2*f6^3*g1 + 8*f5^3*f6^2*g2 + 32*f4*f5*f6^3*g2 + 8*f5*f6^3*g2^3 - 24*f5^4*f6*g3 + 32*f6^4*g0*g2*g3 + 16*f5*f6^3*g1*g2*g3 + 4*f5^2*f6^2*g2^2*g3 - 16*f4*f6^3*g2^2*g3 - 4*f6^3*g2^4*g3 - 96*f5*f6^3*g0*g3^2 - 32*f5^2*f6^2*g1*g3^2 + 6*f5^3*f6*g2*g3^2 + 64*f4*f5*f6^2*g2*g3^2 + 24*f3*f6^3*g2*g3^2 + 4*f6^3*g1*g2^2*g3^2 + 26*f5*f6^2*g2^3*g3^2 - 6*f5^4*g3^3 - 24*f3*f5*f6^2*g3^3 + 36*f6^3*g0*g2*g3^3 + 32*f5*f6^2*g1*g2*g3^3 - 7*f5^2*f6*g2^2*g3^3 - 8*f4*f6^2*g2^2*g3^3 + 3*f6^2*g2^4*g3^3 - 52*f5*f6^2*g0*g3^4 - 2*f5^2*f6*g1*g3^4 - 8*f4*f6^2*g1*g3^4 + f5^3*g2*g3^4 + 26*f4*f5*f6*g2*g3^4 + 38*f3*f6^2*g2*g3^4 + 9*f6^2*g1*g2^2*g3^4 + 6*f5*f6*g2^3*g3^4 - 10*f3*f5*f6*g3^5 + 13*f6^2*g0*g2*g3^5 + 13*f5*f6*g1*g2*g3^5 - 2*f5^2*g2^2*g3^5 - f4*f6*g2^2*g3^5 + f6*g2^4*g3^5 - 10*f5*f6*g0*g3^6 - f5^2*g1*g3^6 - 2*f4*f6*g1*g3^6 + 3*f4*f5*g2*g3^6 + 20*f3*f6*g2*g3^6 + 5*f6*g1*g2^2*g3^6 - f3*f5*g3^7 + f6*g1^2*g3^7 + 3*f6*g0*g2*g3^7 - f5*g1*g2*g3^7 - f5*g0*g3^8 + 3*f3*g2*g3^8)*k23*k33 + (-4*f5^2*f6^2*g2*g3^2 + 16*f4*f6^3*g2*g3^2 + 4*f6^3*g2^3*g3^2 + 12*f5^3*f6*g3^3 - 32*f4*f5*f6^2*g3^3 + 16*f3*f6^3*g3^3 + 8*f6^3*g1*g2*g3^3 - 8*f5*f6^2*g2^2*g3^3 + 8*f6^3*g0*g3^4 - 8*f5*f6^2*g1*g3^4 + 3*f5^2*f6*g2*g3^4 + 16*f4*f6^2*g2*g3^4 + 9*f6^2*g2^3*g3^4 - 8*f4*f5*f6*g3^5 + 12*f3*f6^2*g3^5 + 2*f6^2*g1*g2*g3^5 - 6*f5*f6*g2^2*g3^5 + 2*f6^2*g0*g3^6 - f5*f6*g1*g3^6 - 4*f5^2*g2*g3^6 + 11*f4*f6*g2*g3^6 + 4*f6*g2^3*g3^6 + 3*f3*f6*g3^7 + f6*g1*g2*g3^7 - 4*f5*g2^2*g3^7 + 2*f4*g2*g3^8)*k33^2 + (32*f1*f6^3*g3 - 16*f6^3*g0*g1*g3 - 16*f5*f6^2*g1^2*g3 + 8*f5^2*f6*g1*g2*g3 - 24*f5^3*g1*g3^2 + 32*f4*f5*f6*g1*g3^2 - 8*f6^2*g1^2*g2*g3^2 + 16*f5*f6*g1*g2^2*g3^2 + 24*f1*f6^2*g3^3 - 16*f6^2*g0*g1*g3^3 + 2*f5*f6*g0*g2*g3^3 - 8*f5^2*g1*g2*g3^3 + 16*f4*f6*g1*g2*g3^3 + 6*f6*g1*g2^3*g3^3 - 6*f5^2*g0*g3^4 + 8*f4*f6*g0*g3^4 + 8*f4*f5*g1*g3^4 + 3*f6*g0*g2^2*g3^4 + 12*f5*g1*g2^2*g3^4 + 8*f1*f6*g3^5 - 2*f6*g0*g1*g3^5 + f5*g1^2*g3^5 + f5*g0*g2*g3^5 + 4*f4*g1*g2*g3^5 + 5*g1*g2^3*g3^5 + 2*f4*g0*g3^6 + 2*f2*g2*g3^6 + g1^2*g2*g3^6 + g0*g2^2*g3^6 + f1*g3^7)*k11*k34 + (-64*f5*f6^3*g0 - 64*f4*f6^3*g1 + 32*f4*f5*f6^2*g2 - 16*f3*f6^3*g2 - 24*f6^3*g1*g2^2 + 8*f5*f6^2*g2^3 - 96*f4*f5^2*f6*g3 + 128*f4^2*f6^2*g3 + 16*f3*f5*f6^2*g3 - 32*f6^3*g1^2*g3 - 72*f6^3*g0*g2*g3 + 20*f5*f6^2*g1*g2*g3 - 16*f5^2*f6*g2^2*g3 + 80*f4*f6^2*g2^2*g3 + 12*f6^2*g2^4*g3 - 40*f5*f6^2*g0*g3^2 - 68*f5^2*f6*g1*g3^2 + 64*f4*f6^2*g1*g3^2 - 24*f5^3*g2*g3^2 + 56*f4*f5*f6*g2*g3^2 - 24*f3*f6^2*g2*g3^2 + 42*f6^2*g1*g2^2*g3^2 + 24*f5*f6*g2^3*g3^2 - 24*f4*f5^2*g3^3 + 64*f4^2*f6*g3^3 + 8*f3*f5*f6*g3^3 - 34*f6^2*g0*g2*g3^3 + 25*f5*f6*g1*g2*g3^3 + 92*f4*f6*g2^2*g3^3 + 22*f6*g2^4*g3^3 - 10*f5*f6*g0*g3^4 - 17*f5^2*g1*g3^4 + 44*f4*f6*g1*g3^4 + 12*f4*f5*g2*g3^4 - 9*f3*f6*g2*g3^4 + 52*f6*g1*g2^2*g3^4 + 37*f5*g2^3*g3^4 + 8*f4^2*g3^5 + 3*f3*f5*g3^5 - 4*f2*f6*g3^5 + 5*f6*g1^2*g3^5 - f6*g0*g2*g3^5 + 6*f5*g1*g2*g3^5 + 18*f4*g2^2*g3^5 + 16*g2^4*g3^5 - 4*f5*g0*g3^6 + 6*f4*g1*g3^6 + f3*g2*g3^6 + 11*g1*g2^2*g3^6 - f2*g3^7 + g1^2*g3^7 - 3*g0*g2*g3^7)*k12*k34 + (32*f3*f6^3*g3 - 16*f6^3*g0*g3^2 - 16*f5*f6^2*g1*g3^2 + 8*f5^2*f6*g2*g3^2 - 24*f5^3*g3^3 + 32*f4*f5*f6*g3^3 + 24*f3*f6^2*g3^3 + 8*f6^2*g1*g2*g3^3 + 18*f5*f6*g2^2*g3^3 - 8*f6^2*g0*g3^4 - 14*f5^2*g2*g3^4 + 24*f4*f6*g2*g3^4 + 9*f6*g2^3*g3^4 + 12*f4*f5*g3^5 + 7*f6*g1*g2*g3^5 + 14*f5*g2^2*g3^5 - 4*f6*g0*g3^6 + 3*f5*g1*g3^6 + 10*f4*g2*g3^6 + 9*g2^3*g3^6 - f3*g3^7 + g1*g2*g3^7)*k13*k34 + (-64*f6^4*g0 - 32*f5*f6^3*g1 + 8*f5^2*f6^2*g2 + 32*f4*f6^3*g2 + 8*f6^3*g2^3 - 24*f5^3*f6*g3 - 16*f6^3*g1*g2*g3 + 20*f5*f6^2*g2^2*g3 - 80*f6^3*g0*g3^2 - 32*f5*f6^2*g1*g3^2 - 26*f5^2*f6*g2*g3^2 + 80*f4*f6^2*g2*g3^2 + 46*f6^2*g2^3*g3^2 - 6*f5^3*g3^3 + 8*f6^2*g1*g2*g3^3 + 37*f5*f6*g2^2*g3^3 - 32*f6^2*g0*g3^4 - 10*f5*f6*g1*g3^4 - 7*f5^2*g2*g3^4 + 34*f4*f6*g2*g3^4 + 43*f6*g2^3*g3^4 + 7*f6*g1*g2*g3^5 + 8*f5*g2^2*g3^5 - 5*f6*g0*g3^6 + 4*f4*g2*g3^6 + 8*g2^3*g3^6 + 2*g1*g2*g3^7)*k22*k34 + (-16*f6^3*g1*g3^2 + 12*f5*f6^2*g2*g3^2 - 20*f5^2*f6*g3^3 + 16*f4*f6^2*g3^3 + 48*f6^2*g2^2*g3^3 - 8*f6^2*g1*g3^4 + 7*f5*f6*g2*g3^4 - f5^2*g3^5 + 4*f4*f6*g3^5 + 31*f6*g2^2*g3^5 - f6*g1*g3^6 + 6*f5*g2*g3^6 + 6*g2^2*g3^7)*k23*k34 + (32*f5*f6^3*g3 + 24*f5*f6^2*g3^3 + 24*f6^2*g2*g3^4 + 8*f5*f6*g3^5 + 15*f6*g2*g3^6 + f5*g3^7 + 2*g2*g3^8)*k33*k34 + 2*g2*g3^6*k13*k44 + (-(f5*g3^5) - g2*g3^6)*k22*k44 + (32*f6^3*g3 + 24*f6^2*g3^3 + 4*f6*g3^5)*k23*k44 + k24*(2*f6*g0*g3^5*v2 + 8*f6^2*g2^2*g3^2*v3 + 4*f6*g2^2*g3^4*v3) + k34*(g0*g3^7*v1 + 8*f6^2*g2*g3^3*v3 + 4*f6*g2*g3^5*v3 + 64*f6^3*g3*v4 + 48*f6^2*g3^3*v4 + 12*f6*g3^5*v4 + g3^7*v4) - g3^5*v3*v6 + k33*(-8*f5^2*f6^2*g2*g3*v3 + 32*f4*f6^3*g2*g3*v3 + 8*f6^3*g2^3*g3*v3 + 24*f5^3*f6*g3^2*v3 - 64*f4*f5*f6^2*g3^2*v3 + 32*f3*f6^3*g3^2*v3 + 16*f6^3*g1*g2*g3^2*v3 - 24*f5*f6^2*g2^2*g3^2*v3 + 16*f6^3*g0*g3^3*v3 - 24*f5*f6^2*g1*g3^3*v3 + 6*f5^2*f6*g2*g3^3*v3 + 32*f4*f6^2*g2*g3^3*v3 - 14*f6^2*g2^3*g3^3*v3 + 6*f5^3*g3^4*v3 - 32*f4*f5*f6*g3^4*v3 + 24*f3*f6^2*g3^4*v3 - 20*f5*f6*g2^2*g3^4*v3 + 8*f6^2*g0*g3^5*v3 - 12*f5*f6*g1*g3^5*v3 + 2*f5^2*g2*g3^5*v3 + 10*f4*f6*g2*g3^5*v3 - 12*f6*g2^3*g3^5*v3 - 4*f4*f5*g3^6*v3 + 6*f3*f6*g3^6*v3 - 3*f6*g1*g2*g3^6*v3 - 4*f5*g2^2*g3^6*v3 + f6*g0*g3^7*v3 - 2*f5*g1*g3^7*v3 + f4*g2*g3^7*v3 - 2*g2^3*g3^7*v3 - g1*g2*g3^8*v3 + 32*f6^2*g2*g3^3*v5 + 16*f6*g2*g3^5*v5 + 2*g2*g3^7*v5 + 8*f6^2*g3^2*v6 + 4*f6*g3^4*v6) + k22*(-20*f5^2*f6*g0*g2^2*g3*v1 - 32*f4*f6^2*g0*g2^2*g3*v1 - 8*f6^2*g0*g2^4*g3*v1 + 16*f1*f6^2*g2^2*g3^2*v1 - 8*f6^2*g0*g1*g2^2*g3^2*v1 - 36*f5*f6*g0*g2^3*g3^2*v1 - 5*f5^2*g0*g2^2*g3^3*v1 - 16*f4*f6*g0*g2^2*g3^3*v1 - 18*f6*g0*g2^4*g3^3*v1 + 4*f5*f6*g0^2*g3^4*v1 + 8*f1*f6*g2^2*g3^4*v1 - 6*f6*g0*g1*g2^2*g3^4*v1 - 9*f5*g0*g2^3*g3^4*v1 + 4*f6*g0^2*g2*g3^5*v1 - 2*f4*g0*g2^2*g3^5*v1 - 4*g0*g2^4*g3^5*v1 + f5*g0^2*g3^6*v1 + f1*g2^2*g3^6*v1 - g0*g1*g2^2*g3^6*v1 + g0^2*g2*g3^7*v1 - 20*f5^2*f6*g1*g2^2*g3*v2 - 32*f4*f6^2*g1*g2^2*g3*v2 - 8*f6^2*g1*g2^4*g3*v2 + 32*f2*f6^2*g2^2*g3^2*v2 - 8*f6^2*g1^2*g2^2*g3^2*v2 - 36*f5*f6*g1*g2^3*g3^2*v2 - 18*f5*f6*g0*g2^2*g3^3*v2 - 5*f5^2*g1*g2^2*g3^3*v2 - 16*f4*f6*g1*g2^2*g3^3*v2 - 18*f6*g1*g2^4*g3^3*v2 - 4*f6^2*g0^2*g3^4*v2 + 4*f5*f6*g0*g1*g3^4*v2 + 16*f2*f6*g2^2*g3^4*v2 - 6*f6*g1^2*g2^2*g3^4*v2 - 10*f6*g0*g2^3*g3^4*v2 - 9*f5*g1*g2^3*g3^4*v2 + 4*f6*g0*g1*g2*g3^5*v2 - 5*f5*g0*g2^2*g3^5*v2 - 2*f4*g1*g2^2*g3^5*v2 - 4*g1*g2^4*g3^5*v2 - f6*g0^2*g3^6*v2 + f5*g0*g1*g3^6*v2 + 2*f2*g2^2*g3^6*v2 - g1^2*g2^2*g3^6*v2 - 3*g0*g2^3*g3^6*v2 + g0*g1*g2*g3^7*v2 - 20*f5^2*f6*g2^3*g3*v3 - 32*f4*f6^2*g2^3*g3*v3 - 8*f6^2*g2^5*g3*v3 + 48*f3*f6^2*g2^2*g3^2*v3 - 8*f6^2*g1*g2^3*g3^2*v3 - 36*f5*f6*g2^4*g3^2*v3 + 8*f6^2*g0*g2^2*g3^3*v3 - 18*f5*f6*g1*g2^2*g3^3*v3 - 5*f5^2*g2^3*g3^3*v3 - 16*f4*f6*g2^3*g3^3*v3 - 18*f6*g2^5*g3^3*v3 - 4*f6^2*g0*g1*g3^4*v3 + 4*f5*f6*g0*g2*g3^4*v3 + 24*f3*f6*g2^2*g3^4*v3 - 12*f6*g1*g2^3*g3^4*v3 - 9*f5*g2^4*g3^4*v3 + 6*f6*g0*g2^2*g3^5*v3 - 5*f5*g1*g2^2*g3^5*v3 - 2*f4*g2^3*g3^5*v3 - 4*g2^5*g3^5*v3 - f6*g0*g1*g3^6*v3 + f5*g0*g2*g3^6*v3 + 3*f3*g2^2*g3^6*v3 - 3*g1*g2^3*g3^6*v3 + g0*g2^2*g3^7*v3 - f1*g3^8*v3 - g0*g1*g3^8*v3 + 40*f5^2*f6*g2^2*g3*v4 + 64*f4*f6^2*g2^2*g3*v4 + 16*f6^2*g2^4*g3*v4 + 32*f6^2*g1*g2^2*g3^2*v4 + 36*f5*f6*g2^3*g3^2*v4 + 10*f5^2*g2^2*g3^3*v4 + 32*f4*f6*g2^2*g3^3*v4 + 16*f6*g2^4*g3^3*v4 - 8*f5*f6*g0*g3^4*v4 + 16*f6*g1*g2^2*g3^4*v4 + 9*f5*g2^3*g3^4*v4 - 4*f6*g0*g2*g3^5*v4 + 4*f4*g2^2*g3^5*v4 + 3*g2^4*g3^5*v4 - 2*f5*g0*g3^6*v4 + 2*g1*g2^2*g3^6*v4 - g0*g2*g3^7*v4 + 36*f5*f6*g2^2*g3^2*v5 + 16*f6*g2^3*g3^3*v5 + 9*f5*g2^2*g3^4*v5 - 4*f6*g0*g3^5*v5 + 4*g2^3*g3^5*v5 - g0*g3^7*v5 + 4*f6*g2^2*g3^2*v6 + g2^2*g3^4*v6) + k13*(64*f5*f6^3*g0^2*v1 + 64*f4*f6^3*g0*g1*v1 - 32*f4*f5*f6^2*g0*g2*v1 + 16*f3*f6^3*g0*g2*v1 + 24*f6^3*g0*g1*g2^2*v1 - 8*f5*f6^2*g0*g2^3*v1 + 96*f4*f5^2*f6*g0*g3*v1 - 128*f4^2*f6^2*g0*g3*v1 - 16*f3*f5*f6^2*g0*g3*v1 + 16*f6^3*g0*g1^2*g3*v1 + 8*f1*f5*f6^2*g2*g3*v1 - 32*f0*f6^3*g2*g3*v1 + 48*f6^3*g0^2*g2*g3*v1 - 4*f5*f6^2*g0*g1*g2*g3*v1 + 16*f5^2*f6*g0*g2^2*g3*v1 - 80*f4*f6^2*g0*g2^2*g3*v1 - 12*f6^2*g0*g2^4*g3*v1 - 24*f1*f5^2*f6*g3^2*v1 + 32*f1*f4*f6^2*g3^2*v1 - 32*f0*f5*f6^2*g3^2*v1 + 32*f5*f6^2*g0^2*g3^2*v1 + 36*f5^2*f6*g0*g1*g3^2*v1 - 32*f4*f6^2*g0*g1*g3^2*v1 + 24*f5^3*g0*g2*g3^2*v1 - 56*f4*f5*f6*g0*g2*g3^2*v1 + 24*f3*f6^2*g0*g2*g3^2*v1 + 12*f1*f6^2*g2^2*g3^2*v1 - 10*f6^2*g0*g1*g2^2*g3^2*v1 - 24*f5*f6*g0*g2^3*g3^2*v1 + 24*f4*f5^2*g0*g3^3*v1 - 64*f4^2*f6*g0*g3^3*v1 - 8*f3*f5*f6*g0*g3^3*v1 + 8*f1*f6^2*g1*g3^3*v1 + 6*f1*f5*f6*g2*g3^3*v1 - 16*f0*f6^2*g2*g3^3*v1 + 24*f6^2*g0^2*g2*g3^3*v1 - 15*f5*f6*g0*g1*g2*g3^3*v1 + 20*f5^2*g0*g2^2*g3^3*v1 - 92*f4*f6*g0*g2^2*g3^3*v1 - 22*f6*g0*g2^4*g3^3*v1 - 6*f1*f5^2*g3^4*v1 + 16*f1*f4*f6*g3^4*v1 - 16*f0*f5*f6*g3^4*v1 + 4*f5*f6*g0^2*g3^4*v1 + 15*f5^2*g0*g1*g3^4*v1 - 36*f4*f6*g0*g1*g3^4*v1 - 12*f4*f5*g0*g2*g3^4*v1 + 9*f3*f6*g0*g2*g3^4*v1 + 13*f1*f6*g2^2*g3^4*v1 - 29*f6*g0*g1*g2^2*g3^4*v1 - 14*f5*g0*g2^3*g3^4*v1 - 8*f4^2*g0*g3^5*v1 - f3*f5*g0*g3^5*v1 + 4*f1*f6*g1*g3^5*v1 - 5*f6*g0*g1^2*g3^5*v1 + f1*f5*g2*g3^5*v1 - 2*f0*f6*g2*g3^5*v1 + 3*f6*g0^2*g2*g3^5*v1 - 4*f5*g0*g1*g2*g3^5*v1 - 18*f4*g0*g2^2*g3^5*v1 - 10*g0*g2^4*g3^5*v1 + 2*f1*f4*g3^6*v1 - 2*f0*f5*g3^6*v1 + f5*g0^2*g3^6*v1 - 6*f4*g0*g1*g3^6*v1 + f3*g0*g2*g3^6*v1 + 3*f1*g2^2*g3^6*v1 - 8*g0*g1*g2^2*g3^6*v1 + f1*g1*g3^7*v1 - g0*g1^2*g3^7*v1 + g0^2*g2*g3^7*v1 + 64*f5*f6^3*g0*g1*v2 + 64*f4*f6^3*g1^2*v2 - 32*f4*f5*f6^2*g1*g2*v2 + 16*f3*f6^3*g1*g2*v2 + 24*f6^3*g1^2*g2^2*v2 - 8*f5*f6^2*g1*g2^3*v2 - 32*f3*f6^3*g0*g3*v2 + 96*f4*f5^2*f6*g1*g3*v2 - 128*f4^2*f6^2*g1*g3*v2 - 16*f3*f5*f6^2*g1*g3*v2 + 16*f6^3*g1^3*g3*v2 + 16*f2*f5*f6^2*g2*g3*v2 - 16*f1*f6^3*g2*g3*v2 + 32*f6^3*g0*g1*g2*g3*v2 - 4*f5*f6^2*g1^2*g2*g3*v2 + 8*f5*f6^2*g0*g2^2*g3*v2 + 16*f5^2*f6*g1*g2^2*g3*v2 - 80*f4*f6^2*g1*g2^2*g3*v2 - 12*f6^2*g1*g2^4*g3*v2 - 48*f2*f5^2*f6*g3^2*v2 + 64*f2*f4*f6^2*g3^2*v2 - 16*f1*f5*f6^2*g3^2*v2 + 48*f5*f6^2*g0*g1*g3^2*v2 + 36*f5^2*f6*g1^2*g3^2*v2 - 32*f4*f6^2*g1^2*g3^2*v2 - 32*f5^2*f6*g0*g2*g3^2*v2 + 32*f4*f6^2*g0*g2*g3^2*v2 + 24*f5^3*g1*g2*g3^2*v2 - 56*f4*f5*f6*g1*g2*g3^2*v2 + 24*f3*f6^2*g1*g2*g3^2*v2 + 24*f2*f6^2*g2^2*g3^2*v2 - 10*f6^2*g1^2*g2^2*g3^2*v2 + 12*f6^2*g0*g2^3*g3^2*v2 - 24*f5*f6*g1*g2^3*g3^2*v2 + 24*f5^3*g0*g3^3*v2 - 32*f4*f5*f6*g0*g3^3*v2 - 24*f3*f6^2*g0*g3^3*v2 + 24*f4*f5^2*g1*g3^3*v2 - 64*f4^2*f6*g1*g3^3*v2 - 8*f3*f5*f6*g1*g3^3*v2 + 16*f2*f6^2*g1*g3^3*v2 + 12*f2*f5*f6*g2*g3^3*v2 - 8*f1*f6^2*g2*g3^3*v2 + 32*f6^2*g0*g1*g2*g3^3*v2 - 15*f5*f6*g1^2*g2*g3^3*v2 - 12*f5*f6*g0*g2^2*g3^3*v2 + 20*f5^2*g1*g2^2*g3^3*v2 - 92*f4*f6*g1*g2^2*g3^3*v2 - 22*f6*g1*g2^4*g3^3*v2 - 12*f2*f5^2*g3^4*v2 + 32*f2*f4*f6*g3^4*v2 - 8*f1*f5*f6*g3^4*v2 + 4*f5*f6*g0*g1*g3^4*v2 + 15*f5^2*g1^2*g3^4*v2 - 36*f4*f6*g1^2*g3^4*v2 + 8*f5^2*g0*g2*g3^4*v2 - 8*f4*f6*g0*g2*g3^4*v2 - 12*f4*f5*g1*g2*g3^4*v2 + 9*f3*f6*g1*g2*g3^4*v2 + 26*f2*f6*g2^2*g3^4*v2 - 29*f6*g1^2*g2^2*g3^4*v2 + 4*f6*g0*g2^3*g3^4*v2 - 14*f5*g1*g2^3*g3^4*v2 - 8*f4*f5*g0*g3^5*v2 - 6*f3*f6*g0*g3^5*v2 - 8*f4^2*g1*g3^5*v2 - f3*f5*g1*g3^5*v2 + 8*f2*f6*g1*g3^5*v2 - 5*f6*g1^3*g3^5*v2 + 2*f2*f5*g2*g3^5*v2 - f1*f6*g2*g3^5*v2 + 4*f6*g0*g1*g2*g3^5*v2 - 4*f5*g1^2*g2*g3^5*v2 - 12*f5*g0*g2^2*g3^5*v2 - 18*f4*g1*g2^2*g3^5*v2 - 10*g1*g2^4*g3^5*v2 + 4*f2*f4*g3^6*v2 - f1*f5*g3^6*v2 - 6*f4*g1^2*g3^6*v2 - 4*f4*g0*g2*g3^6*v2 + f3*g1*g2*g3^6*v2 + 5*f2*g2^2*g3^6*v2 - 8*g1^2*g2^2*g3^6*v2 - 5*g0*g2^3*g3^6*v2 - f3*g0*g3^7*v2 + f2*g1*g3^7*v2 - g1^3*g3^7*v2 + 64*f5*f6^3*g0*g2*v3 + 64*f4*f6^3*g1*g2*v3 - 32*f4*f5*f6^2*g2^2*v3 + 16*f3*f6^3*g2^2*v3 + 24*f6^3*g1*g2^3*v3 - 8*f5*f6^2*g2^4*v3 - 64*f4*f6^3*g0*g3*v3 - 32*f3*f6^3*g1*g3*v3 + 96*f4*f5^2*f6*g2*g3*v3 - 128*f4^2*f6^2*g2*g3*v3 + 8*f3*f5*f6^2*g2*g3*v3 + 40*f6^3*g0*g2^2*g3*v3 + 4*f5*f6^2*g1*g2^2*g3*v3 + 16*f5^2*f6*g2^3*g3*v3 - 80*f4*f6^2*g2^3*g3*v3 - 12*f6^2*g2^5*g3*v3 - 72*f3*f5^2*f6*g3^2*v3 + 96*f3*f4*f6^2*g3^2*v3 - 16*f6^3*g0*g1*g3^2*v3 + 16*f5*f6^2*g1^2*g3^2*v3 + 52*f5*f6^2*g0*g2*g3^2*v3 + 4*f5^2*f6*g1*g2*g3^2*v3 + 24*f5^3*g2^2*g3^2*v3 - 56*f4*f5*f6*g2^2*g3^2*v3 + 60*f3*f6^2*g2^2*g3^2*v3 + 2*f6^2*g1*g2^3*g3^2*v3 - 24*f5*f6*g2^4*g3^2*v3 - 36*f5^2*f6*g0*g3^3*v3 + 24*f5^3*g1*g3^3*v3 - 32*f4*f5*f6*g1*g3^3*v3 + 24*f4*f5^2*g2*g3^3*v3 - 64*f4^2*f6*g2*g3^3*v3 + 10*f3*f5*f6*g2*g3^3*v3 + 50*f6^2*g0*g2^2*g3^3*v3 - 23*f5*f6*g1*g2^2*g3^3*v3 + 20*f5^2*g2^3*g3^3*v3 - 92*f4*f6*g2^3*g3^3*v3 - 22*f6*g2^5*g3^3*v3 - 18*f3*f5^2*g3^4*v3 + 48*f3*f4*f6*g3^4*v3 + 8*f6^2*g0*g1*g3^4*v3 + 15*f5*f6*g0*g2*g3^4*v3 + 11*f5^2*g1*g2*g3^4*v3 - 28*f4*f6*g1*g2*g3^4*v3 - 12*f4*f5*g2^2*g3^4*v3 + 48*f3*f6*g2^2*g3^4*v3 - 19*f6*g1*g2^3*g3^4*v3 - 14*f5*g2^4*g3^4*v3 - 3*f5^2*g0*g3^5*v3 + 4*f4*f6*g0*g3^5*v3 - 8*f4*f5*g1*g3^5*v3 + 6*f3*f6*g1*g3^5*v3 - 8*f4^2*g2*g3^5*v3 + 2*f3*f5*g2*g3^5*v3 - 4*f6*g1^2*g2*g3^5*v3 + 25*f6*g0*g2^2*g3^5*v3 - 14*f5*g1*g2^2*g3^5*v3 - 18*f4*g2^3*g3^5*v3 - 10*g2^5*g3^5*v3 + 6*f3*f4*g3^6*v3 + 5*f6*g0*g1*g3^6*v3 - f5*g1^2*g3^6*v3 + 2*f5*g0*g2*g3^6*v3 - 6*f4*g1*g2*g3^6*v3 + 8*f3*g2^2*g3^6*v3 - 8*g1*g2^3*g3^6*v3 - f4*g0*g3^7*v3 + f3*g1*g3^7*v3 - g1^2*g2*g3^7*v3 + 2*g0*g2^2*g3^7*v3 - 128*f5*f6^3*g0*v4 - 128*f4*f6^3*g1*v4 + 64*f4*f5*f6^2*g2*v4 - 32*f3*f6^3*g2*v4 - 48*f6^3*g1*g2^2*v4 + 16*f5*f6^2*g2^3*v4 - 192*f4*f5^2*f6*g3*v4 + 256*f4^2*f6^2*g3*v4 + 32*f3*f5*f6^2*g3*v4 - 32*f6^3*g1^2*g3*v4 - 112*f6^3*g0*g2*g3*v4 + 48*f5*f6^2*g1*g2*g3*v4 - 48*f5^2*f6*g2^2*g3*v4 + 160*f4*f6^2*g2^2*g3*v4 + 24*f6^2*g2^4*g3*v4 - 80*f5*f6^2*g0*g3^2*v4 - 96*f5^2*f6*g1*g3^2*v4 + 96*f4*f6^2*g1*g3^2*v4 + 48*f4*f5*f6*g2*g3^2*v4 - 48*f3*f6^2*g2*g3^2*v4 + 56*f6^2*g1*g2^2*g3^2*v4 + 12*f5*f6*g2^3*g3^2*v4 - 48*f4*f5^2*g3^3*v4 + 128*f4^2*f6*g3^3*v4 + 16*f3*f5*f6*g3^3*v4 + 16*f6^2*g1^2*g3^3*v4 - 56*f6^2*g0*g2*g3^3*v4 + 32*f5*f6*g1*g2*g3^3*v4 - 12*f5^2*g2^2*g3^3*v4 + 136*f4*f6*g2^2*g3^3*v4 + 26*f6*g2^4*g3^3*v4 - 16*f5*f6*g0*g3^4*v4 - 24*f5^2*g1*g3^4*v4 + 72*f4*f6*g1*g3^4*v4 + 8*f4*f5*g2*g3^4*v4 - 18*f3*f6*g2*g3^4*v4 + 65*f6*g1*g2^2*g3^4*v4 + 2*f5*g2^3*g3^4*v4 + 16*f4^2*g3^5*v4 + 2*f3*f5*g3^5*v4 + 14*f6*g1^2*g3^5*v4 - 7*f6*g0*g2*g3^5*v4 + 5*f5*g1*g2*g3^5*v4 + 24*f4*g2^2*g3^5*v4 + 5*g2^4*g3^5*v4 - 3*f5*g0*g3^6*v4 + 10*f4*g1*g3^6*v4 - 2*f3*g2*g3^6*v4 + 12*g1*g2^2*g3^6*v4 + 2*g1^2*g3^7*v4 - g0*g2*g3^7*v4 - 32*f6^3*g0*g3*v5 - 32*f5*f6^2*g1*g3*v5 + 16*f5^2*f6*g2*g3*v5 - 48*f5^3*g3^2*v5 + 64*f4*f5*f6*g3^2*v5 - 16*f6^2*g1*g2*g3^2*v5 + 32*f5*f6*g2^2*g3^2*v5 - 24*f6^2*g0*g3^3*v5 - 16*f5^2*g2*g3^3*v5 + 32*f4*f6*g2*g3^3*v5 + 12*f6*g2^3*g3^3*v5 + 16*f4*f5*g3^4*v5 + 24*f5*g2^2*g3^4*v5 - 6*f6*g0*g3^5*v5 + 2*f5*g1*g3^5*v5 + 8*f4*g2*g3^5*v5 + 10*g2^3*g3^5*v5 + g1*g2*g3^6*v5 - g0*g3^7*v5 - 8*f6^2*g1*g3*v6 + 4*f5*f6*g2*g3*v6 - 12*f5^2*g3^2*v6 + 16*f4*f6*g3^2*v6 + 6*f6*g2^2*g3^2*v6 + 2*f5*g2*g3^3*v6 + 4*f4*g3^4*v6 + 5*g2^2*g3^4*v6) + k12*(-80*f4*f5*f6*g0*g2^2*g3*v1 + 16*f3*f6^2*g0*g2^2*g3*v1 - 8*f6^2*g0*g1*g2^3*g3*v1 - 20*f5*f6*g0*g2^4*g3*v1 + 20*f1*f5*f6*g2^2*g3^2*v1 + 16*f0*f6^2*g2^2*g3^2*v1 - 30*f5*f6*g0*g1*g2^2*g3^2*v1 - 20*f5^2*g0*g2^3*g3^2*v1 - 32*f4*f6*g0*g2^3*g3^2*v1 - 8*f6*g0*g2^5*g3^2*v1 - 4*f6^2*g0^2*g1*g3^3*v1 - 20*f4*f5*g0*g2^2*g3^3*v1 + 8*f3*f6*g0*g2^2*g3^3*v1 + 8*f1*f6*g2^3*g3^3*v1 - 16*f6*g0*g1*g2^3*g3^3*v1 - 28*f5*g0*g2^4*g3^3*v1 + 12*f4*f6*g0^2*g3^4*v1 + 5*f1*f5*g2^2*g3^4*v1 + 8*f0*f6*g2^2*g3^4*v1 + 3*f6*g0^2*g2^2*g3^4*v1 - 13*f5*g0*g1*g2^2*g3^4*v1 - 8*f4*g0*g2^3*g3^4*v1 - 8*g0*g2^5*g3^4*v1 - 2*f1*f6*g0*g3^5*v1 + 2*f6*g0^2*g1*g3^5*v1 + 3*f5*g0^2*g2*g3^5*v1 + f3*g0*g2^2*g3^5*v1 + 2*f1*g2^3*g3^5*v1 - 6*g0*g1*g2^3*g3^5*v1 + 3*f4*g0^2*g3^6*v1 + f0*g2^2*g3^6*v1 + 3*g0^2*g2^2*g3^6*v1 - f1*g0*g3^7*v1 + g0^2*g1*g3^7*v1 - 80*f4*f5*f6*g1*g2^2*g3*v2 + 16*f3*f6^2*g1*g2^2*g3*v2 - 8*f6^2*g1^2*g2^3*g3*v2 - 20*f5*f6*g1*g2^4*g3*v2 + 40*f2*f5*f6*g2^2*g3^2*v2 + 8*f1*f6^2*g2^2*g3^2*v2 - 30*f5*f6*g1^2*g2^2*g3^2*v2 + 20*f5*f6*g0*g2^3*g3^2*v2 - 20*f5^2*g1*g2^3*g3^2*v2 - 32*f4*f6*g1*g2^3*g3^2*v2 - 8*f6*g1*g2^5*g3^2*v2 - 4*f6^2*g0*g1^2*g3^3*v2 - 20*f5^2*g0*g2^2*g3^3*v2 - 20*f4*f5*g1*g2^2*g3^3*v2 + 8*f3*f6*g1*g2^2*g3^3*v2 + 16*f2*f6*g2^3*g3^3*v2 - 16*f6*g1^2*g2^3*g3^3*v2 + 8*f6*g0*g2^4*g3^3*v2 - 28*f5*g1*g2^4*g3^3*v2 + 12*f4*f6*g0*g1*g3^4*v2 + 10*f2*f5*g2^2*g3^4*v2 + 4*f1*f6*g2^2*g3^4*v2 + 3*f6*g0*g1*g2^2*g3^4*v2 - 13*f5*g1^2*g2^2*g3^4*v2 - 18*f5*g0*g2^3*g3^4*v2 - 8*f4*g1*g2^3*g3^4*v2 - 8*g1*g2^5*g3^4*v2 - 4*f2*f6*g0*g3^5*v2 + 2*f6*g0*g1^2*g3^5*v2 - 3*f6*g0^2*g2*g3^5*v2 + 3*f5*g0*g1*g2*g3^5*v2 + f3*g1*g2^2*g3^5*v2 + 4*f2*g2^3*g3^5*v2 - 6*g1^2*g2^3*g3^5*v2 - 4*g0*g2^4*g3^5*v2 + 3*f5*g0^2*g3^6*v2 + 3*f4*g0*g1*g3^6*v2 + 3*g0*g1*g2^2*g3^6*v2 - f2*g0*g3^7*v2 - f1*g1*g3^7*v2 + g0*g1^2*g3^7*v2 + g0^2*g2*g3^7*v2 - 80*f4*f5*f6*g2^3*g3*v3 + 16*f3*f6^2*g2^3*g3*v3 - 8*f6^2*g1*g2^4*g3*v3 - 20*f5*f6*g2^5*g3*v3 + 60*f3*f5*f6*g2^2*g3^2*v3 + 8*f6^2*g0*g2^3*g3^2*v3 - 10*f5*f6*g1*g2^3*g3^2*v3 - 20*f5^2*g2^4*g3^2*v3 - 32*f4*f6*g2^4*g3^2*v3 - 8*f6*g2^6*g3^2*v3 - 4*f6^2*g0*g1*g2*g3^3*v3 + 30*f5*f6*g0*g2^2*g3^3*v3 - 20*f5^2*g1*g2^2*g3^3*v3 - 20*f4*f5*g2^3*g3^3*v3 + 32*f3*f6*g2^3*g3^3*v3 - 8*f6*g1*g2^4*g3^3*v3 - 28*f5*g2^5*g3^3*v3 + 4*f6^2*g0^2*g3^4*v3 + 12*f4*f6*g0*g2*g3^4*v3 + 15*f3*f5*g2^2*g3^4*v3 + 19*f6*g0*g2^3*g3^4*v3 - 21*f5*g1*g2^3*g3^4*v3 - 8*f4*g2^4*g3^4*v3 - 8*g2^6*g3^4*v3 - 8*f3*f6*g0*g3^5*v3 - f6*g0*g1*g2*g3^5*v3 + 6*f5*g0*g2^2*g3^5*v3 + 7*f3*g2^3*g3^5*v3 - 6*g1*g2^4*g3^5*v3 - 2*f6*g0^2*g3^6*v3 + 3*f5*g0*g1*g3^6*v3 + 3*f4*g0*g2*g3^6*v3 + 5*g0*g2^3*g3^6*v3 - 2*f3*g0*g3^7*v3 - f1*g2*g3^7*v3 + g0*g1*g2*g3^7*v3 + 160*f4*f5*f6*g2^2*g3*v4 - 32*f3*f6^2*g2^2*g3*v4 + 16*f6^2*g1*g2^3*g3*v4 + 40*f5*f6*g2^4*g3*v4 + 8*f6^2*g0*g2^2*g3^2*v4 + 80*f5*f6*g1*g2^2*g3^2*v4 + 64*f4*f6*g2^3*g3^2*v4 + 16*f6*g2^5*g3^2*v4 + 8*f6^2*g0*g1*g3^3*v4 + 40*f4*f5*g2^2*g3^3*v4 - 16*f3*f6*g2^2*g3^3*v4 + 40*f6*g1*g2^3*g3^3*v4 + 10*f5*g2^4*g3^3*v4 - 24*f4*f6*g0*g3^4*v4 - 2*f6*g0*g2^2*g3^4*v4 + 21*f5*g1*g2^2*g3^4*v4 + 16*f4*g2^3*g3^4*v4 + 4*g2^5*g3^4*v4 - 6*f6*g0*g1*g3^5*v4 - 2*f3*g2^2*g3^5*v4 + 10*g1*g2^3*g3^5*v4 - 6*f4*g0*g3^6*v4 - g0*g2^2*g3^6*v4 + f1*g3^7*v4 - g0*g1*g3^7*v4 + 40*f5^2*g2^2*g3^2*v5 + 36*f5*g2^3*g3^3*v5 + 8*g2^4*g3^4*v5 - 6*f5*g0*g3^5*v5 - 3*g0*g2*g3^6*v5 + 10*f5*g2^2*g3^2*v6 + 4*g2^3*g3^3*v6 - 2*g0*g3^5*v6) + k23*(64*f6^4*g0^2*v1 + 32*f5*f6^3*g0*g1*v1 - 8*f5^2*f6^2*g0*g2*v1 - 32*f4*f6^3*g0*g2*v1 - 8*f6^3*g0*g2^3*v1 + 24*f5^3*f6*g0*g3*v1 + 16*f1*f6^3*g2*g3*v1 + 24*f6^3*g0*g1*g2*g3*v1 - 20*f5*f6^2*g0*g2^2*g3*v1 - 16*f1*f5*f6^2*g3^2*v1 - 64*f0*f6^3*g3^2*v1 + 48*f6^3*g0^2*g3^2*v1 + 24*f5*f6^2*g0*g1*g3^2*v1 + 26*f5^2*f6*g0*g2*g3^2*v1 - 80*f4*f6^2*g0*g2*g3^2*v1 - 30*f6^2*g0*g2^3*g3^2*v1 + 6*f5^3*g0*g3^3*v1 + 24*f1*f6^2*g2*g3^3*v1 + 2*f6^2*g0*g1*g2*g3^3*v1 - 19*f5*f6*g0*g2^2*g3^3*v1 - 8*f1*f5*f6*g3^4*v1 - 48*f0*f6^2*g3^4*v1 + 12*f6^2*g0^2*g3^4*v1 + 8*f5*f6*g0*g1*g3^4*v1 + 7*f5^2*g0*g2*g3^4*v1 - 34*f4*f6*g0*g2*g3^4*v1 - 25*f6*g0*g2^3*g3^4*v1 + 9*f1*f6*g2*g3^5*v1 - 5*f6*g0*g1*g2*g3^5*v1 - 3*f5*g0*g2^2*g3^5*v1 - f1*f5*g3^6*v1 - 12*f0*f6*g3^6*v1 + 2*f6*g0^2*g3^6*v1 + f5*g0*g1*g3^6*v1 - 4*f4*g0*g2*g3^6*v1 - 4*g0*g2^3*g3^6*v1 + f1*g2*g3^7*v1 - g0*g1*g2*g3^7*v1 - f0*g3^8*v1 + 64*f6^4*g0*g1*v2 + 32*f5*f6^3*g1^2*v2 - 8*f5^2*f6^2*g1*g2*v2 - 32*f4*f6^3*g1*g2*v2 - 8*f6^3*g1*g2^3*v2 + 24*f5^3*f6*g1*g3*v2 + 32*f2*f6^3*g2*g3*v2 + 24*f6^3*g1^2*g2*g3*v2 + 16*f6^3*g0*g2^2*g3*v2 - 20*f5*f6^2*g1*g2^2*g3*v2 - 32*f2*f5*f6^2*g3^2*v2 - 32*f1*f6^3*g3^2*v2 + 48*f6^3*g0*g1*g3^2*v2 + 24*f5*f6^2*g1^2*g3^2*v2 - 28*f5*f6^2*g0*g2*g3^2*v2 + 26*f5^2*f6*g1*g2*g3^2*v2 - 80*f4*f6^2*g1*g2*g3^2*v2 - 30*f6^2*g1*g2^3*g3^2*v2 + 20*f5^2*f6*g0*g3^3*v2 - 16*f4*f6^2*g0*g3^3*v2 + 6*f5^3*g1*g3^3*v2 + 48*f2*f6^2*g2*g3^3*v2 + 2*f6^2*g1^2*g2*g3^3*v2 - 8*f6^2*g0*g2^2*g3^3*v2 - 19*f5*f6*g1*g2^2*g3^3*v2 - 16*f2*f5*f6*g3^4*v2 - 24*f1*f6^2*g3^4*v2 + 4*f6^2*g0*g1*g3^4*v2 + 8*f5*f6*g1^2*g3^4*v2 - 15*f5*f6*g0*g2*g3^4*v2 + 7*f5^2*g1*g2*g3^4*v2 - 34*f4*f6*g1*g2*g3^4*v2 - 25*f6*g1*g2^3*g3^4*v2 + 5*f5^2*g0*g3^5*v2 - 8*f4*f6*g0*g3^5*v2 + 18*f2*f6*g2*g3^5*v2 - 5*f6*g1^2*g2*g3^5*v2 - 15*f6*g0*g2^2*g3^5*v2 - 3*f5*g1*g2^2*g3^5*v2 - 2*f2*f5*g3^6*v2 - 6*f1*f6*g3^6*v2 - 2*f6*g0*g1*g3^6*v2 + f5*g1^2*g3^6*v2 - 2*f5*g0*g2*g3^6*v2 - 4*f4*g1*g2*g3^6*v2 - 4*g1*g2^3*g3^6*v2 - f4*g0*g3^7*v2 + 2*f2*g2*g3^7*v2 - g1^2*g2*g3^7*v2 - 3*g0*g2^2*g3^7*v2 + 64*f6^4*g0*g2*v3 + 32*f5*f6^3*g1*g2*v3 - 8*f5^2*f6^2*g2^2*v3 - 32*f4*f6^3*g2^2*v3 - 8*f6^3*g2^4*v3 - 32*f5*f6^3*g0*g3*v3 + 24*f5^3*f6*g2*g3*v3 + 48*f3*f6^3*g2*g3*v3 + 40*f6^3*g1*g2^2*g3*v3 - 20*f5*f6^2*g2^3*g3*v3 - 48*f3*f5*f6^2*g3^2*v3 + 72*f6^3*g0*g2*g3^2*v3 - 4*f5*f6^2*g1*g2*g3^2*v3 + 6*f5^2*f6*g2^2*g3^2*v3 - 48*f4*f6^2*g2^2*g3^2*v3 - 38*f6^2*g2^4*g3^2*v3 - 48*f5*f6^2*g0*g3^3*v3 + 20*f5^2*f6*g1*g3^3*v3 - 16*f4*f6^2*g1*g3^3*v3 + 6*f5^3*g2*g3^3*v3 + 72*f3*f6^2*g2*g3^3*v3 - 2*f6^2*g1*g2^2*g3^3*v3 - 37*f5*f6*g2^3*g3^3*v3 - 24*f3*f5*f6*g3^4*v3 - 8*f6^2*g1^2*g3^4*v3 + 18*f6^2*g0*g2*g3^4*v3 - 11*f5*f6*g1*g2*g3^4*v3 + 2*f5^2*g2^2*g3^4*v3 - 18*f4*f6*g2^2*g3^4*v3 - 33*f6*g2^4*g3^4*v3 - 14*f5*f6*g0*g3^5*v3 + 5*f5^2*g1*g3^5*v3 - 8*f4*f6*g1*g3^5*v3 + 27*f3*f6*g2*g3^5*v3 - 15*f6*g1*g2^2*g3^5*v3 - 8*f5*g2^3*g3^5*v3 - 3*f3*f5*g3^6*v3 - 4*f6*g1^2*g3^6*v3 - 2*f5*g1*g2*g3^6*v3 - 2*f4*g2^2*g3^6*v3 - 6*g2^4*g3^6*v3 - 2*f5*g0*g3^7*v3 - f4*g1*g3^7*v3 + 3*f3*g2*g3^7*v3 - 3*g1*g2^2*g3^7*v3 - g1^2*g3^8*v3 - g0*g2*g3^8*v3 - 128*f6^4*g0*v4 - 64*f5*f6^3*g1*v4 + 16*f5^2*f6^2*g2*v4 + 64*f4*f6^3*g2*v4 + 16*f6^3*g2^3*v4 - 48*f5^3*f6*g3*v4 + 16*f5*f6^2*g2^2*g3*v4 - 160*f6^3*g0*g3^2*v4 - 64*f5*f6^2*g1*g3^2*v4 - 12*f5^2*f6*g2*g3^2*v4 + 128*f4*f6^2*g2*g3^2*v4 + 44*f6^2*g2^3*g3^2*v4 - 12*f5^3*g3^3*v4 + 32*f6^2*g1*g2*g3^3*v4 + 24*f5*f6*g2^2*g3^3*v4 - 64*f6^2*g0*g3^4*v4 - 20*f5*f6*g1*g3^4*v4 - 4*f5^2*g2*g3^4*v4 + 52*f4*f6*g2*g3^4*v4 + 26*f6*g2^3*g3^4*v4 + 16*f6*g1*g2*g3^5*v4 + 5*f5*g2^2*g3^5*v4 - 12*f6*g0*g3^6*v4 - 2*f5*g1*g3^6*v4 + 6*f4*g2*g3^6*v4 + 4*g2^3*g3^6*v4 + 2*g1*g2*g3^7*v4 - g0*g3^8*v4 - 32*f6^3*g1*g3*v5 + 24*f5*f6^2*g2*g3*v5 - 40*f5^2*f6*g3^2*v5 + 32*f4*f6^2*g3^2*v5 + 44*f6^2*g2^2*g3^2*v5 - 16*f6^2*g1*g3^3*v5 + 18*f5*f6*g2*g3^3*v5 - 10*f5^2*g3^4*v5 + 16*f4*f6*g3^4*v5 + 35*f6*g2^2*g3^4*v5 - 2*f6*g1*g3^5*v5 + 3*f5*g2*g3^5*v5 + 2*f4*g3^6*v5 + 6*g2^2*g3^6*v5 + 4*f6^2*g2*g3*v6 - 4*f5*f6*g3^2*v6 + 5*f6*g2*g3^3*v6 - f5*g3^4*v6 + g2*g3^5*v6), f0*f2*k11^2 + f0*f3*k11*k12 + f1*f3*k11*k13 + f0*k11*k14 + f0*f4*k11*k22 + f0*f5*k12*k22 + f0*f6*k22^2 + (f1*f4 - f0*f5)*k11*k23 + (f1*f5 - 2*f0*f6)*k12*k23 + f1*f6*k22*k23 + f1*k11*k24 + (f2*f4 + f0*f6)*k11*k33 + (f2*f5 - f1*f6)*k12*k33 + f3*f5*k13*k33 + f2*f6*k22*k33 + f3*f6*k23*k33 + f4*f6*k33^2 + f2*k11*k34 + f3*k12*k34 + f4*k13*k34 + f5*k23*k34 + f6*k33*k34 + k13*k44 + f1*k11*v4 + f3*k13*v4 + k24*v4 + f5*k33*v4 + v4^2, (48*f1*f4*f5^2*f6*g1 - 8*f1*f3*f5*f6^2*g1 - 48*f4*f5^2*f6*g0*g1^2 + 8*f3*f5*f6^2*g0*g1^2 + 8*f1*f5*f6^2*g1^2*g2 - 8*f5*f6^2*g0*g1^3*g2 + 12*f1*f5^2*f6*g1*g2^2 - 12*f5^2*f6*g0*g1^2*g2^2 + 48*f1*f3*f4*f5*f6*g3 - 8*f1*f3^2*f6^2*g3 + 12*f3*f5^3*g0*g1*g3 - 48*f3*f4*f5*f6*g0*g1*g3 + 12*f2*f5^2*f6*g0*g1*g3 + 8*f3^2*f6^2*g0*g1*g3 + 12*f1*f5*f6^2*g0*g1*g3 + 30*f1*f5^2*f6*g1^2*g3 + 8*f0*f5*f6^2*g1^2*g3 - 4*f5*f6^2*g0^2*g1^2*g3 - 18*f5^2*f6*g0*g1^3*g3 + 64*f1*f4*f5*f6*g1*g2*g3 + 6*f5^2*f6*g0^2*g1*g2*g3 - 12*f5^3*g0*g1^2*g2*g3 - 64*f4*f5*f6*g0*g1^2*g2*g3 + 12*f1*f3*f5*f6*g2^2*g3 - 12*f3*f5*f6*g0*g1*g2^2*g3 + 8*f1*f6^2*g1^2*g2^2*g3 - 8*f6^2*g0*g1^3*g2^2*g3 + 16*f1*f5*f6*g1*g2^3*g3 - 16*f5*f6*g0*g1^2*g2^3*g3 + 12*f3^2*f5^2*g0*g3^2 + 12*f2*f3*f5*f6*g0*g3^2 - 8*f1*f4*f5*f6*g0*g3^2 + 8*f1*f3*f6^2*g0*g3^2 + 12*f1*f4*f5^2*g1*g3^2 + 26*f1*f3*f5*f6*g1*g3^2 + 8*f0*f3*f6^2*g1*g3^2 - 6*f5^3*g0^2*g1*g3^2 + 8*f4*f5*f6*g0^2*g1*g3^2 - 12*f4*f5^2*g0*g1^2*g3^2 - 14*f3*f5*f6*g0*g1^2*g3^2 + 16*f1*f3*f4*f6*g2*g3^2 + 6*f3*f5*f6*g0^2*g2*g3^2 + 10*f3*f5^2*g0*g1*g2*g3^2 - 16*f3*f4*f6*g0*g1*g2*g3^2 + 16*f2*f5*f6*g0*g1*g2*g3^2 + 12*f1*f6^2*g0*g1*g2*g3^2 + 44*f1*f5*f6*g1^2*g2*g3^2 + 8*f0*f6^2*g1^2*g2*g3^2 - 4*f6^2*g0^2*g1^2*g2*g3^2 - 28*f5*f6*g0*g1^3*g2*g3^2 - 2*f1*f5*f6*g0*g2^2*g3^2 + 6*f1*f5^2*g1*g2^2*g3^2 + 16*f1*f4*f6*g1*g2^2*g3^2 + 10*f5*f6*g0^2*g1*g2^2*g3^2 - 28*f5^2*g0*g1^2*g2^2*g3^2 - 16*f4*f6*g0*g1^2*g2^2*g3^2 + 4*f1*f3*f6*g2^3*g3^2 - 4*f3*f6*g0*g1*g2^3*g3^2 + 4*f1*f6*g1*g2^4*g3^2 - 4*f6*g0*g1^2*g2^4*g3^2 + 12*f1*f3*f4*f5*g3^3 - 4*f1*f3^2*f6*g3^3 - 8*f3*f5^2*g0^2*g3^3 - 2*f2*f5*f6*g0^2*g3^3 - 12*f3*f4*f5*g0*g1*g3^3 + 3*f2*f5^2*g0*g1*g3^3 + 4*f3^2*f6*g0*g1*g3^3 + f1*f5*f6*g0*g1*g3^3 + 11*f1*f5^2*g1^2*g3^3 + 4*f0*f5*f6*g1^2*g3^3 + f5*f6*g0^2*g1^2*g3^3 - 8*f5^2*g0*g1^3*g3^3 + 10*f3^2*f5*g0*g2*g3^3 + 4*f2*f3*f6*g0*g2*g3^3 - 8*f1*f4*f6*g0*g2*g3^3 - f5*f6*g0^3*g2*g3^3 + 16*f1*f4*f5*g1*g2*g3^3 + 10*f1*f3*f6*g1*g2*g3^3 - 6*f5^2*g0^2*g1*g2*g3^3 + 8*f4*f6*g0^2*g1*g2*g3^3 - 16*f4*f5*g0*g1^2*g2*g3^3 - 6*f3*f6*g0*g1^2*g2*g3^3 + 6*f1*f3*f5*g2^2*g3^3 + 2*f3*f6*g0^2*g2^2*g3^3 - 4*f3*f5*g0*g1*g2^2*g3^3 + 4*f2*f6*g0*g1*g2^2*g3^3 + 14*f1*f6*g1^2*g2^2*g3^3 - 10*f6*g0*g1^3*g2^2*g3^3 - 2*f1*f6*g0*g2^3*g3^3 + 8*f1*f5*g1*g2^3*g3^3 + 4*f6*g0^2*g1*g2^3*g3^3 - 20*f5*g0*g1^2*g2^3*g3^3 + 3*f2*f3*f5*g0*g3^4 - 2*f1*f4*f5*g0*g3^4 + 4*f1*f3*f6*g0*g3^4 + f5^2*g0^3*g3^4 + 10*f1*f3*f5*g1*g3^4 + 4*f0*f3*f6*g1*g3^4 + 2*f4*f5*g0^2*g1*g3^4 - 7*f3*f5*g0*g1^2*g3^4 + 4*f1*f3*f4*g2*g3^4 - 5*f3*f5*g0^2*g2*g3^4 - 2*f2*f6*g0^2*g2*g3^4 - 4*f3*f4*g0*g1*g2*g3^4 + 4*f2*f5*g0*g1*g2*g3^4 + f1*f6*g0*g1*g2*g3^4 + 15*f1*f5*g1^2*g2*g3^4 + 4*f0*f6*g1^2*g2*g3^4 + f6*g0^2*g1^2*g2*g3^4 - 11*f5*g0*g1^3*g2*g3^4 + 2*f3^2*g0*g2^2*g3^4 - f1*f5*g0*g2^2*g3^4 - f6*g0^3*g2^2*g3^4 + 4*f1*f4*g1*g2^2*g3^4 + 2*f5*g0^2*g1*g2^2*g3^4 - 4*f4*g0*g1^2*g2^2*g3^4 + 2*f1*f3*g2^3*g3^4 - 2*f3*g0*g1*g2^3*g3^4 + 2*f1*g1*g2^4*g3^4 - 4*g0*g1^2*g2^4*g3^4 - f1^2*f5*g3^5 + 2*f0*f2*f5*g3^5 - f1*f5*g0*g1*g3^5 + f0*f5*g1^2*g3^5 + f5*g0^2*g1^2*g3^5 + f2*f3*g0*g2*g3^5 - 2*f1*f4*g0*g2*g3^5 + f5*g0^3*g2*g3^5 + 4*f1*f3*g1*g2*g3^5 + 2*f4*g0^2*g1*g2*g3^5 - 3*f3*g0*g1^2*g2*g3^5 - f3*g0^2*g2^2*g3^5 + f2*g0*g1*g2^2*g3^5 + 4*f1*g1^2*g2^2*g3^5 - 3*g0*g1^3*g2^2*g3^5 - f1*g0*g2^3*g3^5 + 2*g0^2*g1*g2^3*g3^5 + f0*f3*g1*g3^6 - 2*f0*f2*g2*g3^6 - f2*g0^2*g2*g3^6 + g0^2*g1^2*g2*g3^6)*k11^2 + (12*f1*f5^3*f6*g1 + 16*f1*f4*f5*f6^2*g1 - 12*f5^3*f6*g0*g1^2 - 16*f4*f5*f6^2*g0*g1^2 + 80*f1*f4*f5^2*f6*g2 - 16*f1*f3*f5*f6^2*g2 - 128*f4*f5^2*f6*g0*g1*g2 + 24*f3*f5*f6^2*g0*g1*g2 + 12*f1*f5*f6^2*g1*g2^2 - 20*f5*f6^2*g0*g1^2*g2^2 + 20*f1*f5^2*f6*g2^3 - 32*f5^2*f6*g0*g1*g2^3 + 12*f1*f3*f5^2*f6*g3 + 16*f1*f3*f4*f6^2*g3 + 16*f3*f5^2*f6*g0*g1*g3 - 16*f3*f4*f6^2*g0*g1*g3 + 8*f2*f5*f6^2*g0*g1*g3 + 16*f1*f5*f6^2*g1^2*g3 - 8*f5*f6^2*g0*g1^3*g3 + 20*f3*f5^3*g0*g2*g3 - 48*f3*f4*f5*f6*g0*g2*g3 + 20*f2*f5^2*f6*g0*g2*g3 + 8*f3^2*f6^2*g0*g2*g3 + 8*f1*f5*f6^2*g0*g2*g3 + 78*f1*f5^2*f6*g1*g2*g3 + 16*f1*f4*f6^2*g1*g2*g3 + 16*f0*f5*f6^2*g1*g2*g3 - 2*f5*f6^2*g0^2*g1*g2*g3 - 74*f5^2*f6*g0*g1^2*g2*g3 - 16*f4*f6^2*g0*g1^2*g2*g3 + 112*f1*f4*f5*f6*g2^2*g3 - 12*f1*f3*f6^2*g2^2*g3 + 10*f5^2*f6*g0^2*g2^2*g3 - 32*f5^3*g0*g1*g2^2*g3 - 176*f4*f5*f6*g0*g1*g2^2*g3 + 12*f3*f6^2*g0*g1*g2^2*g3 - 12*f3*f5*f6*g0*g2^3*g3 + 12*f1*f6^2*g1*g2^3*g3 - 20*f6^2*g0*g1^2*g2^3*g3 + 28*f1*f5*f6*g2^4*g3 - 44*f5*f6*g0*g1*g2^4*g3 + 28*f3^2*f5*f6*g0*g3^2 - 2*f1*f5^2*f6*g0*g3^2 + 8*f2*f3*f6^2*g0*g3^2 + 15*f1*f5^3*g1*g3^2 - 4*f1*f4*f5*f6*g1*g3^2 + 16*f1*f3*f6^2*g1*g3^2 + 6*f5^2*f6*g0^2*g1*g3^2 - 9*f5^3*g0*g1^2*g3^2 + 4*f4*f5*f6*g0*g1^2*g3^2 - 8*f3*f6^2*g0*g1^2*g3^2 + 20*f1*f4*f5^2*g2*g3^2 + 8*f1*f3*f5*f6*g2*g3^2 + 8*f0*f3*f6^2*g2*g3^2 - 10*f5^3*g0^2*g2*g3^2 + 8*f4*f5*f6*g0^2*g2*g3^2 + 2*f3*f6^2*g0^2*g2*g3^2 - 32*f4*f5^2*g0*g1*g2*g3^2 + 18*f3*f5*f6*g0*g1*g2*g3^2 + 8*f2*f6^2*g0*g1*g2*g3^2 + 16*f1*f6^2*g1^2*g2*g3^2 - 8*f6^2*g0*g1^3*g2*g3^2 + 26*f3*f5^2*g0*g2^2*g3^2 - 16*f3*f4*f6*g0*g2^2*g3^2 + 28*f2*f5*f6*g0*g2^2*g3^2 + 8*f1*f6^2*g0*g2^2*g3^2 + 94*f1*f5*f6*g1*g2^2*g3^2 + 16*f0*f6^2*g1*g2^2*g3^2 - 2*f6^2*g0^2*g1*g2^2*g3^2 - 92*f5*f6*g0*g1^2*g2^2*g3^2 + 10*f1*f5^2*g2^3*g3^2 + 32*f1*f4*f6*g2^3*g3^2 + 16*f5*f6*g0^2*g2^3*g3^2 - 76*f5^2*g0*g1*g2^3*g3^2 - 48*f4*f6*g0*g1*g2^3*g3^2 - 4*f3*f6*g0*g2^4*g3^2 + 8*f1*f6*g2^5*g3^2 - 12*f6*g0*g1*g2^5*g3^2 + 15*f1*f3*f5^2*g3^3 - 4*f1*f3*f4*f6*g3^3 - 5*f3*f5^2*g0*g1*g3^3 + 4*f3*f4*f6*g0*g1*g3^3 + 2*f2*f5*f6*g0*g1*g3^3 + 3*f1*f5*f6*g1^2*g3^3 - f5*f6*g0*g1^3*g3^3 - 12*f3*f4*f5*g0*g2*g3^3 + 5*f2*f5^2*g0*g2*g3^3 + 14*f3^2*f6*g0*g2*g3^3 + 50*f1*f5^2*g1*g2*g3^3 - 4*f1*f4*f6*g1*g2*g3^3 + 8*f0*f5*f6*g1*g2*g3^3 + 9*f5*f6*g0^2*g1*g2*g3^3 - 34*f5^2*g0*g1^2*g2*g3^3 + 4*f4*f6*g0*g1^2*g2*g3^3 + 28*f1*f4*f5*g2^2*g3^3 - 4*f1*f3*f6*g2^2*g3^3 - 12*f5^2*g0^2*g2^2*g3^3 + 8*f4*f6*g0^2*g2^2*g3^3 - 44*f4*f5*g0*g1*g2^2*g3^3 + 8*f3*f6*g0*g1*g2^2*g3^3 + 6*f3*f5*g0*g2^3*g3^3 + 8*f2*f6*g0*g2^3*g3^3 + 28*f1*f6*g1*g2^3*g3^3 - 30*f6*g0*g1^2*g2^3*g3^3 + 14*f1*f5*g2^4*g3^3 + 6*f6*g0^2*g2^4*g3^3 - 56*f5*g0*g1*g2^4*g3^3 + 4*f3^2*f5*g0*g3^4 - 3*f1*f5^2*g0*g3^4 + 2*f2*f3*f6*g0*g3^4 - f5*f6*g0^3*g3^4 - 2*f1*f4*f5*g1*g3^4 + 3*f1*f3*f6*g1*g3^4 + 3*f5^2*g0^2*g1*g3^4 + 2*f4*f5*g0*g1^2*g3^4 - f3*f6*g0*g1^2*g3^4 + 16*f1*f3*f5*g2*g3^4 + 4*f0*f3*f6*g2*g3^4 + 2*f4*f5*g0^2*g2*g3^4 - 3*f3*f6*g0^2*g2*g3^4 - 5*f3*f5*g0*g1*g2*g3^4 + 2*f2*f6*g0*g1*g2*g3^4 + 3*f1*f6*g1^2*g2*g3^4 - f6*g0*g1^3*g2*g3^4 - 4*f3*f4*g0*g2^2*g3^4 + 7*f2*f5*g0*g2^2*g3^4 + 2*f1*f6*g0*g2^2*g3^4 + 46*f1*f5*g1*g2^2*g3^4 + 8*f0*f6*g1*g2^2*g3^4 + 3*f6*g0^2*g1*g2^2*g3^4 - 33*f5*g0*g1^2*g2^2*g3^4 + 8*f1*f4*g2^3*g3^4 - 12*f4*g0*g1*g2^3*g3^4 + 4*f1*g2^5*g3^4 - 12*g0*g1*g2^5*g3^4 - 2*f1*f3*f4*g3^5 + 2*f0*f3*f5*g3^5 - f1^2*f6*g3^5 + 2*f3*f4*g0*g1*g3^5 + f1*f6*g0*g1*g3^5 - f1*f5*g1^2*g3^5 + f5*g0*g1^3*g3^5 + f3^2*g0*g2*g3^5 - 5*f1*f5*g0*g2*g3^5 - f6*g0^3*g2*g3^5 - 2*f1*f4*g1*g2*g3^5 + 2*f0*f5*g1*g2*g3^5 + 5*f5*g0^2*g1*g2*g3^5 + 2*f4*g0*g1^2*g2*g3^5 + 2*f1*f3*g2^2*g3^5 + 2*f4*g0^2*g2^2*g3^5 + 2*f2*g0*g2^3*g3^5 + 11*f1*g1*g2^3*g3^5 - 8*g0*g1^2*g2^3*g3^5 + 2*g0^2*g2^4*g3^5 - f1*f4*g0*g3^6 - f1*f3*g1*g3^6 + f0*f4*g1*g3^6 + f3*g0*g1^2*g3^6 - f0*f3*g2*g3^6 - 2*f3*g0^2*g2*g3^6 - f1*g1^2*g2*g3^6 + g0*g1^3*g2*g3^6 - f1*g0*g2^2*g3^6 + 2*g0^2*g1*g2^2*g3^6 - f0*f2*g3^7)*k11*k12 + (48*f3*f4*f5^2*f6*g1 - 8*f3^2*f5*f6^2*g1 - 48*f4*f5^2*f6*g1^2*g2 + 16*f3*f5*f6^2*g1^2*g2 + 12*f3*f5^2*f6*g1*g2^2 - 8*f5*f6^2*g1^3*g2^2 - 12*f5^2*f6*g1^2*g2^3 + 48*f3^2*f4*f5*f6*g3 + 80*f1*f4*f5^2*f6*g3 - 8*f3^3*f6^2*g3 - 16*f1*f3*f5*f6^2*g3 - 104*f4*f5^2*f6*g0*g1*g3 + 36*f3*f5*f6^2*g0*g1*g3 + 42*f3*f5^2*f6*g1^2*g3 + 12*f3*f5^3*g1*g2*g3 + 16*f3*f4*f5*f6*g1*g2*g3 + 12*f2*f5^2*f6*g1*g2*g3 + 8*f3^2*f6^2*g1*g2*g3 + 12*f1*f5*f6^2*g1*g2*g3 - 8*f5*f6^2*g0*g1^2*g2*g3 - 12*f5^2*f6*g1^3*g2*g3 + 12*f3^2*f5*f6*g2^2*g3 + 20*f1*f5^2*f6*g2^2*g3 - 20*f5^2*f6*g0*g1*g2^2*g3 - 12*f5^3*g1^2*g2^2*g3 - 64*f4*f5*f6*g1^2*g2^2*g3 + 8*f3*f6^2*g1^2*g2^2*g3 + 4*f3*f5*f6*g1*g2^3*g3 - 8*f6^2*g1^3*g2^3*g3 - 16*f5*f6*g1^2*g2^4*g3 + 20*f3*f5^3*g0*g3^2 - 32*f3*f4*f5*f6*g0*g3^2 + 20*f2*f5^2*f6*g0*g3^2 + 16*f3^2*f6^2*g0*g3^2 + 12*f1*f5*f6^2*g0*g3^2 + 12*f3*f4*f5^2*g1*g3^2 + 38*f3^2*f5*f6*g1*g3^2 + 56*f1*f5^2*f6*g1*g3^2 + 16*f0*f5*f6^2*g1*g3^2 - 30*f5^2*f6*g0*g1^2*g3^2 - 6*f5^3*g1^3*g3^2 + 12*f3^2*f5^2*g2*g3^2 + 16*f3^2*f4*f6*g2*g3^2 + 12*f2*f3*f5*f6*g2*g3^2 + 40*f1*f4*f5*f6*g2*g3^2 + 8*f1*f3*f6^2*g2*g3^2 + 10*f5^2*f6*g0^2*g2*g3^2 - 20*f5^3*g0*g1*g2*g3^2 - 64*f4*f5*f6*g0*g1*g2*g3^2 + 20*f3*f6^2*g0*g1*g2*g3^2 - 12*f4*f5^2*g1^2*g2*g3^2 + 52*f3*f5*f6*g1^2*g2*g3^2 - 2*f3*f5*f6*g0*g2^2*g3^2 + 16*f3*f5^2*g1*g2^2*g3^2 + 16*f2*f5*f6*g1*g2^2*g3^2 + 12*f1*f6^2*g1*g2^2*g3^2 - 8*f6^2*g0*g1^2*g2^2*g3^2 - 20*f5*f6*g1^3*g2^2*g3^2 + 4*f3^2*f6*g2^3*g3^2 + 10*f1*f5*f6*g2^3*g3^2 - 8*f5*f6*g0*g1*g2^3*g3^2 - 28*f5^2*g1^2*g2^3*g3^2 - 16*f4*f6*g1^2*g2^3*g3^2 - 4*f6*g1^2*g2^5*g3^2 + 12*f3^2*f4*f5*g3^3 + 20*f1*f4*f5^2*g3^3 - 4*f3^3*f6*g3^3 - 2*f1*f3*f5*f6*g3^3 + 8*f0*f3*f6^2*g3^3 - 10*f5^3*g0^2*g3^3 + 4*f4*f5*f6*g0^2*g3^3 - 26*f4*f5^2*g0*g1*g3^3 + 11*f3*f5*f6*g0*g1*g3^3 + 5*f3*f5^2*g1^2*g3^3 + 18*f3*f5^2*g0*g2*g3^3 - 16*f3*f4*f6*g0*g2*g3^3 + 8*f2*f5*f6*g0*g2*g3^3 + 4*f1*f6^2*g0*g2*g3^3 + 4*f3*f4*f5*g1*g2*g3^3 + 3*f2*f5^2*g1*g2*g3^3 + 18*f3^2*f6*g1*g2*g3^3 + 39*f1*f5*f6*g1*g2*g3^3 + 8*f0*f6^2*g1*g2*g3^3 - 17*f5*f6*g0*g1^2*g2*g3^3 - 16*f5^2*g1^3*g2*g3^3 + 16*f3^2*f5*g2^2*g3^3 + 10*f1*f5^2*g2^2*g3^3 + 4*f2*f3*f6*g2^2*g3^3 - 8*f1*f4*f6*g2^2*g3^3 + 5*f5*f6*g0^2*g2^2*g3^3 - 28*f5^2*g0*g1*g2^2*g3^3 + 8*f4*f6*g0*g1*g2^2*g3^3 - 16*f4*f5*g1^2*g2^2*g3^3 + 14*f3*f6*g1^2*g2^2*g3^3 - 2*f3*f6*g0*g2^3*g3^3 + 4*f3*f5*g1*g2^3*g3^3 + 4*f2*f6*g1*g2^3*g3^3 - 8*f6*g1^3*g2^3*g3^3 - 2*f1*f6*g2^4*g3^3 + 4*f6*g0*g1*g2^4*g3^3 - 20*f5*g1^2*g2^4*g3^3 - 8*f3*f4*f5*g0*g3^4 + 5*f2*f5^2*g0*g3^4 + 8*f3^2*f6*g0*g3^4 + 5*f1*f5*f6*g0*g3^4 + 10*f3^2*f5*g1*g3^4 + 19*f1*f5^2*g1*g3^4 + 8*f0*f5*f6*g1*g3^4 - 11*f5^2*g0*g1^2*g3^4 + 4*f3^2*f4*g2*g3^4 + 3*f2*f3*f5*g2*g3^4 + 10*f1*f4*f5*g2*g3^4 + 6*f1*f3*f6*g2*g3^4 - 5*f5^2*g0^2*g2*g3^4 + 4*f4*f6*g0^2*g2*g3^4 - 16*f4*f5*g0*g1*g2*g3^4 + 3*f3*f6*g0*g1*g2*g3^4 + 6*f3*f5*g1^2*g2*g3^4 - f3*f5*g0*g2^2*g3^4 - 4*f2*f6*g0*g2^2*g3^4 + 4*f2*f5*g1*g2^2*g3^4 + 3*f1*f6*g1*g2^2*g3^4 + f6*g0*g1^2*g2^2*g3^4 - 13*f5*g1^3*g2^2*g3^4 + 4*f3^2*g2^3*g3^4 + 5*f1*f5*g2^3*g3^4 - f6*g0^2*g2^3*g3^4 - 4*f5*g0*g1*g2^3*g3^4 - 4*f4*g1^2*g2^3*g3^4 - 4*g1^2*g2^5*g3^4 + 4*f0*f3*f6*g3^5 + f4*f5*g0^2*g3^5 + 2*f3*f5*g0*g1*g3^5 - 4*f3*f4*g0*g2*g3^5 + f2*f5*g0*g2*g3^5 + f1*f6*g0*g2*g3^5 + 4*f3^2*g1*g2*g3^5 + 13*f1*f5*g1*g2*g3^5 + 4*f0*f6*g1*g2*g3^5 - 4*f5*g0*g1^2*g2*g3^5 + f2*f3*g2^2*g3^5 - 2*f1*f4*g2^2*g3^5 + f5*g0^2*g2^2*g3^5 + 2*f4*g0*g1*g2^2*g3^5 + f3*g1^2*g2^2*g3^5 - 3*f3*g0*g2^3*g3^5 + f2*g1*g2^3*g3^5 - 3*g1^3*g2^3*g3^5 - f1*g2^4*g3^5 + 4*g0*g1*g2^4*g3^5 + f3^2*g0*g3^6 - f2*f4*g0*g3^6 + 2*f1*f5*g0*g3^6 - f0*f5*g1*g3^6 - f1*f3*g2*g3^6 + f4*g0^2*g2*g3^6 + 2*g0*g1^2*g2^2*g3^6 + f0*g1*g2*g3^7)*k11*k13 + (12*f5^3*g1^2*g3 + 12*f3*f5^2*g1*g3^2 + 4*f1*f6^2*g1*g3^2 - 4*f6^2*g0*g1^2*g3^2 + 22*f5^2*g1^2*g2*g3^2 - 8*f1*f4*f6*g3^3 + f5^2*g0*g1*g3^3 + 8*f4*f6*g0*g1*g3^3 + 10*f3*f5*g1*g2*g3^3 - 2*f1*f6*g2^2*g3^3 + 2*f6*g0*g1*g2^2*g3^3 + 12*f5*g1^2*g2^2*g3^3 + f3*f5*g0*g3^4 - 2*f2*f6*g0*g3^4 - 3*f1*f6*g1*g3^4 + f6*g0*g1^2*g3^4 - f6*g0^2*g2*g3^4 + 3*f5*g0*g1*g2*g3^4 + 2*f3*g1*g2^2*g3^4 + 2*g1^2*g2^3*g3^4 - 2*f1*f4*g3^5 + 2*f0*f5*g3^5 + f5*g0^2*g3^5 + 2*f4*g0*g1*g3^5 - f1*g2^2*g3^5 + 2*g0*g1*g2^2*g3^5 - f2*g0*g3^6 - f1*g1*g3^6 + g0*g1^2*g3^6 - 2*f0*g2*g3^6 - g0^2*g2*g3^6)*k11*k14 + (20*f1*f5^3*f6*g2 + 32*f1*f4*f5*f6^2*g2 - 32*f5^3*f6*g0*g1*g2 - 48*f4*f5*f6^2*g0*g1*g2 - 80*f4*f5^2*f6*g0*g2^2 + 16*f3*f5*f6^2*g0*g2^2 + 8*f1*f5*f6^2*g2^3 - 20*f5*f6^2*g0*g1*g2^3 - 20*f5^2*f6*g0*g2^4 + 12*f5^4*g0*g1*g3 - 24*f4*f5^2*f6*g0*g1*g3 + 16*f3*f5*f6^2*g0*g1*g3 + 36*f3*f5^2*f6*g0*g2*g3 - 16*f3*f4*f6^2*g0*g2*g3 + 16*f2*f5*f6^2*g0*g2*g3 + 28*f1*f5*f6^2*g1*g2*g3 - 22*f5*f6^2*g0*g1^2*g2*g3 + 48*f1*f5^2*f6*g2^2*g3 + 32*f1*f4*f6^2*g2^2*g3 + 8*f0*f5*f6^2*g2^2*g3 + 4*f5*f6^2*g0^2*g2^2*g3 - 114*f5^2*f6*g0*g1*g2^2*g3 - 48*f4*f6^2*g0*g1*g2^2*g3 - 20*f5^3*g0*g2^3*g3 - 112*f4*f5*f6*g0*g2^3*g3 + 12*f3*f6^2*g0*g2^3*g3 + 8*f1*f6^2*g2^4*g3 - 20*f6^2*g0*g1*g2^4*g3 - 28*f5*f6*g0*g2^5*g3 + 12*f3*f5^3*g0*g3^2 - 24*f3*f4*f5*f6*g0*g3^2 + 16*f3^2*f6^2*g0*g3^2 + 12*f1*f5^2*f6*g1*g3^2 + 8*f0*f5*f6^2*g1*g3^2 - 2*f5*f6^2*g0^2*g1*g3^2 - 10*f5^2*f6*g0*g1^2*g3^2 + 25*f1*f5^3*g2*g3^2 + 16*f1*f4*f5*f6*g2*g3^2 + 4*f1*f3*f6^2*g2*g3^2 + 8*f5^2*f6*g0^2*g2*g3^2 + 10*f5^3*g0*g1*g2*g3^2 - 44*f4*f5*f6*g0*g1*g2*g3^2 + 2*f3*f6^2*g0*g1*g2*g3^2 - 20*f4*f5^2*g0*g2^2*g3^2 + 50*f3*f5*f6*g0*g2^2*g3^2 + 16*f2*f6^2*g0*g2^2*g3^2 + 28*f1*f6^2*g1*g2^2*g3^2 - 22*f6^2*g0*g1^2*g2^2*g3^2 + 42*f1*f5*f6*g2^3*g3^2 + 8*f0*f6^2*g2^3*g3^2 + 4*f6^2*g0^2*g2^3*g3^2 - 120*f5*f6*g0*g1*g2^3*g3^2 - 48*f5^2*g0*g2^4*g3^2 - 32*f4*f6*g0*g2^4*g3^2 - 8*f6*g0*g2^6*g3^2 + 12*f1*f3*f5*f6*g3^3 + 8*f0*f3*f6^2*g3^3 - 2*f5^3*g0^2*g3^3 + 4*f4*f5*f6*g0^2*g3^3 + 2*f3*f6^2*g0^2*g3^3 - 6*f4*f5^2*g0*g1*g3^3 - 8*f3*f5*f6*g0*g1*g3^3 + 25*f3*f5^2*g0*g2*g3^3 - 4*f3*f4*f6*g0*g2*g3^3 + 8*f2*f5*f6*g0*g2*g3^3 + 32*f1*f5*f6*g1*g2*g3^3 + 8*f0*f6^2*g1*g2*g3^3 - 2*f6^2*g0^2*g1*g2*g3^3 - 22*f5*f6*g0*g1^2*g2*g3^3 + 55*f1*f5^2*g2^2*g3^3 + 16*f1*f4*f6*g2^2*g3^3 + 4*f0*f5*f6*g2^2*g3^3 + 16*f5*f6*g0^2*g2^2*g3^3 - 26*f5^2*g0*g1*g2^2*g3^3 - 20*f4*f6*g0*g1*g2^2*g3^3 - 28*f4*f5*g0*g2^3*g3^3 + 20*f3*f6*g0*g2^3*g3^3 + 14*f1*f6*g2^4*g3^3 - 38*f6*g0*g1*g2^4*g3^3 - 36*f5*g0*g2^5*g3^3 - 6*f3*f4*f5*g0*g3^4 + 2*f3^2*f6*g0*g3^4 - 3*f1*f5*f6*g0*g3^4 + 3*f1*f5^2*g1*g3^4 + 4*f0*f5*f6*g1*g3^4 + 2*f1*f4*f5*g2*g3^4 + 6*f1*f3*f6*g2*g3^4 - 4*f5^2*g0^2*g2*g3^4 + 4*f4*f6*g0^2*g2*g3^4 - 8*f4*f5*g0*g1*g2*g3^4 - 4*f3*f6*g0*g1*g2*g3^4 + 20*f3*f5*g0*g2^2*g3^4 + 8*f2*f6*g0*g2^2*g3^4 + 20*f1*f6*g1*g2^2*g3^4 - 12*f6*g0*g1^2*g2^2*g3^4 + 39*f1*f5*g2^3*g3^4 + 4*f0*f6*g2^3*g3^4 + 8*f6*g0^2*g2^3*g3^4 - 33*f5*g0*g1*g2^3*g3^4 - 8*f4*g0*g2^4*g3^4 - 8*g0*g2^6*g3^4 + 3*f1*f3*f5*g3^5 + 2*f0*f4*f5*g3^5 + 4*f0*f3*f6*g3^5 + f4*f5*g0^2*g3^5 - f3*f6*g0^2*g3^5 + f2*f5*g0*g2*g3^5 - 2*f1*f6*g0*g2*g3^5 + 5*f1*f5*g1*g2*g3^5 + 4*f0*f6*g1*g2*g3^5 + 2*f1*f4*g2^2*g3^5 + f0*f5*g2^2*g3^5 - f5*g0^2*g2^2*g3^5 - 2*f4*g0*g1*g2^2*g3^5 + 7*f3*g0*g2^3*g3^5 + 9*f1*g2^4*g3^5 - 9*g0*g1*g2^4*g3^5 - f3^2*g0*g3^6 - 3*f1*f5*g0*g3^6 + 3*f0*f5*g1*g3^6 - f0*f4*g2*g3^6 + f2*g0*g2^2*g3^6 + 2*f1*g1*g2^2*g3^6 + g0^2*g2^3*g3^6 - f1*g0*g2*g3^7)*k11*k22 + (-20*f5^3*f6*g0*g2^2 - 32*f4*f5*f6^2*g0*g2^2 - 8*f5*f6^2*g0*g2^4 + 4*f5^3*f6*g0*g1*g3 - 8*f4*f5*f6^2*g0*g1*g3 + 20*f5^4*g0*g2*g3 - 40*f4*f5^2*f6*g0*g2*g3 + 32*f3*f5*f6^2*g0*g2*g3 + 8*f1*f5*f6^2*g2^2*g3 - 14*f5*f6^2*g0*g1*g2^2*g3 - 66*f5^2*f6*g0*g2^3*g3 - 32*f4*f6^2*g0*g2^3*g3 - 8*f6^2*g0*g2^5*g3 + 4*f3*f5^2*f6*g0*g3^2 - 8*f3*f4*f6^2*g0*g3^2 + 4*f1*f5*f6^2*g1*g3^2 - 6*f5*f6^2*g0*g1^2*g3^2 + 28*f1*f5^2*f6*g2*g3^2 + 8*f0*f5*f6^2*g2*g3^2 + 4*f5*f6^2*g0^2*g2*g3^2 - 12*f5^2*f6*g0*g1*g2*g3^2 - 8*f4*f6^2*g0*g1*g2*g3^2 + 43*f5^3*g0*g2^2*g3^2 - 72*f4*f5*f6*g0*g2^2*g3^2 + 30*f3*f6^2*g0*g2^2*g3^2 + 8*f1*f6^2*g2^3*g3^2 - 14*f6^2*g0*g1*g2^3*g3^2 - 68*f5*f6*g0*g2^4*g3^2 + 4*f1*f3*f6^2*g3^3 - 2*f5^3*g0*g1*g3^3 + 2*f4*f5*f6*g0*g1*g3^3 - 6*f3*f6^2*g0*g1*g3^3 - 10*f4*f5^2*g0*g2*g3^3 + 24*f3*f5*f6*g0*g2*g3^3 + 4*f1*f6^2*g1*g2*g3^3 - 6*f6^2*g0*g1^2*g2*g3^3 + 46*f1*f5*f6*g2^2*g3^3 + 8*f0*f6^2*g2^2*g3^3 + 4*f6^2*g0^2*g2^2*g3^3 - 28*f5*f6*g0*g1*g2^2*g3^3 + 22*f5^2*g0*g2^3*g3^3 - 32*f4*f6*g0*g2^3*g3^3 - 22*f6*g0*g2^5*g3^3 - 2*f3*f5^2*g0*g3^4 + 2*f3*f4*f6*g0*g3^4 + 12*f1*f5^2*g2*g3^4 + 4*f0*f5*f6*g2*g3^4 + 2*f5*f6*g0^2*g2*g3^4 - 7*f5^2*g0*g1*g2*g3^4 + 2*f4*f6*g0*g1*g2*g3^4 - 16*f4*f5*g0*g2^2*g3^4 + 21*f3*f6*g0*g2^2*g3^4 + 18*f1*f6*g2^3*g3^4 - 12*f6*g0*g1*g2^3*g3^4 - 5*f5*g0*g2^4*g3^4 + 2*f0*f5^2*g3^5 + f4*f5*g0*g1*g3^5 + f3*f5*g0*g2*g3^5 + 18*f1*f5*g2^2*g3^5 + 4*f0*f6*g2^2*g3^5 + 2*f6*g0^2*g2^2*g3^5 - 7*f5*g0*g1*g2^2*g3^5 - 6*f4*g0*g2^3*g3^5 - 4*g0*g2^5*g3^5 + f3*f4*g0*g3^6 - f1*f5*g1*g3^6 + f0*f6*g1*g3^6 + f0*f5*g2*g3^6 - f5*g0^2*g2*g3^6 + f4*g0*g1*g2*g3^6 + 3*f3*g0*g2^2*g3^6 + 6*f1*g2^3*g3^6 - 2*g0*g1*g2^3*g3^6 - f1*f3*g3^7 - f1*g1*g2*g3^7)*k12*k22 + (8*f5^3*f6*g0*g2*g3 - 16*f4*f5*f6^2*g0*g2*g3 - 4*f5*f6^2*g0*g2^3*g3 + 8*f1*f5*f6^2*g2*g3^2 - 4*f5*f6^2*g0*g1*g2*g3^2 + 16*f5^2*f6*g0*g2^2*g3^2 - 16*f4*f6^2*g0*g2^2*g3^2 - 4*f6^2*g0*g2^4*g3^2 + 2*f5^3*g0*g2*g3^3 - 8*f4*f5*f6*g0*g2*g3^3 + 8*f1*f6^2*g2^2*g3^3 - 4*f6^2*g0*g1*g2^2*g3^3 + 7*f5*f6*g0*g2^3*g3^3 + 6*f1*f5*f6*g2*g3^4 - f5*f6*g0*g1*g2*g3^4 + 4*f5^2*g0*g2^2*g3^4 - 8*f4*f6*g0*g2^2*g3^4 - f6*g0*g2^4*g3^4 + 2*f0*f5*f6*g3^5 + f5*f6*g0^2*g3^5 - f4*f5*g0*g2*g3^5 + 6*f1*f6*g2^2*g3^5 - f6*g0*g1*g2^2*g3^5 + 2*f5*g0*g2^3*g3^5 + f1*f5*g2*g3^6 - f0*f6*g2*g3^6 - f4*g0*g2^2*g3^6 + f0*f5*g3^7 + f1*g2^2*g3^7)*k22^2 + (12*f3*f5^3*f6*g1 + 16*f3*f4*f5*f6^2*g1 + 80*f3*f4*f5^2*f6*g2 - 16*f3^2*f5*f6^2*g2 - 12*f5^3*f6*g1^2*g2 - 16*f4*f5*f6^2*g1^2*g2 - 80*f4*f5^2*f6*g1*g2^2 + 28*f3*f5*f6^2*g1*g2^2 + 20*f3*f5^2*f6*g2^3 - 12*f5*f6^2*g1^2*g2^3 - 20*f5^2*f6*g1*g2^4 + 12*f3^2*f5^2*f6*g3 + 20*f1*f5^3*f6*g3 + 16*f3^2*f4*f6^2*g3 + 32*f1*f4*f5*f6^2*g3 - 32*f5^3*f6*g0*g1*g3 - 32*f4*f5*f6^2*g0*g1*g3 + 12*f5^4*g1^2*g3 - 24*f4*f5^2*f6*g1^2*g3 + 28*f3*f5*f6^2*g1^2*g3 - 120*f4*f5^2*f6*g0*g2*g3 + 40*f3*f5*f6^2*g0*g2*g3 + 90*f3*f5^2*f6*g1*g2*g3 + 8*f2*f5*f6^2*g1*g2*g3 - 14*f5*f6^2*g1^3*g2*g3 + 20*f3*f5^3*g2^2*g3 + 112*f3*f4*f5*f6*g2^2*g3 + 20*f2*f5^2*f6*g2^2*g3 - 12*f3^2*f6^2*g2^2*g3 + 16*f1*f5*f6^2*g2^2*g3 - 20*f5*f6^2*g0*g1*g2^2*g3 - 58*f5^2*f6*g1^2*g2^2*g3 - 16*f4*f6^2*g1^2*g2^2*g3 - 20*f5^2*f6*g0*g2^3*g3 - 20*f5^3*g1*g2^3*g3 - 112*f4*f5*f6*g1*g2^3*g3 + 24*f3*f6^2*g1*g2^3*g3 + 28*f3*f5*f6*g2^4*g3 - 12*f6^2*g1^2*g2^4*g3 - 28*f5*f6*g1*g2^5*g3 + 34*f3*f5^2*f6*g0*g3^2 + 16*f2*f5*f6^2*g0*g3^2 + 15*f3*f5^3*g1*g3^2 - 28*f3*f4*f5*f6*g1*g3^2 + 12*f2*f5^2*f6*g1*g3^2 + 28*f3^2*f6^2*g1*g3^2 + 44*f1*f5*f6^2*g1*g3^2 - 12*f5*f6^2*g0*g1^2*g3^2 - 14*f5^2*f6*g1^3*g3^2 + 20*f3*f4*f5^2*g2*g3^2 + 12*f3^2*f5*f6*g2*g3^2 + 40*f1*f5^2*f6*g2*g3^2 + 8*f2*f3*f6^2*g2*g3^2 + 16*f0*f5*f6^2*g2*g3^2 - 72*f5^2*f6*g0*g1*g2*g3^2 + 15*f5^3*g1^2*g2*g3^2 - 28*f4*f5*f6*g1^2*g2*g3^2 + 14*f3*f6^2*g1^2*g2*g3^2 - 20*f5^3*g0*g2^2*g3^2 - 96*f4*f5*f6*g0*g2^2*g3^2 + 16*f3*f6^2*g0*g2^2*g3^2 - 20*f4*f5^2*g1*g2^2*g3^2 + 110*f3*f5*f6*g1*g2^2*g3^2 + 8*f2*f6^2*g1*g2^2*g3^2 - 14*f6^2*g1^3*g2^2*g3^2 + 48*f3*f5^2*g2^3*g3^2 + 32*f3*f4*f6*g2^3*g3^2 + 28*f2*f5*f6*g2^3*g3^2 + 8*f1*f6^2*g2^3*g3^2 - 12*f6^2*g0*g1*g2^3*g3^2 - 66*f5*f6*g1^2*g2^3*g3^2 - 10*f5*f6*g0*g2^4*g3^2 - 48*f5^2*g1*g2^4*g3^2 - 32*f4*f6*g1*g2^4*g3^2 + 8*f3*f6*g2^5*g3^2 - 8*f6*g1*g2^6*g3^2 + 3*f3^2*f5^2*g3^3 + 25*f1*f5^3*g3^3 - 4*f3^2*f4*f6*g3^3 + 12*f2*f3*f5*f6*g3^3 + 16*f1*f4*f5*f6*g3^3 + 20*f1*f3*f6^2*g3^3 + 8*f5^2*f6*g0^2*g3^3 - 23*f5^3*g0*g1*g3^3 - 6*f4*f5*f6*g0*g1*g3^3 - 6*f4*f5^2*g1^2*g3^3 - 9*f3*f5*f6*g1^2*g3^3 - 30*f4*f5^2*g0*g2*g3^3 + 36*f3*f5*f6*g0*g2*g3^3 + 36*f3*f5^2*g1*g2*g3^3 - 8*f3*f4*f6*g1*g2*g3^3 + 18*f2*f5*f6*g1*g2*g3^3 + 20*f1*f6^2*g1*g2*g3^3 - 4*f6^2*g0*g1^2*g2*g3^3 - 24*f5*f6*g1^3*g2*g3^3 + 28*f3*f4*f5*g2^2*g3^3 + 5*f2*f5^2*g2^2*g3^3 - 2*f3^2*f6*g2^2*g3^3 + 32*f1*f5*f6*g2^2*g3^3 + 8*f0*f6^2*g2^2*g3^3 - 4*f6^2*g0^2*g2^2*g3^3 - 33*f5*f6*g0*g1*g2^2*g3^3 - 12*f5^2*g1^2*g2^2*g3^3 - 4*f4*f6*g1^2*g2^2*g3^3 - 30*f5^2*g0*g2^3*g3^3 - 8*f4*f6*g0*g2^3*g3^3 - 28*f4*f5*g1*g2^3*g3^3 + 38*f3*f6*g1*g2^3*g3^3 + 36*f3*f5*g2^4*g3^3 + 8*f2*f6*g2^4*g3^3 - 20*f6*g1^2*g2^4*g3^3 + 2*f6*g0*g2^5*g3^3 - 36*f5*g1*g2^5*g3^3 + 5*f3*f5^2*g0*g3^4 + 6*f3*f4*f6*g0*g3^4 + 6*f2*f5*f6*g0*g3^4 - 8*f3*f4*f5*g1*g3^4 + 3*f2*f5^2*g1*g3^4 + 5*f3^2*f6*g1*g3^4 + 23*f1*f5*f6*g1*g3^4 - 6*f5*f6*g0*g1^2*g3^4 - f5^2*g1^3*g3^4 + f3^2*f5*g2*g3^4 + 35*f1*f5^2*g2*g3^4 + 6*f2*f3*f6*g2*g3^4 + 8*f0*f5*f6*g2*g3^4 + 6*f5*f6*g0^2*g2*g3^4 - 39*f5^2*g0*g1*g2*g3^4 + 10*f4*f6*g0*g1*g2*g3^4 - 6*f4*f5*g1^2*g2*g3^4 - 5*f3*f6*g1^2*g2*g3^4 - 24*f4*f5*g0*g2^2*g3^4 + 2*f3*f6*g0*g2^2*g3^4 + 30*f3*f5*g1*g2^2*g3^4 + 6*f2*f6*g1*g2^2*g3^4 - 10*f6*g1^3*g2^2*g3^4 + 8*f3*f4*g2^3*g3^4 + 7*f2*f5*g2^3*g3^4 + 6*f1*f6*g2^3*g3^4 + f6*g0*g1*g2^3*g3^4 - 20*f5*g1^2*g2^3*g3^4 - 8*f5*g0*g2^4*g3^4 - 8*f4*g1*g2^4*g3^4 + 8*f3*g2^5*g3^4 - 8*g1*g2^6*g3^4 - 2*f3^2*f4*g3^5 + 3*f2*f3*f5*g3^5 + 4*f1*f4*f5*g3^5 - 2*f0*f5^2*g3^5 + 7*f1*f3*f6*g3^5 + f4*f5*g0*g1*g3^5 + f3*f6*g0*g1*g3^5 - f3*f5*g1^2*g3^5 + 3*f3*f5*g0*g2*g3^5 - 2*f2*f6*g0*g2*g3^5 - 2*f3*f4*g1*g2*g3^5 + 4*f2*f5*g1*g2*g3^5 + 10*f1*f6*g1*g2*g3^5 - f5*g1^3*g2*g3^5 - 2*f3^2*g2^2*g3^5 + 13*f1*f5*g2^2*g3^5 + 4*f0*f6*g2^2*g3^5 - 3*f6*g0^2*g2^2*g3^5 - 13*f5*g0*g1*g2^2*g3^5 - 2*f4*g0*g2^3*g3^5 + 9*f3*g1*g2^3*g3^5 + 2*f2*g2^4*g3^5 - 5*g1^2*g2^4*g3^5 + 2*g0*g2^5*g3^5 + f3*f4*g0*g3^6 - 2*f2*f5*g0*g3^6 + f1*f6*g0*g3^6 - f3^2*g1*g3^6 + 4*f1*f5*g1*g3^6 - f0*f6*g1*g3^6 - f5*g0*g1^2*g3^6 + f2*f3*g2*g3^6 - f1*f4*g2*g3^6 + f0*f5*g2*g3^6 + 2*f5*g0^2*g2*g3^6 + f4*g0*g1*g2*g3^6 - f3*g1^2*g2*g3^6 - f3*g0*g2^2*g3^6 + f2*g1*g2^2*g3^6 - f1*g2^3*g3^6 + 2*g0*g1*g2^3*g3^6 - f0*f4*g3^7 + f1*g1*g2*g3^7 + f0*g2^2*g3^7)*k11*k23 + (20*f3*f5^3*f6*g2 + 32*f3*f4*f5*f6^2*g2 - 20*f5^3*f6*g1*g2^2 - 32*f4*f5*f6^2*g1*g2^2 + 8*f3*f5*f6^2*g2^3 - 8*f5*f6^2*g1*g2^4 + 8*f5^2*f6^2*g0*g1*g3 + 4*f5^3*f6*g1^2*g3 - 8*f4*f5*f6^2*g1^2*g3 - 40*f5^3*f6*g0*g2*g3 - 32*f4*f5*f6^2*g0*g2*g3 + 20*f5^4*g1*g2*g3 - 40*f4*f5^2*f6*g1*g2*g3 + 48*f3*f5*f6^2*g1*g2*g3 + 56*f3*f5^2*f6*g2^2*g3 + 32*f3*f4*f6^2*g2^2*g3 + 16*f2*f5*f6^2*g2^2*g3 - 14*f5*f6^2*g1^2*g2^2*g3 - 16*f5*f6^2*g0*g2^3*g3 - 66*f5^2*f6*g1*g2^3*g3 - 32*f4*f6^2*g1*g2^3*g3 + 8*f3*f6^2*g2^4*g3 - 8*f6^2*g1*g2^5*g3 + 20*f5^4*g0*g3^2 - 40*f4*f5^2*f6*g0*g3^2 + 40*f3*f5*f6^2*g0*g3^2 - 8*f3*f4*f6^2*g1*g3^2 + 8*f2*f5*f6^2*g1*g3^2 - 6*f5*f6^2*g1^3*g3^2 + 5*f3*f5^3*g2*g3^2 + 16*f3*f4*f5*f6*g2*g3^2 + 20*f2*f5^2*f6*g2*g3^2 + 32*f1*f5*f6^2*g2*g3^2 + 2*f5*f6^2*g0*g1*g2*g3^2 - 12*f5^2*f6*g1^2*g2*g3^2 - 8*f4*f6^2*g1^2*g2*g3^2 - 76*f5^2*f6*g0*g2^2*g3^2 + 43*f5^3*g1*g2^2*g3^2 - 72*f4*f5*f6*g1*g2^2*g3^2 + 46*f3*f6^2*g1*g2^2*g3^2 + 54*f3*f5*f6*g2^3*g3^2 + 16*f2*f6^2*g2^3*g3^2 - 14*f6^2*g1^2*g2^3*g3^2 - 8*f6^2*g0*g2^4*g3^2 - 68*f5*f6*g1*g2^4*g3^2 - 4*f3^2*f5*f6*g3^3 + 28*f1*f5^2*f6*g3^3 + 8*f2*f3*f6^2*g3^3 + 8*f0*f5*f6^2*g3^3 + 2*f5*f6^2*g0^2*g3^3 - 21*f5^2*f6*g0*g1*g3^3 - 2*f5^3*g1^2*g3^3 + 2*f4*f5*f6*g1^2*g3^3 - 6*f3*f6^2*g1^2*g3^3 + 15*f5^3*g0*g2*g3^3 - 36*f4*f5*f6*g0*g2*g3^3 + 2*f3*f6^2*g0*g2*g3^3 - 10*f4*f5^2*g1*g2*g3^3 + 24*f3*f5*f6*g1*g2*g3^3 + 8*f2*f6^2*g1*g2*g3^3 - 6*f6^2*g1^3*g2*g3^3 + 14*f3*f5^2*g2^2*g3^3 + 16*f3*f4*f6*g2^2*g3^3 + 36*f2*f5*f6*g2^2*g3^3 + 24*f1*f6^2*g2^2*g3^3 - 2*f6^2*g0*g1*g2^2*g3^3 - 28*f5*f6*g1^2*g2^2*g3^3 - 35*f5*f6*g0*g2^3*g3^3 + 22*f5^2*g1*g2^3*g3^3 - 32*f4*f6*g1*g2^3*g3^3 + 18*f3*f6*g2^4*g3^3 - 22*f6*g1*g2^5*g3^3 - 10*f4*f5^2*g0*g3^4 + 18*f3*f5*f6*g0*g3^4 - 3*f3*f5^2*g1*g3^4 + 2*f3*f4*f6*g1*g3^4 + 2*f2*f5*f6*g1*g3^4 + 2*f3*f4*f5*g2*g3^4 + 5*f2*f5^2*g2*g3^4 - 4*f3^2*f6*g2*g3^4 + 32*f1*f5*f6*g2*g3^4 - 2*f6^2*g0^2*g2*g3^4 - 14*f5*f6*g0*g1*g2*g3^4 - 7*f5^2*g1^2*g2*g3^4 + 2*f4*f6*g1^2*g2*g3^4 - 18*f5^2*g0*g2^2*g3^4 + 4*f4*f6*g0*g2^2*g3^4 - 16*f4*f5*g1*g2^2*g3^4 + 25*f3*f6*g1*g2^2*g3^4 + 13*f3*f5*g2^3*g3^4 + 16*f2*f6*g2^3*g3^4 - 12*f6*g1^2*g2^3*g3^4 - f6*g0*g2^4*g3^4 - 5*f5*g1*g2^4*g3^4 - f3^2*f5*g3^5 + 14*f1*f5^2*g3^5 + 2*f2*f3*f6*g3^5 - 2*f5^2*g0*g1*g3^5 + f4*f5*g1^2*g3^5 - 7*f4*f5*g0*g2*g3^5 - f3*f6*g0*g2*g3^5 + 2*f2*f6*g1*g2*g3^5 + 2*f3*f4*g2^2*g3^5 + 8*f2*f5*g2^2*g3^5 + 10*f1*f6*g2^2*g3^5 - 7*f5*g1^2*g2^2*g3^5 - 14*f5*g0*g2^3*g3^5 - 6*f4*g1*g2^3*g3^5 + 4*f3*g2^4*g3^5 - 4*g1*g2^5*g3^5 + 2*f3*f5*g0*g3^6 - f2*f6*g0*g3^6 + f3*f4*g1*g3^6 + f1*f6*g1*g3^6 - f3^2*g2*g3^6 + 9*f1*f5*g2*g3^6 + 3*f0*f6*g2*g3^6 + f6*g0^2*g2*g3^6 - 3*f5*g0*g1*g2*g3^6 + f4*g1^2*g2*g3^6 + f4*g0*g2^2*g3^6 + 3*f3*g1*g2^2*g3^6 + 3*f2*g2^3*g3^6 - 2*g1^2*g2^3*g3^6 - g0*g2^4*g3^6 - 2*f0*f5*g3^7)*k12*k23 + (12*f5^2*f6^2*g0*g2*g3 + 8*f5^3*f6*g1*g2*g3 - 16*f4*f5*f6^2*g1*g2*g3 - 4*f5*f6^2*g1*g2^3*g3 + 8*f5^3*f6*g0*g3^2 - 16*f4*f5*f6^2*g0*g3^2 + 16*f2*f5*f6^2*g2*g3^2 - 4*f5*f6^2*g1^2*g2*g3^2 + 20*f5*f6^2*g0*g2^2*g3^2 + 16*f5^2*f6*g1*g2^2*g3^2 - 16*f4*f6^2*g1*g2^2*g3^2 - 4*f6^2*g1*g2^4*g3^2 + 8*f1*f5*f6^2*g3^3 - 6*f5*f6^2*g0*g1*g3^3 + 7*f5^2*f6*g0*g2*g3^3 + 2*f5^3*g1*g2*g3^3 - 8*f4*f5*f6*g1*g2*g3^3 + 16*f2*f6^2*g2^2*g3^3 - 4*f6^2*g1^2*g2^2*g3^3 + 12*f6^2*g0*g2^3*g3^3 + 7*f5*f6*g1*g2^3*g3^3 + 2*f5^3*g0*g3^4 - 8*f4*f5*f6*g0*g3^4 - 2*f3*f6^2*g0*g3^4 + 8*f2*f5*f6*g2*g3^4 - 2*f6^2*g0*g1*g2*g3^4 - f5*f6*g1^2*g2*g3^4 + f5*f6*g0*g2^2*g3^4 + 4*f5^2*g1*g2^2*g3^4 - 8*f4*f6*g1*g2^2*g3^4 - f6*g1*g2^4*g3^4 + 8*f1*f5*f6*g3^5 + f5^2*g0*g2*g3^5 - f4*f5*g1*g2*g3^5 + 8*f2*f6*g2^2*g3^5 - f6*g1^2*g2^2*g3^5 + 3*f6*g0*g2^3*g3^5 + 2*f5*g1*g2^3*g3^5 - f4*f5*g0*g3^6 + f2*f5*g2*g3^6 - f1*f6*g2*g3^6 - f6*g0*g1*g2*g3^6 - f5*g0*g2^2*g3^6 - f4*g1*g2^2*g3^6 + 2*f1*f5*g3^7 + f2*g2^2*g3^7)*k22*k23 + (48*f4*f5^2*f6*g1 - 8*f3*f5*f6^2*g1 + 8*f5*f6^2*g1^2*g2 + 12*f5^2*f6*g1*g2^2 + 48*f3*f4*f5*f6*g3 - 8*f3^2*f6^2*g3 + 8*f5*f6^2*g0*g1*g3 + 34*f5^2*f6*g1^2*g3 + 32*f5^3*g1*g2*g3 + 64*f4*f5*f6*g1*g2*g3 + 12*f3*f5*f6*g2^2*g3 + 8*f6^2*g1^2*g2^2*g3 + 16*f5*f6*g1*g2^3*g3 - 8*f4*f5*f6*g0*g3^2 + 4*f3*f6^2*g0*g3^2 + 12*f4*f5^2*g1*g3^2 + 30*f3*f5*f6*g1*g3^2 + 12*f3*f5^2*g2*g3^2 + 16*f3*f4*f6*g2*g3^2 + 4*f6^2*g0*g1*g2*g3^2 + 50*f5*f6*g1^2*g2*g3^2 - 2*f5*f6*g0*g2^2*g3^2 + 66*f5^2*g1*g2^2*g3^2 + 16*f4*f6*g1*g2^2*g3^2 + 4*f3*f6*g2^3*g3^2 + 4*f6*g1*g2^4*g3^2 + 12*f3*f4*f5*g3^3 - 4*f3^2*f6*g3^3 - 2*f1*f5*f6*g3^3 + 3*f5*f6*g0*g1*g3^3 + 6*f5^2*g1^2*g3^3 + 3*f5^2*g0*g2*g3^3 + 16*f4*f5*g1*g2*g3^3 + 12*f3*f6*g1*g2*g3^3 + 16*f3*f5*g2^2*g3^3 + 16*f6*g1^2*g2^2*g3^3 + 42*f5*g1*g2^3*g3^3 - 2*f4*f5*g0*g3^4 + 5*f3*f5*g1*g3^4 + 4*f3*f4*g2*g3^4 - 2*f1*f6*g2*g3^4 + 3*f6*g0*g1*g2*g3^4 + 8*f5*g1^2*g2*g3^4 + 5*f5*g0*g2^2*g3^4 + 4*f4*g1*g2^2*g3^4 + 4*f3*g2^3*g3^4 + 8*g1*g2^4*g3^4 - 2*f1*f5*g3^5 - f6*g0^2*g3^5 + f5*g0*g1*g3^5 + 2*f3*g1*g2*g3^5 + 2*g1^2*g2^2*g3^5 + 2*g0*g2^3*g3^5 - f3*g0*g3^6 - 3*f1*g2*g3^6 - f0*g3^7)*k11*k24 + (12*f5^3*f6*g1 + 16*f4*f5*f6^2*g1 + 80*f4*f5^2*f6*g2 - 16*f3*f5*f6^2*g2 + 12*f5*f6^2*g1*g2^2 + 20*f5^2*f6*g2^3 + 12*f3*f5^2*f6*g3 + 16*f3*f4*f6^2*g3 + 12*f5*f6^2*g1^2*g3 + 8*f5*f6^2*g0*g2*g3 + 90*f5^2*f6*g1*g2*g3 + 16*f4*f6^2*g1*g2*g3 + 20*f5^3*g2^2*g3 + 112*f4*f5*f6*g2^2*g3 - 12*f3*f6^2*g2^2*g3 + 12*f6^2*g1*g2^3*g3 + 28*f5*f6*g2^4*g3 - 2*f5^2*f6*g0*g3^2 + 3*f5^3*g1*g3^2 - 4*f4*f5*f6*g1*g3^2 + 12*f3*f6^2*g1*g3^2 + 20*f4*f5^2*g2*g3^2 + 12*f3*f5*f6*g2*g3^2 + 12*f6^2*g1^2*g2*g3^2 + 8*f6^2*g0*g2^2*g3^2 + 112*f5*f6*g1*g2^2*g3^2 + 48*f5^2*g2^3*g3^2 + 32*f4*f6*g2^3*g3^2 + 8*f6*g2^5*g3^2 + 3*f3*f5^2*g3^3 - 4*f3*f4*f6*g3^3 - 4*f6^2*g0*g1*g3^3 - f5*f6*g1^2*g3^3 + 4*f5*f6*g0*g2*g3^3 + 20*f5^2*g1*g2*g3^3 - 4*f4*f6*g1*g2*g3^3 + 28*f4*f5*g2^2*g3^3 - 2*f3*f6*g2^2*g3^3 + 34*f6*g1*g2^3*g3^3 + 36*f5*g2^4*g3^3 - 3*f5^2*g0*g3^4 + 4*f4*f6*g0*g3^4 - 2*f4*f5*g1*g3^4 - f3*f6*g1*g3^4 + f3*f5*g2*g3^4 - f6*g1^2*g2*g3^4 + 7*f6*g0*g2^2*g3^4 + 23*f5*g1*g2^2*g3^4 + 8*f4*g2^3*g3^4 + 8*g2^5*g3^4 - 2*f3*f4*g3^5 - 3*f1*f6*g3^5 - f5*g1^2*g3^5 - 2*f5*g0*g2*g3^5 - 2*f4*g1*g2*g3^5 - 2*f3*g2^2*g3^5 + 6*g1*g2^3*g3^5 + f4*g0*g3^6 - f3*g1*g3^6 - g1^2*g2*g3^6 - f1*g3^7)*k12*k24 + (20*f5^3*f6*g2 + 32*f4*f5*f6^2*g2 + 8*f5*f6^2*g2^3 + 16*f5*f6^2*g1*g2*g3 + 56*f5^2*f6*g2^2*g3 + 32*f4*f6^2*g2^2*g3 + 8*f6^2*g2^4*g3 - 4*f5^2*f6*g1*g3^2 + 5*f5^3*g2*g3^2 + 16*f4*f5*f6*g2*g3^2 + 16*f6^2*g1*g2^2*g3^2 + 54*f5*f6*g2^3*g3^2 - 4*f3*f5*f6*g3^3 + 14*f5^2*g2^2*g3^3 + 16*f4*f6*g2^2*g3^3 + 18*f6*g2^4*g3^3 - f5*f6*g0*g3^4 - f5^2*g1*g3^4 + 2*f4*f5*g2*g3^4 - 4*f3*f6*g2*g3^4 + 4*f6*g1*g2^2*g3^4 + 13*f5*g2^3*g3^4 - f3*f5*g3^5 - f6*g0*g2*g3^5 - f5*g1*g2*g3^5 + 2*f4*g2^2*g3^5 + 4*g2^4*g3^5 + f5*g0*g3^6 - f3*g2*g3^6)*k22*k24 + (48*f4*f5^3*f6*g1 - 8*f3*f5^2*f6^2*g1 + 8*f5^2*f6^2*g1^2*g2 + 12*f5^3*f6*g1*g2^2 + 128*f3*f4*f5^2*f6*g3 - 24*f3^2*f5*f6^2*g3 + 8*f5^2*f6^2*g0*g1*g3 + 18*f5^3*f6*g1^2*g3 + 8*f4*f5*f6^2*g1^2*g3 - 40*f4*f5^2*f6*g1*g2*g3 + 36*f3*f5*f6^2*g1*g2*g3 + 32*f3*f5^2*f6*g2^2*g3 - 4*f5*f6^2*g1^2*g2^2*g3 - 10*f5^2*f6*g1*g2^3*g3 - 48*f4*f5^2*f6*g0*g3^2 + 32*f3*f5*f6^2*g0*g3^2 + 12*f4*f5^3*g1*g3^2 + 102*f3*f5^2*f6*g1*g3^2 + 8*f3*f4*f6^2*g1*g3^2 + 20*f3*f5^3*g2*g3^2 + 32*f3*f4*f5*f6*g2*g3^2 + 20*f2*f5^2*f6*g2*g3^2 + 16*f3^2*f6^2*g2*g3^2 + 4*f1*f5*f6^2*g2*g3^2 + 16*f5*f6^2*g0*g1*g2*g3^2 + 2*f5^2*f6*g1^2*g2*g3^2 + 8*f4*f6^2*g1^2*g2*g3^2 - 2*f5^2*f6*g0*g2^2*g3^2 - 8*f5^3*g1*g2^2*g3^2 - 56*f4*f5*f6*g1*g2^2*g3^2 + 12*f3*f6^2*g1*g2^2*g3^2 + 8*f3*f5*f6*g2^3*g3^2 - 12*f6^2*g1^2*g2^3*g3^2 - 14*f5*f6*g1*g2^4*g3^2 + 32*f3*f4*f5^2*g3^3 + 6*f3^2*f5*f6*g3^3 + 10*f1*f5^2*f6*g3^3 + 8*f0*f5*f6^2*g3^3 + 2*f5*f6^2*g0^2*g3^3 + 10*f5^2*f6*g0*g1*g3^3 - 8*f5^3*g1^2*g3^3 + 4*f4*f5*f6*g1^2*g3^3 - 24*f4*f5*f6*g0*g2*g3^3 + 16*f3*f6^2*g0*g2*g3^3 - 10*f4*f5^2*g1*g2*g3^3 + 77*f3*f5*f6*g1*g2*g3^3 + 42*f3*f5^2*g2^2*g3^3 - 16*f3*f4*f6*g2^2*g3^3 + 10*f2*f5*f6*g2^2*g3^3 + 4*f1*f6^2*g2^2*g3^3 + 8*f6^2*g0*g1*g2^2*g3^3 - 14*f5*f6*g1^2*g2^2*g3^3 - f5*f6*g0*g2^3*g3^3 - 14*f5^2*g1*g2^3*g3^3 - 4*f3*f6*g2^4*g3^3 - 12*f4*f5^2*g0*g3^4 + 22*f3*f5*f6*g0*g3^4 + 26*f3*f5^2*g1*g3^4 + 4*f3*f4*f6*g1*g3^4 + 8*f3*f4*f5*g2*g3^4 + 5*f2*f5^2*g2*g3^4 + 14*f3^2*f6*g2*g3^4 + 7*f1*f5*f6*g2*g3^4 + 2*f6^2*g0^2*g2*g3^4 + 18*f5*f6*g0*g1*g2*g3^4 - 16*f5^2*g1^2*g2*g3^4 + 4*f4*f6*g1^2*g2*g3^4 - 2*f5^2*g0*g2^2*g3^4 + 8*f4*f6*g0*g2^2*g3^4 - 14*f4*f5*g1*g2^2*g3^4 + 3*f3*f6*g1*g2^2*g3^4 + 12*f3*f5*g2^3*g3^4 - 2*f2*f6*g2^3*g3^4 - 6*f6*g1^2*g2^3*g3^4 + f6*g0*g2^4*g3^4 - 4*f5*g1*g2^4*g3^4 + 5*f3^2*f5*g3^5 + 2*f2*f4*f5*g3^5 + f1*f5^2*g3^5 + 6*f0*f5*f6*g3^5 + f5^2*g0*g1*g3^5 + f4*f5*g1^2*g3^5 - 6*f4*f5*g0*g2*g3^5 + 8*f3*f6*g0*g2*g3^5 + 21*f3*f5*g1*g2*g3^5 - 4*f3*f4*g2^2*g3^5 + 3*f2*f5*g2^2*g3^5 + f1*f6*g2^2*g3^5 + 8*f6*g0*g1*g2^2*g3^5 - 7*f5*g1^2*g2^2*g3^5 - 2*f5*g0*g2^3*g3^5 - 2*f3*g2^4*g3^5 + 2*g1*g2^5*g3^5 + f3*f5*g0*g3^6 + 3*f3^2*g2*g3^6 - f2*f4*g2*g3^6 + 2*f1*f5*g2*g3^6 - 2*f0*f6*g2*g3^6 - f6*g0^2*g2*g3^6 + 3*f5*g0*g1*g2*g3^6 + 2*f4*g0*g2^2*g3^6 + 2*f3*g1*g2^2*g3^6 - f2*g2^3*g3^6 - f1*f4*g3^7 + 2*f0*f5*g3^7 + f3*g0*g2*g3^7 + f1*g2^2*g3^7 + g0*g1*g2^2*g3^7)*k11*k33 + (12*f5^4*f6*g1 + 16*f4*f5^2*f6^2*g1 + 80*f4*f5^3*f6*g2 - 16*f3*f5^2*f6^2*g2 + 12*f5^2*f6^2*g1*g2^2 + 20*f5^3*f6*g2^3 + 32*f3*f5^3*f6*g3 + 48*f3*f4*f5*f6^2*g3 + 20*f5^2*f6^2*g1^2*g3 + 4*f5^2*f6^2*g0*g2*g3 + 26*f5^3*f6*g1*g2*g3 - 8*f4*f5*f6^2*g1*g2*g3 + 72*f4*f5^2*f6*g2^2*g3 + 20*f3*f5*f6^2*g2^2*g3 - 6*f5*f6^2*g1*g2^3*g3 + 18*f5^2*f6*g2^4*g3 - 22*f5^3*f6*g0*g3^2 + 23*f5^4*g1*g3^2 - 44*f4*f5^2*f6*g1*g3^2 + 84*f3*f5*f6^2*g1*g3^2 + 20*f4*f5^3*g2*g3^2 + 64*f3*f5^2*f6*g2*g3^2 - 8*f3*f4*f6^2*g2*g3^2 + 16*f2*f5*f6^2*g2*g3^2 + 12*f5*f6^2*g1^2*g2*g3^2 + 16*f5*f6^2*g0*g2^2*g3^2 - 6*f5^2*f6*g1*g2^2*g3^2 + 8*f4*f6^2*g1*g2^2*g3^2 + 20*f5^3*g2^3*g3^2 - 24*f4*f5*f6*g2^3*g3^2 + 22*f3*f6^2*g2^3*g3^2 - 10*f6^2*g1*g2^4*g3^2 - 6*f5*f6*g2^5*g3^2 + 8*f3*f5^3*g3^3 + 12*f3*f4*f5*f6*g3^3 + 20*f2*f5^2*f6*g3^3 + 16*f3^2*f6^2*g3^3 + 24*f1*f5*f6^2*g3^3 + 2*f5*f6^2*g0*g1*g3^3 - 22*f5^2*f6*g1^2*g3^3 + 5*f5^2*f6*g0*g2*g3^3 + 32*f5^3*g1*g2*g3^3 - 30*f4*f5*f6*g1*g2*g3^3 + 16*f3*f6^2*g1*g2*g3^3 + 18*f4*f5^2*g2^2*g3^3 + 66*f3*f5*f6*g2^2*g3^3 - 4*f6^2*g1^2*g2^2*g3^3 + 12*f6^2*g0*g2^3*g3^3 - 22*f5*f6*g1*g2^3*g3^3 + 28*f5^2*g2^4*g3^3 - 16*f4*f6*g2^4*g3^3 - 4*f6*g2^6*g3^3 - 11*f5^3*g0*g3^4 + 4*f3*f6^2*g0*g3^4 - 12*f4*f5^2*g1*g3^4 + 31*f3*f5*f6*g1*g3^4 + 22*f3*f5^2*g2*g3^4 + 2*f3*f4*f6*g2*g3^4 + 18*f2*f5*f6*g2*g3^4 + 2*f6^2*g0*g1*g2*g3^4 - 15*f5*f6*g1^2*g2*g3^4 + 31*f5*f6*g0*g2^2*g3^4 + 14*f4*f6*g1*g2^2*g3^4 - 6*f4*f5*g2^3*g3^4 + 23*f3*f6*g2^3*g3^4 - 4*f6*g1*g2^4*g3^4 + 8*f5*g2^5*g3^4 + 7*f2*f5^2*g3^5 + 4*f3^2*f6*g3^5 + 9*f1*f5*f6*g3^5 - 2*f5*f6*g0*g1*g3^5 - 3*f5^2*g1^2*g3^5 - 6*f5^2*g0*g2*g3^5 - 7*f4*f5*g1*g2*g3^5 + 6*f3*f6*g1*g2*g3^5 + 20*f3*f5*g2^2*g3^5 - 2*f2*f6*g2^2*g3^5 + 12*f6*g0*g2^3*g3^5 - 10*f5*g1*g2^3*g3^5 - 4*f4*g2^4*g3^5 - 2*f4*f5*g0*g3^6 - f3*f6*g0*g3^6 + 2*f3*f5*g1*g3^6 + f3*f4*g2*g3^6 + 4*f2*f5*g2*g3^6 + 2*f1*f6*g2*g3^6 - 3*f5*g1^2*g2*g3^6 + 3*f5*g0*g2^2*g3^6 + 3*f4*g1*g2^2*g3^6 + 6*f3*g2^3*g3^6 - g1*g2^4*g3^6 - f3^2*g3^7 - f2*g2^2*g3^7 + 2*g0*g2^3*g3^7)*k12*k33 + (80*f4*f5^3*f6*g3 - 16*f3*f5^2*f6^2*g3 + 8*f5^2*f6^2*g1*g2*g3 + 20*f5^3*f6*g2^2*g3 + 8*f5^2*f6^2*g0*g3^2 + 24*f5^3*f6*g1*g3^2 + 24*f4*f5*f6^2*g1*g3^2 + 24*f3*f5*f6^2*g2*g3^2 + 8*f5*f6^2*g1*g2^2*g3^2 + 20*f4*f5^3*g3^3 + 16*f3*f5^2*f6*g3^3 + 8*f3*f4*f6^2*g3^3 + 16*f5*f6^2*g0*g2*g3^3 - 2*f5^2*f6*g1*g2*g3^3 + 8*f4*f6^2*g1*g2*g3^3 + 20*f5^3*g2^2*g3^3 - 28*f4*f5*f6*g2^2*g3^3 + 8*f3*f6^2*g2^2*g3^3 - 7*f5*f6*g2^4*g3^3 + 20*f5^2*f6*g0*g3^4 + f5^3*g1*g3^4 + 12*f4*f5*f6*g1*g3^4 + 22*f3*f5*f6*g2*g3^4 - 10*f5*f6*g1*g2^2*g3^4 + 10*f5^2*g2^3*g3^4 + 4*f4*f6*g2^3*g3^4 + f6*g2^5*g3^4 + 10*f3*f5^2*g3^5 + 4*f3*f4*f6*g3^5 + 16*f5*f6*g0*g2*g3^5 - 3*f5^2*g1*g2*g3^5 + 4*f4*f6*g1*g2*g3^5 - 7*f4*f5*g2^2*g3^5 - 2*f5*g2^4*g3^5 + 3*f5^2*g0*g3^6 - f4*f6*g0*g3^6 + 7*f3*f5*g2*g3^6 - 3*f5*g1*g2^2*g3^6 + f4*g2^3*g3^6 + 2*f5*g0*g2*g3^7 + f4*g1*g2*g3^7 - f3*g2^2*g3^7)*k13*k33 + (20*f5^4*f6*g2 + 32*f4*f5^2*f6^2*g2 + 8*f5^2*f6^2*g2^3 + 28*f5^2*f6^2*g1*g2*g3 + 28*f5^3*f6*g2^2*g3 + 16*f4*f5*f6^2*g2^2*g3 + 4*f5*f6^2*g2^4*g3 + 12*f5^2*f6^2*g0*g3^2 + 4*f5^3*f6*g1*g3^2 - 16*f4*f5*f6^2*g1*g3^2 + 5*f5^4*g2*g3^2 + 16*f4*f5^2*f6*g2*g3^2 + 24*f3*f5*f6^2*g2*g3^2 + 32*f5*f6^2*g1*g2^2*g3^2 + 18*f5^2*f6*g2^3*g3^2 - 16*f4*f6^2*g2^3*g3^2 - 4*f6^2*g2^5*g3^2 - 4*f3*f5^2*f6*g3^3 + 16*f2*f5*f6^2*g3^3 - 6*f5*f6^2*g1^2*g3^3 + 18*f5*f6^2*g0*g2*g3^3 + 11*f5^2*f6*g1*g2*g3^3 + 7*f5^3*g2^2*g3^3 + 8*f4*f5*f6*g2^2*g3^3 + 24*f3*f6^2*g2^2*g3^3 + 8*f6^2*g1*g2^3*g3^3 + 9*f5*f6*g2^4*g3^3 - 2*f5^2*f6*g0*g3^4 + f5^3*g1*g3^4 - 8*f4*f5*f6*g1*g3^4 - 2*f3*f6^2*g1*g3^4 + 2*f4*f5^2*g2*g3^4 + 14*f3*f5*f6*g2*g3^4 - 2*f6^2*g1^2*g2*g3^4 + 2*f6^2*g0*g2^2*g3^4 + 8*f5*f6*g1*g2^2*g3^4 + 4*f5^2*g2^3*g3^4 - 8*f4*f6*g2^3*g3^4 - f6*g2^5*g3^4 - f3*f5^2*g3^5 + 10*f2*f5*f6*g3^5 - f5*f6*g1^2*g3^5 + 5*f5*f6*g0*g2*g3^5 + f5^2*g1*g2*g3^5 + f4*f5*g2^2*g3^5 + 14*f3*f6*g2^2*g3^5 + 2*f6*g1*g2^3*g3^5 + 2*f5*g2^4*g3^5 - 2*f5^2*g0*g3^6 - f4*f5*g1*g3^6 + 2*f3*f5*g2*g3^6 - f2*f6*g2*g3^6 - f6*g1^2*g2*g3^6 - f4*g2^3*g3^6 + 2*f2*f5*g3^7 + 2*f3*g2^2*g3^7)*k22*k33 + (20*f5^4*f6*g3 + 32*f4*f5^2*f6^2*g3 + 12*f5^2*f6^2*g2^2*g3 + 32*f5^2*f6^2*g1*g3^2 + 8*f5*f6^2*g2^3*g3^2 + 5*f5^4*g3^3 + 16*f4*f5^2*f6*g3^3 + 28*f3*f5*f6^2*g3^3 + 12*f5*f6^2*g1*g2*g3^3 - 9*f5^2*f6*g2^2*g3^3 + 16*f4*f6^2*g2^2*g3^3 + 8*f6^2*g2^4*g3^3 + 4*f5*f6^2*g0*g3^4 + 10*f5^2*f6*g1*g3^4 - 2*f3*f6^2*g2*g3^4 - 4*f6^2*g1*g2^2*g3^4 - 6*f5*f6*g2^3*g3^4 + 2*f4*f5^2*g3^5 + 18*f3*f5*f6*g3^5 + 6*f5*f6*g1*g2*g3^5 - 3*f5^2*g2^2*g3^5 + 8*f4*f6*g2^2*g3^5 + 2*f6*g2^4*g3^5 + f5*f6*g0*g3^6 - f3*f6*g2*g3^6 - 2*f6*g1*g2^2*g3^6 - 2*f5*g2^3*g3^6 + 3*f3*f5*g3^7 + f5*g1*g2*g3^7 + f4*g2^2*g3^7)*k23*k33 + (-10*f5^3*f6*g3^3 + 16*f4*f5*f6^2*g3^3 + 14*f5*f6^2*g2^2*g3^3 - 10*f5^2*f6*g2*g3^4 - 2*f6^2*g2^3*g3^4 - 3*f5^3*g3^5 + 10*f4*f5*f6*g3^5 + 6*f5*f6*g2^2*g3^5 - 3*f5^2*g2*g3^6 - f4*f6*g2*g3^6 - f6*g2^3*g3^6 + 2*f4*f5*g3^7 + f5*g2^2*g3^7)*k33^2 + (8*f5*f6^2*g1^2*g3 + 32*f5^3*g1*g3^2 + 12*f3*f6^2*g1*g3^2 + 4*f6^2*g1^2*g2*g3^2 + 12*f3*f5^2*g3^3 - 8*f3*f4*f6*g3^3 + 4*f1*f6^2*g3^3 + 4*f5*f6*g1^2*g3^3 + 45*f5^2*g1*g2*g3^3 + 8*f4*f6*g1*g2*g3^3 - 2*f3*f6*g2^2*g3^3 + 2*f6*g1*g2^3*g3^3 + 3*f5^2*g0*g3^4 + 4*f4*f6*g0*g3^4 - f3*f6*g1*g3^4 + 11*f3*f5*g2*g3^4 - 2*f2*f6*g2*g3^4 + 4*f6*g1^2*g2*g3^4 + 21*f5*g1*g2^2*g3^4 - 2*f3*f4*g3^5 + 2*f2*f5*g3^5 + f1*f6*g3^5 + 2*f5*g1^2*g3^5 - 2*f5*g0*g2*g3^5 + 2*f4*g1*g2*g3^5 + f3*g2^2*g3^5 + 4*g1*g2^3*g3^5 - 2*f2*g2*g3^6 + g1^2*g2*g3^6 - g0*g2^2*g3^6)*k11*k34 + (80*f4*f5^2*f6*g3 - 16*f3*f5*f6^2*g3 + 32*f5*f6^2*g1*g2*g3 + 20*f5^2*f6*g2^2*g3 + 12*f5*f6^2*g0*g3^2 + 68*f5^2*f6*g1*g3^2 + 40*f5^3*g2*g3^2 + 40*f4*f5*f6*g2*g3^2 + 12*f3*f6^2*g2*g3^2 + 32*f6^2*g1*g2^2*g3^2 + 10*f5*f6*g2^3*g3^2 + 20*f4*f5^2*g3^3 - 4*f6^2*g1^2*g3^3 + 63*f5*f6*g1*g2*g3^3 + 73*f5^2*g2^2*g3^3 - 8*f4*f6*g2^2*g3^3 - 2*f6*g2^4*g3^3 + 9*f5*f6*g0*g3^4 + 12*f5^2*g1*g3^4 + 4*f4*f6*g1*g3^4 + 10*f4*f5*g2*g3^4 + 10*f3*f6*g2*g3^4 + 20*f6*g1*g2^2*g3^4 + 37*f5*g2^3*g3^4 - 2*f3*f5*g3^5 - 2*f2*f6*g3^5 - f6*g0*g2*g3^5 + 7*f5*g1*g2*g3^5 - 2*f4*g2^2*g3^5 + 4*g2^4*g3^5 - f5*g0*g3^6 + f4*g1*g3^6 - f3*g2*g3^6 - f2*g3^7 + g0*g2*g3^7)*k12*k34 + (28*f5*f6^2*g1*g3^2 + 20*f5^3*g3^3 - 8*f4*f5*f6*g3^3 + 12*f3*f6^2*g3^3 + 4*f6^2*g1*g2*g3^3 - 2*f5*f6*g2^2*g3^3 + 2*f6^2*g0*g3^4 + 11*f5*f6*g1*g3^4 + 25*f5^2*g2*g3^4 + 4*f4*f6*g2*g3^4 + f6*g2^3*g3^4 + 3*f3*f6*g3^5 + 3*f6*g1*g2*g3^5 + 4*f5*g2^2*g3^5 - f6*g0*g3^6 - 2*g2^3*g3^6 + g1*g2*g3^7)*k13*k34 + (20*f5^3*f6*g3 + 32*f4*f5*f6^2*g3 + 24*f5*f6^2*g2^2*g3 + 20*f5*f6^2*g1*g3^2 + 56*f5^2*f6*g2*g3^2 + 16*f6^2*g2^3*g3^2 + 5*f5^3*g3^3 + 16*f4*f5*f6*g3^3 + 4*f3*f6^2*g3^3 + 4*f6^2*g1*g2*g3^3 + 54*f5*f6*g2^2*g3^3 - 2*f6^2*g0*g3^4 + 9*f5*f6*g1*g3^4 + 14*f5^2*g2*g3^4 + 16*f6*g2^3*g3^4 + 2*f4*f5*g3^5 + f6*g1*g2*g3^5 + 12*f5*g2^2*g3^5 - f6*g0*g3^6 + 2*f5*g1*g3^6 + 3*g2^3*g3^6)*k22*k34 + (28*f5*f6^2*g2*g3^2 + 16*f5^2*f6*g3^3 + 20*f6^2*g2^2*g3^3 - 2*f6^2*g1*g3^4 + 25*f5*f6*g2*g3^4 + 5*f5^2*g3^5 + 9*f6*g2^2*g3^5 - f6*g1*g3^6 + 5*f5*g2*g3^6 + g2^2*g3^7)*k23*k34 + (20*f5*f6^2*g3^3 - 2*f6^2*g2*g3^4 + 13*f5*f6*g3^5 - 2*f6*g2*g3^6 + 3*f5*g3^7)*k33*k34 + (-2*f5*g1*g3^4 - g1*g2*g3^5 - g0*g3^6)*k11*k44 + (4*f6^2*g1*g3^2 - 8*f4*f6*g3^3 - 2*f6*g2^2*g3^3 - 3*f6*g1*g3^4 - 2*f5*g2*g3^4 - 2*f4*g3^5 - 2*g2^2*g3^5 - g1*g3^6)*k12*k44 - 3*g2*g3^6*k13*k44 + (-2*f5*f6*g3^3 - 2*f6*g2*g3^4 - f5*g3^5)*k22*k44 + (4*f6^2*g3^3 + f6*g3^5)*k23*k44 + k34*(f3*g3^6*v1 + 8*f5*f6^2*g3^2*v3 - 4*f6^2*g2*g3^3*v3 + 6*f5*f6*g3^4*v3 - f6*g2*g3^5*v3 + f5*g3^6*v3 + 8*f6^2*g3^3*v4 + 4*f6*g3^5*v4 + g3^7*v4) + g3^6*v4*v5 + k24*(2*f5*f6*g0*g3^3*v1 + 2*f6*g0*g2*g3^4*v1 + f5*g0*g3^5*v1 + g0*g2*g3^6*v1 - 4*f6^2*g0*g3^3*v2 + 4*f5*f6*g1*g3^3*v2 + 2*f3*f6*g3^4*v2 + 4*f6*g1*g2*g3^4*v2 - f6*g0*g3^5*v2 + f5*g1*g3^5*v2 + g1*g2*g3^6*v2 + 8*f5*f6^2*g2*g3*v3 + 8*f6^2*g2^2*g3^2*v3 - 4*f6^2*g1*g3^3*v3 + 6*f5*f6*g2*g3^3*v3 + 6*f6*g2^2*g3^4*v3 - f6*g1*g3^5*v3 + f5*g2*g3^5*v3 + g2^2*g3^6*v3 - 4*f5*f6*g3^3*v4 - 2*f6*g2*g3^4*v4 - f5*g3^5*v4 - 2*f6*g3^4*v5) + k33*(-20*f5^3*f6*g3^2*v3 + 32*f4*f5*f6^2*g3^2*v3 - 4*f5*f6^2*g2^2*g3^2*v3 - 20*f5^2*f6*g2*g3^3*v3 - 4*f6^2*g2^3*g3^3*v3 - 5*f5^3*g3^4*v3 + 16*f4*f5*f6*g3^4*v3 - 5*f5*f6*g2^2*g3^4*v3 - 5*f5^2*g2*g3^5*v3 - f6*g2^3*g3^5*v3 + 2*f4*f5*g3^6*v3 - f5*g2^2*g3^6*v3 + 8*f6^2*g2^2*g3^3*v4 + 4*f6*g2^2*g3^5*v4 + g2^2*g3^7*v4 + 24*f5*f6^2*g3^2*v5 + 12*f5*f6*g3^4*v5 + 2*f5*g3^6*v5) + k14*(-4*f6^2*g0*g1*g3^2*v1 + 8*f4*f6*g0*g3^3*v1 + 2*f6*g0*g2^2*g3^3*v1 - 2*f1*f6*g3^4*v1 + f6*g0*g1*g3^4*v1 + 2*f5*g0*g2*g3^4*v1 + 2*f4*g0*g3^5*v1 + 2*g0*g2^2*g3^5*v1 + g0*g1*g3^6*v1 - 4*f6^2*g1^2*g3^2*v2 + 8*f4*f6*g1*g3^3*v2 + 2*f6*g1*g2^2*g3^3*v2 - 4*f2*f6*g3^4*v2 + f6*g1^2*g3^4*v2 - 2*f6*g0*g2*g3^4*v2 + 2*f5*g1*g2*g3^4*v2 + 2*f5*g0*g3^5*v2 + 2*f4*g1*g3^5*v2 + 2*g1*g2^2*g3^5*v2 - f2*g3^6*v2 + g1^2*g3^6*v2 + g0*g2*g3^6*v2 - 4*f6^2*g1*g2*g3^2*v3 + 4*f6^2*g0*g3^3*v3 + 8*f4*f6*g2*g3^3*v3 + 2*f6*g2^3*g3^3*v3 - 6*f3*f6*g3^4*v3 - f6*g1*g2*g3^4*v3 + 2*f5*g2^2*g3^4*v3 - f6*g0*g3^5*v3 + 2*f5*g1*g3^5*v3 + 2*f4*g2*g3^5*v3 + 2*g2^3*g3^5*v3 - f3*g3^6*v3 + g1*g2*g3^6*v3 + 8*f6^2*g1*g3^2*v4 - 16*f4*f6*g3^3*v4 - 4*f6*g2^2*g3^3*v4 - 4*f6*g1*g3^4*v4 - 4*f4*g3^5*v4 - g2^2*g3^5*v4 - g1*g3^6*v4 - 4*f5*g3^4*v5 - 2*g2*g3^5*v5 - g3^4*v6) + k23*(-20*f5^3*f6*g0*g3*v1 - 32*f4*f5*f6^2*g0*g3*v1 - 8*f5*f6^2*g0*g2^2*g3*v1 + 16*f1*f5*f6^2*g3^2*v1 - 8*f5*f6^2*g0*g1*g3^2*v1 - 38*f5^2*f6*g0*g2*g3^2*v1 - 5*f5^3*g0*g3^3*v1 - 16*f4*f5*f6*g0*g3^3*v1 - 18*f5*f6*g0*g2^2*g3^3*v1 + 8*f1*f5*f6*g3^4*v1 - 6*f5*f6*g0*g1*g3^4*v1 - 9*f5^2*g0*g2*g3^4*v1 + 2*f6*g0*g2^3*g3^4*v1 - 2*f4*f5*g0*g3^5*v1 + f3*f6*g0*g3^5*v1 - 3*f5*g0*g2^2*g3^5*v1 + f1*f5*g3^6*v1 - f5*g0*g1*g3^6*v1 + g0*g2^3*g3^6*v1 - 20*f5^3*f6*g1*g3*v2 - 32*f4*f5*f6^2*g1*g3*v2 - 8*f5*f6^2*g1*g2^2*g3*v2 + 32*f2*f5*f6^2*g3^2*v2 - 8*f5*f6^2*g1^2*g3^2*v2 + 4*f5*f6^2*g0*g2*g3^2*v2 - 38*f5^2*f6*g1*g2*g3^2*v2 - 18*f5^2*f6*g0*g3^3*v2 - 5*f5^3*g1*g3^3*v2 - 16*f4*f5*f6*g1*g3^3*v2 - 4*f6^2*g0*g2^2*g3^3*v2 - 18*f5*f6*g1*g2^2*g3^3*v2 + 16*f2*f5*f6*g3^4*v2 - 6*f5*f6*g1^2*g3^4*v2 - 9*f5*f6*g0*g2*g3^4*v2 - 9*f5^2*g1*g2*g3^4*v2 + 2*f6*g1*g2^3*g3^4*v2 - 4*f5^2*g0*g3^5*v2 - 2*f4*f5*g1*g3^5*v2 + f3*f6*g1*g3^5*v2 - f6*g0*g2^2*g3^5*v2 - 3*f5*g1*g2^2*g3^5*v2 + 2*f2*f5*g3^6*v2 - f5*g1^2*g3^6*v2 - 2*f5*g0*g2*g3^6*v2 + g1*g2^3*g3^6*v2 - 40*f5^3*f6*g2*g3*v3 - 16*f5*f6^2*g2^3*g3*v3 + 48*f3*f5*f6^2*g3^2*v3 - 8*f5*f6^2*g1*g2*g3^2*v3 - 76*f5^2*f6*g2^2*g3^2*v3 + 32*f4*f6^2*g2^2*g3^2*v3 - 8*f6^2*g2^4*g3^2*v3 + 8*f5*f6^2*g0*g3^3*v3 - 16*f5^2*f6*g1*g3^3*v3 - 10*f5^3*g2*g3^3*v3 - 4*f3*f6^2*g2*g3^3*v3 - 8*f6^2*g1*g2^2*g3^3*v3 - 44*f5*f6*g2^3*g3^3*v3 + 26*f3*f5*f6*g3^4*v3 - 10*f5*f6*g1*g2*g3^4*v3 - 19*f5^2*g2^2*g3^4*v3 + 16*f4*f6*g2^2*g3^4*v3 - 6*f6*g2^4*g3^4*v3 + 2*f5*f6*g0*g3^5*v3 - 4*f5^2*g1*g3^5*v3 - 2*f6*g1*g2^2*g3^5*v3 - 10*f5*g2^3*g3^5*v3 + 3*f3*f5*g3^6*v3 - 2*f5*g1*g2*g3^6*v3 + 2*f4*g2^2*g3^6*v3 - g2^4*g3^6*v3 + 40*f5^3*f6*g3*v4 + 64*f4*f5*f6^2*g3*v4 + 24*f5*f6^2*g2^2*g3*v4 + 40*f5*f6^2*g1*g3^2*v4 + 40*f5^2*f6*g2*g3^2*v4 + 8*f6^2*g2^3*g3^2*v4 + 10*f5^3*g3^3*v4 + 32*f4*f5*f6*g3^3*v4 + 8*f3*f6^2*g3^3*v4 + 8*f6^2*g1*g2*g3^3*v4 + 18*f5*f6*g2^2*g3^3*v4 + 20*f5*f6*g1*g3^4*v4 + 10*f5^2*g2*g3^4*v4 + 2*f6*g2^3*g3^4*v4 + 4*f4*f5*g3^5*v4 + 2*f3*f6*g3^5*v4 + 4*f6*g1*g2*g3^5*v4 + 3*f5*g2^2*g3^5*v4 + 3*f5*g1*g3^6*v4 + g1*g2*g3^7*v4 + 24*f5*f6^2*g2*g3*v5 + 36*f5^2*f6*g3^2*v5 + 24*f6^2*g2^2*g3^2*v5 + 30*f5*f6*g2*g3^3*v5 + 9*f5^2*g3^4*v5 + 10*f6*g2^2*g3^4*v5 + 6*f5*g2*g3^5*v5 + g2^2*g3^6*v5 + 4*f5*f6*g3^2*v6 + f5*g3^4*v6) + k11*(-48*f4*f5^2*f6*g0*g1*v1 + 8*f3*f5*f6^2*g0*g1*v1 - 8*f5*f6^2*g0*g1^2*g2*v1 - 12*f5^2*f6*g0*g1*g2^2*v1 - 48*f3*f4*f5*f6*g0*g3*v1 + 8*f3^2*f6^2*g0*g3*v1 + 12*f1*f5^2*f6*g1*g3*v1 + 16*f0*f5*f6^2*g1*g3*v1 - 4*f5*f6^2*g0^2*g1*g3*v1 - 18*f5^2*f6*g0*g1^2*g3*v1 - 12*f5^3*g0*g1*g2*g3*v1 - 64*f4*f5*f6*g0*g1*g2*g3*v1 - 12*f3*f5*f6*g0*g2^2*g3*v1 - 8*f6^2*g0*g1^2*g2^2*g3*v1 - 16*f5*f6*g0*g1*g2^3*g3*v1 + 12*f1*f3*f5*f6*g3^2*v1 + 16*f0*f3*f6^2*g3^2*v1 + 8*f4*f5*f6*g0^2*g3^2*v1 - 12*f4*f5^2*g0*g1*g3^2*v1 - 14*f3*f5*f6*g0*g1*g3^2*v1 - 12*f3*f5^2*g0*g2*g3^2*v1 - 16*f3*f4*f6*g0*g2*g3^2*v1 + 16*f1*f5*f6*g1*g2*g3^2*v1 + 16*f0*f6^2*g1*g2*g3^2*v1 - 4*f6^2*g0^2*g1*g2*g3^2*v1 - 28*f5*f6*g0*g1^2*g2*g3^2*v1 + 2*f5*f6*g0^2*g2^2*g3^2*v1 - 28*f5^2*g0*g1*g2^2*g3^2*v1 - 16*f4*f6*g0*g1*g2^2*g3^2*v1 - 4*f3*f6*g0*g2^3*g3^2*v1 - 4*f6*g0*g1*g2^4*g3^2*v1 - 12*f3*f4*f5*g0*g3^3*v1 + 4*f3^2*f6*g0*g3^3*v1 - 2*f1*f5*f6*g0*g3^3*v1 + 3*f1*f5^2*g1*g3^3*v1 + 8*f0*f5*f6*g1*g3^3*v1 + f5*f6*g0^2*g1*g3^3*v1 - 8*f5^2*g0*g1^2*g3^3*v1 + 4*f1*f3*f6*g2*g3^3*v1 + 2*f5^2*g0^2*g2*g3^3*v1 + 8*f4*f6*g0^2*g2*g3^3*v1 - 16*f4*f5*g0*g1*g2*g3^3*v1 - 6*f3*f6*g0*g1*g2*g3^3*v1 - 16*f3*f5*g0*g2^2*g3^3*v1 + 4*f1*f6*g1*g2^2*g3^3*v1 - 10*f6*g0*g1^2*g2^2*g3^3*v1 + 2*f6*g0^2*g2^3*g3^3*v1 - 20*f5*g0*g1*g2^3*g3^3*v1 + 3*f1*f3*f5*g3^4*v1 + 8*f0*f3*f6*g3^4*v1 + 2*f4*f5*g0^2*g3^4*v1 - 7*f3*f5*g0*g1*g3^4*v1 - 4*f3*f4*g0*g2*g3^4*v1 - 2*f1*f6*g0*g2*g3^4*v1 + 4*f1*f5*g1*g2*g3^4*v1 + 8*f0*f6*g1*g2*g3^4*v1 + f6*g0^2*g1*g2*g3^4*v1 - 11*f5*g0*g1^2*g2*g3^4*v1 + 4*f5*g0^2*g2^2*g3^4*v1 - 4*f4*g0*g1*g2^2*g3^4*v1 - 4*f3*g0*g2^3*g3^4*v1 - 4*g0*g1*g2^4*g3^4*v1 + f0*f5*g1*g3^5*v1 + f5*g0^2*g1*g3^5*v1 + f1*f3*g2*g3^5*v1 + 2*f4*g0^2*g2*g3^5*v1 - 3*f3*g0*g1*g2*g3^5*v1 + f1*g1*g2^2*g3^5*v1 - 3*g0*g1^2*g2^2*g3^5*v1 + 2*g0^2*g2^3*g3^5*v1 + f0*f3*g3^6*v1 + f0*g1*g2*g3^6*v1 + g0^2*g1*g2*g3^6*v1 - 48*f4*f5^2*f6*g1^2*v2 + 8*f3*f5*f6^2*g1^2*v2 - 8*f5*f6^2*g1^3*g2*v2 - 12*f5^2*f6*g1^2*g2^2*v2 - 48*f3*f4*f5*f6*g1*g3*v2 + 24*f2*f5^2*f6*g1*g3*v2 + 8*f3^2*f6^2*g1*g3*v2 + 8*f1*f5*f6^2*g1*g3*v2 - 4*f5*f6^2*g0*g1^2*g3*v2 - 18*f5^2*f6*g1^3*g3*v2 + 12*f5^2*f6*g0*g1*g2*g3*v2 - 12*f5^3*g1^2*g2*g3*v2 - 64*f4*f5*f6*g1^2*g2*g3*v2 - 12*f3*f5*f6*g1*g2^2*g3*v2 - 8*f6^2*g1^3*g2^2*g3*v2 - 16*f5*f6*g1^2*g2^3*g3*v2 + 24*f2*f3*f5*f6*g3^2*v2 + 8*f1*f3*f6^2*g3^2*v2 - 12*f5^3*g0*g1*g3^2*v2 + 8*f4*f5*f6*g0*g1*g3^2*v2 - 12*f4*f5^2*g1^2*g3^2*v2 - 14*f3*f5*f6*g1^2*g3^2*v2 + 12*f3*f5*f6*g0*g2*g3^2*v2 - 12*f3*f5^2*g1*g2*g3^2*v2 - 16*f3*f4*f6*g1*g2*g3^2*v2 + 32*f2*f5*f6*g1*g2*g3^2*v2 + 8*f1*f6^2*g1*g2*g3^2*v2 - 4*f6^2*g0*g1^2*g2*g3^2*v2 - 28*f5*f6*g1^3*g2*g3^2*v2 + 18*f5*f6*g0*g1*g2^2*g3^2*v2 - 28*f5^2*g1^2*g2^2*g3^2*v2 - 16*f4*f6*g1^2*g2^2*g3^2*v2 - 4*f3*f6*g1*g2^3*g3^2*v2 - 4*f6*g1^2*g2^4*g3^2*v2 - 12*f3*f5^2*g0*g3^3*v2 - 4*f2*f5*f6*g0*g3^3*v2 - 12*f3*f4*f5*g1*g3^3*v2 + 6*f2*f5^2*g1*g3^3*v2 + 4*f3^2*f6*g1*g3^3*v2 + 4*f1*f5*f6*g1*g3^3*v2 + f5*f6*g0*g1^2*g3^3*v2 - 8*f5^2*g1^3*g3^3*v2 + 8*f2*f3*f6*g2*g3^3*v2 - 2*f5*f6*g0^2*g2*g3^3*v2 - 20*f5^2*g0*g1*g2*g3^3*v2 + 8*f4*f6*g0*g1*g2*g3^3*v2 - 16*f4*f5*g1^2*g2*g3^3*v2 - 6*f3*f6*g1^2*g2*g3^3*v2 + 4*f3*f6*g0*g2^2*g3^3*v2 - 16*f3*f5*g1*g2^2*g3^3*v2 + 8*f2*f6*g1*g2^2*g3^3*v2 - 10*f6*g1^3*g2^2*g3^3*v2 + 6*f6*g0*g1*g2^3*g3^3*v2 - 20*f5*g1^2*g2^3*g3^3*v2 + 6*f2*f3*f5*g3^4*v2 + 4*f1*f3*f6*g3^4*v2 + 2*f5^2*g0^2*g3^4*v2 + 2*f4*f5*g0*g1*g3^4*v2 - 7*f3*f5*g1^2*g3^4*v2 - 10*f3*f5*g0*g2*g3^4*v2 - 4*f2*f6*g0*g2*g3^4*v2 - 4*f3*f4*g1*g2*g3^4*v2 + 8*f2*f5*g1*g2*g3^4*v2 + 4*f1*f6*g1*g2*g3^4*v2 + f6*g0*g1^2*g2*g3^4*v2 - 11*f5*g1^3*g2*g3^4*v2 - 2*f6*g0^2*g2^2*g3^4*v2 - 8*f5*g0*g1*g2^2*g3^4*v2 - 4*f4*g1^2*g2^2*g3^4*v2 - 4*f3*g1*g2^3*g3^4*v2 - 4*g1^2*g2^4*g3^4*v2 - f2*f5*g0*g3^5*v2 + f1*f5*g1*g3^5*v2 + f5*g0*g1^2*g3^5*v2 + 2*f2*f3*g2*g3^5*v2 + 3*f5*g0^2*g2*g3^5*v2 + 2*f4*g0*g1*g2*g3^5*v2 - 3*f3*g1^2*g2*g3^5*v2 - 2*f3*g0*g2^2*g3^5*v2 + 2*f2*g1*g2^2*g3^5*v2 - 3*g1^3*g2^2*g3^5*v2 - f2*g0*g2*g3^6*v2 + f1*g1*g2*g3^6*v2 + g0*g1^2*g2*g3^6*v2 + g0^2*g2^2*g3^6*v2 - 48*f4*f5^2*f6*g1*g2*v3 + 8*f3*f5*f6^2*g1*g2*v3 - 8*f5*f6^2*g1^2*g2^2*v3 - 12*f5^2*f6*g1*g2^3*v3 + 36*f3*f5^2*f6*g1*g3*v3 - 48*f3*f4*f5*f6*g2*g3*v3 + 8*f3^2*f6^2*g2*g3*v3 + 4*f5*f6^2*g0*g1*g2*g3*v3 - 6*f5^2*f6*g1^2*g2*g3*v3 - 12*f5^3*g1*g2^2*g3*v3 - 64*f4*f5*f6*g1*g2^2*g3*v3 - 12*f3*f5*f6*g2^3*g3*v3 - 8*f6^2*g1^2*g2^3*g3*v3 - 16*f5*f6*g1*g2^4*g3*v3 + 36*f3^2*f5*f6*g3^2*v3 + 4*f5*f6^2*g0^2*g3^2*v3 + 18*f5^2*f6*g0*g1*g3^2*v3 - 12*f5^3*g1^2*g3^2*v3 + 8*f4*f5*f6*g0*g2*g3^2*v3 + 8*f3*f6^2*g0*g2*g3^2*v3 - 12*f4*f5^2*g1*g2*g3^2*v3 + 46*f3*f5*f6*g1*g2*g3^2*v3 - 12*f3*f5^2*g2^2*g3^2*v3 - 16*f3*f4*f6*g2^2*g3^2*v3 + 4*f6^2*g0*g1*g2^2*g3^2*v3 - 12*f5*f6*g1^2*g2^2*g3^2*v3 + 2*f5*f6*g0*g2^3*g3^2*v3 - 28*f5^2*g1*g2^3*g3^2*v3 - 16*f4*f6*g1*g2^3*g3^2*v3 - 4*f3*f6*g2^4*g3^2*v3 - 4*f6*g1*g2^5*g3^2*v3 + 12*f3*f5*f6*g0*g3^3*v3 - 3*f3*f5^2*g1*g3^3*v3 - 12*f3*f4*f5*g2*g3^3*v3 + 16*f3^2*f6*g2*g3^3*v3 + 4*f6^2*g0^2*g2*g3^3*v3 + 27*f5*f6*g0*g1*g2*g3^3*v3 - 24*f5^2*g1^2*g2*g3^3*v3 + 2*f5^2*g0*g2^2*g3^3*v3 + 8*f4*f6*g0*g2^2*g3^3*v3 - 16*f4*f5*g1*g2^2*g3^3*v3 + 10*f3*f6*g1*g2^2*g3^3*v3 - 16*f3*f5*g2^3*g3^3*v3 - 6*f6*g1^2*g2^3*g3^3*v3 + 2*f6*g0*g2^4*g3^3*v3 - 20*f5*g1*g2^4*g3^3*v3 + 9*f3^2*f5*g3^4*v3 - f5*f6*g0^2*g3^4*v3 + 4*f5^2*g0*g1*g3^4*v3 + 2*f4*f5*g0*g2*g3^4*v3 + 4*f3*f6*g0*g2*g3^4*v3 + f3*f5*g1*g2*g3^4*v3 - 4*f3*f4*g2^2*g3^4*v3 + 9*f6*g0*g1*g2^2*g3^4*v3 - 15*f5*g1^2*g2^2*g3^4*v3 + 4*f5*g0*g2^3*g3^4*v3 - 4*f4*g1*g2^3*g3^4*v3 - 4*f3*g2^4*g3^4*v3 - 4*g1*g2^5*g3^4*v3 + 3*f3^2*g2*g3^5*v3 + f1*f5*g2*g3^5*v3 - f6*g0^2*g2*g3^5*v3 + 6*f5*g0*g1*g2*g3^5*v3 + 2*f4*g0*g2^2*g3^5*v3 - 3*g1^2*g2^3*g3^5*v3 + 2*g0*g2^4*g3^5*v3 - f1*f4*g3^6*v3 + f1*g2^2*g3^6*v3 + 2*g0*g1*g2^2*g3^6*v3 + 96*f4*f5^2*f6*g1*v4 - 16*f3*f5*f6^2*g1*v4 + 16*f5*f6^2*g1^2*g2*v4 + 24*f5^2*f6*g1*g2^2*v4 + 96*f3*f4*f5*f6*g3*v4 - 16*f3^2*f6^2*g3*v4 + 16*f5*f6^2*g0*g1*g3*v4 + 48*f5^2*f6*g1^2*g3*v4 + 128*f4*f5*f6*g1*g2*g3*v4 + 24*f3*f5*f6*g2^2*g3*v4 + 16*f6^2*g1^2*g2^2*g3*v4 + 32*f5*f6*g1*g2^3*g3*v4 - 16*f4*f5*f6*g0*g3^2*v4 + 8*f3*f6^2*g0*g3^2*v4 + 24*f4*f5^2*g1*g3^2*v4 + 40*f3*f5*f6*g1*g3^2*v4 + 32*f3*f4*f6*g2*g3^2*v4 + 16*f6^2*g0*g1*g2*g3^2*v4 + 72*f5*f6*g1^2*g2*g3^2*v4 - 4*f5*f6*g0*g2^2*g3^2*v4 + 6*f5^2*g1*g2^2*g3^2*v4 + 32*f4*f6*g1*g2^2*g3^2*v4 + 8*f3*f6*g2^3*g3^2*v4 + 8*f6*g1*g2^4*g3^2*v4 + 24*f3*f4*f5*g3^3*v4 - 8*f3^2*f6*g3^3*v4 + 13*f5^2*g1^2*g3^3*v4 - 16*f4*f6*g0*g2*g3^3*v4 + 32*f4*f5*g1*g2*g3^3*v4 + 16*f3*f6*g1*g2*g3^3*v4 + 6*f3*f5*g2^2*g3^3*v4 + 24*f6*g1^2*g2^2*g3^3*v4 - 4*f6*g0*g2^3*g3^3*v4 + 8*f5*g1*g2^3*g3^3*v4 - 4*f4*f5*g0*g3^4*v4 + 4*f3*f6*g0*g3^4*v4 + 11*f3*f5*g1*g3^4*v4 + 8*f3*f4*g2*g3^4*v4 + 18*f5*g1^2*g2*g3^4*v4 - f5*g0*g2^2*g3^4*v4 + 8*f4*g1*g2^2*g3^4*v4 + 2*f3*g2^3*g3^4*v4 + 2*g1*g2^4*g3^4*v4 - f1*f5*g3^5*v4 - f5*g0*g1*g3^5*v4 - 4*f4*g0*g2*g3^5*v4 + 5*f3*g1*g2*g3^5*v4 + 5*g1^2*g2^2*g3^5*v4 - g0*g2^3*g3^5*v4 + f3*g0*g3^6*v4 - f1*g2*g3^6*v4 - g0*g1*g2*g3^6*v4 + 24*f5^3*g1*g3*v5 + 24*f3*f5^2*g3^2*v5 + 44*f5^2*g1*g2*g3^2*v5 - 4*f5^2*g0*g3^3*v5 + 20*f3*f5*g2*g3^3*v5 + 24*f5*g1*g2^2*g3^3*v5 - 6*f5*g0*g2*g3^4*v5 + 4*f3*g2^2*g3^4*v5 + 4*g1*g2^3*g3^4*v5 - 2*g0*g2^2*g3^5*v5 + 6*f5^2*g1*g3*v6 + 6*f3*f5*g3^2*v6 + 8*f5*g1*g2*g3^2*v6 - f5*g0*g3^3*v6 + 2*f3*g2*g3^3*v6 + 2*g1*g2^2*g3^3*v6 - g0*g2*g3^4*v6) + k12*(-12*f5^3*f6*g0*g1*v1 - 16*f4*f5*f6^2*g0*g1*v1 - 80*f4*f5^2*f6*g0*g2*v1 + 16*f3*f5*f6^2*g0*g2*v1 - 12*f5*f6^2*g0*g1*g2^2*v1 - 20*f5^2*f6*g0*g2^3*v1 - 12*f3*f5^2*f6*g0*g3*v1 - 16*f3*f4*f6^2*g0*g3*v1 + 8*f1*f5*f6^2*g1*g3*v1 - 8*f5*f6^2*g0*g1^2*g3*v1 + 20*f1*f5^2*f6*g2*g3*v1 + 16*f0*f5*f6^2*g2*g3*v1 - 62*f5^2*f6*g0*g1*g2*g3*v1 - 16*f4*f6^2*g0*g1*g2*g3*v1 - 20*f5^3*g0*g2^2*g3*v1 - 112*f4*f5*f6*g0*g2^2*g3*v1 + 12*f3*f6^2*g0*g2^2*g3*v1 - 12*f6^2*g0*g1*g2^3*g3*v1 - 28*f5*f6*g0*g2^4*g3*v1 + 8*f1*f3*f6^2*g3^2*v1 + 2*f5^2*f6*g0^2*g3^2*v1 - 3*f5^3*g0*g1*g3^2*v1 + 4*f4*f5*f6*g0*g1*g3^2*v1 - 8*f3*f6^2*g0*g1*g3^2*v1 - 20*f4*f5^2*g0*g2*g3^2*v1 - 12*f3*f5*f6*g0*g2*g3^2*v1 + 8*f1*f6^2*g1*g2*g3^2*v1 - 8*f6^2*g0*g1^2*g2*g3^2*v1 + 28*f1*f5*f6*g2^2*g3^2*v1 + 16*f0*f6^2*g2^2*g3^2*v1 - 72*f5*f6*g0*g1*g2^2*g3^2*v1 - 48*f5^2*g0*g2^3*g3^2*v1 - 32*f4*f6*g0*g2^3*g3^2*v1 - 8*f6*g0*g2^5*g3^2*v1 - 3*f3*f5^2*g0*g3^3*v1 + 4*f3*f4*f6*g0*g3^3*v1 + 2*f1*f5*f6*g1*g3^3*v1 - f5*f6*g0*g1^2*g3^3*v1 + 5*f1*f5^2*g2*g3^3*v1 + 8*f0*f5*f6*g2*g3^3*v1 + 4*f5*f6*g0^2*g2*g3^3*v1 - 18*f5^2*g0*g1*g2*g3^3*v1 + 4*f4*f6*g0*g1*g2*g3^3*v1 - 28*f4*f5*g0*g2^2*g3^3*v1 + 2*f3*f6*g0*g2^2*g3^3*v1 + 8*f1*f6*g2^3*g3^3*v1 - 22*f6*g0*g1*g2^3*g3^3*v1 - 36*f5*g0*g2^4*g3^3*v1 + 2*f1*f3*f6*g3^4*v1 + f5^2*g0^2*g3^4*v1 + 2*f4*f5*g0*g1*g3^4*v1 - f3*f6*g0*g1*g3^4*v1 - f3*f5*g0*g2*g3^4*v1 + 2*f1*f6*g1*g2*g3^4*v1 - f6*g0*g1^2*g2*g3^4*v1 + 7*f1*f5*g2^2*g3^4*v1 + 8*f0*f6*g2^2*g3^4*v1 + 2*f6*g0^2*g2^2*g3^4*v1 - 20*f5*g0*g1*g2^2*g3^4*v1 - 8*f4*g0*g2^3*g3^4*v1 - 8*g0*g2^5*g3^4*v1 + 2*f3*f4*g0*g3^5*v1 + f1*f6*g0*g3^5*v1 + f5*g0*g1^2*g3^5*v1 + f0*f5*g2*g3^5*v1 + 2*f5*g0^2*g2*g3^5*v1 + 2*f4*g0*g1*g2*g3^5*v1 + 2*f3*g0*g2^2*g3^5*v1 + 2*f1*g2^3*g3^5*v1 - 5*g0*g1*g2^3*g3^5*v1 + f3*g0*g1*g3^6*v1 + g0*g1^2*g2*g3^6*v1 + f0*g2^2*g3^6*v1 + g0^2*g2^2*g3^6*v1 - 12*f5^3*f6*g1^2*v2 - 16*f4*f5*f6^2*g1^2*v2 - 80*f4*f5^2*f6*g1*g2*v2 + 16*f3*f5*f6^2*g1*g2*v2 - 12*f5*f6^2*g1^2*g2^2*v2 - 20*f5^2*f6*g1*g2^3*v2 - 12*f3*f5^2*f6*g1*g3*v2 - 16*f3*f4*f6^2*g1*g3*v2 + 16*f2*f5*f6^2*g1*g3*v2 - 8*f5*f6^2*g1^3*g3*v2 + 40*f2*f5^2*f6*g2*g3*v2 + 8*f1*f5*f6^2*g2*g3*v2 - 4*f5*f6^2*g0*g1*g2*g3*v2 - 62*f5^2*f6*g1^2*g2*g3*v2 - 16*f4*f6^2*g1^2*g2*g3*v2 + 20*f5^2*f6*g0*g2^2*g3*v2 - 20*f5^3*g1*g2^2*g3*v2 - 112*f4*f5*f6*g1*g2^2*g3*v2 + 12*f3*f6^2*g1*g2^2*g3*v2 - 12*f6^2*g1^2*g2^3*g3*v2 - 28*f5*f6*g1*g2^4*g3*v2 + 16*f2*f3*f6^2*g3^2*v2 - 4*f5*f6^2*g0^2*g3^2*v2 - 8*f5^2*f6*g0*g1*g3^2*v2 - 3*f5^3*g1^2*g3^2*v2 + 4*f4*f5*f6*g1^2*g3^2*v2 - 8*f3*f6^2*g1^2*g3^2*v2 - 20*f5^3*g0*g2*g3^2*v2 - 4*f3*f6^2*g0*g2*g3^2*v2 - 20*f4*f5^2*g1*g2*g3^2*v2 - 12*f3*f5*f6*g1*g2*g3^2*v2 + 16*f2*f6^2*g1*g2*g3^2*v2 - 8*f6^2*g1^3*g2*g3^2*v2 + 56*f2*f5*f6*g2^2*g3^2*v2 + 8*f1*f6^2*g2^2*g3^2*v2 - 4*f6^2*g0*g1*g2^2*g3^2*v2 - 72*f5*f6*g1^2*g2^2*g3^2*v2 + 28*f5*f6*g0*g2^3*g3^2*v2 - 48*f5^2*g1*g2^3*g3^2*v2 - 32*f4*f6*g1*g2^3*g3^2*v2 - 8*f6*g1*g2^5*g3^2*v2 - 10*f3*f5*f6*g0*g3^3*v2 - 3*f3*f5^2*g1*g3^3*v2 + 4*f3*f4*f6*g1*g3^3*v2 + 4*f2*f5*f6*g1*g3^3*v2 - f5*f6*g1^3*g3^3*v2 + 10*f2*f5^2*g2*g3^3*v2 + 4*f1*f5*f6*g2*g3^3*v2 - 4*f6^2*g0^2*g2*g3^3*v2 - 16*f5*f6*g0*g1*g2*g3^3*v2 - 18*f5^2*g1^2*g2*g3^3*v2 + 4*f4*f6*g1^2*g2*g3^3*v2 - 38*f5^2*g0*g2^2*g3^3*v2 - 28*f4*f5*g1*g2^2*g3^3*v2 + 2*f3*f6*g1*g2^2*g3^3*v2 + 16*f2*f6*g2^3*g3^3*v2 - 22*f6*g1^2*g2^3*g3^3*v2 + 8*f6*g0*g2^4*g3^3*v2 - 36*f5*g1*g2^4*g3^3*v2 + 4*f2*f3*f6*g3^4*v2 - f5*f6*g0^2*g3^4*v2 + f5^2*g0*g1*g3^4*v2 + 2*f4*f5*g1^2*g3^4*v2 - f3*f6*g1^2*g3^4*v2 - 10*f3*f6*g0*g2*g3^4*v2 - f3*f5*g1*g2*g3^4*v2 + 4*f2*f6*g1*g2*g3^4*v2 - f6*g1^3*g2*g3^4*v2 + 14*f2*f5*g2^2*g3^4*v2 + 4*f1*f6*g2^2*g3^4*v2 - 8*f6*g0*g1*g2^2*g3^4*v2 - 20*f5*g1^2*g2^2*g3^4*v2 - 22*f5*g0*g2^3*g3^4*v2 - 8*f4*g1*g2^3*g3^4*v2 - 8*g1*g2^5*g3^4*v2 + 2*f3*f4*g1*g3^5*v2 + f1*f6*g1*g3^5*v2 + f5*g1^3*g3^5*v2 - f6*g0^2*g2*g3^5*v2 + 2*f5*g0*g1*g2*g3^5*v2 + 2*f4*g1^2*g2*g3^5*v2 + 2*f3*g1*g2^2*g3^5*v2 + 4*f2*g2^3*g3^5*v2 - 5*g1^2*g2^3*g3^5*v2 - 4*g0*g2^4*g3^5*v2 + f3*g1^2*g3^6*v2 - f3*g0*g2*g3^6*v2 + g1^3*g2*g3^6*v2 + g0*g1*g2^2*g3^6*v2 - 12*f5^3*f6*g1*g2*v3 - 16*f4*f5*f6^2*g1*g2*v3 - 80*f4*f5^2*f6*g2^2*v3 + 16*f3*f5*f6^2*g2^2*v3 - 12*f5*f6^2*g1*g2^3*v3 - 20*f5^2*f6*g2^4*v3 + 24*f3*f5*f6^2*g1*g3*v3 + 48*f3*f5^2*f6*g2*g3*v3 - 16*f3*f4*f6^2*g2*g3*v3 - 12*f5*f6^2*g1^2*g2*g3*v3 + 8*f5*f6^2*g0*g2^2*g3*v3 - 42*f5^2*f6*g1*g2^2*g3*v3 - 16*f4*f6^2*g1*g2^2*g3*v3 - 20*f5^3*g2^3*g3*v3 - 112*f4*f5*f6*g2^3*g3*v3 + 12*f3*f6^2*g2^3*g3*v3 - 12*f6^2*g1*g2^4*g3*v3 - 28*f5*f6*g2^5*g3*v3 + 24*f3^2*f6^2*g3^2*v3 + 4*f5*f6^2*g0*g1*g3^2*v3 - 10*f5^2*f6*g1^2*g3^2*v3 + 32*f5^2*f6*g0*g2*g3^2*v3 - 23*f5^3*g1*g2*g3^2*v3 + 4*f4*f5*f6*g1*g2*g3^2*v3 + 12*f3*f6^2*g1*g2*g3^2*v3 - 20*f4*f5^2*g2^2*g3^2*v3 + 72*f3*f5*f6*g2^2*g3^2*v3 - 12*f6^2*g1^2*g2^2*g3^2*v3 + 8*f6^2*g0*g2^3*g3^2*v3 - 44*f5*f6*g1*g2^3*g3^2*v3 - 48*f5^2*g2^4*g3^2*v3 - 32*f4*f6*g2^4*g3^2*v3 - 8*f6*g2^6*g3^2*v3 + 8*f3*f6^2*g0*g3^3*v3 - 6*f3*f5*f6*g1*g3^3*v3 + 12*f3*f5^2*g2*g3^3*v3 + 4*f3*f4*f6*g2*g3^3*v3 + 4*f6^2*g0*g1*g2*g3^3*v3 - 19*f5*f6*g1^2*g2*g3^3*v3 + 50*f5*f6*g0*g2^2*g3^3*v3 - 46*f5^2*g1*g2^2*g3^3*v3 + 4*f4*f6*g1*g2^2*g3^3*v3 - 28*f4*f5*g2^3*g3^3*v3 + 26*f3*f6*g2^3*g3^3*v3 - 14*f6*g1*g2^4*g3^3*v3 - 36*f5*g2^5*g3^3*v3 + 4*f3^2*f6*g3^4*v3 - 2*f5*f6*g0*g1*g3^4*v3 + 4*f5^2*g0*g2*g3^4*v3 + 2*f4*f5*g1*g2*g3^4*v3 - 5*f3*f6*g1*g2*g3^4*v3 + 20*f3*f5*g2^2*g3^4*v3 - 9*f6*g1^2*g2^2*g3^4*v3 + 18*f6*g0*g2^3*g3^4*v3 - 28*f5*g1*g2^3*g3^4*v3 - 8*f4*g2^4*g3^4*v3 - 8*g2^6*g3^4*v3 - f4*f5*g0*g3^5*v3 - f3*f6*g0*g3^5*v3 + 2*f3*f4*g2*g3^5*v3 + f1*f6*g2*g3^5*v3 - 2*f6*g0*g1*g2*g3^5*v3 + 7*f5*g0*g2^2*g3^5*v3 + 2*f4*g1*g2^2*g3^5*v3 + 8*f3*g2^3*g3^5*v3 - 5*g1*g2^4*g3^5*v3 - f3^2*g3^6*v3 - f1*f5*g3^6*v3 - f4*g0*g2*g3^6*v3 - f3*g1*g2*g3^6*v3 + 3*g0*g2^3*g3^6*v3 + 24*f5^3*f6*g1*v4 + 32*f4*f5*f6^2*g1*v4 + 160*f4*f5^2*f6*g2*v4 - 32*f3*f5*f6^2*g2*v4 + 24*f5*f6^2*g1*g2^2*v4 + 40*f5^2*f6*g2^3*v4 + 24*f3*f5^2*f6*g3*v4 + 32*f3*f4*f6^2*g3*v4 + 24*f5*f6^2*g1^2*g3*v4 + 8*f5*f6^2*g0*g2*g3*v4 + 124*f5^2*f6*g1*g2*g3*v4 + 32*f4*f6^2*g1*g2*g3*v4 + 224*f4*f5*f6*g2^2*g3*v4 - 24*f3*f6^2*g2^2*g3*v4 + 24*f6^2*g1*g2^3*g3*v4 + 56*f5*f6*g2^4*g3*v4 - 4*f5^2*f6*g0*g3^2*v4 + 6*f5^3*g1*g3^2*v4 - 8*f4*f5*f6*g1*g3^2*v4 + 24*f3*f6^2*g1*g3^2*v4 + 40*f4*f5^2*g2*g3^2*v4 + 4*f3*f5*f6*g2*g3^2*v4 + 24*f6^2*g1^2*g2*g3^2*v4 + 8*f6^2*g0*g2^2*g3^2*v4 + 142*f5*f6*g1*g2^2*g3^2*v4 + 10*f5^2*g2^3*g3^2*v4 + 64*f4*f6*g2^3*g3^2*v4 + 16*f6*g2^5*g3^2*v4 + 6*f3*f5^2*g3^3*v4 - 8*f3*f4*f6*g3^3*v4 + 2*f5*f6*g1^2*g3^3*v4 - 2*f5*f6*g0*g2*g3^3*v4 + 32*f5^2*g1*g2*g3^3*v4 - 8*f4*f6*g1*g2*g3^3*v4 + 56*f4*f5*g2^2*g3^3*v4 - 14*f3*f6*g2^2*g3^3*v4 + 42*f6*g1*g2^3*g3^3*v4 + 14*f5*g2^4*g3^3*v4 - 2*f5^2*g0*g3^4*v4 - 4*f4*f5*g1*g3^4*v4 + 2*f3*f6*g1*g3^4*v4 + 3*f3*f5*g2*g3^4*v4 + 2*f6*g1^2*g2*g3^4*v4 + 2*f6*g0*g2^2*g3^4*v4 + 36*f5*g1*g2^2*g3^4*v4 + 16*f4*g2^3*g3^4*v4 + 4*g2^5*g3^4*v4 - 4*f3*f4*g3^5*v4 - 2*f1*f6*g3^5*v4 - f5*g1^2*g3^5*v4 - 3*f5*g0*g2*g3^5*v4 - 4*f4*g1*g2*g3^5*v4 - 2*f3*g2^2*g3^5*v4 + 10*g1*g2^3*g3^5*v4 - f3*g1*g3^6*v4 - g1^2*g2*g3^6*v4 - g0*g2^2*g3^6*v4 + 20*f5^2*f6*g1*g3*v5 + 40*f5^3*g2*g3*v5 + 20*f3*f5*f6*g3^2*v5 + 28*f5*f6*g1*g2*g3^2*v5 + 76*f5^2*g2^2*g3^2*v5 - 2*f5*f6*g0*g3^3*v5 - f5^2*g1*g3^3*v5 + 8*f3*f6*g2*g3^3*v5 + 8*f6*g1*g2^2*g3^3*v5 + 44*f5*g2^3*g3^3*v5 - f3*f5*g3^4*v5 - 2*f6*g0*g2*g3^4*v5 - 2*f5*g1*g2*g3^4*v5 + 8*g2^4*g3^4*v5 - f5*g0*g3^5*v5 - f3*g2*g3^5*v5 - g1*g2^2*g3^5*v5 - g0*g2*g3^6*v5 + 2*f5*f6*g1*g3*v6 + 10*f5^2*g2*g3*v6 + 2*f3*f6*g3^2*v6 + 2*f6*g1*g2*g3^2*v6 + 14*f5*g2^2*g3^2*v6 - f5*g1*g3^3*v6 + 4*g2^3*g3^3*v6 - f3*g3^4*v6 - g1*g2*g3^4*v6) + k13*(-80*f4*f5^2*f6*g0*g3*v1 + 16*f3*f5*f6^2*g0*g3*v1 - 4*f5*f6^2*g0*g1*g2*g3*v1 - 20*f5^2*f6*g0*g2^2*g3*v1 + 20*f1*f5^2*f6*g3^2*v1 + 16*f0*f5*f6^2*g3^2*v1 - 30*f5^2*f6*g0*g1*g3^2*v1 - 20*f5^3*g0*g2*g3^2*v1 - 40*f4*f5*f6*g0*g2*g3^2*v1 - 4*f6^2*g0*g1*g2^2*g3^2*v1 - 10*f5*f6*g0*g2^3*g3^2*v1 - 20*f4*f5^2*g0*g3^3*v1 + 8*f3*f5*f6*g0*g3^3*v1 + 10*f1*f5*f6*g2*g3^3*v1 - 17*f5*f6*g0*g1*g2*g3^3*v1 - 30*f5^2*g0*g2^2*g3^3*v1 + 8*f4*f6*g0*g2^2*g3^3*v1 + 2*f6*g0*g2^4*g3^3*v1 + 5*f1*f5^2*g3^4*v1 + 8*f0*f5*f6*g3^4*v1 - 12*f5^2*g0*g1*g3^4*v1 - 10*f4*f5*g0*g2*g3^4*v1 - 2*f1*f6*g2^2*g3^4*v1 + f6*g0*g1*g2^2*g3^4*v1 - 8*f5*g0*g2^3*g3^4*v1 + 2*f3*f5*g0*g3^5*v1 + 3*f1*f5*g2*g3^5*v1 - 6*f5*g0*g1*g2*g3^5*v1 + 2*f4*g0*g2^2*g3^5*v1 + 2*g0*g2^4*g3^5*v1 + f0*f5*g3^6*v1 + f3*g0*g2*g3^6*v1 + g0*g1*g2^2*g3^6*v1 - 80*f4*f5^2*f6*g1*g3*v2 + 16*f3*f5*f6^2*g1*g3*v2 - 4*f5*f6^2*g1^2*g2*g3*v2 - 20*f5^2*f6*g1*g2^2*g3*v2 + 40*f2*f5^2*f6*g3^2*v2 + 8*f1*f5*f6^2*g3^2*v2 - 30*f5^2*f6*g1^2*g3^2*v2 + 20*f5^2*f6*g0*g2*g3^2*v2 - 20*f5^3*g1*g2*g3^2*v2 - 40*f4*f5*f6*g1*g2*g3^2*v2 - 4*f6^2*g1^2*g2^2*g3^2*v2 - 10*f5*f6*g1*g2^3*g3^2*v2 - 20*f5^3*g0*g3^3*v2 - 20*f4*f5^2*g1*g3^3*v2 + 8*f3*f5*f6*g1*g3^3*v2 + 20*f2*f5*f6*g2*g3^3*v2 - 17*f5*f6*g1^2*g2*g3^3*v2 + 10*f5*f6*g0*g2^2*g3^3*v2 - 30*f5^2*g1*g2^2*g3^3*v2 + 8*f4*f6*g1*g2^2*g3^3*v2 + 2*f6*g1*g2^4*g3^3*v2 + 10*f2*f5^2*g3^4*v2 + 4*f1*f5*f6*g3^4*v2 - 12*f5^2*g1^2*g3^4*v2 - 20*f5^2*g0*g2*g3^4*v2 - 10*f4*f5*g1*g2*g3^4*v2 - 4*f2*f6*g2^2*g3^4*v2 + f6*g1^2*g2^2*g3^4*v2 - 2*f6*g0*g2^3*g3^4*v2 - 8*f5*g1*g2^3*g3^4*v2 + 2*f3*f5*g1*g3^5*v2 + 5*f2*f5*g2*g3^5*v2 - 6*f5*g1^2*g2*g3^5*v2 - 3*f5*g0*g2^2*g3^5*v2 + 2*f4*g1*g2^2*g3^5*v2 + 2*g1*g2^4*g3^5*v2 + f1*f5*g3^6*v2 + f3*g1*g2*g3^6*v2 - f2*g2^2*g3^6*v2 + g1^2*g2^2*g3^6*v2 + g0*g2^3*g3^6*v2 - 12*f5^3*f6*g1*g3*v3 + 16*f4*f5*f6^2*g1*g3*v3 - 80*f4*f5^2*f6*g2*g3*v3 + 16*f3*f5*f6^2*g2*g3*v3 - 12*f5*f6^2*g1*g2^2*g3*v3 - 20*f5^2*f6*g2^3*g3*v3 + 48*f3*f5^2*f6*g3^2*v3 + 16*f3*f4*f6^2*g3^2*v3 - 32*f5^2*f6*g1*g2*g3^2*v3 + 16*f4*f6^2*g1*g2*g3^2*v3 - 20*f5^3*g2^2*g3^2*v3 - 40*f4*f5*f6*g2^2*g3^2*v3 - 8*f3*f6^2*g2^2*g3^2*v3 - 12*f6^2*g1*g2^3*g3^2*v3 - 10*f5*f6*g2^4*g3^2*v3 + 32*f5^2*f6*g0*g3^3*v3 - 23*f5^3*g1*g3^3*v3 + 8*f4*f5*f6*g1*g3^3*v3 - 20*f4*f5^2*g2*g3^3*v3 + 28*f3*f5*f6*g2*g3^3*v3 - 23*f5*f6*g1*g2^2*g3^3*v3 - 30*f5^2*g2^3*g3^3*v3 + 8*f4*f6*g2^3*g3^3*v3 + 2*f6*g2^5*g3^3*v3 + 12*f3*f5^2*g3^4*v3 + 8*f3*f4*f6*g3^4*v3 + 18*f5*f6*g0*g2*g3^4*v3 - 28*f5^2*g1*g2*g3^4*v3 + 8*f4*f6*g1*g2*g3^4*v3 - 10*f4*f5*g2^2*g3^4*v3 - 12*f3*f6*g2^2*g3^4*v3 - 7*f6*g1*g2^3*g3^4*v3 - 8*f5*g2^4*g3^4*v3 + 3*f5^2*g0*g3^5*v3 + f4*f5*g1*g3^5*v3 + 7*f3*f5*g2*g3^5*v3 - 2*f6*g0*g2^2*g3^5*v3 - 8*f5*g1*g2^2*g3^5*v3 + 2*f4*g2^3*g3^5*v3 + 2*g2^5*g3^5*v3 + 2*f5*g0*g2*g3^6*v3 + f4*g1*g2*g3^6*v3 - 2*f3*g2^2*g3^6*v3 + 160*f4*f5^2*f6*g3*v4 - 32*f3*f5*f6^2*g3*v4 + 16*f5*f6^2*g1*g2*g3*v4 + 40*f5^2*f6*g2^2*g3*v4 + 16*f5*f6^2*g0*g3^2*v4 + 80*f5^2*f6*g1*g3^2*v4 + 80*f4*f5*f6*g2*g3^2*v4 + 8*f3*f6^2*g2*g3^2*v4 + 16*f6^2*g1*g2^2*g3^2*v4 + 20*f5*f6*g2^3*g3^2*v4 + 40*f4*f5^2*g3^3*v4 - 16*f3*f5*f6*g3^3*v4 + 8*f6^2*g0*g2*g3^3*v4 + 48*f5*f6*g1*g2*g3^3*v4 + 10*f5^2*g2^2*g3^3*v4 - 16*f4*f6*g2^2*g3^3*v4 - 4*f6*g2^4*g3^3*v4 + 8*f5*f6*g0*g3^4*v4 + 20*f5^2*g1*g3^4*v4 + 20*f4*f5*g2*g3^4*v4 + 4*f3*f6*g2*g3^4*v4 + 5*f5*g2^3*g3^4*v4 - 4*f3*f5*g3^5*v4 + 4*f6*g0*g2*g3^5*v4 + 11*f5*g1*g2*g3^5*v4 - 4*f4*g2^2*g3^5*v4 - g2^4*g3^5*v4 + f5*g0*g3^6*v4 - g1*g2^2*g3^6*v4 + g0*g2*g3^7*v4 + 16*f5*f6^2*g1*g3*v5 + 40*f5^3*g3^2*v5 + 16*f3*f6^2*g3^2*v5 + 16*f6^2*g1*g2*g3^2*v5 + 8*f5*f6*g1*g3^3*v5 + 40*f5^2*g2*g3^3*v5 + 8*f3*f6*g3^4*v5 + 8*f6*g1*g2*g3^4*v5 + 6*f5*g2^2*g3^4*v5 + f5*g1*g3^5*v5 - 2*g2^3*g3^5*v5 + f3*g3^6*v5 + g1*g2*g3^6*v5 + 10*f5^2*g3^2*v6 + 5*f5*g2*g3^3*v6 - g2^2*g3^4*v6) + k22*(-20*f5^3*f6*g0*g2*v1 - 32*f4*f5*f6^2*g0*g2*v1 - 8*f5*f6^2*g0*g2^3*v1 + 16*f1*f5*f6^2*g2*g3*v1 - 8*f5*f6^2*g0*g1*g2*g3*v1 - 56*f5^2*f6*g0*g2^2*g3*v1 - 32*f4*f6^2*g0*g2^2*g3*v1 - 8*f6^2*g0*g2^4*g3*v1 + 4*f5^2*f6*g0*g1*g3^2*v1 - 5*f5^3*g0*g2*g3^2*v1 - 16*f4*f5*f6*g0*g2*g3^2*v1 + 16*f1*f6^2*g2^2*g3^2*v1 - 8*f6^2*g0*g1*g2^2*g3^2*v1 - 54*f5*f6*g0*g2^3*g3^2*v1 + 4*f3*f5*f6*g0*g3^3*v1 + 8*f1*f5*f6*g2*g3^3*v1 + 2*f5*f6*g0*g1*g2*g3^3*v1 - 14*f5^2*g0*g2^2*g3^3*v1 - 16*f4*f6*g0*g2^2*g3^3*v1 - 18*f6*g0*g2^4*g3^3*v1 + f5*f6*g0^2*g3^4*v1 + f5^2*g0*g1*g3^4*v1 - 2*f4*f5*g0*g2*g3^4*v1 + 4*f3*f6*g0*g2*g3^4*v1 + 8*f1*f6*g2^2*g3^4*v1 - 2*f6*g0*g1*g2^2*g3^4*v1 - 13*f5*g0*g2^3*g3^4*v1 + f3*f5*g0*g3^5*v1 + f1*f5*g2*g3^5*v1 + f6*g0^2*g2*g3^5*v1 + f5*g0*g1*g2*g3^5*v1 - 2*f4*g0*g2^2*g3^5*v1 - 4*g0*g2^4*g3^5*v1 + f3*g0*g2*g3^6*v1 + f1*g2^2*g3^6*v1 - 20*f5^3*f6*g1*g2*v2 - 32*f4*f5*f6^2*g1*g2*v2 - 8*f5*f6^2*g1*g2^3*v2 + 32*f2*f5*f6^2*g2*g3*v2 - 8*f5*f6^2*g1^2*g2*g3*v2 - 56*f5^2*f6*g1*g2^2*g3*v2 - 32*f4*f6^2*g1*g2^2*g3*v2 - 8*f6^2*g1*g2^4*g3*v2 - 4*f5*f6^2*g0*g1*g3^2*v2 + 4*f5^2*f6*g1^2*g3^2*v2 - 18*f5^2*f6*g0*g2*g3^2*v2 - 5*f5^3*g1*g2*g3^2*v2 - 16*f4*f5*f6*g1*g2*g3^2*v2 + 32*f2*f6^2*g2^2*g3^2*v2 - 8*f6^2*g1^2*g2^2*g3^2*v2 - 54*f5*f6*g1*g2^3*g3^2*v2 - 4*f3*f6^2*g0*g3^3*v2 + 4*f3*f5*f6*g1*g3^3*v2 + 16*f2*f5*f6*g2*g3^3*v2 - 4*f6^2*g0*g1*g2*g3^3*v2 + 2*f5*f6*g1^2*g2*g3^3*v2 - 28*f5*f6*g0*g2^2*g3^3*v2 - 14*f5^2*g1*g2^2*g3^3*v2 - 16*f4*f6*g1*g2^2*g3^3*v2 - 18*f6*g1*g2^4*g3^3*v2 + f5^2*g1^2*g3^4*v2 - 5*f5^2*g0*g2*g3^4*v2 - 2*f4*f5*g1*g2*g3^4*v2 + 4*f3*f6*g1*g2*g3^4*v2 + 16*f2*f6*g2^2*g3^4*v2 - 2*f6*g1^2*g2^2*g3^4*v2 - 10*f6*g0*g2^3*g3^4*v2 - 13*f5*g1*g2^3*g3^4*v2 - f3*f6*g0*g3^5*v2 + f3*f5*g1*g3^5*v2 + 2*f2*f5*g2*g3^5*v2 + f5*g1^2*g2*g3^5*v2 - 8*f5*g0*g2^2*g3^5*v2 - 2*f4*g1*g2^2*g3^5*v2 - 4*g1*g2^4*g3^5*v2 + f3*g1*g2*g3^6*v2 + 2*f2*g2^2*g3^6*v2 - 3*g0*g2^3*g3^6*v2 - 20*f5^3*f6*g2^2*v3 - 32*f4*f5*f6^2*g2^2*v3 - 8*f5*f6^2*g2^4*v3 + 48*f3*f5*f6^2*g2*g3*v3 - 8*f5*f6^2*g1*g2^2*g3*v3 - 56*f5^2*f6*g2^3*g3*v3 - 32*f4*f6^2*g2^3*g3*v3 - 8*f6^2*g2^5*g3*v3 - 4*f5*f6^2*g1^2*g3^2*v3 + 8*f5*f6^2*g0*g2*g3^2*v3 - 14*f5^2*f6*g1*g2*g3^2*v3 - 5*f5^3*g2^2*g3^2*v3 - 16*f4*f5*f6*g2^2*g3^2*v3 + 48*f3*f6^2*g2^2*g3^2*v3 - 8*f6^2*g1*g2^3*g3^2*v3 - 54*f5*f6*g2^4*g3^2*v3 - 4*f3*f6^2*g1*g3^3*v3 + 28*f3*f5*f6*g2*g3^3*v3 - 4*f6^2*g1^2*g2*g3^3*v3 + 8*f6^2*g0*g2^2*g3^3*v3 - 22*f5*f6*g1*g2^2*g3^3*v3 - 14*f5^2*g2^3*g3^3*v3 - 16*f4*f6*g2^3*g3^3*v3 - 18*f6*g2^5*g3^3*v3 - f5*f6*g1^2*g3^4*v3 + 3*f5*f6*g0*g2*g3^4*v3 - 4*f5^2*g1*g2*g3^4*v3 - 2*f4*f5*g2^2*g3^4*v3 + 28*f3*f6*g2^2*g3^4*v3 - 8*f6*g1*g2^3*g3^4*v3 - 13*f5*g2^4*g3^4*v3 - f5^2*g0*g3^5*v3 - f3*f6*g1*g3^5*v3 + 4*f3*f5*g2*g3^5*v3 - f6*g1^2*g2*g3^5*v3 + 3*f6*g0*g2^2*g3^5*v3 - 6*f5*g1*g2^2*g3^5*v3 - 2*f4*g2^3*g3^5*v3 - 4*g2^5*g3^5*v3 - f5*g0*g2*g3^6*v3 + 4*f3*g2^2*g3^6*v3 - 2*g1*g2^3*g3^6*v3 + 40*f5^3*f6*g2*v4 + 64*f4*f5*f6^2*g2*v4 + 16*f5*f6^2*g2^3*v4 + 32*f5*f6^2*g1*g2*g3*v4 + 76*f5^2*f6*g2^2*g3*v4 + 64*f4*f6^2*g2^2*g3*v4 + 16*f6^2*g2^4*g3*v4 - 8*f5^2*f6*g1*g3^2*v4 + 10*f5^3*g2*g3^2*v4 + 32*f4*f5*f6*g2*g3^2*v4 + 32*f6^2*g1*g2^2*g3^2*v4 + 52*f5*f6*g2^3*g3^2*v4 - 8*f3*f5*f6*g3^3*v4 + 4*f5*f6*g1*g2*g3^3*v4 + 19*f5^2*g2^2*g3^3*v4 + 32*f4*f6*g2^2*g3^3*v4 + 16*f6*g2^4*g3^3*v4 - 2*f5*f6*g0*g3^4*v4 - 2*f5^2*g1*g3^4*v4 + 4*f4*f5*g2*g3^4*v4 - 4*f3*f6*g2*g3^4*v4 + 12*f6*g1*g2^2*g3^4*v4 + 12*f5*g2^3*g3^4*v4 - 2*f3*f5*g3^5*v4 - 2*f6*g0*g2*g3^5*v4 - f5*g1*g2*g3^5*v4 + 4*f4*g2^2*g3^5*v4 + 3*g2^4*g3^5*v4 - f3*g2*g3^6*v4 + g1*g2^2*g3^6*v4 + 36*f5^2*f6*g2*g3*v5 + 52*f5*f6*g2^2*g3^2*v5 - 4*f5*f6*g1*g3^3*v5 + 9*f5^2*g2*g3^3*v5 + 16*f6*g2^3*g3^3*v5 - 4*f3*f6*g3^4*v5 - 4*f6*g1*g2*g3^4*v5 + 13*f5*g2^2*g3^4*v5 - f5*g1*g3^5*v5 + 4*g2^3*g3^5*v5 - f3*g3^6*v5 - g1*g2*g3^6*v5 + 4*f5*f6*g2*g3*v6 + 4*f6*g2^2*g3^2*v6 + f5*g2*g3^3*v6 + g2^2*g3^4*v6), (48*f1*f4*f5*f6*g1^2*g3^3 - 8*f1*f3*f6^2*g1^2*g3^3 - 48*f4*f5*f6*g0*g1^3*g3^3 + 8*f3*f6^2*g0*g1^3*g3^3 + 48*f1*f4*f5*f6*g0*g2*g3^3 - 8*f1*f3*f6^2*g0*g2*g3^3 - 48*f4*f5*f6*g0^2*g1*g2*g3^3 + 8*f3*f6^2*g0^2*g1*g2*g3^3 + 8*f1*f6^2*g1^3*g2*g3^3 - 8*f6^2*g0*g1^4*g2*g3^3 + 8*f1*f6^2*g0*g1*g2^2*g3^3 + 12*f1*f5*f6*g1^2*g2^2*g3^3 - 8*f6^2*g0^2*g1^2*g2^2*g3^3 - 12*f5*f6*g0*g1^3*g2^2*g3^3 + 12*f1*f5*f6*g0*g2^3*g3^3 - 12*f5*f6*g0^2*g1*g2^3*g3^3 + 12*f3*f5^2*g0*g1^2*g3^4 + 12*f2*f5*f6*g0*g1^2*g3^4 + 12*f1*f6^2*g0*g1^2*g3^4 + 30*f1*f5*f6*g1^3*g3^4 + 8*f0*f6^2*g1^3*g3^4 - 4*f6^2*g0^2*g1^3*g3^4 - 18*f5*f6*g0*g1^4*g3^4 + 12*f3*f5^2*g0^2*g2*g3^4 + 12*f2*f5*f6*g0^2*g2*g3^4 + 8*f1*f6^2*g0^2*g2*g3^4 + 30*f1*f5*f6*g0*g1*g2*g3^4 + 8*f0*f6^2*g0*g1*g2*g3^4 + 16*f1*f4*f6*g1^2*g2*g3^4 - 12*f5*f6*g0^2*g1^2*g2*g3^4 - 12*f5^2*g0*g1^3*g2*g3^4 - 16*f4*f6*g0*g1^3*g2*g3^4 + 16*f1*f4*f6*g0*g2^2*g3^4 + 6*f5*f6*g0^3*g2^2*g3^4 - 12*f5^2*g0^2*g1*g2^2*g3^4 - 16*f4*f6*g0^2*g1*g2^2*g3^4 + 4*f1*f6*g1^2*g2^3*g3^4 - 4*f6*g0*g1^3*g2^3*g3^4 + 4*f1*f6*g0*g2^4*g3^4 - 4*f6*g0^2*g1*g2^4*g3^4 - 4*f1^2*f4*f6*g3^5 - 4*f1*f4*f6*g0*g1*g3^5 + 12*f1*f4*f5*g1^2*g3^5 - 4*f1*f3*f6*g1^2*g3^5 - 6*f5^2*g0^2*g1^2*g3^5 + 8*f4*f6*g0^2*g1^2*g3^5 - 12*f4*f5*g0*g1^3*g3^5 + 4*f3*f6*g0*g1^3*g3^5 + 12*f1*f4*f5*g0*g2*g3^5 - 4*f1*f3*f6*g0*g2*g3^5 - 6*f5^2*g0^3*g2*g3^5 - 12*f4*f5*g0^2*g1*g2*g3^5 + 4*f3*f6*g0^2*g1*g2*g3^5 + 10*f3*f5*g0*g1^2*g2*g3^5 + 4*f2*f6*g0*g1^2*g2*g3^5 + 14*f1*f6*g1^3*g2*g3^5 - 10*f6*g0*g1^4*g2*g3^5 - f1^2*f6*g2^2*g3^5 + 10*f3*f5*g0^2*g2^2*g3^5 + 4*f2*f6*g0^2*g2^2*g3^5 + 13*f1*f6*g0*g1*g2^2*g3^5 + 6*f1*f5*g1^2*g2^2*g3^5 - 6*f6*g0^2*g1^2*g2^2*g3^5 - 16*f5*g0*g1^3*g2^2*g3^5 + 6*f1*f5*g0*g2^3*g3^5 + 2*f6*g0^3*g2^3*g3^5 - 16*f5*g0^2*g1*g2^3*g3^5 - 2*f1*f3*f5*g0*g3^6 + 2*f0*f3*f5*g1*g3^6 - f1^2*f6*g1*g3^6 - 2*f3*f5*g0^2*g1*g3^6 - 2*f2*f6*g0^2*g1*g3^6 + 3*f2*f5*g0*g1^2*g3^6 + 2*f1*f6*g0*g1^2*g3^6 + 11*f1*f5*g1^3*g3^6 + 4*f0*f6*g1^3*g3^6 + f6*g0^2*g1^3*g3^6 - 8*f5*g0*g1^4*g3^6 + 4*f2*f5*g0^2*g2*g3^6 + 4*f1*f6*g0^2*g2*g3^6 + 11*f1*f5*g0*g1*g2*g3^6 + 3*f0*f6*g0*g1*g2*g3^6 - f6*g0^3*g1*g2*g3^6 + 4*f1*f4*g1^2*g2*g3^6 + f0*f5*g1^2*g2*g3^6 - 8*f5*g0^2*g1^2*g2*g3^6 - 4*f4*g0*g1^3*g2*g3^6 + 4*f1*f4*g0*g2^2*g3^6 - 2*f5*g0^3*g2^2*g3^6 - 4*f4*g0^2*g1*g2^2*g3^6 + 2*f3*g0*g1^2*g2^2*g3^6 + 2*f3*g0^2*g2^3*g3^6 + 2*f1*g1^2*g2^3*g3^6 - 4*g0*g1^3*g2^3*g3^6 + 2*f1*g0*g2^4*g3^6 - 4*g0^2*g1*g2^4*g3^6 - 3*f1^2*f4*g3^7 + 8*f0*f2*f4*g3^7 + 2*f2*f4*g0^2*g3^7 - 3*f1*f4*g0*g1*g3^7 + f0*f5*g0*g1*g3^7 + f5*g0^3*g1*g3^7 + 2*f0*f4*g1^2*g3^7 + 2*f4*g0^2*g1^2*g3^7 - f1*f3*g0*g2*g3^7 + f0*f3*g1*g2*g3^7 - f3*g0^2*g1*g2*g3^7 + f2*g0*g1^2*g2*g3^7 + 4*f1*g1^3*g2*g3^7 - 3*g0*g1^4*g2*g3^7 - f1^2*g2^2*g3^7 + f0*f2*g2^2*g3^7 + 2*f2*g0^2*g2^2*g3^7 + 3*f1*g0*g1*g2^2*g3^7 + f0*g1^2*g2^2*g3^7 - g0^2*g1^2*g2^2*g3^7 - f1^2*g1*g3^8 + f0*f2*g1*g3^8 - f1*g0*g1^2*g3^8 + f0*g1^3*g3^8 + g0^2*g1^3*g3^8 + f0*g0*g1*g2*g3^8)*k11^2 + (12*f1*f5^2*f6*g1^2*g3^3 + 16*f1*f4*f6^2*g1^2*g3^3 - 12*f5^2*f6*g0*g1^3*g3^3 - 16*f4*f6^2*g0*g1^3*g3^3 + 12*f1*f5^2*f6*g0*g2*g3^3 + 16*f1*f4*f6^2*g0*g2*g3^3 + 80*f1*f4*f5*f6*g1*g2*g3^3 - 16*f1*f3*f6^2*g1*g2*g3^3 - 12*f5^2*f6*g0^2*g1*g2*g3^3 - 16*f4*f6^2*g0^2*g1*g2*g3^3 - 128*f4*f5*f6*g0*g1^2*g2*g3^3 + 24*f3*f6^2*g0*g1^2*g2*g3^3 - 48*f4*f5*f6*g0^2*g2^2*g3^3 + 8*f3*f6^2*g0^2*g2^2*g3^3 + 12*f1*f6^2*g1^2*g2^2*g3^3 - 20*f6^2*g0*g1^3*g2^2*g3^3 + 4*f1*f6^2*g0*g2^3*g3^3 + 20*f1*f5*f6*g1*g2^3*g3^3 - 12*f6^2*g0^2*g1*g2^3*g3^3 - 32*f5*f6*g0*g1^2*g2^3*g3^3 - 12*f5*f6*g0^2*g2^4*g3^3 + 28*f3*f5*f6*g0*g1^2*g3^4 + 8*f2*f6^2*g0*g1^2*g3^4 + 16*f1*f6^2*g1^3*g3^4 - 8*f6^2*g0*g1^4*g3^4 + 28*f3*f5*f6*g0^2*g2*g3^4 + 8*f2*f6^2*g0^2*g2*g3^4 + 20*f3*f5^2*g0*g1*g2*g3^4 + 20*f2*f5*f6*g0*g1*g2*g3^4 + 24*f1*f6^2*g0*g1*g2*g3^4 + 66*f1*f5*f6*g1^2*g2*g3^4 + 16*f0*f6^2*g1^2*g2*g3^4 - 10*f6^2*g0^2*g1^2*g2*g3^4 - 62*f5*f6*g0*g1^3*g2*g3^4 + 16*f1*f5*f6*g0*g2^2*g3^4 + 8*f0*f6^2*g0*g2^2*g3^4 + 2*f6^2*g0^3*g2^2*g3^4 + 32*f1*f4*f6*g1*g2^2*g3^4 - 22*f5*f6*g0^2*g1*g2^2*g3^4 - 32*f5^2*g0*g1^2*g2^2*g3^4 - 48*f4*f6*g0*g1^2*g2^2*g3^4 - 12*f5^2*g0^2*g2^3*g3^4 - 16*f4*f6*g0^2*g2^3*g3^4 + 8*f1*f6*g1*g2^4*g3^4 - 12*f6*g0*g1^2*g2^4*g3^4 - 4*f6*g0^2*g2^5*g3^4 - 2*f1^2*f5*f6*g3^5 + 15*f1*f5^2*g1^2*g3^5 - 4*f1*f4*f6*g1^2*g3^5 + 6*f5*f6*g0^2*g1^2*g3^5 - 9*f5^2*g0*g1^3*g3^5 + 4*f4*f6*g0*g1^3*g3^5 + 15*f1*f5^2*g0*g2*g3^5 + 4*f5*f6*g0^3*g2*g3^5 + 20*f1*f4*f5*g1*g2*g3^5 - 8*f1*f3*f6*g1*g2*g3^5 - 19*f5^2*g0^2*g1*g2*g3^5 + 12*f4*f6*g0^2*g1*g2*g3^5 - 32*f4*f5*g0*g1^2*g2*g3^5 + 22*f3*f6*g0*g1^2*g2*g3^5 - 12*f4*f5*g0^2*g2^2*g3^5 + 14*f3*f6*g0^2*g2^2*g3^5 + 18*f3*f5*g0*g1*g2^2*g3^5 + 8*f2*f6*g0*g1*g2^2*g3^5 + 28*f1*f6*g1^2*g2^2*g3^5 - 30*f6*g0*g1^3*g2^2*g3^5 + 5*f1*f6*g0*g2^3*g3^5 + 10*f1*f5*g1*g2^3*g3^5 - 8*f6*g0^2*g1*g2^3*g3^5 - 44*f5*g0*g1^2*g2^3*g3^5 - 16*f5*g0^2*g2^4*g3^5 - 2*f1*f4*f5*g0*g3^6 - 2*f1*f3*f6*g0*g3^6 + 4*f0*f4*f5*g1*g3^6 - 4*f3*f6*g0^2*g1*g3^6 + 4*f3*f5*g0*g1^2*g3^6 + 2*f2*f6*g0*g1^2*g3^6 + 3*f1*f6*g1^3*g3^6 - f6*g0*g1^4*g3^6 + 2*f0*f3*f5*g2*g3^6 - 4*f0*f2*f6*g2*g3^6 + 5*f3*f5*g0^2*g2*g3^6 + 2*f2*f6*g0^2*g2*g3^6 + 5*f2*f5*g0*g1*g2*g3^6 + 8*f1*f6*g0*g1*g2*g3^6 + 35*f1*f5*g1^2*g2*g3^6 + 7*f0*f6*g1^2*g2*g3^6 + 2*f6*g0^2*g1^2*g2*g3^6 - 25*f5*g0*g1^3*g2*g3^6 + 17*f1*f5*g0*g2^2*g3^6 + 3*f0*f6*g0*g2^2*g3^6 + f6*g0^3*g2^2*g3^6 + 8*f1*f4*g1*g2^2*g3^6 + 2*f0*f5*g1*g2^2*g3^6 - 14*f5*g0^2*g1*g2^2*g3^6 - 12*f4*g0*g1^2*g2^2*g3^6 - 4*f4*g0^2*g2^3*g3^6 + 4*f3*g0*g1*g2^3*g3^6 + 4*f1*g1*g2^4*g3^6 - 12*g0*g1^2*g2^4*g3^6 - 4*g0^2*g2^5*g3^6 + 8*f0*f3*f4*g3^7 - f1^2*f5*g3^7 - 4*f0*f2*f5*g3^7 + 2*f3*f4*g0^2*g3^7 - 2*f1*f5*g0*g1*g3^7 - f0*f6*g0*g1*g3^7 - f6*g0^3*g1*g3^7 - 2*f1*f4*g1^2*g3^7 + f0*f5*g1^2*g3^7 + 3*f5*g0^2*g1^2*g3^7 + 2*f4*g0*g1^3*g3^7 - 4*f1*f4*g0*g2*g3^7 + f0*f5*g0*g2*g3^7 + f5*g0^3*g2*g3^7 - f1*f3*g1*g2*g3^7 + 6*f0*f4*g1*g2*g3^7 + 4*f4*g0^2*g1*g2*g3^7 + 2*f3*g0*g1^2*g2*g3^7 + 2*f0*f3*g2^2*g3^7 + 2*f3*g0^2*g2^2*g3^7 + 2*f2*g0*g1*g2^2*g3^7 + 11*f1*g1^2*g2^2*g3^7 - 8*g0*g1^3*g2^2*g3^7 + 3*f1*g0*g2^3*g3^7 + 2*f0*g1*g2^3*g3^7 - f1*f3*g0*g3^8 + f0*f3*g1*g3^8 - f3*g0^2*g1*g3^8 - f1*g1^3*g3^8 + g0*g1^4*g3^8 - f1^2*g2*g3^8 - 3*f0*f2*g2*g3^8 - 2*f1*g0*g1*g2*g3^8 + 2*f0*g1^2*g2*g3^8 + 3*g0^2*g1^2*g2*g3^8 + f0*g0*g2^2*g3^8)*k11*k12 + (-64*f1*f5^2*f6^3*g0 - 64*f1*f4*f5*f6^3*g1 + 64*f5^2*f6^3*g0^2*g1 + 64*f4*f5*f6^3*g0*g1^2 + 32*f1*f4*f5^2*f6^2*g2 - 16*f1*f3*f5*f6^3*g2 - 32*f4*f5^2*f6^2*g0*g1*g2 + 16*f3*f5*f6^3*g0*g1*g2 - 24*f1*f5*f6^3*g1*g2^2 + 24*f5*f6^3*g0*g1^2*g2^2 + 8*f1*f5^2*f6^2*g2^3 - 8*f5^2*f6^2*g0*g1*g2^3 - 96*f1*f4*f5^3*f6*g3 + 128*f1*f4^2*f5*f6^2*g3 + 16*f1*f3*f5^2*f6^2*g3 - 32*f3*f5*f6^3*g0^2*g3 + 96*f4*f5^3*f6*g0*g1*g3 - 128*f4^2*f5*f6^2*g0*g1*g3 - 32*f3*f5^2*f6^2*g0*g1*g3 - 16*f1*f5*f6^3*g1^2*g3 + 16*f5*f6^3*g0*g1^3*g3 + 8*f3*f5^3*f6*g0*g2*g3 + 8*f2*f5^2*f6^2*g0*g2*g3 - 64*f1*f5*f6^3*g0*g2*g3 + 28*f1*f5^2*f6^2*g1*g2*g3 - 16*f0*f5*f6^3*g1*g2*g3 + 40*f5*f6^3*g0^2*g1*g2*g3 - 4*f5^2*f6^2*g0*g1^2*g2*g3 - 24*f1*f5^3*f6*g2^2*g3 + 80*f1*f4*f5*f6^2*g2^2*g3 + 4*f5^2*f6^2*g0^2*g2^2*g3 + 16*f5^3*f6*g0*g1*g2^2*g3 - 80*f4*f5*f6^2*g0*g1*g2^2*g3 + 12*f1*f5*f6^2*g2^4*g3 - 12*f5*f6^2*g0*g1*g2^4*g3 - 24*f3*f5^4*g0*g3^2 + 32*f3*f4*f5^2*f6*g0*g3^2 - 24*f2*f5^3*f6*g0*g3^2 + 32*f2*f4*f5*f6^2*g0*g3^2 - 48*f1*f5^2*f6^2*g0*g3^2 - 60*f1*f5^3*f6*g1*g3^2 + 64*f1*f4*f5*f6^2*g1*g3^2 - 16*f0*f5^2*f6^2*g1*g3^2 + 40*f5^2*f6^2*g0^2*g1*g3^2 + 36*f5^3*f6*g0*g1^2*g3^2 - 32*f4*f5*f6^2*g0*g1^2*g3^2 + 24*f1*f4*f5^2*f6*g2*g3^2 - 24*f1*f3*f5*f6^2*g2*g3^2 - 16*f5^3*f6*g0^2*g2*g3^2 + 16*f4*f5*f6^2*g0^2*g2*g3^2 + 24*f5^4*g0*g1*g2*g3^2 - 56*f4*f5^2*f6*g0*g1*g2*g3^2 + 16*f3*f5*f6^2*g0*g1*g2*g3^2 + 16*f3*f5^2*f6*g0*g2^2*g3^2 + 12*f2*f5*f6^2*g0*g2^2*g3^2 + 34*f1*f5*f6^2*g1*g2^2*g3^2 - 14*f5*f6^2*g0*g1^2*g2^2*g3^2 + 8*f1*f5^2*f6*g2^3*g3^2 + 6*f5*f6^2*g0^2*g2^3*g3^2 - 24*f5^2*f6*g0*g1*g2^3*g3^2 - 24*f1*f4*f5^3*g3^3 + 64*f1*f4^2*f5*f6*g3^3 + 8*f1*f3*f5^2*f6*g3^3 + 12*f5^4*g0^2*g3^3 - 16*f4*f5^2*f6*g0^2*g3^3 - 24*f3*f5*f6^2*g0^2*g3^3 + 24*f4*f5^3*g0*g1*g3^3 - 64*f4^2*f5*f6*g0*g1*g3^3 - 8*f3*f5^2*f6*g0*g1*g3^3 + 8*f2*f5*f6^2*g0*g1*g3^3 + 48*f3*f4*f5*f6*g1^2*g3^3 - 8*f3^2*f6^2*g1^2*g3^3 + 12*f1*f5*f6^2*g1^2*g3^3 - 4*f5*f6^2*g0*g1^3*g3^3 - 8*f3*f5^3*g0*g2*g3^3 + 64*f3*f4*f5*f6*g0*g2*g3^3 + 6*f2*f5^2*f6*g0*g2*g3^3 - 8*f3^2*f6^2*g0*g2*g3^3 - 32*f1*f5*f6^2*g0*g2*g3^3 + 21*f1*f5^2*f6*g1*g2*g3^3 - 8*f0*f5*f6^2*g1*g2*g3^3 + 24*f5*f6^2*g0^2*g1*g2*g3^3 - 15*f5^2*f6*g0*g1^2*g2*g3^3 - 48*f4*f5*f6*g1^3*g2*g3^3 + 16*f3*f6^2*g1^3*g2*g3^3 - 12*f1*f5^3*g2^2*g3^3 + 68*f1*f4*f5*f6*g2^2*g3^3 - 4*f5^2*f6*g0^2*g2^2*g3^3 + 20*f5^3*g0*g1*g2^2*g3^3 - 132*f4*f5*f6*g0*g1*g2^2*g3^3 + 16*f3*f6^2*g0*g1*g2^2*g3^3 + 12*f3*f5*f6*g1^2*g2^2*g3^3 - 8*f6^2*g1^4*g2^2*g3^3 + 18*f3*f5*f6*g0*g2^3*g3^3 - 8*f6^2*g0*g1^2*g2^3*g3^3 - 12*f5*f6*g1^3*g2^3*g3^3 + 14*f1*f5*f6*g2^4*g3^3 - 32*f5*f6*g0*g1*g2^4*g3^3 + 8*f3*f4*f5^2*g0*g3^4 - 6*f2*f5^3*g0*g3^4 + 16*f2*f4*f5*f6*g0*g3^4 - 12*f1*f5^2*f6*g0*g3^4 - 21*f1*f5^3*g1*g3^4 + 40*f1*f4*f5*f6*g1*g3^4 - 8*f0*f5^2*f6*g1*g3^4 + 4*f1*f3*f6^2*g1*g3^4 + 4*f5^2*f6*g0^2*g1*g3^4 + 15*f5^3*g0*g1^2*g3^4 - 48*f4*f5*f6*g0*g1^2*g3^4 + 16*f3*f6^2*g0*g1^2*g3^4 + 42*f3*f5*f6*g1^3*g3^4 + 4*f1*f4*f5^2*g2*g3^4 - 9*f1*f3*f5*f6*g2*g3^4 - 2*f5^3*g0^2*g2*g3^4 - 20*f4*f5*f6*g0^2*g2*g3^4 + 16*f3*f6^2*g0^2*g2*g3^4 - 12*f4*f5^2*g0*g1*g2*g3^4 + 51*f3*f5*f6*g0*g1*g2*g3^4 + 12*f3*f5^2*g1^2*g2*g3^4 + 16*f3*f4*f6*g1^2*g2*g3^4 + 12*f2*f5*f6*g1^2*g2*g3^4 + 12*f1*f6^2*g1^2*g2*g3^4 - 8*f6^2*g0*g1^3*g2*g3^4 - 12*f5*f6*g1^4*g2*g3^4 + 22*f3*f5^2*g0*g2^2*g3^4 + 16*f3*f4*f6*g0*g2^2*g3^4 + 23*f2*f5*f6*g0*g2^2*g3^4 + 8*f1*f6^2*g0*g2^2*g3^4 + 36*f1*f5*f6*g1*g2^2*g3^4 - 37*f5*f6*g0*g1^2*g2^2*g3^4 - 12*f5^2*g1^3*g2^2*g3^4 - 16*f4*f6*g1^3*g2^2*g3^4 + 2*f1*f5^2*g2^3*g3^4 + 4*f5*f6*g0^2*g2^3*g3^4 - 24*f5^2*g0*g1*g2^3*g3^4 - 16*f4*f6*g0*g1*g2^3*g3^4 + 4*f3*f6*g1^2*g2^3*g3^4 + 4*f3*f6*g0*g2^4*g3^4 - 4*f6*g1^3*g2^4*g3^4 - 4*f6*g0*g1*g2^5*g3^4 + 8*f1*f4^2*f5*g3^5 + f1*f3*f5^2*g3^5 - 16*f1*f3*f4*f6*g3^5 - 4*f4*f5^2*g0^2*g3^5 - 6*f3*f5*f6*g0^2*g3^5 - 8*f4^2*f5*g0*g1*g3^5 - 3*f3*f5^2*g0*g1*g3^5 + 4*f3*f4*f6*g0*g1*g3^5 + 2*f2*f5*f6*g0*g1*g3^5 + 4*f1*f6^2*g0*g1*g3^5 + 12*f3*f4*f5*g1^2*g3^5 - 4*f3^2*f6*g1^2*g3^5 + 11*f1*f5*f6*g1^2*g3^5 + 8*f0*f6^2*g1^2*g3^5 - 3*f5*f6*g0*g1^3*g3^5 - 6*f5^2*g1^4*g3^5 + 16*f3*f4*f5*g0*g2*g3^5 + f2*f5^2*g0*g2*g3^5 - 4*f3^2*f6*g0*g2*g3^5 + 2*f1*f5*f6*g0*g2*g3^5 + 8*f0*f6^2*g0*g2*g3^5 + 4*f1*f5^2*g1*g2*g3^5 - 4*f1*f4*f6*g1*g2*g3^5 - f0*f5*f6*g1*g2*g3^5 + 2*f5*f6*g0^2*g1*g2*g3^5 - 7*f5^2*g0*g1^2*g2*g3^5 + 8*f4*f6*g0*g1^2*g2*g3^5 - 12*f4*f5*g1^3*g2*g3^5 + 22*f3*f6*g1^3*g2*g3^5 + 12*f1*f4*f5*g2^2*g3^5 - 4*f1*f3*f6*g2^2*g3^5 - 4*f5^2*g0^2*g2^2*g3^5 - 8*f4*f6*g0^2*g2^2*g3^5 - 28*f4*f5*g0*g1*g2^2*g3^5 + 23*f3*f6*g0*g1*g2^2*g3^5 + 16*f3*f5*g1^2*g2^2*g3^5 + 4*f2*f6*g1^2*g2^2*g3^5 - 8*f6*g1^4*g2^2*g3^5 + 20*f3*f5*g0*g2^3*g3^5 + 4*f2*f6*g0*g2^3*g3^5 - f1*f6*g1*g2^3*g3^5 - 4*f6*g0*g1^2*g2^3*g3^5 - 16*f5*g1^3*g2^3*g3^5 + 4*f1*f5*g2^4*g3^5 - 24*f5*g0*g1*g2^4*g3^5 - 2*f3^2*f5*g0*g3^6 - 2*f2*f4*f5*g0*g3^6 + 7*f1*f4*f5*g1*g3^6 - 5*f0*f5^2*g1*g3^6 - 7*f1*f3*f6*g1*g3^6 + 4*f0*f4*f6*g1*g3^6 + 2*f5^2*g0^2*g1*g3^6 + 4*f4*f6*g0^2*g1*g3^6 - 9*f4*f5*g0*g1^2*g3^6 + 5*f3*f6*g0*g1^2*g3^6 + 11*f3*f5*g1^3*g3^6 - f1*f3*f5*g2*g3^6 - 6*f4*f5*g0^2*g2*g3^6 + 6*f3*f6*g0^2*g2*g3^6 + 11*f3*f5*g0*g1*g2*g3^6 - 3*f2*f6*g0*g1*g2*g3^6 + 4*f3*f4*g1^2*g2*g3^6 + 3*f2*f5*g1^2*g2*g3^6 + 3*f1*f6*g1^2*g2*g3^6 + f6*g0*g1^3*g2*g3^6 - 10*f5*g1^4*g2*g3^6 + 4*f3*f4*g0*g2^2*g3^6 + 3*f2*f5*g0*g2^2*g3^6 + 5*f1*f6*g0*g2^2*g3^6 + 9*f1*f5*g1*g2^2*g3^6 + f0*f6*g1*g2^2*g3^6 - f6*g0^2*g1*g2^2*g3^6 - 10*f5*g0*g1^2*g2^2*g3^6 - 4*f4*g1^3*g2^2*g3^6 - 4*f4*g0*g1*g2^3*g3^6 + 4*f3*g1^2*g2^3*g3^6 + 4*f3*g0*g2^4*g3^6 - 4*g1^3*g2^4*g3^6 - 4*g0*g1*g2^5*g3^6 - 2*f0*f3*f5*g3^7 + f3*f5*g0^2*g3^7 + f2*f6*g0^2*g3^7 + 3*f3*f4*g0*g1*g3^7 - f2*f5*g0*g1*g3^7 + 2*f1*f5*g1^2*g3^7 + 5*f0*f6*g1^2*g3^7 + 2*f5*g0*g1^3*g3^7 - f3^2*g0*g2*g3^7 - 6*f2*f4*g0*g2*g3^7 + 4*f1*f5*g0*g2*g3^7 + 5*f0*f6*g0*g2*g3^7 + 2*f1*f4*g1*g2*g3^7 - 5*f0*f5*g1*g2*g3^7 + 2*f5*g0^2*g1*g2*g3^7 + 2*f4*g0*g1^2*g2*g3^7 + 4*f3*g1^3*g2*g3^7 - 2*f1*f3*g2^2*g3^7 - 2*f4*g0^2*g2^2*g3^7 + 5*f3*g0*g1*g2^2*g3^7 + f2*g1^2*g2^2*g3^7 - 3*g1^4*g2^2*g3^7 - f2*g0*g2^3*g3^7 + f1*g1*g2^3*g3^7 + g0*g1^2*g2^3*g3^7 + 2*f1*f4*g0*g3^8 - f0*f5*g0*g3^8 - 2*f1*f3*g1*g3^8 - 3*f0*f4*g1*g3^8 + f4*g0^2*g1*g3^8 + 2*f3*g0*g1^2*g3^8 - f0*f3*g2*g3^8 + f3*g0^2*g2*g3^8 - 2*f2*g0*g1*g2*g3^8 + f1*g1^2*g2*g3^8 + 2*g0*g1^3*g2*g3^8 + 2*f1*g0*g2^2*g3^8 - 2*f0*g1*g2^2*g3^8)*k11*k13 + (48*f1*f4*f5*f6*g3^3 - 8*f1*f3*f6^2*g3^3 - 48*f4*f5*f6*g0*g1*g3^3 + 8*f3*f6^2*g0*g1*g3^3 + 8*f1*f6^2*g1*g2*g3^3 - 8*f6^2*g0*g1^2*g2*g3^3 + 12*f1*f5*f6*g2^2*g3^3 - 12*f5*f6*g0*g1*g2^2*g3^3 + 12*f3*f5^2*g0*g3^4 + 12*f2*f5*f6*g0*g3^4 + 8*f1*f6^2*g0*g3^4 + 30*f1*f5*f6*g1*g3^4 + 8*f0*f6^2*g1*g3^4 - 18*f5*f6*g0*g1^2*g3^4 + 12*f5^2*g1^3*g3^4 + 16*f1*f4*f6*g2*g3^4 + 6*f5*f6*g0^2*g2*g3^4 - 16*f4*f6*g0*g1*g2*g3^4 + 4*f1*f6*g2^3*g3^4 - 4*f6*g0*g1*g2^3*g3^4 + 12*f1*f4*f5*g3^5 - 4*f1*f3*f6*g3^5 - 6*f5^2*g0^2*g3^5 - 12*f4*f5*g0*g1*g3^5 + 4*f3*f6*g0*g1*g3^5 + 10*f3*f5*g0*g2*g3^5 + 4*f2*f6*g0*g2*g3^5 + 14*f1*f6*g1*g2*g3^5 - 10*f6*g0*g1^2*g2*g3^5 + 10*f5*g1^3*g2*g3^5 + 6*f1*f5*g2^2*g3^5 + 2*f6*g0^2*g2^2*g3^5 - 6*f5*g0*g1*g2^2*g3^5 + f2*f5*g0*g3^6 + 4*f1*f6*g0*g3^6 + 11*f1*f5*g1*g3^6 + 6*f0*f6*g1*g3^6 - 7*f5*g0*g1^2*g3^6 + 4*f1*f4*g2*g3^6 + 2*f5*g0^2*g2*g3^6 - 4*f4*g0*g1*g2*g3^6 + 2*f3*g0*g2^2*g3^6 + 2*g1^3*g2^2*g3^6 + 2*f1*g2^3*g3^6 - 2*g0*g1*g2^3*g3^6 + 8*f0*f4*g3^7 + 2*f4*g0^2*g3^7 + 4*f1*g1*g2*g3^7 - 3*g0*g1^2*g2*g3^7 + f0*g2^2*g3^7 + 2*g0^2*g2^2*g3^7 + 2*f0*g1*g3^8)*k11*k14 + (20*f1*f5^2*f6*g1*g2*g3^3 + 32*f1*f4*f6^2*g1*g2*g3^3 - 32*f5^2*f6*g0*g1^2*g2*g3^3 - 48*f4*f6^2*g0*g1^2*g2*g3^3 - 12*f5^2*f6*g0^2*g2^2*g3^3 - 16*f4*f6^2*g0^2*g2^2*g3^3 - 80*f4*f5*f6*g0*g1*g2^2*g3^3 + 16*f3*f6^2*g0*g1*g2^2*g3^3 + 8*f1*f6^2*g1*g2^3*g3^3 - 20*f6^2*g0*g1^2*g2^3*g3^3 - 4*f6^2*g0^2*g2^4*g3^3 - 20*f5*f6*g0*g1*g2^4*g3^3 + 12*f5^3*g0*g1^2*g3^4 - 24*f4*f5*f6*g0*g1^2*g3^4 + 16*f3*f6^2*g0*g1^2*g3^4 + 12*f5^3*g0^2*g2*g3^4 - 24*f4*f5*f6*g0^2*g2*g3^4 + 16*f3*f6^2*g0^2*g2*g3^4 + 48*f3*f5*f6*g0*g1*g2*g3^4 + 16*f2*f6^2*g0*g1*g2*g3^4 + 28*f1*f6^2*g1^2*g2*g3^4 - 22*f6^2*g0*g1^3*g2*g3^4 + 4*f1*f6^2*g0*g2^2*g3^4 + 28*f1*f5*f6*g1*g2^2*g3^4 + 8*f0*f6^2*g1*g2^2*g3^4 - 10*f6^2*g0^2*g1*g2^2*g3^4 - 82*f5*f6*g0*g1^2*g2^2*g3^4 - 26*f5*f6*g0^2*g2^3*g3^4 - 20*f5^2*g0*g1*g2^3*g3^4 - 32*f4*f6*g0*g1*g2^3*g3^4 - 8*f6*g0*g1*g2^5*g3^4 + 12*f1*f5*f6*g1^2*g3^5 + 8*f0*f6^2*g1^2*g3^5 - 2*f6^2*g0^2*g1^2*g3^5 - 10*f5*f6*g0*g1^3*g3^5 + 14*f1*f5*f6*g0*g2*g3^5 + 8*f0*f6^2*g0*g2*g3^5 + 2*f6^2*g0^3*g2*g3^5 + 25*f1*f5^2*g1*g2*g3^5 + 16*f1*f4*f6*g1*g2*g3^5 - 2*f5*f6*g0^2*g1*g2*g3^5 - 2*f5^2*g0*g1^2*g2*g3^5 - 20*f4*f6*g0*g1^2*g2*g3^5 + 13*f5^2*g0^2*g2^2*g3^5 - 4*f4*f6*g0^2*g2^2*g3^5 - 20*f4*f5*g0*g1*g2^2*g3^5 + 28*f3*f6*g0*g1*g2^2*g3^5 + 14*f1*f6*g1*g2^3*g3^5 - 38*f6*g0*g1^2*g2^3*g3^5 - 8*f6*g0^2*g2^4*g3^5 - 28*f5*g0*g1*g2^4*g3^5 - 4*f1*f5^2*g0*g3^6 + 2*f1*f4*f6*g0*g3^6 + 6*f0*f5^2*g1*g3^6 - 2*f5^2*g0^2*g1*g3^6 + 4*f4*f6*g0^2*g1*g3^6 - 6*f4*f5*g0*g1^2*g3^6 + 2*f3*f6*g0*g1^2*g3^6 + 4*f0*f4*f5*g2*g3^6 - 4*f0*f3*f6*g2*g3^6 - 5*f4*f5*g0^2*g2*g3^6 + 2*f3*f6*g0^2*g2*g3^6 + 12*f3*f5*g0*g1*g2*g3^6 + 8*f2*f6*g0*g1*g2*g3^6 + 20*f1*f6*g1^2*g2*g3^6 - 12*f6*g0*g1^3*g2*g3^6 + 9*f1*f6*g0*g2^2*g3^6 + 30*f1*f5*g1*g2^2*g3^6 + 2*f0*f6*g1*g2^2*g3^6 + 2*f6*g0^2*g1*g2^2*g3^6 - 24*f5*g0*g1^2*g2^2*g3^6 + f0*f5*g2^3*g3^6 + 2*f5*g0^2*g2^3*g3^6 - 8*f4*g0*g1*g2^3*g3^6 - 8*g0*g1*g2^5*g3^6 + 8*f0*f4^2*g3^7 - 2*f0*f3*f5*g3^7 - f1^2*f6*g3^7 - 4*f0*f2*f6*g3^7 + 2*f4^2*g0^2*g3^7 - f1*f6*g0*g1*g3^7 + 3*f1*f5*g1^2*g3^7 + 3*f0*f6*g1^2*g3^7 + 2*f0*f6*g0*g2*g3^7 - f6*g0^3*g2*g3^7 + 2*f1*f4*g1*g2*g3^7 + 7*f0*f5*g1*g2*g3^7 - 2*f5*g0^2*g1*g2*g3^7 - 2*f4*g0*g1^2*g2*g3^7 + 5*f0*f4*g2^2*g3^7 + f4*g0^2*g2^2*g3^7 + 6*f3*g0*g1*g2^2*g3^7 + 9*f1*g1*g2^3*g3^7 - 9*g0*g1^2*g2^3*g3^7 + f0*g2^4*g3^7 + g0^2*g2^4*g3^7 - 2*f1*f4*g0*g3^8 + f0*f5*g0*g3^8 + 5*f0*f4*g1*g3^8 + f4*g0^2*g1*g3^8 - f3*g0*g1^2*g3^8 - 2*f0*f3*g2*g3^8 - f3*g0^2*g2*g3^8 + f2*g0*g1*g2*g3^8 + 2*f1*g1^2*g2*g3^8 + 3*f0*g1*g2^2*g3^8 + 2*g0^2*g1*g2^2*g3^8 - f1^2*g3^9 - f0*f2*g3^9 - 2*f1*g0*g1*g3^9 + f0*g1^2*g3^9 + f0*g0*g2*g3^9)*k11*k22 + (-20*f5^2*f6*g0*g1*g2^2*g3^3 - 32*f4*f6^2*g0*g1*g2^2*g3^3 - 8*f6^2*g0*g1*g2^4*g3^3 + 4*f5^2*f6*g0*g1^2*g3^4 - 8*f4*f6^2*g0*g1^2*g3^4 + 4*f5^2*f6*g0^2*g2*g3^4 - 8*f4*f6^2*g0^2*g2*g3^4 + 20*f5^3*g0*g1*g2*g3^4 - 40*f4*f5*f6*g0*g1*g2*g3^4 + 32*f3*f6^2*g0*g1*g2*g3^4 + 8*f1*f6^2*g1*g2^2*g3^4 - 14*f6^2*g0*g1^2*g2^2*g3^4 - 2*f6^2*g0^2*g2^3*g3^4 - 46*f5*f6*g0*g1*g2^3*g3^4 + 4*f1*f6^2*g1^2*g3^5 - 6*f6^2*g0*g1^3*g3^5 + 4*f1*f6^2*g0*g2*g3^5 + 28*f1*f5*f6*g1*g2*g3^5 + 8*f0*f6^2*g1*g2*g3^5 - 2*f6^2*g0^2*g1*g2*g3^5 - 16*f5*f6*g0*g1^2*g2*g3^5 + 8*f5*f6*g0^2*g2^2*g3^5 + 23*f5^2*g0*g1*g2^2*g3^5 - 32*f4*f6*g0*g1*g2^2*g3^5 - 22*f6*g0*g1*g2^4*g3^5 - 4*f1*f5*f6*g0*g3^6 + 8*f0*f5*f6*g1*g3^6 - 2*f5^2*g0*g1^2*g3^6 + 2*f4*f6*g0*g1^2*g3^6 + 6*f0*f5^2*g2*g3^6 - 4*f0*f4*f6*g2*g3^6 - f5^2*g0^2*g2*g3^6 + 2*f4*f6*g0^2*g2*g3^6 - 10*f4*f5*g0*g1*g2*g3^6 + 16*f3*f6*g0*g1*g2*g3^6 + 18*f1*f6*g1*g2^2*g3^6 - 12*f6*g0*g1^2*g2^2*g3^6 - f0*f6*g2^3*g3^6 + 5*f6*g0^2*g2^3*g3^6 - f5*g0*g1*g2^3*g3^6 + 8*f0*f4*f5*g3^7 - 4*f0*f3*f6*g3^7 + 2*f4*f5*g0^2*g3^7 + 12*f1*f5*g1*g2*g3^7 + 4*f0*f6*g1*g2*g3^7 + 2*f6*g0^2*g1*g2*g3^7 - 5*f5*g0*g1^2*g2*g3^7 + 7*f0*f5*g2^2*g3^7 - 6*f4*g0*g1*g2^2*g3^7 - 4*g0*g1*g2^4*g3^7 - f1*f5*g0*g3^8 - f0*f6*g0*g3^8 + 3*f0*f5*g1*g3^8 + f4*g0*g1^2*g3^8 + 3*f0*f4*g2*g3^8 + f4*g0^2*g2*g3^8 + 2*f3*g0*g1*g2*g3^8 + 6*f1*g1*g2^2*g3^8 - 2*g0*g1^2*g2^2*g3^8 + 2*f0*g2^3*g3^8 + g0^2*g2^3*g3^8 - f0*f3*g3^9 - f1*g1^2*g3^9 - f1*g0*g2*g3^9 + f0*g1*g2*g3^9)*k12*k22 + (8*f5^2*f6*g0*g1*g2*g3^4 - 16*f4*f6^2*g0*g1*g2*g3^4 - 4*f6^2*g0*g1*g2^3*g3^4 + 8*f1*f6^2*g1*g2*g3^5 - 4*f6^2*g0*g1^2*g2*g3^5 + 8*f5*f6*g0*g1*g2^2*g3^5 - 2*f1*f6^2*g0*g3^6 + 4*f0*f6^2*g1*g3^6 + 4*f0*f5*f6*g2*g3^6 + f5*f6*g0^2*g2*g3^6 + 2*f5^2*g0*g1*g2*g3^6 - 8*f4*f6*g0*g1*g2*g3^6 - f6*g0*g1*g2^3*g3^6 + 2*f0*f5^2*g3^7 + 4*f0*f4*f6*g3^7 + 2*f4*f6*g0^2*g3^7 + 6*f1*f6*g1*g2*g3^7 - f6*g0*g1^2*g2*g3^7 + 2*f0*f6*g2^2*g3^7 + f6*g0^2*g2^2*g3^7 + 2*f5*g0*g1*g2^2*g3^7 + f0*f6*g1*g3^8 + f6*g0^2*g1*g3^8 + 3*f0*f5*g2*g3^8 - f4*g0*g1*g2*g3^8 + f0*f4*g3^9 + f1*g1*g2*g3^9 + f0*g2^2*g3^9)*k22^2 + (-64*f1*f5*f6^4*g0 - 32*f1*f5^2*f6^3*g1 + 64*f5*f6^4*g0^2*g1 + 32*f5^2*f6^3*g0*g1^2 + 8*f1*f5^3*f6^2*g2 + 32*f1*f4*f5*f6^3*g2 + 64*f5^2*f6^3*g0^2*g2 - 8*f5^3*f6^2*g0*g1*g2 + 32*f4*f5*f6^3*g0*g1*g2 - 32*f4*f5^2*f6^2*g0*g2^2 + 16*f3*f5*f6^3*g0*g2^2 + 8*f1*f5*f6^3*g2^3 + 16*f5*f6^3*g0*g1*g2^3 - 8*f5^2*f6^2*g0*g2^4 - 24*f1*f5^4*f6*g3 - 32*f4*f5*f6^3*g0^2*g3 + 24*f5^4*f6*g0*g1*g3 - 32*f3*f5*f6^3*g0*g1*g3 + 96*f4*f5^3*f6*g0*g2*g3 - 128*f4^2*f5*f6^2*g0*g2*g3 + 8*f3*f5^2*f6^2*g0*g2*g3 + 16*f2*f5*f6^3*g0*g2*g3 + 8*f1*f5*f6^3*g1*g2*g3 + 32*f5*f6^3*g0*g1^2*g2*g3 + 12*f1*f5^2*f6^2*g2^2*g3 - 16*f0*f5*f6^3*g2^2*g3 + 52*f5*f6^3*g0^2*g2^2*g3 - 20*f5^2*f6^2*g0*g1*g2^2*g3 + 16*f5^3*f6*g0*g2^3*g3 - 80*f4*f5*f6^2*g0*g2^3*g3 - 12*f5*f6^2*g0*g2^5*g3 - 56*f3*f5^3*f6*g0*g3^2 + 64*f3*f4*f5*f6^2*g0*g3^2 - 16*f2*f5^2*f6^2*g0*g3^2 - 112*f1*f5*f6^3*g0*g3^2 - 56*f1*f5^2*f6^2*g1*g3^2 - 32*f0*f5*f6^3*g1*g3^2 + 40*f5*f6^3*g0^2*g1*g3^2 + 32*f5^2*f6^2*g0*g1^2*g3^2 - 10*f1*f5^3*f6*g2*g3^2 + 80*f1*f4*f5*f6^2*g2*g3^2 - 16*f0*f5^2*f6^2*g2*g3^2 + 28*f5^2*f6^2*g0^2*g2*g3^2 + 46*f5^3*f6*g0*g1*g2*g3^2 - 96*f4*f5*f6^2*g0*g1*g2*g3^2 + 24*f5^4*g0*g2^2*g3^2 - 56*f4*f5^2*f6*g0*g2^2*g3^2 + 52*f3*f5*f6^2*g0*g2^2*g3^2 + 26*f1*f5*f6^2*g2^3*g3^2 - 38*f5*f6^2*g0*g1*g2^3*g3^2 - 24*f5^2*f6*g0*g2^4*g3^2 - 30*f1*f5^4*g3^3 + 32*f1*f4*f5^2*f6*g3^3 - 8*f5^3*f6*g0^2*g3^3 - 8*f4*f5*f6^2*g0^2*g3^3 + 18*f5^4*g0*g1*g3^3 - 16*f4*f5^2*f6*g0*g1*g3^3 - 8*f3*f5*f6^2*g0*g1*g3^3 + 12*f3*f5^2*f6*g1^2*g3^3 + 16*f3*f4*f6^2*g1^2*g3^3 + 24*f4*f5^3*g0*g2*g3^3 - 64*f4^2*f5*f6*g0*g2*g3^3 + 22*f3*f5^2*f6*g0*g2*g3^3 + 16*f3*f4*f6^2*g0*g2*g3^3 + 24*f2*f5*f6^2*g0*g2*g3^3 + 80*f3*f4*f5*f6*g1*g2*g3^3 - 16*f3^2*f6^2*g1*g2*g3^3 + 22*f1*f5*f6^2*g1*g2*g3^3 - 2*f5*f6^2*g0*g1^2*g2*g3^3 - 12*f5^2*f6*g1^3*g2*g3^3 - 16*f4*f6^2*g1^3*g2*g3^3 + 29*f1*f5^2*f6*g2^2*g3^3 - 8*f0*f5*f6^2*g2^2*g3^3 + 35*f5*f6^2*g0^2*g2^2*g3^3 - 48*f5^2*f6*g0*g1*g2^2*g3^3 - 16*f4*f6^2*g0*g1*g2^2*g3^3 - 80*f4*f5*f6*g1^2*g2^2*g3^3 + 28*f3*f6^2*g1^2*g2^2*g3^3 + 20*f5^3*g0*g2^3*g3^3 - 84*f4*f5*f6*g0*g2^3*g3^3 + 4*f3*f6^2*g0*g2^3*g3^3 + 20*f3*f5*f6*g1*g2^3*g3^3 - 12*f6^2*g1^3*g2^3*g3^3 - 4*f6^2*g0*g1*g2^4*g3^3 - 20*f5*f6*g1^2*g2^4*g3^3 - 20*f5*f6*g0*g2^5*g3^3 - 14*f3*f5^3*g0*g3^4 + 32*f3*f4*f5*f6*g0*g3^4 - 8*f2*f5^2*f6*g0*g3^4 - 60*f1*f5*f6^2*g0*g3^4 - 20*f1*f5^2*f6*g1*g3^4 - 24*f0*f5*f6^2*g1*g3^4 + 12*f5*f6^2*g0^2*g1*g3^4 + 12*f5^3*g1^3*g3^4 - 24*f4*f5*f6*g1^3*g3^4 + 28*f3*f6^2*g1^3*g3^4 - 19*f1*f5^3*g2*g3^4 + 58*f1*f4*f5*f6*g2*g3^4 - 8*f0*f5^2*f6*g2*g3^4 - 12*f5^2*f6*g0^2*g2*g3^4 + 32*f5^3*g0*g1*g2*g3^4 - 118*f4*f5*f6*g0*g1*g2*g3^4 + 48*f3*f6^2*g0*g1*g2*g3^4 + 90*f3*f5*f6*g1^2*g2*g3^4 + 8*f2*f6^2*g1^2*g2*g3^4 - 14*f6^2*g1^4*g2*g3^4 - 12*f4*f5^2*g0*g2^2*g3^4 + 56*f3*f5*f6*g0*g2^2*g3^4 + 8*f2*f6^2*g0*g2^2*g3^4 + 20*f3*f5^2*g1*g2^2*g3^4 + 32*f3*f4*f6*g1*g2^2*g3^4 + 20*f2*f5*f6*g1*g2^2*g3^4 + 8*f1*f6^2*g1*g2^2*g3^4 - 26*f6^2*g0*g1^2*g2^2*g3^4 - 46*f5*f6*g1^3*g2^2*g3^4 + 27*f1*f5*f6*g2^3*g3^4 - 8*f6^2*g0^2*g2^3*g3^4 - 70*f5*f6*g0*g1*g2^3*g3^4 - 20*f5^2*g1^2*g2^3*g3^4 - 32*f4*f6*g1^2*g2^3*g3^4 - 12*f5^2*g0*g2^4*g3^4 + 8*f3*f6*g1*g2^4*g3^4 - 8*f6*g1^2*g2^5*g3^4 + 8*f1*f4*f5^2*g3^5 - 6*f1*f3*f5*f6*g3^5 + f5^3*g0^2*g3^5 - 2*f4*f5*f6*g0^2*g3^5 - 4*f4*f5^2*g0*g1*g3^5 - 2*f3*f5*f6*g0*g1*g3^5 + 3*f3*f5^2*g1^2*g3^5 - 4*f3*f4*f6*g1^2*g3^5 + 12*f2*f5*f6*g1^2*g3^5 + 20*f1*f6^2*g1^2*g3^5 - 4*f6^2*g0*g1^3*g3^5 - 14*f5*f6*g1^4*g3^5 - 8*f4^2*f5*g0*g2*g3^5 + 5*f3*f5^2*g0*g2*g3^5 + 8*f3*f4*f6*g0*g2*g3^5 + 21*f2*f5*f6*g0*g2*g3^5 + 20*f1*f6^2*g0*g2*g3^5 + 20*f3*f4*f5*g1*g2*g3^5 - 8*f3^2*f6*g1*g2*g3^5 + 24*f1*f5*f6*g1*g2*g3^5 + 8*f0*f6^2*g1*g2*g3^5 - 4*f6^2*g0^2*g1*g2*g3^5 - 19*f5*f6*g0*g1^2*g2*g3^5 + 3*f5^2*g1^3*g2*g3^5 - 4*f4*f6*g1^3*g2*g3^5 + 13*f1*f5^2*g2^2*g3^5 - f0*f5*f6*g2^2*g3^5 + 4*f5*f6*g0^2*g2^2*g3^5 + 5*f5^2*g0*g1*g2^2*g3^5 - 12*f4*f6*g0*g1*g2^2*g3^5 - 20*f4*f5*g1^2*g2^2*g3^5 + 46*f3*f6*g1^2*g2^2*g3^5 - 16*f4*f5*g0*g2^3*g3^5 + 9*f3*f6*g0*g2^3*g3^5 + 28*f3*f5*g1*g2^3*g3^5 + 8*f2*f6*g1*g2^3*g3^5 - 20*f6*g1^3*g2^3*g3^5 - 6*f6*g0*g1*g2^4*g3^5 - 28*f5*g1^2*g2^4*g3^5 - 8*f5*g0*g2^5*g3^5 + 4*f3*f4*f5*g0*g3^6 - 7*f2*f5^2*g0*g3^6 - 4*f3^2*f6*g0*g3^6 - 10*f1*f5*f6*g0*g3^6 - 3*f1*f5^2*g1*g3^6 + 2*f1*f4*f6*g1*g3^6 - 12*f0*f5*f6*g1*g3^6 + 3*f5*f6*g0^2*g1*g3^6 - 5*f5^2*g0*g1^2*g3^6 + 10*f4*f6*g0*g1^2*g3^6 - 6*f4*f5*g1^3*g3^6 + 5*f3*f6*g1^3*g3^6 + 14*f1*f4*f5*g2*g3^6 - 5*f0*f5^2*g2*g3^6 - 8*f1*f3*f6*g2*g3^6 + 4*f0*f4*f6*g2*g3^6 - 7*f5^2*g0^2*g2*g3^6 + 5*f4*f6*g0^2*g2*g3^6 - 21*f4*f5*g0*g1*g2*g3^6 + 16*f3*f6*g0*g1*g2*g3^6 + 20*f3*f5*g1^2*g2*g3^6 + 6*f2*f6*g1^2*g2*g3^6 - 10*f6*g1^4*g2*g3^6 + 10*f3*f5*g0*g2^2*g3^6 + 7*f2*f6*g0*g2^2*g3^6 + 8*f3*f4*g1*g2^2*g3^6 + 5*f2*f5*g1*g2^2*g3^6 + 7*f1*f6*g1*g2^2*g3^6 - 9*f6*g0*g1^2*g2^2*g3^6 - 15*f5*g1^3*g2^2*g3^6 + 10*f1*f5*g2^3*g3^6 + f0*f6*g2^3*g3^6 - 4*f6*g0^2*g2^3*g3^6 - 4*f5*g0*g1*g2^3*g3^6 - 8*f4*g1^2*g2^3*g3^6 + 8*f3*g1*g2^4*g3^6 - 8*g1^2*g2^5*g3^6 + 8*f1*f4^2*g3^7 - 6*f1*f3*f5*g3^7 - 12*f0*f4*f5*g3^7 - 2*f4*f5*g0^2*g3^7 - f3*f6*g0^2*g3^7 + 4*f4^2*g0*g1*g3^7 - f2*f6*g0*g1*g3^7 - 2*f3*f4*g1^2*g3^7 + 3*f2*f5*g1^2*g3^7 + 9*f1*f6*g1^2*g3^7 - f5*g1^4*g3^7 - f3*f4*g0*g2*g3^7 - 2*f2*f5*g0*g2*g3^7 + 8*f1*f6*g0*g2*g3^7 - f3^2*g1*g2*g3^7 + 4*f1*f5*g1*g2*g3^7 + 4*f0*f6*g1*g2*g3^7 - 3*f6*g0^2*g1*g2*g3^7 - 3*f5*g0*g1^2*g2*g3^7 + 5*f1*f4*g2^2*g3^7 - 6*f0*f5*g2^2*g3^7 - 4*f5*g0^2*g2^2*g3^7 + 8*f3*g1^2*g2^2*g3^7 + f3*g0*g2^3*g3^7 + 2*f2*g1*g2^3*g3^7 - 5*g1^3*g2^3*g3^7 + f1*g2^4*g3^7 + 3*g0*g1*g2^4*g3^7 - f3^2*g0*g3^8 - 4*f2*f4*g0*g3^8 + f0*f6*g0*g3^8 + 3*f1*f4*g1*g3^8 - 3*f0*f5*g1*g3^8 + f5*g0^2*g1*g3^8 + 3*f4*g0*g1^2*g3^8 - f3*g1^3*g3^8 - 6*f1*f3*g2*g3^8 - 5*f0*f4*g2*g3^8 + 2*f4*g0^2*g2*g3^8 + f2*g1^2*g2*g3^8 - f2*g0*g2^2*g3^8 + 2*f1*g1*g2^2*g3^8 + 2*g0*g1^2*g2^2*g3^8 - 2*f0*g2^3*g3^8 - g0^2*g2^3*g3^8 - f2*g0*g1*g3^9 + f1*g1^2*g3^9 + f1*g0*g2*g3^9)*k11*k23 + (64*f5*f6^4*g0^2*g2 + 32*f5^2*f6^3*g0*g1*g2 - 8*f5^3*f6^2*g0*g2^2 - 32*f4*f5*f6^3*g0*g2^2 - 8*f5*f6^3*g0*g2^4 - 16*f5^3*f6^2*g0*g1*g3 + 32*f4*f5*f6^3*g0*g1*g3 + 32*f5^4*f6*g0*g2*g3 - 16*f4*f5^2*f6^2*g0*g2*g3 + 32*f3*f5*f6^3*g0*g2*g3 + 8*f1*f5*f6^3*g2^2*g3 + 44*f5*f6^3*g0*g1*g2^2*g3 - 24*f5^2*f6^2*g0*g2^3*g3 - 24*f5^5*g0*g3^2 + 80*f4*f5^3*f6*g0*g3^2 - 64*f4^2*f5*f6^2*g0*g3^2 - 32*f3*f5^2*f6^2*g0*g3^2 - 16*f1*f5*f6^3*g1*g3^2 + 8*f5*f6^3*g0*g1^2*g3^2 + 8*f1*f5^2*f6^2*g2*g3^2 - 48*f0*f5*f6^3*g2*g3^2 + 68*f5*f6^3*g0^2*g2*g3^2 - 16*f5^2*f6^2*g0*g1*g2*g3^2 + 58*f5^3*f6*g0*g2^2*g3^2 - 120*f4*f5*f6^2*g0*g2^2*g3^2 - 36*f5*f6^2*g0*g2^4*g3^2 - 32*f1*f5^3*f6*g3^3 + 32*f1*f4*f5*f6^2*g3^3 - 16*f0*f5^2*f6^2*g3^3 - 20*f5^2*f6^2*g0^2*g3^3 + 28*f5^3*f6*g0*g1*g3^3 - 24*f4*f5*f6^2*g0*g1*g3^3 - 14*f5^4*g0*g2*g3^3 + 20*f4*f5^2*f6*g0*g2*g3^3 + 48*f3*f5*f6^2*g0*g2*g3^3 + 20*f3*f5^2*f6*g1*g2*g3^3 + 32*f3*f4*f6^2*g1*g2*g3^3 + 30*f1*f5*f6^2*g2^2*g3^3 - 17*f5*f6^2*g0*g1*g2^2*g3^3 - 20*f5^2*f6*g1^2*g2^2*g3^3 - 32*f4*f6^2*g1^2*g2^2*g3^3 - 7*f5^2*f6*g0*g2^3*g3^3 + 8*f3*f6^2*g1*g2^3*g3^3 - 8*f6^2*g1^2*g2^4*g3^3 + 20*f4*f5^3*g0*g3^4 - 32*f4^2*f5*f6*g0*g3^4 - 16*f3*f5^2*f6*g0*g3^4 - 8*f1*f5*f6^2*g1*g3^4 - 4*f5*f6^2*g0*g1^2*g3^4 + 4*f5^2*f6*g1^3*g3^4 - 8*f4*f6^2*g1^3*g3^4 + 8*f1*f5^2*f6*g2*g3^4 - 32*f0*f5*f6^2*g2*g3^4 + 25*f5*f6^2*g0^2*g2*g3^4 - 19*f5^2*f6*g0*g1*g2*g3^4 - 8*f4*f6^2*g0*g1*g2*g3^4 + 20*f5^3*g1^2*g2*g3^4 - 40*f4*f5*f6*g1^2*g2*g3^4 + 48*f3*f6^2*g1^2*g2*g3^4 + 19*f5^3*g0*g2^2*g3^4 - 60*f4*f5*f6*g0*g2^2*g3^4 + 36*f3*f5*f6*g1*g2^2*g3^4 + 16*f2*f6^2*g1*g2^2*g3^4 - 14*f6^2*g1^3*g2^2*g3^4 - 10*f6^2*g0*g1*g2^3*g3^4 - 46*f5*f6*g1^2*g2^3*g3^4 - 27*f5*f6*g0*g2^4*g3^4 - 14*f1*f5^3*g3^5 + 24*f1*f4*f5*f6*g3^5 - 8*f0*f5^2*f6*g3^5 - 9*f5^2*f6*g0^2*g3^5 + 2*f5^3*g0*g1*g3^5 - 8*f4*f5*f6*g0*g1*g3^5 - 4*f3*f6^2*g0*g1*g3^5 - 4*f3*f5*f6*g1^2*g3^5 + 8*f2*f6^2*g1^2*g3^5 - 6*f6^2*g1^4*g3^5 + 6*f4*f5^2*g0*g2*g3^5 + 18*f3*f5*f6*g0*g2*g3^5 + 8*f2*f6^2*g0*g2*g3^5 + 5*f3*f5^2*g1*g2*g3^5 + 16*f3*f4*f6*g1*g2*g3^5 + 20*f2*f5*f6*g1*g2*g3^5 + 24*f1*f6^2*g1*g2*g3^5 - 8*f6^2*g0*g1^2*g2*g3^5 - 16*f5*f6*g1^3*g2*g3^5 + 26*f1*f5*f6*g2^2*g3^5 + 2*f6^2*g0^2*g2^2*g3^5 - 14*f5*f6*g0*g1*g2^2*g3^5 + 23*f5^2*g1^2*g2^2*g3^5 - 32*f4*f6*g1^2*g2^2*g3^5 + 5*f5^2*g0*g2^3*g3^5 + 18*f3*f6*g1*g2^3*g3^5 - 22*f6*g1^2*g2^4*g3^5 - 4*f4^2*f5*g0*g3^6 - 6*f3*f5^2*g0*g3^6 + 8*f3*f4*f6*g0*g3^6 - 8*f2*f5*f6*g0*g3^6 + 2*f1*f6^2*g0*g3^6 + 2*f1*f5*f6*g1*g3^6 - 4*f0*f6^2*g1*g3^6 - 2*f6^2*g0^2*g1*g3^6 - f5*f6*g0*g1^2*g3^6 - 2*f5^2*g1^3*g3^6 + 2*f4*f6*g1^3*g3^6 + 8*f1*f5^2*g2*g3^6 - 4*f1*f4*f6*g2*g3^6 - 9*f0*f5*f6*g2*g3^6 - 14*f5^2*g0*g1*g2*g3^6 + 6*f4*f6*g0*g1*g2*g3^6 - 10*f4*f5*g1^2*g2*g3^6 + 20*f3*f6*g1^2*g2*g3^6 - 8*f4*f5*g0*g2^2*g3^6 + 2*f3*f6*g0*g2^2*g3^6 + 9*f3*f5*g1*g2^2*g3^6 + 16*f2*f6*g1*g2^2*g3^6 - 12*f6*g1^3*g2^2*g3^6 - f1*f6*g2^3*g3^6 + 4*f6*g0*g1*g2^3*g3^6 - f5*g1^2*g2^3*g3^6 - 4*f5*g0*g2^4*g3^6 + 12*f1*f4*f5*g3^7 - 7*f0*f5^2*g3^7 - 7*f1*f3*f6*g3^7 - 12*f0*f4*f6*g3^7 - 4*f4*f6*g0^2*g3^7 + 4*f4*f5*g0*g1*g3^7 - f3*f5*g1^2*g3^7 + 2*f2*f6*g1^2*g3^7 - 3*f3*f5*g0*g2*g3^7 + 2*f3*f4*g1*g2*g3^7 + 5*f2*f5*g1*g2*g3^7 + 10*f1*f6*g1*g2*g3^7 - 5*f5*g1^3*g2*g3^7 + 13*f1*f5*g2^2*g3^7 - 2*f0*f6*g2^2*g3^7 - 3*f6*g0^2*g2^2*g3^7 - 9*f5*g0*g1*g2^2*g3^7 - 6*f4*g1^2*g2^2*g3^7 + 4*f3*g1*g2^3*g3^7 - 4*g1^2*g2^4*g3^7 - f2*f5*g0*g3^8 + f1*f5*g1*g3^8 - f0*f6*g1*g3^8 - f6*g0^2*g1*g3^8 + f5*g0*g1^2*g3^8 + f4*g1^3*g3^8 + 3*f1*f4*g2*g3^8 - 7*f0*f5*g2*g3^8 + f5*g0^2*g2*g3^8 + 2*f4*g0*g1*g2*g3^8 + 2*f3*g1^2*g2*g3^8 - f3*g0*g2^2*g3^8 + 3*f2*g1*g2^2*g3^8 - 2*g1^3*g2^2*g3^8 + 2*f1*g2^3*g3^8 - 3*f1*f3*g3^9 - 3*f0*f4*g3^9 - f3*g0*g1*g3^9 + f1*g1*g2*g3^9 - 2*f0*g2^2*g3^9)*k12*k23 + (32*f5*f6^4*g0^2*g3 + 8*f5^3*f6^2*g0*g2*g3 - 16*f4*f5*f6^3*g0*g2*g3 - 4*f5*f6^3*g0*g2^3*g3 - 8*f5^4*f6*g0*g3^2 + 16*f4*f5^2*f6^2*g0*g3^2 + 8*f1*f5*f6^3*g2*g3^2 - 4*f5*f6^3*g0*g1*g2*g3^2 + 12*f5^2*f6^2*g0*g2^2*g3^2 - 8*f1*f5^2*f6^2*g3^3 - 32*f0*f5*f6^3*g3^3 + 24*f5*f6^3*g0^2*g3^3 + 4*f5^2*f6^2*g0*g1*g3^3 + 2*f5^3*f6*g0*g2*g3^3 - 24*f4*f5*f6^2*g0*g2*g3^3 - 5*f5*f6^2*g0*g2^3*g3^3 - 2*f5^4*g0*g3^4 + 8*f4*f5^2*f6*g0*g3^4 + 14*f1*f5*f6^2*g2*g3^4 + 7*f5*f6^2*g0*g1*g2*g3^4 + 8*f5^2*f6*g1^2*g2*g3^4 - 16*f4*f6^2*g1^2*g2*g3^4 + 11*f5^2*f6*g0*g2^2*g3^4 - 4*f6^2*g1^2*g2^3*g3^4 - 6*f1*f5^2*f6*g3^5 - 24*f0*f5*f6^2*g3^5 + 6*f5*f6^2*g0^2*g3^5 + f5^2*f6*g0*g1*g3^5 - 9*f4*f5*f6*g0*g2*g3^5 + 16*f2*f6^2*g1*g2*g3^5 - 4*f6^2*g1^3*g2*g3^5 + 12*f6^2*g0*g1*g2^2*g3^5 + 8*f5*f6*g1^2*g2^2*g3^5 - f5*f6*g0*g2^3*g3^5 + f4*f5^2*g0*g3^6 - 4*f2*f6^2*g0*g3^6 + 2*f1*f6^2*g1*g3^6 - 2*f6^2*g0*g1^2*g3^6 + 11*f1*f5*f6*g2*g3^6 + 4*f0*f6^2*g2*g3^6 - 3*f6^2*g0^2*g2*g3^6 + 2*f5^2*g1^2*g2*g3^6 - 8*f4*f6*g1^2*g2*g3^6 + 2*f5^2*g0*g2^2*g3^6 - f6*g1^2*g2^3*g3^6 + f1*f5^2*g3^7 + 4*f1*f4*f6*g3^7 - 8*f0*f5*f6*g3^7 + 2*f5*f6*g0^2*g3^7 + 4*f4*f6*g0*g1*g3^7 - f4*f5*g0*g2*g3^7 + 8*f2*f6*g1*g2*g3^7 - f6*g1^3*g2*g3^7 + 2*f1*f6*g2^2*g3^7 + 5*f6*g0*g1*g2^2*g3^7 + 2*f5*g1^2*g2^2*g3^7 - f2*f6*g0*g3^8 + f1*f6*g1*g3^8 + f6*g0*g1^2*g3^8 + 4*f1*f5*g2*g3^8 + f0*f6*g2*g3^8 - f5*g0*g1*g2*g3^8 - f4*g1^2*g2*g3^8 + f1*f4*g3^9 - f0*f5*g3^9 + f2*g1*g2*g3^9 + f1*g2^2*g3^9)*k22*k23 + (12*f1*f5^2*f6*g3^3 + 16*f1*f4*f6^2*g3^3 - 12*f5^2*f6*g0*g1*g3^3 - 16*f4*f6^2*g0*g1*g3^3 + 48*f4*f5*f6*g1^2*g3^3 - 8*f3*f6^2*g1^2*g3^3 + 8*f6^2*g1^3*g2*g3^3 + 4*f1*f6^2*g2^2*g3^3 - 4*f6^2*g0*g1*g2^2*g3^3 + 12*f5*f6*g1^2*g2^2*g3^3 + 28*f3*f5*f6*g0*g3^4 + 8*f2*f6^2*g0*g3^4 + 12*f1*f6^2*g1*g3^4 + 4*f6^2*g0*g1^2*g3^4 + 34*f5*f6*g1^3*g3^4 + 16*f1*f5*f6*g2*g3^4 + 8*f0*f6^2*g2*g3^4 + 6*f6^2*g0^2*g2*g3^4 + 2*f5*f6*g0*g1*g2*g3^4 + 32*f5^2*g1^2*g2*g3^4 + 16*f4*f6*g1^2*g2*g3^4 + 4*f6*g1^2*g2^3*g3^4 + 15*f1*f5^2*g3^5 + 4*f1*f4*f6*g3^5 + 4*f5*f6*g0^2*g3^5 - 9*f5^2*g0*g1*g3^5 - 16*f4*f6*g0*g1*g3^5 + 12*f4*f5*g1^2*g3^5 - 4*f3*f6*g1^2*g3^5 + 10*f3*f6*g0*g2*g3^5 + 16*f6*g1^3*g2*g3^5 + 6*f1*f6*g2^2*g3^5 - 3*f6*g0*g1*g2^2*g3^5 + 34*f5*g1^2*g2^2*g3^5 + 6*f3*f5*g0*g3^6 + 2*f2*f6*g0*g3^6 + 6*f1*f6*g1*g3^6 - 2*f6*g0*g1^2*g3^6 + 6*f5*g1^3*g3^6 + 17*f1*f5*g2*g3^6 + 2*f0*f6*g2*g3^6 + 6*f6*g0^2*g2*g3^6 - 5*f5*g0*g1*g2*g3^6 + 4*f4*g1^2*g2*g3^6 + 8*g1^2*g2^3*g3^6 + 4*f1*f4*g3^7 - 4*f0*f5*g3^7 - f4*g0*g1*g3^7 + 2*f3*g0*g2*g3^7 + 2*g1^3*g2*g3^7 + 4*f1*g2^2*g3^7 - 2*g0*g1*g2^2*g3^7 + f1*g1*g3^8 - g0*g1^2*g3^8 - 2*f0*g2*g3^8)*k11*k24 + (12*f5^2*f6*g1^2*g3^3 + 16*f4*f6^2*g1^2*g3^3 + 80*f4*f5*f6*g1*g2*g3^3 - 16*f3*f6^2*g1*g2*g3^3 + 12*f6^2*g1^2*g2^2*g3^3 + 20*f5*f6*g1*g2^3*g3^3 + 12*f5^3*g0*g3^4 - 24*f4*f5*f6*g0*g3^4 + 16*f3*f6^2*g0*g3^4 + 12*f6^2*g1^3*g3^4 + 4*f1*f6^2*g2*g3^4 + 10*f6^2*g0*g1*g2*g3^4 + 78*f5*f6*g1^2*g2*g3^4 - 6*f5*f6*g0*g2^2*g3^4 + 20*f5^2*g1*g2^2*g3^4 + 32*f4*f6*g1*g2^2*g3^4 + 8*f6*g1*g2^4*g3^4 + 14*f1*f5*f6*g3^5 + 8*f0*f6^2*g3^5 + 2*f6^2*g0^2*g3^5 - 16*f5*f6*g0*g1*g3^5 + 3*f5^2*g1^2*g3^5 - 4*f4*f6*g1^2*g3^5 + 16*f5^2*g0*g2*g3^5 - 20*f4*f6*g0*g2*g3^5 + 20*f4*f5*g1*g2*g3^5 - 8*f3*f6*g1*g2*g3^5 + 34*f6*g1^2*g2^2*g3^5 - 5*f6*g0*g2^3*g3^5 + 28*f5*g1*g2^3*g3^5 - 6*f4*f5*g0*g3^6 + 6*f3*f6*g0*g3^6 - f6*g1^3*g3^6 + 6*f1*f6*g2*g3^6 - 8*f6*g0*g1*g2*g3^6 + 17*f5*g1^2*g2*g3^6 + 2*f5*g0*g2^2*g3^6 + 8*f4*g1*g2^2*g3^6 + 8*g1*g2^4*g3^6 + 5*f1*f5*g3^7 + 2*f0*f6*g3^7 - 3*f5*g0*g1*g3^7 - 2*f4*g1^2*g3^7 - 3*f4*g0*g2*g3^7 - f3*g1*g2*g3^7 + 6*g1^2*g2^2*g3^7 - 2*g0*g2^3*g3^7 - g1^3*g3^8 + f1*g2*g3^8 - 2*g0*g1*g2*g3^8)*k12*k24 + (20*f5^2*f6*g1*g2*g3^3 + 32*f4*f6^2*g1*g2*g3^3 + 8*f6^2*g1*g2^3*g3^3 + 4*f5^2*f6*g0*g3^4 - 8*f4*f6^2*g0*g3^4 + 16*f6^2*g1^2*g2*g3^4 - 2*f6^2*g0*g2^2*g3^4 + 36*f5*f6*g1*g2^2*g3^4 + 4*f1*f6^2*g3^5 - 2*f6^2*g0*g1*g3^5 - 4*f5*f6*g1^2*g3^5 + 5*f5^2*g1*g2*g3^5 + 16*f4*f6*g1*g2*g3^5 + 18*f6*g1*g2^3*g3^5 + 2*f5^2*g0*g3^6 - 6*f4*f6*g0*g3^6 + 4*f6*g1^2*g2*g3^6 - 5*f6*g0*g2^2*g3^6 + 9*f5*g1*g2^2*g3^6 + f1*f6*g3^7 - 2*f6*g0*g1*g3^7 - f5*g1^2*g3^7 + 2*f5*g0*g2*g3^7 + 2*f4*g1*g2*g3^7 + 4*g1*g2^3*g3^7 + f4*g0*g3^8)*k22*k24 + (-64*f3*f5^2*f6^3*g0 - 64*f3*f4*f5*f6^3*g1 + 32*f3*f4*f5^2*f6^2*g2 - 16*f3^2*f5*f6^3*g2 + 64*f5^2*f6^3*g0*g1*g2 + 64*f4*f5*f6^3*g1^2*g2 - 32*f4*f5^2*f6^2*g1*g2^2 - 8*f3*f5*f6^3*g1*g2^2 + 8*f3*f5^2*f6^2*g2^3 + 24*f5*f6^3*g1^2*g2^3 - 8*f5^2*f6^2*g1*g2^4 - 96*f3*f4*f5^3*f6*g3 + 128*f3*f4^2*f5*f6^2*g3 + 16*f3^2*f5^2*f6^2*g3 + 32*f5^2*f6^3*g0^2*g3 - 32*f3*f5*f6^3*g1^2*g3 - 16*f4*f5^2*f6^2*g0*g2*g3 - 80*f3*f5*f6^3*g0*g2*g3 + 96*f4*f5^3*f6*g1*g2*g3 - 128*f4^2*f5*f6^2*g1*g2*g3 + 4*f3*f5^2*f6^2*g1*g2*g3 + 8*f5*f6^3*g1^3*g2*g3 - 16*f3*f5^3*f6*g2^2*g3 + 80*f3*f4*f5*f6^2*g2^2*g3 + 8*f2*f5^2*f6^2*g2^2*g3 - 8*f1*f5*f6^3*g2^2*g3 + 48*f5*f6^3*g0*g1*g2^2*g3 + 16*f5^3*f6*g1*g2^3*g3 - 80*f4*f5*f6^2*g1*g2^3*g3 + 12*f3*f5*f6^2*g2^4*g3 - 12*f5*f6^2*g1*g2^5*g3 + 48*f4*f5^3*f6*g0*g3^2 - 64*f4^2*f5*f6^2*g0*g3^2 - 48*f3*f5^2*f6^2*g0*g3^2 - 84*f3*f5^3*f6*g1*g3^2 + 96*f3*f4*f5*f6^2*g1*g3^2 + 8*f5^2*f6^2*g1^3*g3^2 - 24*f3*f5^4*g2*g3^2 + 56*f3*f4*f5^2*f6*g2*g3^2 - 24*f2*f5^3*f6*g2*g3^2 - 24*f3^2*f5*f6^2*g2*g3^2 + 32*f2*f4*f5*f6^2*g2*g3^2 - 4*f1*f5^2*f6^2*g2*g3^2 - 16*f0*f5*f6^3*g2*g3^2 + 8*f5*f6^3*g0^2*g2*g3^2 + 32*f5^2*f6^2*g0*g1*g2*g3^2 + 20*f5^3*f6*g1^2*g2*g3^2 - 16*f4*f5*f6^2*g1^2*g2*g3^2 - 24*f4*f5*f6^2*g0*g2^2*g3^2 + 24*f5^4*g1*g2^2*g3^2 - 56*f4*f5^2*f6*g1*g2^2*g3^2 + 62*f3*f5*f6^2*g1*g2^2*g3^2 + 24*f3*f5^2*f6*g2^3*g3^2 + 12*f2*f5*f6^2*g2^3*g3^2 - 8*f5*f6^2*g1^2*g2^3*g3^2 - 24*f5^2*f6*g1*g2^4*g3^2 - 24*f3*f4*f5^3*g3^3 + 64*f3*f4^2*f5*f6*g3^3 + 8*f3^2*f5^2*f6*g3^3 - 12*f1*f5^3*f6*g3^3 + 16*f1*f4*f5*f6^2*g3^3 - 16*f0*f5^2*f6^2*g3^3 + 16*f5^2*f6^2*g0^2*g3^3 - 16*f4*f5*f6^2*g0*g1*g3^3 + 12*f5^4*g1^2*g3^3 + 32*f4*f5^2*f6*g1^2*g3^3 + 4*f3*f5*f6^2*g1^2*g3^3 + 36*f4*f5^2*f6*g0*g2*g3^3 - 32*f3*f5*f6^2*g0*g2*g3^3 + 24*f4*f5^3*g1*g2*g3^3 - 64*f4^2*f5*f6*g1*g2*g3^3 + 17*f3*f5^2*f6*g1*g2*g3^3 + 8*f2*f5*f6^2*g1*g2*g3^3 + 4*f5*f6^2*g1^3*g2*g3^3 - 20*f3*f5^3*g2^2*g3^3 + 84*f3*f4*f5*f6*g2^2*g3^3 + 6*f2*f5^2*f6*g2^2*g3^3 + 10*f1*f5*f6^2*g2^2*g3^3 + 32*f5*f6^2*g0*g1*g2^2*g3^3 - 7*f5^2*f6*g1^2*g2^2*g3^3 + 12*f5^2*f6*g0*g2^3*g3^3 + 20*f5^3*g1*g2^3*g3^3 - 84*f4*f5*f6*g1*g2^3*g3^3 + 20*f3*f5*f6*g2^4*g3^3 - 20*f5*f6*g1*g2^5*g3^3 + 12*f4*f5^3*g0*g3^4 - 32*f4^2*f5*f6*g0*g3^4 - 12*f3*f5^2*f6*g0*g3^4 - 21*f3*f5^3*g1*g3^4 + 48*f3*f4*f5*f6*g1*g3^4 + 4*f3^2*f6^2*g1*g3^4 + 12*f1*f5*f6^2*g1*g3^4 + 8*f5*f6^2*g0*g1^2*g3^4 + 18*f5^2*f6*g1^3*g3^4 + 8*f4*f6^2*g1^3*g3^4 + 12*f3*f4*f5^2*g2*g3^4 - 6*f2*f5^3*g2*g3^4 - 9*f3^2*f5*f6*g2*g3^4 + 16*f2*f4*f5*f6*g2*g3^4 - f1*f5^2*f6*g2*g3^4 - 8*f0*f5*f6^2*g2*g3^4 + 8*f5*f6^2*g0^2*g2*g3^4 + 22*f5^2*f6*g0*g1*g2*g3^4 + 8*f4*f6^2*g0*g1*g2*g3^4 + 13*f5^3*g1^2*g2*g3^4 - 28*f4*f5*f6*g1^2*g2*g3^4 + 16*f3*f6^2*g1^2*g2*g3^4 - 30*f4*f5*f6*g0*g2^2*g3^4 + 16*f3*f6^2*g0*g2^2*g3^4 - 12*f4*f5^2*g1*g2^2*g3^4 + 53*f3*f5*f6*g1*g2^2*g3^4 - 12*f6^2*g1^3*g2^2*g3^4 + 12*f3*f5^2*g2^3*g3^4 + 11*f2*f5*f6*g2^3*g3^4 - 8*f6^2*g0*g1*g2^3*g3^4 - 23*f5*f6*g1^2*g2^3*g3^4 - 2*f5*f6*g0*g2^4*g3^4 - 12*f5^2*g1*g2^4*g3^4 + 8*f3*f4^2*f5*g3^5 + f3^2*f5^2*g3^5 - 3*f1*f5^3*g3^5 - 12*f3^2*f4*f6*g3^5 + 4*f1*f4*f5*f6*g3^5 - 8*f0*f5^2*f6*g3^5 + 4*f1*f3*f6^2*g3^5 + 2*f5^2*f6*g0^2*g3^5 - 10*f4*f5*f6*g0*g1*g3^5 + 4*f3*f6^2*g0*g1*g3^5 + 8*f4*f5^2*g1^2*g3^5 + 17*f3*f5*f6*g1^2*g3^5 + 10*f4*f5^2*g0*g2*g3^5 + 17*f3*f5*f6*g0*g2*g3^5 - 8*f4^2*f5*g1*g2*g3^5 + f3*f5^2*g1*g2*g3^5 + 4*f3*f4*f6*g1*g2*g3^5 + 2*f2*f5*f6*g1*g2*g3^5 + 4*f1*f6^2*g1*g2*g3^5 + 8*f6^2*g0*g1^2*g2*g3^5 + 16*f3*f4*f5*g2^2*g3^5 + f2*f5^2*g2^2*g3^5 - 3*f3^2*f6*g2^2*g3^5 + 8*f1*f5*f6*g2^2*g3^5 + 12*f6^2*g0^2*g2^2*g3^5 + 5*f5*f6*g0*g1*g2^2*g3^5 + 7*f5^2*g1^2*g2^2*g3^5 + 12*f5^2*g0*g2^3*g3^5 - 8*f4*f6*g0*g2^3*g3^5 - 16*f4*f5*g1*g2^3*g3^5 + f3*f6*g1*g2^3*g3^5 + 8*f3*f5*g2^4*g3^5 - 2*f6*g0*g2^5*g3^5 - 8*f5*g1*g2^5*g3^5 - 4*f4^2*f5*g0*g3^6 - 5*f3*f5^2*g0*g3^6 + 8*f3*f4*f6*g0*g3^6 + 5*f3*f4*f5*g1*g3^6 - 6*f3^2*f6*g1*g3^6 + 4*f1*f5*f6*g1*g3^6 + 2*f6^2*g0^2*g1*g3^6 + 10*f5*f6*g0*g1^2*g3^6 + 3*f5^2*g1^3*g3^6 + 4*f4*f6*g1^3*g3^6 - 5*f3^2*f5*g2*g3^6 + 6*f2*f4*f5*g2*g3^6 - 2*f1*f5^2*g2*g3^6 - 4*f2*f3*f6*g2*g3^6 + 4*f1*f4*f6*g2*g3^6 - f0*f5*f6*g2*g3^6 + 13*f5*f6*g0^2*g2*g3^6 + 2*f5^2*g0*g1*g2*g3^6 + 11*f4*f6*g0*g1*g2*g3^6 - 4*f4*f5*g1^2*g2*g3^6 + 10*f3*f6*g1^2*g2*g3^6 - 6*f4*f5*g0*g2^2*g3^6 + 15*f3*f6*g0*g2^2*g3^6 + 7*f3*f5*g1*g2^2*g3^6 - 3*f2*f6*g1*g2^2*g3^6 - 6*f6*g1^3*g2^2*g3^6 + 3*f2*f5*g2^3*g3^6 + f1*f6*g2^3*g3^6 - 5*f6*g0*g1*g2^3*g3^6 + 2*f5*g1^2*g2^3*g3^6 + 4*f5*g0*g2^4*g3^6 - 5*f3^2*f4*g3^7 + 8*f2*f4^2*g3^7 - 6*f1*f4*f5*g3^7 + 3*f0*f5^2*g3^7 + f1*f3*f6*g3^7 + 4*f0*f4*f6*g3^7 + 2*f4*f6*g0^2*g3^7 - 3*f4*f5*g0*g1*g3^7 + 2*f4^2*g1^2*g3^7 + 8*f3*f5*g1^2*g3^7 + 4*f3*f5*g0*g2*g3^7 - f2*f6*g0*g2*g3^7 - f3*f4*g1*g2*g3^7 + f2*f5*g1*g2*g3^7 + 2*f1*f6*g1*g2*g3^7 + 8*f6*g0*g1^2*g2*g3^7 + f5*g1^3*g2*g3^7 - 4*f3^2*g2^2*g3^7 + 5*f2*f4*g2^2*g3^7 - 3*f1*f5*g2^2*g3^7 + 10*f6*g0^2*g2^2*g3^7 - 3*f5*g0*g1*g2^2*g3^7 + f4*g1^2*g2^2*g3^7 - 2*f4*g0*g2^3*g3^7 + f2*g2^4*g3^7 + 2*g1^2*g2^4*g3^7 - 2*f3^2*g1*g3^8 + f2*f4*g1*g3^8 - f1*f5*g1*g3^8 + f5*g0*g1^2*g3^8 + f4*g1^3*g3^8 - f2*f3*g2*g3^8 - 2*f1*f4*g2*g3^8 + 4*f0*f5*g2*g3^8 + f5*g0^2*g2*g3^8 + 3*f4*g0*g1*g2*g3^8 + 3*f3*g1^2*g2*g3^8 + 2*f3*g0*g2^2*g3^8 - f1*g2^3*g3^8 - g0*g1*g2^3*g3^8 + f0*f4*g3^9 - f3*g0*g1*g3^9 + g0*g1^2*g2*g3^9 + f0*g2^2*g3^9 + g0^2*g2^2*g3^9)*k11*k33 + (-64*f3*f5*f6^4*g0 - 32*f3*f5^2*f6^3*g1 + 8*f3*f5^3*f6^2*g2 + 32*f3*f4*f5*f6^3*g2 + 64*f5*f6^4*g0*g1*g2 + 32*f5^2*f6^3*g1^2*g2 - 8*f5^3*f6^2*g1*g2^2 - 32*f4*f5*f6^3*g1*g2^2 + 8*f3*f5*f6^3*g2^3 - 8*f5*f6^3*g1*g2^4 - 24*f3*f5^4*f6*g3 + 32*f5*f6^4*g0^2*g3 + 16*f5^2*f6^3*g0*g1*g3 - 16*f5^3*f6^2*g1^2*g3 + 32*f4*f5*f6^3*g1^2*g3 - 8*f5^3*f6^2*g0*g2*g3 + 32*f5^4*f6*g1*g2*g3 - 16*f4*f5^2*f6^2*g1*g2*g3 + 16*f3*f5*f6^3*g1*g2*g3 + 20*f3*f5^2*f6^2*g2^2*g3 + 16*f2*f5*f6^3*g2^2*g3 + 44*f5*f6^3*g1^2*g2^2*g3 + 8*f5*f6^3*g0*g2^3*g3 - 24*f5^2*f6^2*g1*g2^3*g3 + 24*f5^4*f6*g0*g3^2 - 32*f4*f5^2*f6^2*g0*g3^2 - 80*f3*f5*f6^3*g0*g3^2 - 24*f5^5*g1*g3^2 + 80*f4*f5^3*f6*g1*g3^2 - 64*f4^2*f5*f6^2*g1*g3^2 - 64*f3*f5^2*f6^2*g1*g3^2 + 8*f5*f6^3*g1^3*g3^2 - 26*f3*f5^3*f6*g2*g3^2 + 80*f3*f4*f5*f6^2*g2*g3^2 - 8*f2*f5^2*f6^2*g2*g3^2 - 16*f1*f5*f6^3*g2*g3^2 + 64*f5*f6^3*g0*g1*g2*g3^2 - 16*f5^2*f6^2*g1^2*g2*g3^2 - 20*f5^2*f6^2*g0*g2^2*g3^2 + 58*f5^3*f6*g1*g2^2*g3^2 - 120*f4*f5*f6^2*g1*g2^2*g3^2 + 30*f3*f5*f6^2*g2^3*g3^2 - 36*f5*f6^2*g1*g2^4*g3^2 - 6*f3*f5^4*g3^3 - 24*f2*f5^3*f6*g3^3 + 32*f2*f4*f5*f6^2*g3^3 - 16*f1*f5^2*f6^2*g3^3 - 32*f0*f5*f6^3*g3^3 + 32*f5*f6^3*g0^2*g3^3 - 16*f5^2*f6^2*g0*g1*g3^3 + 40*f5^3*f6*g1^2*g3^3 - 8*f4*f5*f6^2*g1^2*g3^3 + 4*f5^3*f6*g0*g2*g3^3 + 16*f4*f5*f6^2*g0*g2*g3^3 - 14*f5^4*g1*g2*g3^3 + 100*f4*f5^2*f6*g1*g2*g3^3 + 40*f3*f5*f6^2*g1*g2*g3^3 + 17*f3*f5^2*f6*g2^2*g3^3 + 36*f2*f5*f6^2*g2^2*g3^3 - 5*f5*f6^2*g1^2*g2^2*g3^3 - 8*f5*f6^2*g0*g2^3*g3^3 + 13*f5^2*f6*g1*g2^3*g3^3 + 12*f5^4*g0*g3^4 - 24*f4*f5^2*f6*g0*g3^4 - 36*f3*f5*f6^2*g0*g3^4 + 20*f4*f5^3*g1*g3^4 - 32*f4^2*f5*f6*g1*g3^4 - 30*f3*f5^2*f6*g1*g3^4 + 8*f2*f5*f6^2*g1*g3^4 + 8*f5*f6^2*g1^3*g3^4 - 7*f3*f5^3*g2*g3^4 + 34*f3*f4*f5*f6*g2*g3^4 - 2*f2*f5^2*f6*g2*g3^4 + 16*f1*f5*f6^2*g2*g3^4 + 28*f5*f6^2*g0*g1*g2*g3^4 + 31*f5^2*f6*g1^2*g2*g3^4 + 8*f4*f6^2*g1^2*g2*g3^4 - 15*f5^2*f6*g0*g2^2*g3^4 - 8*f4*f6^2*g0*g2^2*g3^4 + 19*f5^3*g1*g2^2*g3^4 - 68*f4*f5*f6*g1*g2^2*g3^4 + 24*f3*f6^2*g1*g2^2*g3^4 + 23*f3*f5*f6*g2^3*g3^4 - 10*f6^2*g1^2*g2^3*g3^4 - 2*f6^2*g0*g2^4*g3^4 - 29*f5*f6*g1*g2^4*g3^4 - 6*f2*f5^3*g3^5 - 4*f3^2*f5*f6*g3^5 + 16*f2*f4*f5*f6*g3^5 - 10*f1*f5^2*f6*g3^5 - 24*f0*f5*f6^2*g3^5 + 10*f5*f6^2*g0^2*g3^5 - 12*f5^2*f6*g0*g1*g3^5 + 5*f5^3*g1^2*g3^5 - 12*f4*f5*f6*g1^2*g3^5 + 12*f3*f6^2*g1^2*g3^5 + 4*f5^3*g0*g2*g3^5 - 8*f4*f5*f6*g0*g2*g3^5 + 12*f3*f6^2*g0*g2*g3^5 + 26*f4*f5^2*g1*g2*g3^5 + 45*f3*f5*f6*g1*g2*g3^5 - 4*f6^2*g1^3*g2*g3^5 + 3*f3*f5^2*g2^2*g3^5 + 20*f2*f5*f6*g2^2*g3^5 + 12*f6^2*g0*g1*g2^2*g3^5 - 6*f5*f6*g1^2*g2^2*g3^5 - 7*f5*f6*g0*g2^3*g3^5 + 25*f5^2*g1*g2^3*g3^5 - 16*f4*f6*g1*g2^3*g3^5 - 4*f6*g1*g2^5*g3^5 - 6*f4*f5^2*g0*g3^6 + 4*f4^2*f6*g0*g3^6 - 12*f3*f5*f6*g0*g3^6 - 4*f4^2*f5*g1*g3^6 - 8*f3*f5^2*g1*g3^6 + 8*f3*f4*f6*g1*g3^6 + 2*f2*f5*f6*g1*g3^6 + 2*f6^2*g0*g1^2*g3^6 - 2*f5*f6*g1^3*g3^6 + 4*f3*f4*f5*g2*g3^6 + 6*f2*f5^2*g2*g3^6 - 4*f3^2*f6*g2*g3^6 - 4*f2*f4*f6*g2*g3^6 + 10*f1*f5*f6*g2*g3^6 - 4*f0*f6^2*g2*g3^6 + 5*f6^2*g0^2*g2*g3^6 + 11*f5*f6*g0*g1*g2*g3^6 + f5^2*g1^2*g2*g3^6 + 14*f4*f6*g1^2*g2*g3^6 - 3*f5^2*g0*g2^2*g3^6 + 3*f4*f6*g0*g2^2*g3^6 - 10*f4*f5*g1*g2^2*g3^6 + 28*f3*f6*g1*g2^2*g3^6 + 4*f3*f5*g2^3*g3^6 - f2*f6*g2^3*g3^6 - 4*f6*g1^2*g2^3*g3^6 + f6*g0*g2^4*g3^6 + 4*f5*g1*g2^4*g3^6 - f3^2*f5*g3^7 + 10*f2*f4*f5*g3^7 - 5*f1*f5^2*g3^7 - 4*f2*f3*f6*g3^7 - 6*f1*f4*f6*g3^7 - 4*f0*f5*f6*g3^7 - 3*f4*f6*g0*g1*g3^7 + 6*f3*f6*g1^2*g3^7 - 5*f4*f5*g0*g2*g3^7 + f3*f6*g0*g2*g3^7 + 9*f3*f5*g1*g2*g3^7 - 4*f2*f6*g1*g2*g3^7 + 10*f2*f5*g2^2*g3^7 - f1*f6*g2^2*g3^7 + 10*f6*g0*g1*g2^2*g3^7 - 5*f5*g1^2*g2^2*g3^7 - 3*f5*g0*g2^3*g3^7 - 4*f4*g1*g2^3*g3^7 - 3*f4^2*g0*g3^8 - f3*f5*g0*g3^8 - f2*f6*g0*g3^8 + 2*f2*f5*g1*g3^8 - 2*f6*g0*g1^2*g3^8 - f3^2*g2*g3^8 + 3*f2*f4*g2*g3^8 - 2*f1*f5*g2*g3^8 - f0*f6*g2*g3^8 - f6*g0^2*g2*g3^8 + 3*f5*g0*g1*g2*g3^8 + 3*f4*g1^2*g2*g3^8 - f4*g0*g2^2*g3^8 + 6*f3*g1*g2^2*g3^8 + 2*f2*g2^3*g3^8 - g1^2*g2^3*g3^8 - f2*f3*g3^9 - 2*f1*f4*g3^9 - f4*g0*g1*g3^9 - f3*g1^2*g3^9 - f3*g0*g2*g3^9 - f1*g2^2*g3^9 + 2*g0*g1*g2^2*g3^9)*k12*k33 + (-64*f5^3*f6^3*g0 - 64*f4*f5^2*f6^3*g1 + 32*f4*f5^3*f6^2*g2 - 16*f3*f5^2*f6^3*g2 - 24*f5^2*f6^3*g1*g2^2 + 8*f5^3*f6^2*g2^3 - 96*f4*f5^4*f6*g3 + 128*f4^2*f5^2*f6^2*g3 + 16*f3*f5^3*f6^2*g3 - 16*f5^2*f6^3*g1^2*g3 - 24*f5^2*f6^3*g0*g2*g3 + 20*f5^3*f6^2*g1*g2*g3 + 48*f4*f5*f6^3*g1*g2*g3 - 24*f5^4*f6*g2^2*g3 + 64*f4*f5^2*f6^2*g2^2*g3 + 8*f3*f5*f6^3*g2^2*g3 + 16*f5*f6^3*g1*g2^3*g3 + 8*f5^2*f6^2*g2^4*g3 - 40*f5^3*f6^2*g0*g3^2 - 32*f4*f5*f6^3*g0*g3^2 - 36*f5^4*f6*g1*g3^2 + 16*f4*f5^2*f6^2*g1*g3^2 + 72*f4*f5^3*f6*g2*g3^2 - 64*f4^2*f5*f6^2*g2*g3^2 - 20*f3*f5^2*f6^2*g2*g3^2 + 8*f5*f6^3*g1^2*g2*g3^2 + 4*f5*f6^3*g0*g2^2*g3^2 + 2*f5^2*f6^2*g1*g2^2*g3^2 + 24*f5^3*f6*g2^3*g3^2 - 40*f4*f5*f6^2*g2^3*g3^2 - 6*f5*f6^2*g2^5*g3^2 - 24*f4*f5^4*g3^3 + 64*f4^2*f5^2*f6*g3^3 - 28*f3*f5^3*f6*g3^3 + 48*f3*f4*f5*f6^2*g3^3 + 4*f5^2*f6^2*g1^2*g3^3 - 2*f5^2*f6^2*g0*g2*g3^3 + 23*f5^3*f6*g1*g2*g3^3 + 16*f4*f5*f6^2*g1*g2*g3^3 - 24*f5^4*g2^2*g3^3 + 72*f4*f5^2*f6*g2^2*g3^3 + 54*f3*f5*f6^2*g2^2*g3^3 - 18*f5*f6^2*g1*g2^3*g3^3 + 18*f5^2*f6*g2^4*g3^3 - 26*f5^3*f6*g0*g3^4 - 3*f5^4*g1*g3^4 + 16*f3*f5*f6^2*g1*g3^4 + 16*f4*f5^3*g2*g3^4 - 32*f4^2*f5*f6*g2*g3^4 - 2*f3*f5^2*f6*g2*g3^4 + 39*f5*f6^2*g0*g2^2*g3^4 + 12*f5^2*f6*g1*g2^2*g3^4 + 4*f5^3*g2^3*g3^4 - 26*f4*f5*f6*g2^3*g3^4 - 4*f5*f6*g2^5*g3^4 + 8*f4^2*f5^2*g3^5 - 14*f3*f5^3*g3^5 + 20*f3*f4*f5*f6*g3^5 + 4*f3^2*f6^2*g3^5 + 18*f5*f6^2*g0*g1*g3^5 - 7*f5^2*f6*g1^2*g3^5 + 8*f4*f6^2*g1^2*g3^5 - 2*f5^2*f6*g0*g2*g3^5 + 8*f4*f6^2*g0*g2*g3^5 + 4*f5^3*g1*g2*g3^5 - 3*f4*f5*f6*g1*g2*g3^5 + 14*f4*f5^2*g2^2*g3^5 + 33*f3*f5*f6*g2^2*g3^5 + 4*f6^2*g0*g2^3*g3^5 - 14*f5*f6*g1*g2^3*g3^5 + 8*f5^2*g2^4*g3^5 - f5^3*g0*g3^6 - 4*f4*f5*f6*g0*g3^6 + 4*f3*f6^2*g0*g3^6 - 4*f4*f5^2*g1*g3^6 + 4*f4^2*f6*g1*g3^6 + f3*f5*f6*g1*g3^6 - 4*f4^2*f5*g2*g3^6 + 4*f3*f5^2*g2*g3^6 + 4*f3*f4*f6*g2*g3^6 + f6^2*g0*g1*g2*g3^6 - 9*f5*f6*g1^2*g2*g3^6 + 13*f5*f6*g0*g2^2*g3^6 + 5*f4*f6*g1*g2^2*g3^6 - 4*f4*f5*g2^3*g3^6 + f3*f6*g2^3*g3^6 + f6*g1*g2^4*g3^6 + 6*f3*f4*f5*g3^7 - 3*f3^2*f6*g3^7 + f6^2*g0^2*g3^7 + 5*f5*f6*g0*g1*g3^7 - f5^2*g1^2*g3^7 + 5*f4*f6*g1^2*g3^7 + 2*f5^2*g0*g2*g3^7 - f4*f6*g0*g2*g3^7 - 3*f4*f5*g1*g2*g3^7 - 3*f3*f6*g1*g2*g3^7 + 7*f3*f5*g2^2*g3^7 - f6*g0*g2^3*g3^7 - 3*f5*g1*g2^3*g3^7 - f3*f6*g0*g3^8 - 3*f4^2*g1*g3^8 + 3*f3*f4*g2*g3^8 - 2*f6*g0*g1*g2*g3^8 - f5*g1^2*g2*g3^8 + 2*f5*g0*g2^2*g3^8 - f4*g1*g2^2*g3^8 + f3*g2^3*g3^8 - 2*f3^2*g3^9 + f5*g0*g1*g3^9 - f3*g1*g2*g3^9)*k13*k33 + (32*f5*f6^4*g0*g1*g3 + 8*f5^3*f6^2*g1*g2*g3 - 16*f4*f5*f6^3*g1*g2*g3 - 4*f5*f6^3*g1*g2^3*g3 - 8*f5^4*f6*g1*g3^2 + 16*f4*f5^2*f6^2*g1*g3^2 + 16*f2*f5*f6^3*g2*g3^2 - 4*f5*f6^3*g1^2*g2*g3^2 + 8*f5*f6^3*g0*g2^2*g3^2 + 12*f5^2*f6^2*g1*g2^2*g3^2 - 16*f2*f5^2*f6^2*g3^3 - 16*f1*f5*f6^3*g3^3 + 24*f5*f6^3*g0*g1*g3^3 + 4*f5^2*f6^2*g1^2*g3^3 + 4*f5^2*f6^2*g0*g2*g3^3 + 22*f5^3*f6*g1*g2*g3^3 + 8*f4*f5*f6^2*g1*g2*g3^3 + 3*f5*f6^2*g1*g2^3*g3^3 + 8*f5^3*f6*g0*g3^4 - 8*f4*f5*f6^2*g0*g3^4 - 2*f5^4*g1*g3^4 + 8*f4*f5^2*f6*g1*g3^4 + 24*f2*f5*f6^2*g2*g3^4 + 23*f5*f6^2*g1^2*g2*g3^4 + 12*f5*f6^2*g0*g2^2*g3^4 + 19*f5^2*f6*g1*g2^2*g3^4 - 16*f4*f6^2*g1*g2^2*g3^4 - 4*f6^2*g1*g2^4*g3^4 - 8*f2*f5^2*f6*g3^5 - 8*f1*f5*f6^2*g3^5 + 4*f5*f6^2*g0*g1*g3^5 - 3*f5^2*f6*g1^2*g3^5 - 3*f5^2*f6*g0*g2*g3^5 + 5*f5^3*g1*g2*g3^5 + 7*f4*f5*f6*g1*g2*g3^5 + 24*f3*f6^2*g1*g2*g3^5 + 8*f6^2*g1^2*g2^2*g3^5 + 9*f5*f6*g1*g2^3*g3^5 + f5^3*g0*g3^6 - 2*f4*f5*f6*g0*g3^6 - 8*f3*f6^2*g0*g3^6 + f4*f5^2*g1*g3^6 - 2*f6^2*g1^3*g3^6 + 13*f2*f5*f6*g2*g3^6 + 2*f1*f6^2*g2*g3^6 - 2*f6^2*g0*g1*g2*g3^6 + 7*f5*f6*g1^2*g2*g3^6 + 5*f5*f6*g0*g2^2*g3^6 + 4*f5^2*g1*g2^2*g3^6 - 8*f4*f6*g1*g2^2*g3^6 - f6*g1*g2^4*g3^6 + f2*f5^2*g3^7 + 4*f2*f4*f6*g3^7 - 3*f1*f5*f6*g3^7 - f6^2*g0^2*g3^7 + 2*f5*f6*g0*g1*g3^7 - f5^2*g1^2*g3^7 + 2*f4*f6*g1^2*g3^7 - 3*f5^2*g0*g2*g3^7 + 4*f4*f6*g0*g2*g3^7 + f4*f5*g1*g2*g3^7 + 14*f3*f6*g1*g2*g3^7 + 2*f2*f6*g2^2*g3^7 + 3*f6*g1^2*g2^2*g3^7 + 2*f6*g0*g2^3*g3^7 + 2*f5*g1*g2^3*g3^7 - 2*f4*f5*g0*g3^8 - 2*f3*f6*g0*g3^8 + 4*f2*f5*g2*g3^8 + f1*f6*g2*g3^8 + 2*f6*g0*g1*g2*g3^8 - f5*g0*g2^2*g3^8 - f4*g1*g2^2*g3^8 + f2*f4*g3^9 - f1*f5*g3^9 - f5*g0*g1*g3^9 + 2*f3*g1*g2*g3^9 + f2*g2^2*g3^9)*k22*k33 + (-64*f5^2*f6^4*g0 - 32*f5^3*f6^3*g1 + 8*f5^4*f6^2*g2 + 32*f4*f5^2*f6^3*g2 + 8*f5^2*f6^3*g2^3 - 24*f5^5*f6*g3 + 32*f5*f6^4*g0*g2*g3 + 16*f5^2*f6^3*g1*g2*g3 + 4*f5^3*f6^2*g2^2*g3 - 16*f4*f5*f6^3*g2^2*g3 - 4*f5*f6^3*g2^4*g3 - 96*f5^2*f6^3*g0*g3^2 - 32*f5^3*f6^2*g1*g3^2 + 6*f5^4*f6*g2*g3^2 + 64*f4*f5^2*f6^2*g2*g3^2 + 24*f3*f5*f6^3*g2*g3^2 + 4*f5*f6^3*g1*g2^2*g3^2 + 22*f5^2*f6^2*g2^3*g3^2 - 6*f5^5*g3^3 - 24*f3*f5^2*f6^2*g3^3 + 36*f5*f6^3*g0*g2*g3^3 + 32*f5^2*f6^2*g1*g2*g3^3 + f5^3*f6*g2^2*g3^3 - 24*f4*f5*f6^2*g2^2*g3^3 - 5*f5*f6^2*g2^4*g3^3 - 56*f5^2*f6^2*g0*g3^4 - 6*f5^3*f6*g1*g3^4 - 8*f4*f5*f6^2*g1*g3^4 + f5^4*g2*g3^4 + 26*f4*f5^2*f6*g2*g3^4 + 38*f3*f5*f6^2*g2*g3^4 + 11*f5*f6^2*g1*g2^2*g3^4 + 13*f5^2*f6*g2^3*g3^4 - 18*f3*f5^2*f6*g3^5 + 2*f5*f6^2*g1^2*g3^5 + 19*f5*f6^2*g0*g2*g3^5 - f5^2*f6*g1*g2*g3^5 + 16*f4*f6^2*g1*g2*g3^5 - 9*f4*f5*f6*g2^2*g3^5 + 8*f6^2*g1*g2^3*g3^5 - f5*f6*g2^4*g3^5 - 13*f5^2*f6*g0*g3^6 - 4*f4*f6^2*g0*g3^6 - f5^3*g1*g3^6 - 2*f4*f5*f6*g1*g3^6 - 4*f3*f6^2*g1*g3^6 + 3*f4*f5^2*g2*g3^6 + 20*f3*f5*f6*g2*g3^6 - 5*f6^2*g1^2*g2*g3^6 - 3*f6^2*g0*g2^2*g3^6 - 3*f5*f6*g1*g2^2*g3^6 + 2*f5^2*g2^3*g3^6 - f3*f5^2*g3^7 + 4*f3*f4*f6*g3^7 - f6^2*g0*g1*g3^7 + 4*f5*f6*g1^2*g3^7 + 7*f5*f6*g0*g2*g3^7 - 4*f5^2*g1*g2*g3^7 + 12*f4*f6*g1*g2*g3^7 - f4*f5*g2^2*g3^7 + 2*f3*f6*g2^2*g3^7 + 4*f6*g1*g2^3*g3^7 - 2*f5^2*g0*g3^8 - f4*f6*g0*g3^8 - 2*f4*f5*g1*g3^8 - f3*f6*g1*g3^8 + 5*f3*f5*g2*g3^8 - 3*f5*g1*g2^2*g3^8 + f3*f4*g3^9 + f4*g1*g2*g3^9 + f3*g2^2*g3^9)*k23*k33 + (-4*f5^3*f6^2*g2*g3^2 + 16*f4*f5*f6^3*g2*g3^2 + 4*f5*f6^3*g2^3*g3^2 + 12*f5^4*f6*g3^3 - 32*f4*f5^2*f6^2*g3^3 + 16*f3*f5*f6^3*g3^3 + 8*f5*f6^3*g1*g2*g3^3 - 4*f5^2*f6^2*g2^2*g3^3 + 8*f5*f6^3*g0*g3^4 - 4*f5^2*f6^2*g1*g3^4 + 3*f5^3*f6*g2*g3^4 + 16*f4*f5*f6^2*g2*g3^4 + 7*f5*f6^2*g2^3*g3^4 + 3*f5^4*g3^5 - 16*f4*f5^2*f6*g3^5 + 20*f3*f5*f6^2*g3^5 + 6*f5*f6^2*g1*g2*g3^5 - 5*f5^2*f6*g2^2*g3^5 + 4*f5*f6^2*g0*g3^6 - f5^2*f6*g1*g3^6 - f5^3*g2*g3^6 + 11*f4*f5*f6*g2*g3^6 - 4*f3*f6^2*g2*g3^6 - 3*f6^2*g1*g2^2*g3^6 + 3*f5*f6*g2^3*g3^6 - 2*f4*f5^2*g3^7 + 4*f4^2*f6*g3^7 + 9*f3*f5*f6*g3^7 - f6^2*g0*g2*g3^7 + 5*f5*f6*g1*g2*g3^7 - 4*f5^2*g2^2*g3^7 + 4*f4*f6*g2^2*g3^7 + f6*g2^4*g3^7 + f5*f6*g0*g3^8 - f5^2*g1*g3^8 + 2*f4*f5*g2*g3^8 - f3*f6*g2*g3^8 - f5*g2^3*g3^8 + f4^2*g3^9 + f3*f5*g3^9 + f4*g2^2*g3^9)*k33^2 + (32*f1*f5*f6^3*g3 - 16*f5*f6^3*g0*g1*g3 - 16*f5^2*f6^2*g1^2*g3 + 8*f5^3*f6*g1*g2*g3 - 24*f5^4*g1*g3^2 + 32*f4*f5^2*f6*g1*g3^2 - 8*f5*f6^2*g1^2*g2*g3^2 + 16*f5^2*f6*g1*g2^2*g3^2 + 48*f3*f4*f5*f6*g3^3 - 8*f3^2*f6^2*g3^3 + 24*f1*f5*f6^2*g3^3 - 16*f5*f6^2*g0*g1*g3^3 + 2*f5^2*f6*g0*g2*g3^3 - 8*f5^3*g1*g2*g3^3 - 32*f4*f5*f6*g1*g2*g3^3 + 16*f3*f6^2*g1*g2*g3^3 + 12*f3*f5*f6*g2^2*g3^3 - 8*f6^2*g1^2*g2^2*g3^3 - 6*f5*f6*g1*g2^3*g3^3 - 6*f5^3*g0*g3^4 - 16*f4*f5*f6*g0*g3^4 + 16*f3*f6^2*g0*g3^4 + 8*f4*f5^2*g1*g3^4 + 42*f3*f5*f6*g1*g3^4 + 8*f6^2*g1^3*g3^4 + 12*f3*f5^2*g2*g3^4 + 16*f3*f4*f6*g2*g3^4 + 12*f2*f5*f6*g2*g3^4 + 8*f1*f6^2*g2*g3^4 + 8*f6^2*g0*g1*g2*g3^4 - 12*f5*f6*g1^2*g2*g3^4 + 3*f5*f6*g0*g2^2*g3^4 - 2*f5^2*g1*g2^2*g3^4 - 16*f4*f6*g1*g2^2*g3^4 + 4*f3*f6*g2^3*g3^4 - 4*f6*g1*g2^4*g3^4 + 12*f3*f4*f5*g3^5 - 4*f3^2*f6*g3^5 + 12*f1*f5*f6*g3^5 + 8*f0*f6^2*g3^5 - 2*f5*f6*g0*g1*g3^5 + 4*f5^2*g1^2*g3^5 + 13*f5^2*g0*g2*g3^5 - 8*f4*f6*g0*g2*g3^5 - 8*f4*f5*g1*g2*g3^5 + 22*f3*f6*g1*g2*g3^5 + 16*f3*f5*g2^2*g3^5 + 4*f2*f6*g2^2*g3^5 - 8*f6*g1^2*g2^2*g3^5 - 12*f5*g1*g2^3*g3^5 - 8*f4*f5*g0*g3^6 + 12*f3*f6*g0*g3^6 + 9*f3*f5*g1*g3^6 + 4*f6*g1^3*g3^6 + 4*f3*f4*g2*g3^6 + 5*f2*f5*g2*g3^6 + 8*f1*f6*g2*g3^6 + 4*f6*g0*g1*g2*g3^6 + f5*g1^2*g2*g3^6 + 13*f5*g0*g2^2*g3^6 - 4*f4*g1*g2^2*g3^6 + 4*f3*g2^3*g3^6 - 4*g1*g2^4*g3^6 + 8*f2*f4*g3^7 + 2*f0*f6*g3^7 + f6*g0^2*g3^7 - 2*f5*g0*g1*g3^7 + 2*f4*g1^2*g3^7 - 8*f4*g0*g2*g3^7 + 3*f3*g1*g2*g3^7 + 3*f2*g2^2*g3^7 + g0*g2^3*g3^7 + f3*g0*g3^8 + f2*g1*g3^8 + g1^3*g3^8 - 2*g0*g1*g2*g3^8)*k11*k34 + (-64*f5^2*f6^3*g0 - 64*f4*f5*f6^3*g1 + 32*f4*f5^2*f6^2*g2 - 16*f3*f5*f6^3*g2 - 24*f5*f6^3*g1*g2^2 + 8*f5^2*f6^2*g2^3 - 96*f4*f5^3*f6*g3 + 128*f4^2*f5*f6^2*g3 + 16*f3*f5^2*f6^2*g3 - 32*f5*f6^3*g1^2*g3 - 72*f5*f6^3*g0*g2*g3 + 20*f5^2*f6^2*g1*g2*g3 - 16*f5^3*f6*g2^2*g3 + 80*f4*f5*f6^2*g2^2*g3 + 12*f5*f6^2*g2^4*g3 - 40*f5^2*f6^2*g0*g3^2 - 68*f5^3*f6*g1*g3^2 + 64*f4*f5*f6^2*g1*g3^2 - 24*f5^4*g2*g3^2 + 56*f4*f5^2*f6*g2*g3^2 - 24*f3*f5*f6^2*g2*g3^2 + 30*f5*f6^2*g1*g2^2*g3^2 + 24*f5^2*f6*g2^3*g3^2 - 24*f4*f5^3*g3^3 + 64*f4^2*f5*f6*g3^3 + 20*f3*f5^2*f6*g3^3 + 16*f3*f4*f6^2*g3^3 + 4*f5*f6^2*g1^2*g3^3 - 34*f5*f6^2*g0*g2*g3^3 + 13*f5^2*f6*g1*g2*g3^3 - 16*f4*f6^2*g1*g2*g3^3 - 20*f5^3*g2^2*g3^3 + 84*f4*f5*f6*g2^2*g3^3 + 4*f3*f6^2*g2^2*g3^3 - 4*f6^2*g1*g2^3*g3^3 + 20*f5*f6*g2^4*g3^3 - 22*f5^2*f6*g0*g3^4 - 5*f5^3*g1*g3^4 + 8*f4*f5*f6*g1*g3^4 + 28*f3*f6^2*g1*g3^4 + 12*f4*f5^2*g2*g3^4 + 11*f3*f5*f6*g2*g3^4 + 8*f2*f6^2*g2*g3^4 + 22*f6^2*g1^2*g2*g3^4 + 4*f6^2*g0*g2^2*g3^4 + 12*f5*f6*g1*g2^2*g3^4 + 12*f5^2*g2^3*g3^4 + 8*f4^2*f5*g3^5 + 4*f3*f5^2*g3^5 - 4*f3*f4*f6*g3^5 + 12*f2*f5*f6*g3^5 + 16*f1*f6^2*g3^5 + 4*f6^2*g0*g1*g3^5 - 3*f5*f6*g1^2*g3^5 + 4*f5*f6*g0*g2*g3^5 + 35*f5^2*g1*g2*g3^5 - 24*f4*f6*g1*g2*g3^5 + 16*f4*f5*g2^2*g3^5 + 6*f3*f6*g2^2*g3^5 - 13*f6*g1*g2^3*g3^5 + 8*f5*g2^4*g3^5 - 14*f5^2*g0*g3^6 + 4*f4*f6*g0*g3^6 - 3*f4*f5*g1*g3^6 + 7*f3*f6*g1*g3^6 + 3*f3*f5*g2*g3^6 + 6*f2*f6*g2*g3^6 + 6*f6*g1^2*g2*g3^6 + 9*f6*g0*g2^2*g3^6 + 26*f5*g1*g2^2*g3^6 + 2*f3*f4*g3^7 + f2*f5*g3^7 + 8*f1*f6*g3^7 + 2*f6*g0*g1*g3^7 - 3*f5*g1^2*g3^7 - 11*f5*g0*g2*g3^7 - 3*f4*g1*g2*g3^7 + 3*g1*g2^3*g3^7 - 5*f4*g0*g3^8 - g1^2*g2*g3^8 - 4*g0*g2^2*g3^8 + f1*g3^9 - g0*g1*g3^9)*k12*k34 + (32*f3*f5*f6^3*g3 - 16*f5*f6^3*g0*g3^2 - 16*f5^2*f6^2*g1*g3^2 + 8*f5^3*f6*g2*g3^2 - 24*f5^4*g3^3 + 80*f4*f5^2*f6*g3^3 + 16*f3*f5*f6^2*g3^3 + 16*f5*f6^2*g1*g2*g3^3 + 30*f5^2*f6*g2^2*g3^3 - 4*f5*f6^2*g0*g3^4 + 18*f5^2*f6*g1*g3^4 + 8*f4*f6^2*g1*g3^4 - 14*f5^3*g2*g3^4 + 16*f4*f5*f6*g2*g3^4 + 16*f3*f6^2*g2*g3^4 - 8*f6^2*g1*g2^2*g3^4 + 7*f5*f6*g2^3*g3^4 + 20*f4*f5^2*g3^5 + 20*f3*f5*f6*g3^5 + 8*f6^2*g1^2*g3^5 + 20*f6^2*g0*g2*g3^5 + 15*f5*f6*g1*g2*g3^5 + 23*f5^2*g2^2*g3^5 - 8*f4*f6*g2^2*g3^5 - 2*f6*g2^4*g3^5 + 7*f5*f6*g0*g3^6 - 3*f5^2*g1*g3^6 + 10*f4*f6*g1*g3^6 + 8*f4*f5*g2*g3^6 + 12*f3*f6*g2*g3^6 - 6*f6*g1*g2^2*g3^6 + 11*f5*g2^3*g3^6 + 8*f4^2*g3^7 + 4*f3*f5*g3^7 + 5*f6*g1^2*g3^7 + 12*f6*g0*g2*g3^7 - 6*f5*g1*g2*g3^7 + 3*f4*g2^2*g3^7 + g2^4*g3^7 - f4*g1*g3^8 - 4*g1*g2^2*g3^8 + g0*g2*g3^9)*k13*k34 + (-64*f5*f6^4*g0 - 32*f5^2*f6^3*g1 + 8*f5^3*f6^2*g2 + 32*f4*f5*f6^3*g2 + 8*f5*f6^3*g2^3 - 24*f5^4*f6*g3 - 16*f5*f6^3*g1*g2*g3 + 20*f5^2*f6^2*g2^2*g3 - 80*f5*f6^3*g0*g3^2 - 32*f5^2*f6^2*g1*g3^2 - 26*f5^3*f6*g2*g3^2 + 80*f4*f5*f6^2*g2*g3^2 + 30*f5*f6^2*g2^3*g3^2 - 6*f5^4*g3^3 + 8*f5*f6^2*g1*g2*g3^3 + 17*f5^2*f6*g2^2*g3^3 - 28*f5*f6^2*g0*g3^4 - 10*f5^2*f6*g1*g3^4 - 8*f4*f6^2*g1*g3^4 - 7*f5^3*g2*g3^4 + 34*f4*f5*f6*g2*g3^4 + 14*f6^2*g1*g2^2*g3^4 + 23*f5*f6*g2^3*g3^4 - 4*f3*f5*f6*g3^5 + 8*f2*f6^2*g3^5 + 2*f6^2*g1^2*g3^5 + 10*f6^2*g0*g2*g3^5 + 23*f5*f6*g1*g2*g3^5 + 3*f5^2*g2^2*g3^5 - 11*f5*f6*g0*g3^6 - 6*f4*f6*g1*g3^6 + 4*f4*f5*g2*g3^6 - 4*f3*f6*g2*g3^6 + 15*f6*g1*g2^2*g3^6 + 4*f5*g2^3*g3^6 - f3*f5*g3^7 + 2*f2*f6*g3^7 + f6*g0*g2*g3^7 + 7*f5*g1*g2*g3^7 - f5*g0*g3^8 + f4*g1*g3^8 - f3*g2*g3^8 + 4*g1*g2^2*g3^8)*k22*k34 + (-16*f5*f6^3*g1*g3^2 + 12*f5^2*f6^2*g2*g3^2 - 8*f5^3*f6*g3^3 + 32*f4*f5*f6^2*g3^3 + 40*f5*f6^2*g2^2*g3^3 + 12*f5*f6^2*g1*g3^4 + 11*f5^2*f6*g2*g3^4 - 8*f4*f6^2*g2*g3^4 - 2*f6^2*g2^3*g3^4 - 2*f5^3*g3^5 + 16*f4*f5*f6*g3^5 + 16*f3*f6^2*g3^5 + 24*f6^2*g1*g2*g3^5 + 30*f5*f6*g2^2*g3^5 - 2*f6^2*g0*g3^6 + 3*f5*f6*g1*g3^6 + 5*f5^2*g2*g3^6 - 6*f4*f6*g2*g3^6 - f6*g2^3*g3^6 + 6*f4*f5*g3^7 + 5*f3*f6*g3^7 + 8*f6*g1*g2*g3^7 + 8*f5*g2^2*g3^7 - f6*g0*g3^8 + f5*g1*g3^8 + f4*g2*g3^8 + g2^3*g3^8 + g1*g2*g3^9)*k23*k34 + (32*f5^2*f6^3*g3 + 24*f5^2*f6^2*g3^3 + 28*f5*f6^2*g2*g3^4 + 8*f4*f6^2*g3^5 + 4*f6^2*g2^2*g3^5 + 12*f5*f6*g2*g3^6 + 2*f5^2*g3^7 + 6*f4*f6*g3^7 + 2*f6*g2^2*g3^7 + 4*f5*g2*g3^8 + f4*g3^9 + g2^2*g3^9)*k33*k34 + (12*f5^2*g1*g3^4 + 10*f5*g1*g2*g3^5 + f5*g0*g3^6 + 2*g1*g2^2*g3^6)*k11*k44 + (48*f4*f5*f6*g3^3 - 8*f3*f6^2*g3^3 + 8*f6^2*g1*g2*g3^3 + 12*f5*f6*g2^2*g3^3 + 4*f6^2*g0*g3^4 + 34*f5*f6*g1*g3^4 + 12*f5^2*g2*g3^4 + 16*f4*f6*g2*g3^4 + 4*f6*g2^3*g3^4 + 12*f4*f5*g3^5 - 4*f3*f6*g3^5 + 16*f6*g1*g2*g3^5 + 16*f5*g2^2*g3^5 + 2*f6*g0*g3^6 + 8*f5*g1*g3^6 + 4*f4*g2*g3^6 + 4*g2^3*g3^6 + 3*g1*g2*g3^7)*k12*k44 + (8*f6^2*g1*g3^4 + 12*f5^2*g3^5 + 6*f6*g1*g3^6 + 15*f5*g2*g3^6 + 8*f4*g3^7 + 5*g2^2*g3^7 + 2*g1*g3^8)*k13*k44 + (12*f5^2*f6*g3^3 + 16*f4*f6^2*g3^3 + 4*f6^2*g2^2*g3^3 + 8*f6^2*g1*g3^4 + 20*f5*f6*g2*g3^4 + 3*f5^2*g3^5 + 8*f4*f6*g3^5 + 9*f6*g2^2*g3^5 + 3*f6*g1*g3^6 + 4*f5*g2*g3^6 - f4*g3^7 + g2^2*g3^7)*k22*k44 + (32*f5*f6^3*g3 + 24*f5*f6^2*g3^3 + 12*f6^2*g2*g3^4 + 16*f5*f6*g3^5 + 10*f6*g2*g3^6 + 2*f5*g3^7 + g2*g3^8)*k23*k44 + (8*f6^2*g3^5 + 2*f6*g3^7)*k33*k44 + k34*(f5*g0*g3^7*v1 + 2*f5*f6*g1*g3^5*v2 + 2*f3*f6*g3^6*v2 + f5*g1*g3^7*v2 + f3*g3^8*v2 + 8*f5*f6^2*g2*g3^3*v3 - 12*f5^2*f6*g3^4*v3 + 16*f4*f6^2*g3^4*v3 - 8*f6^2*g2^2*g3^4*v3 - 6*f5*f6*g2*g3^5*v3 - 3*f5^2*g3^6*v3 + 8*f4*f6*g3^6*v3 - 6*f6*g2^2*g3^6*v3 - 2*f5*g2*g3^7*v3 + f4*g3^8*v3 - g2^2*g3^8*v3 + 64*f5*f6^3*g3*v4 + 48*f5*f6^2*g3^3*v4 + 8*f6^2*g2*g3^4*v4 + 12*f5*f6*g3^5*v4 + 4*f6*g2*g3^6*v4 + f5*g3^7*v4 + 16*f6^2*g3^4*v5 + 8*f6*g3^6*v5 + g3^8*v5) - g3^6*v4*v6 + k24*(-12*f5^2*f6*g0*g3^3*v1 - 16*f4*f6^2*g0*g3^3*v1 - 4*f6^2*g0*g2^2*g3^3*v1 + 8*f1*f6^2*g3^4*v1 - 4*f6^2*g0*g1*g3^4*v1 - 20*f5*f6*g0*g2*g3^4*v1 - 3*f5^2*g0*g3^5*v1 - 8*f4*f6*g0*g3^5*v1 - 9*f6*g0*g2^2*g3^5*v1 + 4*f1*f6*g3^6*v1 - 3*f6*g0*g1*g3^6*v1 - 5*f5*g0*g2*g3^6*v1 - f4*g0*g3^7*v1 - 2*g0*g2^2*g3^7*v1 + f1*g3^8*v1 - 12*f5^2*f6*g1*g3^3*v2 - 16*f4*f6^2*g1*g3^3*v2 - 4*f6^2*g1*g2^2*g3^3*v2 + 16*f2*f6^2*g3^4*v2 - 4*f6^2*g1^2*g3^4*v2 - 4*f6^2*g0*g2*g3^4*v2 - 20*f5*f6*g1*g2*g3^4*v2 - 10*f5*f6*g0*g3^5*v2 - 3*f5^2*g1*g3^5*v2 - 8*f4*f6*g1*g3^5*v2 - 9*f6*g1*g2^2*g3^5*v2 + 8*f2*f6*g3^6*v2 - f6*g1^2*g3^6*v2 - 5*f6*g0*g2*g3^6*v2 - 5*f5*g1*g2*g3^6*v2 - 3*f5*g0*g3^7*v2 - f4*g1*g3^7*v2 - 2*g1*g2^2*g3^7*v2 + f2*g3^8*v2 - g0*g2*g3^8*v2 - 12*f5^2*f6*g2*g3^3*v3 - 16*f4*f6^2*g2*g3^3*v3 - 4*f6^2*g2^3*g3^3*v3 + 24*f3*f6^2*g3^4*v3 - 20*f5*f6*g2^2*g3^4*v3 + 4*f6^2*g0*g3^5*v3 - 10*f5*f6*g1*g3^5*v3 - 3*f5^2*g2*g3^5*v3 - 8*f4*f6*g2*g3^5*v3 - 9*f6*g2^3*g3^5*v3 + 12*f3*f6*g3^6*v3 - 4*f6*g1*g2*g3^6*v3 - 5*f5*g2^2*g3^6*v3 + f6*g0*g3^7*v3 - 3*f5*g1*g3^7*v3 - f4*g2*g3^7*v3 - 2*g2^3*g3^7*v3 + f3*g3^8*v3 - g1*g2*g3^8*v3 + 24*f5^2*f6*g3^3*v4 + 32*f4*f6^2*g3^3*v4 + 8*f6^2*g2^2*g3^3*v4 + 16*f6^2*g1*g3^4*v4 + 20*f5*f6*g2*g3^4*v4 + 6*f5^2*g3^5*v4 + 16*f4*f6*g3^5*v4 + 8*f6*g2^2*g3^5*v4 + 8*f6*g1*g3^6*v4 + 5*f5*g2*g3^6*v4 + 2*f4*g3^7*v4 + g2^2*g3^7*v4 + g1*g3^8*v4 + 20*f5*f6*g3^4*v5 + 8*f6*g2*g3^5*v5 + 5*f5*g3^6*v5 + 2*g2*g3^7*v5 + 2*f6*g3^4*v6) + k33*(-8*f5^3*f6^2*g2*g3*v3 + 32*f4*f5*f6^3*g2*g3*v3 + 8*f5*f6^3*g2^3*g3*v3 + 24*f5^4*f6*g3^2*v3 - 64*f4*f5^2*f6^2*g3^2*v3 + 32*f3*f5*f6^3*g3^2*v3 + 16*f5*f6^3*g1*g2*g3^2*v3 - 24*f5^2*f6^2*g2^2*g3^2*v3 + 16*f5*f6^3*g0*g3^3*v3 - 24*f5^2*f6^2*g1*g3^3*v3 + 6*f5^3*f6*g2*g3^3*v3 + 32*f4*f5*f6^2*g2*g3^3*v3 - 18*f5*f6^2*g2^3*g3^3*v3 + 6*f5^4*g3^4*v3 - 32*f4*f5^2*f6*g3^4*v3 + 24*f3*f5*f6^2*g3^4*v3 - 4*f5*f6^2*g1*g2*g3^4*v3 - 18*f5^2*f6*g2^2*g3^4*v3 + 8*f5*f6^2*g0*g3^5*v3 - 10*f5^2*f6*g1*g3^5*v3 + 2*f5^3*g2*g3^5*v3 + 10*f4*f5*f6*g2*g3^5*v3 - 4*f3*f6^2*g2*g3^5*v3 - 4*f6^2*g1*g2^2*g3^5*v3 - 13*f5*f6*g2^3*g3^5*v3 - 4*f4*f5^2*g3^6*v3 + 8*f3*f5*f6*g3^6*v3 - 2*f5*f6*g1*g2*g3^6*v3 - 3*f5^2*g2^2*g3^6*v3 + f5*f6*g0*g3^7*v3 - f5^2*g1*g3^7*v3 + f4*f5*g2*g3^7*v3 - f3*f6*g2*g3^7*v3 - f6*g1*g2^2*g3^7*v3 - 2*f5*g2^3*g3^7*v3 + f3*f5*g3^8*v3 + 8*f5*f6^2*g2^2*g3^3*v4 + 8*f5*f6^2*g1*g3^4*v4 + 8*f3*f6^2*g3^5*v4 + 8*f6^2*g1*g2*g3^5*v4 + 4*f5*f6*g2^2*g3^5*v4 + 4*f5*f6*g1*g3^6*v4 + 4*f3*f6*g3^7*v4 + 4*f6*g1*g2*g3^7*v4 + 32*f5*f6^2*g2*g3^3*v5 + 16*f5*f6*g2*g3^5*v5 + 2*f5*g2*g3^7*v5 + 8*f5*f6^2*g3^2*v6 + 4*f5*f6*g3^4*v6) + k14*(-48*f4*f5*f6*g0*g3^3*v1 + 8*f3*f6^2*g0*g3^3*v1 - 8*f6^2*g0*g1*g2*g3^3*v1 - 12*f5*f6*g0*g2^2*g3^3*v1 + 12*f1*f5*f6*g3^4*v1 + 16*f0*f6^2*g3^4*v1 - 18*f5*f6*g0*g1*g3^4*v1 - 12*f5^2*g0*g2*g3^4*v1 - 16*f4*f6*g0*g2*g3^4*v1 - 4*f6*g0*g2^3*g3^4*v1 - 12*f4*f5*g0*g3^5*v1 + 4*f3*f6*g0*g3^5*v1 + 4*f1*f6*g2*g3^5*v1 - 10*f6*g0*g1*g2*g3^5*v1 - 16*f5*g0*g2^2*g3^5*v1 + 3*f1*f5*g3^6*v1 + 8*f0*f6*g3^6*v1 - 8*f5*g0*g1*g3^6*v1 - 4*f4*g0*g2*g3^6*v1 - 4*g0*g2^3*g3^6*v1 + f1*g2*g3^7*v1 - 3*g0*g1*g2*g3^7*v1 + f0*g3^8*v1 - 48*f4*f5*f6*g1*g3^3*v2 + 8*f3*f6^2*g1*g3^3*v2 - 8*f6^2*g1^2*g2*g3^3*v2 - 12*f5*f6*g1*g2^2*g3^3*v2 + 24*f2*f5*f6*g3^4*v2 + 8*f1*f6^2*g3^4*v2 - 18*f5*f6*g1^2*g3^4*v2 + 12*f5*f6*g0*g2*g3^4*v2 - 12*f5^2*g1*g2*g3^4*v2 - 16*f4*f6*g1*g2*g3^4*v2 - 4*f6*g1*g2^3*g3^4*v2 - 12*f5^2*g0*g3^5*v2 - 12*f4*f5*g1*g3^5*v2 + 4*f3*f6*g1*g3^5*v2 + 8*f2*f6*g2*g3^5*v2 - 10*f6*g1^2*g2*g3^5*v2 + 4*f6*g0*g2^2*g3^5*v2 - 16*f5*g1*g2^2*g3^5*v2 + 6*f2*f5*g3^6*v2 + 6*f1*f6*g3^6*v2 - 8*f5*g1^2*g3^6*v2 - 10*f5*g0*g2*g3^6*v2 - 4*f4*g1*g2*g3^6*v2 - 4*g1*g2^3*g3^6*v2 + 2*f2*g2*g3^7*v2 - 3*g1^2*g2*g3^7*v2 - 2*g0*g2^2*g3^7*v2 + f1*g3^8*v2 - 48*f4*f5*f6*g2*g3^3*v3 + 8*f3*f6^2*g2*g3^3*v3 - 8*f6^2*g1*g2^2*g3^3*v3 - 12*f5*f6*g2^3*g3^3*v3 + 36*f3*f5*f6*g3^4*v3 + 8*f6^2*g0*g2*g3^4*v3 - 6*f5*f6*g1*g2*g3^4*v3 - 12*f5^2*g2^2*g3^4*v3 - 16*f4*f6*g2^2*g3^4*v3 - 4*f6*g2^4*g3^4*v3 + 18*f5*f6*g0*g3^5*v3 - 12*f5^2*g1*g3^5*v3 - 12*f4*f5*g2*g3^5*v3 + 16*f3*f6*g2*g3^5*v3 - 6*f6*g1*g2^2*g3^5*v3 - 16*f5*g2^3*g3^5*v3 + 9*f3*f5*g3^6*v3 + 10*f6*g0*g2*g3^6*v3 - 12*f5*g1*g2*g3^6*v3 - 4*f4*g2^2*g3^6*v3 - 4*g2^4*g3^6*v3 + 2*f5*g0*g3^7*v3 + 3*f3*g2*g3^7*v3 - 3*g1*g2^2*g3^7*v3 + g0*g2*g3^8*v3 + 96*f4*f5*f6*g3^3*v4 - 16*f3*f6^2*g3^3*v4 + 16*f6^2*g1*g2*g3^3*v4 + 24*f5*f6*g2^2*g3^3*v4 + 8*f6^2*g0*g3^4*v4 + 48*f5*f6*g1*g3^4*v4 + 32*f4*f6*g2*g3^4*v4 + 8*f6*g2^3*g3^4*v4 + 24*f4*f5*g3^5*v4 - 8*f3*f6*g3^5*v4 + 24*f6*g1*g2*g3^5*v4 + 6*f5*g2^2*g3^5*v4 + 4*f6*g0*g3^6*v4 + 13*f5*g1*g3^6*v4 + 8*f4*g2*g3^6*v4 + 2*g2^3*g3^6*v4 + 5*g1*g2*g3^7*v4 + 24*f5^2*g3^4*v5 + 20*f5*g2*g3^5*v5 + 4*g2^2*g3^6*v5 + 6*f5*g3^4*v6 + 2*g2*g3^5*v6) + k23*(64*f5*f6^4*g0^2*v1 + 32*f5^2*f6^3*g0*g1*v1 - 8*f5^3*f6^2*g0*g2*v1 - 32*f4*f5*f6^3*g0*g2*v1 - 8*f5*f6^3*g0*g2^3*v1 + 24*f5^4*f6*g0*g3*v1 + 16*f1*f5*f6^3*g2*g3*v1 + 24*f5*f6^3*g0*g1*g2*g3*v1 - 20*f5^2*f6^2*g0*g2^2*g3*v1 - 16*f1*f5^2*f6^2*g3^2*v1 - 64*f0*f5*f6^3*g3^2*v1 + 48*f5*f6^3*g0^2*g3^2*v1 + 24*f5^2*f6^2*g0*g1*g3^2*v1 + 26*f5^3*f6*g0*g2*g3^2*v1 - 80*f4*f5*f6^2*g0*g2*g3^2*v1 - 30*f5*f6^2*g0*g2^3*g3^2*v1 + 6*f5^4*g0*g3^3*v1 + 24*f1*f5*f6^2*g2*g3^3*v1 + 2*f5*f6^2*g0*g1*g2*g3^3*v1 - 17*f5^2*f6*g0*g2^2*g3^3*v1 - 8*f1*f5^2*f6*g3^4*v1 - 48*f0*f5*f6^2*g3^4*v1 + 12*f5*f6^2*g0^2*g3^4*v1 + 12*f5^2*f6*g0*g1*g3^4*v1 + 7*f5^3*g0*g2*g3^4*v1 - 34*f4*f5*f6*g0*g2*g3^4*v1 - 23*f5*f6*g0*g2^3*g3^4*v1 + 4*f3*f5*f6*g0*g3^5*v1 + 9*f1*f5*f6*g2*g3^5*v1 + f5*f6*g0*g1*g2*g3^5*v1 - 3*f5^2*g0*g2^2*g3^5*v1 - f1*f5^2*g3^6*v1 - 12*f0*f5*f6*g3^6*v1 + 2*f5*f6*g0^2*g3^6*v1 + 2*f5^2*g0*g1*g3^6*v1 - 4*f4*f5*g0*g2*g3^6*v1 + 4*f3*f6*g0*g2*g3^6*v1 + 2*f6*g0*g1*g2^2*g3^6*v1 - 4*f5*g0*g2^3*g3^6*v1 + f3*f5*g0*g3^7*v1 + f1*f5*g2*g3^7*v1 + f5*g0*g1*g2*g3^7*v1 - f0*f5*g3^8*v1 + f3*g0*g2*g3^8*v1 + g0*g1*g2^2*g3^8*v1 + 64*f5*f6^4*g0*g1*v2 + 32*f5^2*f6^3*g1^2*v2 - 8*f5^3*f6^2*g1*g2*v2 - 32*f4*f5*f6^3*g1*g2*v2 - 8*f5*f6^3*g1*g2^3*v2 + 24*f5^4*f6*g1*g3*v2 + 32*f2*f5*f6^3*g2*g3*v2 + 24*f5*f6^3*g1^2*g2*g3*v2 + 16*f5*f6^3*g0*g2^2*g3*v2 - 20*f5^2*f6^2*g1*g2^2*g3*v2 - 32*f2*f5^2*f6^2*g3^2*v2 - 32*f1*f5*f6^3*g3^2*v2 + 48*f5*f6^3*g0*g1*g3^2*v2 + 24*f5^2*f6^2*g1^2*g3^2*v2 - 28*f5^2*f6^2*g0*g2*g3^2*v2 + 26*f5^3*f6*g1*g2*g3^2*v2 - 80*f4*f5*f6^2*g1*g2*g3^2*v2 - 30*f5*f6^2*g1*g2^3*g3^2*v2 + 20*f5^3*f6*g0*g3^3*v2 - 16*f4*f5*f6^2*g0*g3^3*v2 + 6*f5^4*g1*g3^3*v2 + 48*f2*f5*f6^2*g2*g3^3*v2 + 2*f5*f6^2*g1^2*g2*g3^3*v2 - 12*f5*f6^2*g0*g2^2*g3^3*v2 - 17*f5^2*f6*g1*g2^2*g3^3*v2 - 16*f2*f5^2*f6*g3^4*v2 - 24*f1*f5*f6^2*g3^4*v2 + 12*f5^2*f6*g1^2*g3^4*v2 - 15*f5^2*f6*g0*g2*g3^4*v2 + 7*f5^3*g1*g2*g3^4*v2 - 34*f4*f5*f6*g1*g2*g3^4*v2 - 23*f5*f6*g1*g2^3*g3^4*v2 + 5*f5^3*g0*g3^5*v2 - 8*f4*f5*f6*g0*g3^5*v2 - 4*f3*f6^2*g0*g3^5*v2 + 4*f3*f5*f6*g1*g3^5*v2 + 18*f2*f5*f6*g2*g3^5*v2 - 4*f6^2*g0*g1*g2*g3^5*v2 + f5*f6*g1^2*g2*g3^5*v2 - 16*f5*f6*g0*g2^2*g3^5*v2 - 3*f5^2*g1*g2^2*g3^5*v2 - 2*f2*f5^2*g3^6*v2 - 6*f1*f5*f6*g3^6*v2 - 3*f5*f6*g0*g1*g3^6*v2 + 2*f5^2*g1^2*g3^6*v2 - 2*f5^2*g0*g2*g3^6*v2 - 4*f4*f5*g1*g2*g3^6*v2 + 4*f3*f6*g1*g2*g3^6*v2 + 2*f6*g1^2*g2^2*g3^6*v2 - 4*f5*g1*g2^3*g3^6*v2 - f4*f5*g0*g3^7*v2 - f3*f6*g0*g3^7*v2 + f3*f5*g1*g3^7*v2 + 2*f2*f5*g2*g3^7*v2 - f6*g0*g1*g2*g3^7*v2 + f5*g1^2*g2*g3^7*v2 - 3*f5*g0*g2^2*g3^7*v2 + f3*g1*g2*g3^8*v2 + g1^2*g2^2*g3^8*v2 + 64*f5*f6^4*g0*g2*v3 + 32*f5^2*f6^3*g1*g2*v3 - 8*f5^3*f6^2*g2^2*v3 - 32*f4*f5*f6^3*g2^2*v3 - 8*f5*f6^3*g2^4*v3 - 32*f5^2*f6^3*g0*g3*v3 + 24*f5^4*f6*g2*g3*v3 + 48*f3*f5*f6^3*g2*g3*v3 + 40*f5*f6^3*g1*g2^2*g3*v3 - 20*f5^2*f6^2*g2^3*g3*v3 - 48*f3*f5^2*f6^2*g3^2*v3 + 72*f5*f6^3*g0*g2*g3^2*v3 - 4*f5^2*f6^2*g1*g2*g3^2*v3 + 26*f5^3*f6*g2^2*g3^2*v3 - 80*f4*f5*f6^2*g2^2*g3^2*v3 - 30*f5*f6^2*g2^4*g3^2*v3 - 48*f5^2*f6^2*g0*g3^3*v3 + 20*f5^3*f6*g1*g3^3*v3 - 16*f4*f5*f6^2*g1*g3^3*v3 + 6*f5^4*g2*g3^3*v3 + 72*f3*f5*f6^2*g2*g3^3*v3 - 6*f5*f6^2*g1*g2^2*g3^3*v3 - 17*f5^2*f6*g2^3*g3^3*v3 - 24*f3*f5^2*f6*g3^4*v3 - 12*f5*f6^2*g1^2*g3^4*v3 + 22*f5*f6^2*g0*g2*g3^4*v3 - 27*f5^2*f6*g1*g2*g3^4*v3 + 32*f4*f6^2*g1*g2*g3^4*v3 + 7*f5^3*g2^2*g3^4*v3 - 34*f4*f5*f6*g2^2*g3^4*v3 - 8*f6^2*g1*g2^3*g3^4*v3 - 23*f5*f6*g2^4*g3^4*v3 - 16*f5^2*f6*g0*g3^5*v3 + 5*f5^3*g1*g3^5*v3 - 8*f4*f5*f6*g1*g3^5*v3 - 4*f3*f6^2*g1*g3^5*v3 + 31*f3*f5*f6*g2*g3^5*v3 - 8*f6^2*g1^2*g2*g3^5*v3 - 4*f6^2*g0*g2^2*g3^5*v3 - 28*f5*f6*g1*g2^2*g3^5*v3 - 3*f5^2*g2^3*g3^5*v3 - 3*f3*f5^2*g3^6*v3 - 3*f5*f6*g1^2*g3^6*v3 + 3*f5*f6*g0*g2*g3^6*v3 - 6*f5^2*g1*g2*g3^6*v3 + 16*f4*f6*g1*g2*g3^6*v3 - 4*f4*f5*g2^2*g3^6*v3 + 4*f3*f6*g2^2*g3^6*v3 - 6*f6*g1*g2^3*g3^6*v3 - 4*f5*g2^4*g3^6*v3 - 2*f5^2*g0*g3^7*v3 - f4*f5*g1*g3^7*v3 - f3*f6*g1*g3^7*v3 + 4*f3*f5*g2*g3^7*v3 - 2*f6*g1^2*g2*g3^7*v3 - f6*g0*g2^2*g3^7*v3 - 6*f5*g1*g2^2*g3^7*v3 + 2*f4*g1*g2*g3^8*v3 + f3*g2^2*g3^8*v3 - g1*g2^3*g3^8*v3 - 128*f5*f6^4*g0*v4 - 64*f5^2*f6^3*g1*v4 + 16*f5^3*f6^2*g2*v4 + 64*f4*f5*f6^3*g2*v4 + 16*f5*f6^3*g2^3*v4 - 48*f5^4*f6*g3*v4 + 16*f5^2*f6^2*g2^2*g3*v4 - 160*f5*f6^3*g0*g3^2*v4 - 64*f5^2*f6^2*g1*g3^2*v4 - 12*f5^3*f6*g2*g3^2*v4 + 128*f4*f5*f6^2*g2*g3^2*v4 + 36*f5*f6^2*g2^3*g3^2*v4 - 12*f5^4*g3^3*v4 + 32*f5*f6^2*g1*g2*g3^3*v4 + 20*f5^2*f6*g2^2*g3^3*v4 - 72*f5*f6^2*g0*g3^4*v4 - 28*f5^2*f6*g1*g3^4*v4 - 4*f5^3*g2*g3^4*v4 + 52*f4*f5*f6*g2*g3^4*v4 + 8*f6^2*g1*g2^2*g3^4*v4 + 20*f5*f6*g2^3*g3^4*v4 - 8*f3*f5*f6*g3^5*v4 + 8*f6^2*g1^2*g3^5*v4 + 8*f6^2*g0*g2*g3^5*v4 + 8*f5*f6*g1*g2*g3^5*v4 + 4*f5^2*g2^2*g3^5*v4 - 16*f5*f6*g0*g3^6*v4 - 4*f5^2*g1*g3^6*v4 + 6*f4*f5*g2*g3^6*v4 - 4*f3*f6*g2*g3^6*v4 + 2*f6*g1*g2^2*g3^6*v4 + 3*f5*g2^3*g3^6*v4 - 2*f3*f5*g3^7*v4 + 4*f6*g1^2*g3^7*v4 + 4*f6*g0*g2*g3^7*v4 - 2*f5*g0*g3^8*v4 - f3*g2*g3^8*v4 - 32*f5*f6^3*g1*g3*v5 + 24*f5^2*f6^2*g2*g3*v5 - 40*f5^3*f6*g3^2*v5 + 32*f4*f5*f6^2*g3^2*v5 + 20*f5*f6^2*g2^2*g3^2*v5 - 16*f5*f6^2*g1*g3^3*v5 + 18*f5^2*f6*g2*g3^3*v5 - 10*f5^3*g3^4*v5 + 16*f4*f5*f6*g3^4*v5 + 24*f6^2*g1*g2*g3^4*v5 + 21*f5*f6*g2^2*g3^4*v5 - 6*f5*f6*g1*g3^5*v5 + 3*f5^2*g2*g3^5*v5 + 2*f4*f5*g3^6*v5 - 4*f3*f6*g3^6*v5 + 10*f6*g1*g2*g3^6*v5 + 4*f5*g2^2*g3^6*v5 - f5*g1*g3^7*v5 - f3*g3^8*v5 + g1*g2*g3^8*v5 + 4*f5*f6^2*g2*g3*v6 - 4*f5^2*f6*g3^2*v6 + 5*f5*f6*g2*g3^3*v6 - f5^2*g3^4*v6 + f5*g2*g3^5*v6) + k11*(-48*f4*f5*f6*g0*g1^2*g3^3*v1 + 8*f3*f6^2*g0*g1^2*g3^3*v1 - 48*f4*f5*f6*g0^2*g2*g3^3*v1 + 8*f3*f6^2*g0^2*g2*g3^3*v1 - 8*f6^2*g0*g1^3*g2*g3^3*v1 - 8*f6^2*g0^2*g1*g2^2*g3^3*v1 - 12*f5*f6*g0*g1^2*g2^2*g3^3*v1 - 12*f5*f6*g0^2*g2^3*g3^3*v1 + 12*f1*f5*f6*g1^2*g3^4*v1 + 16*f0*f6^2*g1^2*g3^4*v1 - 4*f6^2*g0^2*g1^2*g3^4*v1 - 18*f5*f6*g0*g1^3*g3^4*v1 + 12*f1*f5*f6*g0*g2*g3^4*v1 + 16*f0*f6^2*g0*g2*g3^4*v1 - 18*f5*f6*g0^2*g1*g2*g3^4*v1 - 12*f5^2*g0*g1^2*g2*g3^4*v1 - 16*f4*f6*g0*g1^2*g2*g3^4*v1 - 12*f5^2*g0^2*g2^2*g3^4*v1 - 16*f4*f6*g0^2*g2^2*g3^4*v1 - 4*f6*g0*g1^2*g2^3*g3^4*v1 - 4*f6*g0^2*g2^4*g3^4*v1 + 4*f1*f4*f6*g0*g3^5*v1 + 8*f4*f6*g0^2*g1*g3^5*v1 - 12*f4*f5*g0*g1^2*g3^5*v1 + 4*f3*f6*g0*g1^2*g3^5*v1 - 12*f4*f5*g0^2*g2*g3^5*v1 + 4*f3*f6*g0^2*g2*g3^5*v1 + 4*f1*f6*g1^2*g2*g3^5*v1 - 10*f6*g0*g1^3*g2*g3^5*v1 + 5*f1*f6*g0*g2^2*g3^5*v1 - 8*f6*g0^2*g1*g2^2*g3^5*v1 - 16*f5*g0*g1^2*g2^2*g3^5*v1 - 16*f5*g0^2*g2^3*g3^5*v1 - f1*f6*g0*g1*g3^6*v1 + 3*f1*f5*g1^2*g3^6*v1 + 8*f0*f6*g1^2*g3^6*v1 + f6*g0^2*g1^2*g3^6*v1 - 8*f5*g0*g1^3*g3^6*v1 + 4*f1*f5*g0*g2*g3^6*v1 + 8*f0*f6*g0*g2*g3^6*v1 - 6*f5*g0^2*g1*g2*g3^6*v1 - 4*f4*g0*g1^2*g2*g3^6*v1 - 4*f4*g0^2*g2^2*g3^6*v1 - 4*g0*g1^2*g2^3*g3^6*v1 - 4*g0^2*g2^4*g3^6*v1 + f1*f4*g0*g3^7*v1 + 2*f4*g0^2*g1*g3^7*v1 + f1*g1^2*g2*g3^7*v1 - 3*g0*g1^3*g2*g3^7*v1 + 2*f1*g0*g2^2*g3^7*v1 - g0^2*g1*g2^2*g3^7*v1 + f0*g1^2*g3^8*v1 + g0^2*g1^2*g3^8*v1 + f0*g0*g2*g3^8*v1 - 48*f4*f5*f6*g1^3*g3^3*v2 + 8*f3*f6^2*g1^3*g3^3*v2 - 48*f4*f5*f6*g0*g1*g2*g3^3*v2 + 8*f3*f6^2*g0*g1*g2*g3^3*v2 - 8*f6^2*g1^4*g2*g3^3*v2 - 8*f6^2*g0*g1^2*g2^2*g3^3*v2 - 12*f5*f6*g1^3*g2^2*g3^3*v2 - 12*f5*f6*g0*g1*g2^3*g3^3*v2 + 24*f2*f5*f6*g1^2*g3^4*v2 + 8*f1*f6^2*g1^2*g3^4*v2 - 4*f6^2*g0*g1^3*g3^4*v2 - 18*f5*f6*g1^4*g3^4*v2 + 24*f2*f5*f6*g0*g2*g3^4*v2 + 8*f1*f6^2*g0*g2*g3^4*v2 - 6*f5*f6*g0*g1^2*g2*g3^4*v2 - 12*f5^2*g1^3*g2*g3^4*v2 - 16*f4*f6*g1^3*g2*g3^4*v2 + 12*f5*f6*g0^2*g2^2*g3^4*v2 - 12*f5^2*g0*g1*g2^2*g3^4*v2 - 16*f4*f6*g0*g1*g2^2*g3^4*v2 - 4*f6*g1^3*g2^3*g3^4*v2 - 4*f6*g0*g1*g2^4*g3^4*v2 + 4*f1*f4*f6*g1*g3^5*v2 - 12*f5^2*g0*g1^2*g3^5*v2 + 8*f4*f6*g0*g1^2*g3^5*v2 - 12*f4*f5*g1^3*g3^5*v2 + 4*f3*f6*g1^3*g3^5*v2 - 12*f5^2*g0^2*g2*g3^5*v2 - 12*f4*f5*g0*g1*g2*g3^5*v2 + 4*f3*f6*g0*g1*g2*g3^5*v2 + 8*f2*f6*g1^2*g2*g3^5*v2 - 10*f6*g1^4*g2*g3^5*v2 + 8*f2*f6*g0*g2^2*g3^5*v2 + f1*f6*g1*g2^2*g3^5*v2 - 4*f6*g0*g1^2*g2^2*g3^5*v2 - 16*f5*g1^3*g2^2*g3^5*v2 + 4*f6*g0^2*g2^3*g3^5*v2 - 16*f5*g0*g1*g2^3*g3^5*v2 - 4*f2*f6*g0*g1*g3^6*v2 + 6*f2*f5*g1^2*g3^6*v2 + 5*f1*f6*g1^2*g3^6*v2 + f6*g0*g1^3*g3^6*v2 - 8*f5*g1^4*g3^6*v2 + 6*f2*f5*g0*g2*g3^6*v2 + 3*f1*f6*g0*g2*g3^6*v2 + f1*f5*g1*g2*g3^6*v2 - 2*f6*g0^2*g1*g2*g3^6*v2 - 16*f5*g0*g1^2*g2*g3^6*v2 - 4*f4*g1^3*g2*g3^6*v2 - 10*f5*g0^2*g2^2*g3^6*v2 - 4*f4*g0*g1*g2^2*g3^6*v2 - 4*g1^3*g2^3*g3^6*v2 - 4*g0*g1*g2^4*g3^6*v2 + f1*f5*g0*g3^7*v2 + f1*f4*g1*g3^7*v2 + 2*f5*g0^2*g1*g3^7*v2 + 2*f4*g0*g1^2*g3^7*v2 + 2*f2*g1^2*g2*g3^7*v2 - 3*g1^4*g2*g3^7*v2 + 2*f2*g0*g2^2*g3^7*v2 + f1*g1*g2^2*g3^7*v2 - 3*g0*g1^2*g2^2*g3^7*v2 - 2*g0^2*g2^3*g3^7*v2 - f2*g0*g1*g3^8*v2 + f1*g1^2*g3^8*v2 + g0*g1^3*g3^8*v2 + f1*g0*g2*g3^8*v2 + g0^2*g1*g2*g3^8*v2 - 48*f4*f5*f6*g1^2*g2*g3^3*v3 + 8*f3*f6^2*g1^2*g2*g3^3*v3 - 48*f4*f5*f6*g0*g2^2*g3^3*v3 + 8*f3*f6^2*g0*g2^2*g3^3*v3 - 8*f6^2*g1^3*g2^2*g3^3*v3 - 8*f6^2*g0*g1*g2^3*g3^3*v3 - 12*f5*f6*g1^2*g2^3*g3^3*v3 - 12*f5*f6*g0*g2^4*g3^3*v3 + 36*f3*f5*f6*g1^2*g3^4*v3 + 36*f3*f5*f6*g0*g2*g3^4*v3 + 4*f6^2*g0*g1^2*g2*g3^4*v3 - 6*f5*f6*g1^3*g2*g3^4*v3 + 8*f6^2*g0^2*g2^2*g3^4*v3 - 6*f5*f6*g0*g1*g2^2*g3^4*v3 - 12*f5^2*g1^2*g2^2*g3^4*v3 - 16*f4*f6*g1^2*g2^2*g3^4*v3 - 12*f5^2*g0*g2^3*g3^4*v3 - 16*f4*f6*g0*g2^3*g3^4*v3 - 4*f6*g1^2*g2^4*g3^4*v3 - 4*f6*g0*g2^5*g3^4*v3 + 4*f6^2*g0^2*g1*g3^5*v3 + 18*f5*f6*g0*g1^2*g3^5*v3 - 12*f5^2*g1^3*g3^5*v3 + 4*f1*f4*f6*g2*g3^5*v3 + 18*f5*f6*g0^2*g2*g3^5*v3 - 12*f5^2*g0*g1*g2*g3^5*v3 + 8*f4*f6*g0*g1*g2*g3^5*v3 - 12*f4*f5*g1^2*g2*g3^5*v3 + 16*f3*f6*g1^2*g2*g3^5*v3 - 12*f4*f5*g0*g2^2*g3^5*v3 + 16*f3*f6*g0*g2^2*g3^5*v3 - 6*f6*g1^3*g2^2*g3^5*v3 + f1*f6*g2^3*g3^5*v3 - 4*f6*g0*g1*g2^3*g3^5*v3 - 16*f5*g1^2*g2^3*g3^5*v3 - 16*f5*g0*g2^4*g3^5*v3 - 2*f1*f3*f6*g3^6*v3 - 6*f3*f6*g0*g1*g3^6*v3 + 9*f3*f5*g1^2*g3^6*v3 + 9*f3*f5*g0*g2*g3^6*v3 + 9*f6*g0*g1^2*g2*g3^6*v3 - 12*f5*g1^3*g2*g3^6*v3 + f1*f5*g2^2*g3^6*v3 + 10*f6*g0^2*g2^2*g3^6*v3 - 10*f5*g0*g1*g2^2*g3^6*v3 - 4*f4*g1^2*g2^2*g3^6*v3 - 4*f4*g0*g2^3*g3^6*v3 - 4*g1^2*g2^4*g3^6*v3 - 4*g0*g2^5*g3^6*v3 - f1*f6*g0*g3^7*v3 + f1*f5*g1*g3^7*v3 - f6*g0^2*g1*g3^7*v3 + 4*f5*g0*g1^2*g3^7*v3 + f1*f4*g2*g3^7*v3 + 2*f5*g0^2*g2*g3^7*v3 + 2*f4*g0*g1*g2*g3^7*v3 + 3*f3*g1^2*g2*g3^7*v3 + 3*f3*g0*g2^2*g3^7*v3 - 3*g1^3*g2^2*g3^7*v3 + f1*g2^3*g3^7*v3 - g0*g1*g2^3*g3^7*v3 - f3*g0*g1*g3^8*v3 + f1*g1*g2*g3^8*v3 + 2*g0*g1^2*g2*g3^8*v3 + g0^2*g2^2*g3^8*v3 + 96*f4*f5*f6*g1^2*g3^3*v4 - 16*f3*f6^2*g1^2*g3^3*v4 + 96*f4*f5*f6*g0*g2*g3^3*v4 - 16*f3*f6^2*g0*g2*g3^3*v4 + 16*f6^2*g1^3*g2*g3^3*v4 + 16*f6^2*g0*g1*g2^2*g3^3*v4 + 24*f5*f6*g1^2*g2^2*g3^3*v4 + 24*f5*f6*g0*g2^3*g3^3*v4 + 16*f6^2*g0*g1^2*g3^4*v4 + 48*f5*f6*g1^3*g3^4*v4 + 8*f6^2*g0^2*g2*g3^4*v4 + 48*f5*f6*g0*g1*g2*g3^4*v4 + 32*f4*f6*g1^2*g2*g3^4*v4 + 32*f4*f6*g0*g2^2*g3^4*v4 + 8*f6*g1^2*g2^3*g3^4*v4 + 8*f6*g0*g2^4*g3^4*v4 - 8*f1*f4*f6*g3^5*v4 - 16*f4*f6*g0*g1*g3^5*v4 + 24*f4*f5*g1^2*g3^5*v4 - 8*f3*f6*g1^2*g3^5*v4 + 24*f4*f5*g0*g2*g3^5*v4 - 8*f3*f6*g0*g2*g3^5*v4 + 24*f6*g1^3*g2*g3^5*v4 - 2*f1*f6*g2^2*g3^5*v4 + 20*f6*g0*g1*g2^2*g3^5*v4 + 6*f5*g1^2*g2^2*g3^5*v4 + 6*f5*g0*g2^3*g3^5*v4 - 2*f1*f6*g1*g3^6*v4 + 13*f5*g1^3*g3^6*v4 + 4*f6*g0^2*g2*g3^6*v4 + 13*f5*g0*g1*g2*g3^6*v4 + 8*f4*g1^2*g2*g3^6*v4 + 8*f4*g0*g2^2*g3^6*v4 + 2*g1^2*g2^3*g3^6*v4 + 2*g0*g2^4*g3^6*v4 - 2*f1*f4*g3^7*v4 - 4*f4*g0*g1*g3^7*v4 + 5*g1^3*g2*g3^7*v4 - f1*g2^2*g3^7*v4 + 4*g0*g1*g2^2*g3^7*v4 - f1*g1*g3^8*v4 - g0*g1^2*g3^8*v4 + 24*f5^2*g1^2*g3^4*v5 + 24*f5^2*g0*g2*g3^4*v5 + 20*f5*g1^2*g2*g3^5*v5 + 20*f5*g0*g2^2*g3^5*v5 - 2*f1*f5*g3^6*v5 - 4*f5*g0*g1*g3^6*v5 + 4*g1^2*g2^2*g3^6*v5 + 4*g0*g2^3*g3^6*v5 - f1*g2*g3^7*v5 - 2*g0*g1*g2*g3^7*v5 + 6*f5*g1^2*g3^4*v6 + 6*f5*g0*g2*g3^4*v6 + 2*g1^2*g2*g3^5*v6 + 2*g0*g2^2*g3^5*v6 - f1*g3^6*v6 - g0*g1*g3^6*v6) + k12*(-12*f5^2*f6*g0*g1^2*g3^3*v1 - 16*f4*f6^2*g0*g1^2*g3^3*v1 - 12*f5^2*f6*g0^2*g2*g3^3*v1 - 16*f4*f6^2*g0^2*g2*g3^3*v1 - 80*f4*f5*f6*g0*g1*g2*g3^3*v1 + 16*f3*f6^2*g0*g1*g2*g3^3*v1 - 12*f6^2*g0*g1^2*g2^2*g3^3*v1 - 4*f6^2*g0^2*g2^3*g3^3*v1 - 20*f5*f6*g0*g1*g2^3*g3^3*v1 + 8*f1*f6^2*g1^2*g3^4*v1 - 8*f6^2*g0*g1^3*g3^4*v1 + 8*f1*f6^2*g0*g2*g3^4*v1 + 20*f1*f5*f6*g1*g2*g3^4*v1 + 16*f0*f6^2*g1*g2*g3^4*v1 - 8*f6^2*g0^2*g1*g2*g3^4*v1 - 50*f5*f6*g0*g1^2*g2*g3^4*v1 - 20*f5*f6*g0^2*g2^2*g3^4*v1 - 20*f5^2*g0*g1*g2^2*g3^4*v1 - 32*f4*f6*g0*g1*g2^2*g3^4*v1 - 8*f6*g0*g1*g2^4*g3^4*v1 + 2*f1*f5*f6*g0*g3^5*v1 + 2*f5*f6*g0^2*g1*g3^5*v1 - 3*f5^2*g0*g1^2*g3^5*v1 + 4*f4*f6*g0*g1^2*g3^5*v1 - 3*f5^2*g0^2*g2*g3^5*v1 + 4*f4*f6*g0^2*g2*g3^5*v1 - 20*f4*f5*g0*g1*g2*g3^5*v1 + 8*f3*f6*g0*g1*g2*g3^5*v1 + 8*f1*f6*g1*g2^2*g3^5*v1 - 22*f6*g0*g1^2*g2^2*g3^5*v1 - 6*f6*g0^2*g2^3*g3^5*v1 - 28*f5*g0*g1*g2^3*g3^5*v1 + 2*f1*f6*g1^2*g3^6*v1 - f6*g0*g1^3*g3^6*v1 + 4*f1*f6*g0*g2*g3^6*v1 + 5*f1*f5*g1*g2*g3^6*v1 + 8*f0*f6*g1*g2*g3^6*v1 + f6*g0^2*g1*g2*g3^6*v1 - 15*f5*g0*g1^2*g2*g3^6*v1 - 2*f5*g0^2*g2^2*g3^6*v1 - 8*f4*g0*g1*g2^2*g3^6*v1 - 8*g0*g1*g2^4*g3^6*v1 + f1*f5*g0*g3^7*v1 + f5*g0^2*g1*g3^7*v1 + 2*f4*g0*g1^2*g3^7*v1 + 2*f4*g0^2*g2*g3^7*v1 + f3*g0*g1*g2*g3^7*v1 + 2*f1*g1*g2^2*g3^7*v1 - 5*g0*g1^2*g2^2*g3^7*v1 + g0^2*g2^3*g3^7*v1 + g0*g1^3*g3^8*v1 + f1*g0*g2*g3^8*v1 + f0*g1*g2*g3^8*v1 + 2*g0^2*g1*g2*g3^8*v1 - 12*f5^2*f6*g1^3*g3^3*v2 - 16*f4*f6^2*g1^3*g3^3*v2 - 12*f5^2*f6*g0*g1*g2*g3^3*v2 - 16*f4*f6^2*g0*g1*g2*g3^3*v2 - 80*f4*f5*f6*g1^2*g2*g3^3*v2 + 16*f3*f6^2*g1^2*g2*g3^3*v2 - 12*f6^2*g1^3*g2^2*g3^3*v2 - 4*f6^2*g0*g1*g2^3*g3^3*v2 - 20*f5*f6*g1^2*g2^3*g3^3*v2 + 16*f2*f6^2*g1^2*g3^4*v2 - 8*f6^2*g1^4*g3^4*v2 + 16*f2*f6^2*g0*g2*g3^4*v2 + 40*f2*f5*f6*g1*g2*g3^4*v2 + 8*f1*f6^2*g1*g2*g3^4*v2 - 12*f6^2*g0*g1^2*g2*g3^4*v2 - 50*f5*f6*g1^3*g2*g3^4*v2 - 4*f6^2*g0^2*g2^2*g3^4*v2 - 20*f5^2*g1^2*g2^2*g3^4*v2 - 32*f4*f6*g1^2*g2^2*g3^4*v2 - 8*f6*g1^2*g2^4*g3^4*v2 + 2*f1*f5*f6*g1*g3^5*v2 - 4*f6^2*g0^2*g1*g3^5*v2 - 8*f5*f6*g0*g1^2*g3^5*v2 - 3*f5^2*g1^3*g3^5*v2 + 4*f4*f6*g1^3*g3^5*v2 - 10*f5*f6*g0^2*g2*g3^5*v2 - 23*f5^2*g0*g1*g2*g3^5*v2 + 4*f4*f6*g0*g1*g2*g3^5*v2 - 20*f4*f5*g1^2*g2*g3^5*v2 + 8*f3*f6*g1^2*g2*g3^5*v2 + 16*f2*f6*g1*g2^2*g3^5*v2 - 22*f6*g1^3*g2^2*g3^5*v2 + 2*f6*g0*g1*g2^3*g3^5*v2 - 28*f5*g1^2*g2^3*g3^5*v2 + 4*f2*f6*g1^2*g3^6*v2 - f6*g1^4*g3^6*v2 + 4*f2*f6*g0*g2*g3^6*v2 + 10*f2*f5*g1*g2*g3^6*v2 + 6*f1*f6*g1*g2*g3^6*v2 - 9*f6*g0*g1^2*g2*g3^6*v2 - 15*f5*g1^3*g2*g3^6*v2 - 10*f6*g0^2*g2^2*g3^6*v2 - 20*f5*g0*g1*g2^2*g3^6*v2 - 8*f4*g1^2*g2^2*g3^6*v2 - 8*g1^2*g2^4*g3^6*v2 + f1*f5*g1*g3^7*v2 - f6*g0^2*g1*g3^7*v2 + f5*g0*g1^2*g3^7*v2 + 2*f4*g1^3*g3^7*v2 + 2*f4*g0*g1*g2*g3^7*v2 + f3*g1^2*g2*g3^7*v2 + 4*f2*g1*g2^2*g3^7*v2 - 5*g1^3*g2^2*g3^7*v2 - 3*g0*g1*g2^3*g3^7*v2 - f1*f3*g3^8*v2 - f3*g0*g1*g3^8*v2 + g1^4*g3^8*v2 + f1*g1*g2*g3^8*v2 + 2*g0*g1^2*g2*g3^8*v2 - 12*f5^2*f6*g1^2*g2*g3^3*v3 - 16*f4*f6^2*g1^2*g2*g3^3*v3 - 12*f5^2*f6*g0*g2^2*g3^3*v3 - 16*f4*f6^2*g0*g2^2*g3^3*v3 - 80*f4*f5*f6*g1*g2^2*g3^3*v3 + 16*f3*f6^2*g1*g2^2*g3^3*v3 - 12*f6^2*g1^2*g2^3*g3^3*v3 - 4*f6^2*g0*g2^4*g3^3*v3 - 20*f5*f6*g1*g2^4*g3^3*v3 + 24*f3*f6^2*g1^2*g3^4*v3 + 24*f3*f6^2*g0*g2*g3^4*v3 + 60*f3*f5*f6*g1*g2*g3^4*v3 - 12*f6^2*g1^3*g2*g3^4*v3 - 4*f6^2*g0*g1*g2^2*g3^4*v3 - 30*f5*f6*g1^2*g2^2*g3^4*v3 - 20*f5*f6*g0*g2^3*g3^4*v3 - 20*f5^2*g1*g2^3*g3^4*v3 - 32*f4*f6*g1*g2^3*g3^4*v3 - 8*f6*g1*g2^5*g3^4*v3 + 4*f6^2*g0*g1^2*g3^5*v3 - 10*f5*f6*g1^3*g3^5*v3 + 2*f1*f5*f6*g2*g3^5*v3 + 8*f6^2*g0^2*g2*g3^5*v3 + 22*f5*f6*g0*g1*g2*g3^5*v3 - 23*f5^2*g1^2*g2*g3^5*v3 + 4*f4*f6*g1^2*g2*g3^5*v3 - 3*f5^2*g0*g2^2*g3^5*v3 + 4*f4*f6*g0*g2^2*g3^5*v3 - 20*f4*f5*g1*g2^2*g3^5*v3 + 32*f3*f6*g1*g2^2*g3^5*v3 - 14*f6*g1^2*g2^3*g3^5*v3 - 6*f6*g0*g2^4*g3^5*v3 - 28*f5*g1*g2^4*g3^5*v3 + 4*f3*f6*g1^2*g3^6*v3 + 4*f3*f6*g0*g2*g3^6*v3 + 15*f3*f5*g1*g2*g3^6*v3 - 9*f6*g1^3*g2*g3^6*v3 + 2*f1*f6*g2^2*g3^6*v3 + 9*f6*g0*g1*g2^2*g3^6*v3 - 23*f5*g1^2*g2^2*g3^6*v3 - 2*f5*g0*g2^3*g3^6*v3 - 8*f4*g1*g2^3*g3^6*v3 - 8*g1*g2^5*g3^6*v3 - 2*f6*g0*g1^2*g3^7*v3 + f1*f5*g2*g3^7*v3 - f6*g0^2*g2*g3^7*v3 + 4*f5*g0*g1*g2*g3^7*v3 + 2*f4*g1^2*g2*g3^7*v3 + 2*f4*g0*g2^2*g3^7*v3 + 7*f3*g1*g2^2*g3^7*v3 - 5*g1^2*g2^3*g3^7*v3 + g0*g2^4*g3^7*v3 - f1*f4*g3^8*v3 - f4*g0*g1*g3^8*v3 - f3*g1^2*g3^8*v3 - f3*g0*g2*g3^8*v3 + f1*g2^2*g3^8*v3 + 3*g0*g1*g2^2*g3^8*v3 + 24*f5^2*f6*g1^2*g3^3*v4 + 32*f4*f6^2*g1^2*g3^3*v4 + 24*f5^2*f6*g0*g2*g3^3*v4 + 32*f4*f6^2*g0*g2*g3^3*v4 + 160*f4*f5*f6*g1*g2*g3^3*v4 - 32*f3*f6^2*g1*g2*g3^3*v4 + 24*f6^2*g1^2*g2^2*g3^3*v4 + 8*f6^2*g0*g2^3*g3^3*v4 + 40*f5*f6*g1*g2^3*g3^3*v4 + 24*f6^2*g1^3*g3^4*v4 + 32*f6^2*g0*g1*g2*g3^4*v4 + 100*f5*f6*g1^2*g2*g3^4*v4 + 20*f5*f6*g0*g2^2*g3^4*v4 + 64*f4*f6*g1*g2^2*g3^4*v4 + 16*f6*g1*g2^4*g3^4*v4 - 4*f1*f5*f6*g3^5*v4 - 4*f5*f6*g0*g1*g3^5*v4 + 6*f5^2*g1^2*g3^5*v4 - 8*f4*f6*g1^2*g3^5*v4 + 6*f5^2*g0*g2*g3^5*v4 - 8*f4*f6*g0*g2*g3^5*v4 + 40*f4*f5*g1*g2*g3^5*v4 - 16*f3*f6*g1*g2*g3^5*v4 + 42*f6*g1^2*g2^2*g3^5*v4 + 2*f6*g0*g2^3*g3^5*v4 + 10*f5*g1*g2^3*g3^5*v4 + 2*f6*g1^3*g3^6*v4 - 2*f1*f6*g2*g3^6*v4 + 4*f6*g0*g1*g2*g3^6*v4 + 26*f5*g1^2*g2*g3^6*v4 + 5*f5*g0*g2^2*g3^6*v4 + 16*f4*g1*g2^2*g3^6*v4 + 4*g1*g2^4*g3^6*v4 - 2*f1*f5*g3^7*v4 - 2*f5*g0*g1*g3^7*v4 - 4*f4*g1^2*g3^7*v4 - 4*f4*g0*g2*g3^7*v4 - 2*f3*g1*g2*g3^7*v4 + 10*g1^2*g2^2*g3^7*v4 - g1^3*g3^8*v4 - 2*f1*g2*g3^8*v4 - 2*g0*g1*g2*g3^8*v4 + 20*f5*f6*g1^2*g3^4*v5 + 20*f5*f6*g0*g2*g3^4*v5 + 40*f5^2*g1*g2*g3^4*v5 + 8*f6*g1^2*g2*g3^5*v5 + 8*f6*g0*g2^2*g3^5*v5 + 36*f5*g1*g2^2*g3^5*v5 - 2*f1*f6*g3^6*v5 - 2*f6*g0*g1*g3^6*v5 - f5*g1^2*g3^6*v5 - f5*g0*g2*g3^6*v5 + 8*g1*g2^3*g3^6*v5 - g1^2*g2*g3^7*v5 - g0*g2^2*g3^7*v5 - f1*g3^8*v5 - g0*g1*g3^8*v5 + 2*f6*g1^2*g3^4*v6 + 2*f6*g0*g2*g3^4*v6 + 10*f5*g1*g2*g3^4*v6 + 4*g1*g2^2*g3^5*v6 - g1^2*g3^6*v6 - g0*g2*g3^6*v6) + k13*(64*f5^2*f6^3*g0^2*v1 + 64*f4*f5*f6^3*g0*g1*v1 - 32*f4*f5^2*f6^2*g0*g2*v1 + 16*f3*f5*f6^3*g0*g2*v1 + 24*f5*f6^3*g0*g1*g2^2*v1 - 8*f5^2*f6^2*g0*g2^3*v1 + 96*f4*f5^3*f6*g0*g3*v1 - 128*f4^2*f5*f6^2*g0*g3*v1 - 16*f3*f5^2*f6^2*g0*g3*v1 + 16*f5*f6^3*g0*g1^2*g3*v1 + 8*f1*f5^2*f6^2*g2*g3*v1 - 32*f0*f5*f6^3*g2*g3*v1 + 48*f5*f6^3*g0^2*g2*g3*v1 - 4*f5^2*f6^2*g0*g1*g2*g3*v1 + 16*f5^3*f6*g0*g2^2*g3*v1 - 80*f4*f5*f6^2*g0*g2^2*g3*v1 - 12*f5*f6^2*g0*g2^4*g3*v1 - 24*f1*f5^3*f6*g3^2*v1 + 32*f1*f4*f5*f6^2*g3^2*v1 - 32*f0*f5^2*f6^2*g3^2*v1 + 32*f5^2*f6^2*g0^2*g3^2*v1 + 36*f5^3*f6*g0*g1*g3^2*v1 - 32*f4*f5*f6^2*g0*g1*g3^2*v1 + 24*f5^4*g0*g2*g3^2*v1 - 56*f4*f5^2*f6*g0*g2*g3^2*v1 + 24*f3*f5*f6^2*g0*g2*g3^2*v1 + 12*f1*f5*f6^2*g2^2*g3^2*v1 - 14*f5*f6^2*g0*g1*g2^2*g3^2*v1 - 24*f5^2*f6*g0*g2^3*g3^2*v1 + 24*f4*f5^3*g0*g3^3*v1 - 64*f4^2*f5*f6*g0*g3^3*v1 - 8*f3*f5^2*f6*g0*g3^3*v1 + 8*f1*f5*f6^2*g1*g3^3*v1 - 4*f5*f6^2*g0*g1^2*g3^3*v1 + 6*f1*f5^2*f6*g2*g3^3*v1 - 16*f0*f5*f6^2*g2*g3^3*v1 + 24*f5*f6^2*g0^2*g2*g3^3*v1 - 15*f5^2*f6*g0*g1*g2*g3^3*v1 + 20*f5^3*g0*g2^2*g3^3*v1 - 84*f4*f5*f6*g0*g2^2*g3^3*v1 - 20*f5*f6*g0*g2^4*g3^3*v1 - 6*f1*f5^3*g3^4*v1 + 16*f1*f4*f5*f6*g3^4*v1 - 16*f0*f5^2*f6*g3^4*v1 + 4*f5^2*f6*g0^2*g3^4*v1 + 15*f5^3*g0*g1*g3^4*v1 - 24*f4*f5*f6*g0*g1*g3^4*v1 - 4*f3*f6^2*g0*g1*g3^4*v1 - 12*f4*f5^2*g0*g2*g3^4*v1 + 9*f3*f5*f6*g0*g2*g3^4*v1 - 4*f6^2*g0*g1^2*g2*g3^4*v1 + 11*f1*f5*f6*g2^2*g3^4*v1 - 25*f5*f6*g0*g1*g2^2*g3^4*v1 - 12*f5^2*g0*g2^3*g3^4*v1 - 8*f4^2*f5*g0*g3^5*v1 - f3*f5^2*g0*g3^5*v1 + 12*f3*f4*f6*g0*g3^5*v1 + 2*f1*f5*f6*g1*g3^5*v1 - 3*f5*f6*g0*g1^2*g3^5*v1 + f1*f5^2*g2*g3^5*v1 - 2*f0*f5*f6*g2*g3^5*v1 + 3*f5*f6*g0^2*g2*g3^5*v1 - f5^2*g0*g1*g2*g3^5*v1 + 8*f4*f6*g0*g1*g2*g3^5*v1 - 16*f4*f5*g0*g2^2*g3^5*v1 + 3*f3*f6*g0*g2^2*g3^5*v1 + 2*f6*g0*g1*g2^3*g3^5*v1 - 8*f5*g0*g2^4*g3^5*v1 + 2*f1*f4*f5*g3^6*v1 - 2*f0*f5^2*g3^6*v1 - 2*f1*f3*f6*g3^6*v1 + f5^2*g0^2*g3^6*v1 - 3*f4*f5*g0*g1*g3^6*v1 + 2*f3*f6*g0*g1*g3^6*v1 + 4*f3*f5*g0*g2*g3^6*v1 - 2*f1*f6*g1*g2*g3^6*v1 + f6*g0*g1^2*g2*g3^6*v1 + 2*f1*f5*g2^2*g3^6*v1 - 2*f5*g0*g1*g2^2*g3^6*v1 + 3*f3*f4*g0*g3^7*v1 + f5*g0*g1^2*g3^7*v1 + f5*g0^2*g2*g3^7*v1 + 2*f4*g0*g1*g2*g3^7*v1 + 3*f3*g0*g2^2*g3^7*v1 + 2*g0*g1*g2^3*g3^7*v1 + 2*f3*g0*g1*g3^8*v1 + g0*g1^2*g2*g3^8*v1 + 64*f5^2*f6^3*g0*g1*v2 + 64*f4*f5*f6^3*g1^2*v2 - 32*f4*f5^2*f6^2*g1*g2*v2 + 16*f3*f5*f6^3*g1*g2*v2 + 24*f5*f6^3*g1^2*g2^2*v2 - 8*f5^2*f6^2*g1*g2^3*v2 - 32*f3*f5*f6^3*g0*g3*v2 + 96*f4*f5^3*f6*g1*g3*v2 - 128*f4^2*f5*f6^2*g1*g3*v2 - 16*f3*f5^2*f6^2*g1*g3*v2 + 16*f5*f6^3*g1^3*g3*v2 + 16*f2*f5^2*f6^2*g2*g3*v2 - 16*f1*f5*f6^3*g2*g3*v2 + 32*f5*f6^3*g0*g1*g2*g3*v2 - 4*f5^2*f6^2*g1^2*g2*g3*v2 + 8*f5^2*f6^2*g0*g2^2*g3*v2 + 16*f5^3*f6*g1*g2^2*g3*v2 - 80*f4*f5*f6^2*g1*g2^2*g3*v2 - 12*f5*f6^2*g1*g2^4*g3*v2 - 48*f2*f5^3*f6*g3^2*v2 + 64*f2*f4*f5*f6^2*g3^2*v2 - 16*f1*f5^2*f6^2*g3^2*v2 + 48*f5^2*f6^2*g0*g1*g3^2*v2 + 36*f5^3*f6*g1^2*g3^2*v2 - 32*f4*f5*f6^2*g1^2*g3^2*v2 - 32*f5^3*f6*g0*g2*g3^2*v2 + 32*f4*f5*f6^2*g0*g2*g3^2*v2 + 24*f5^4*g1*g2*g3^2*v2 - 56*f4*f5^2*f6*g1*g2*g3^2*v2 + 24*f3*f5*f6^2*g1*g2*g3^2*v2 + 24*f2*f5*f6^2*g2^2*g3^2*v2 - 14*f5*f6^2*g1^2*g2^2*g3^2*v2 + 12*f5*f6^2*g0*g2^3*g3^2*v2 - 24*f5^2*f6*g1*g2^3*g3^2*v2 + 24*f5^4*g0*g3^3*v2 - 32*f4*f5^2*f6*g0*g3^3*v2 - 24*f3*f5*f6^2*g0*g3^3*v2 + 24*f4*f5^3*g1*g3^3*v2 - 64*f4^2*f5*f6*g1*g3^3*v2 - 8*f3*f5^2*f6*g1*g3^3*v2 + 16*f2*f5*f6^2*g1*g3^3*v2 - 4*f5*f6^2*g1^3*g3^3*v2 + 12*f2*f5^2*f6*g2*g3^3*v2 - 8*f1*f5*f6^2*g2*g3^3*v2 + 32*f5*f6^2*g0*g1*g2*g3^3*v2 - 15*f5^2*f6*g1^2*g2*g3^3*v2 - 12*f5^2*f6*g0*g2^2*g3^3*v2 + 20*f5^3*g1*g2^2*g3^3*v2 - 84*f4*f5*f6*g1*g2^2*g3^3*v2 - 20*f5*f6*g1*g2^4*g3^3*v2 - 12*f2*f5^3*g3^4*v2 + 32*f2*f4*f5*f6*g3^4*v2 - 8*f1*f5^2*f6*g3^4*v2 + 4*f5^2*f6*g0*g1*g3^4*v2 + 15*f5^3*g1^2*g3^4*v2 - 24*f4*f5*f6*g1^2*g3^4*v2 - 4*f3*f6^2*g1^2*g3^4*v2 + 8*f5^3*g0*g2*g3^4*v2 - 8*f4*f5*f6*g0*g2*g3^4*v2 - 12*f4*f5^2*g1*g2*g3^4*v2 + 9*f3*f5*f6*g1*g2*g3^4*v2 - 4*f6^2*g1^3*g2*g3^4*v2 + 22*f2*f5*f6*g2^2*g3^4*v2 - 25*f5*f6*g1^2*g2^2*g3^4*v2 + 2*f5*f6*g0*g2^3*g3^4*v2 - 12*f5^2*g1*g2^3*g3^4*v2 - 8*f4*f5^2*g0*g3^5*v2 - 6*f3*f5*f6*g0*g3^5*v2 - 8*f4^2*f5*g1*g3^5*v2 - f3*f5^2*g1*g3^5*v2 + 12*f3*f4*f6*g1*g3^5*v2 + 4*f2*f5*f6*g1*g3^5*v2 - 3*f5*f6*g1^3*g3^5*v2 + 2*f2*f5^2*g2*g3^5*v2 - f1*f5*f6*g2*g3^5*v2 + f5*f6*g0*g1*g2*g3^5*v2 - f5^2*g1^2*g2*g3^5*v2 + 8*f4*f6*g1^2*g2*g3^5*v2 - 10*f5^2*g0*g2^2*g3^5*v2 - 16*f4*f5*g1*g2^2*g3^5*v2 + 3*f3*f6*g1*g2^2*g3^5*v2 + 2*f6*g1^2*g2^3*g3^5*v2 - 8*f5*g1*g2^4*g3^5*v2 + 4*f2*f4*f5*g3^6*v2 - f1*f5^2*g3^6*v2 - 4*f2*f3*f6*g3^6*v2 + 3*f5^2*g0*g1*g3^6*v2 - 3*f4*f5*g1^2*g3^6*v2 + 2*f3*f6*g1^2*g3^6*v2 - 4*f4*f5*g0*g2*g3^6*v2 - 3*f3*f6*g0*g2*g3^6*v2 + 4*f3*f5*g1*g2*g3^6*v2 - 4*f2*f6*g1*g2*g3^6*v2 + f6*g1^3*g2*g3^6*v2 + 4*f2*f5*g2^2*g3^6*v2 - 2*f6*g0*g1*g2^2*g3^6*v2 - 2*f5*g1^2*g2^2*g3^6*v2 - 4*f5*g0*g2^3*g3^6*v2 + 2*f3*f5*g0*g3^7*v2 + 3*f3*f4*g1*g3^7*v2 + f5*g1^3*g3^7*v2 + 4*f5*g0*g1*g2*g3^7*v2 + 2*f4*g1^2*g2*g3^7*v2 + 3*f3*g1*g2^2*g3^7*v2 + 2*g1^2*g2^3*g3^7*v2 - f2*f3*g3^8*v2 + 2*f3*g1^2*g3^8*v2 + 2*f3*g0*g2*g3^8*v2 - f2*g1*g2*g3^8*v2 + g1^3*g2*g3^8*v2 + g0*g1*g2^2*g3^8*v2 + 64*f5^2*f6^3*g0*g2*v3 + 64*f4*f5*f6^3*g1*g2*v3 - 32*f4*f5^2*f6^2*g2^2*v3 + 16*f3*f5*f6^3*g2^2*v3 + 24*f5*f6^3*g1*g2^3*v3 - 8*f5^2*f6^2*g2^4*v3 - 64*f4*f5*f6^3*g0*g3*v3 - 32*f3*f5*f6^3*g1*g3*v3 + 96*f4*f5^3*f6*g2*g3*v3 - 128*f4^2*f5*f6^2*g2*g3*v3 + 8*f3*f5^2*f6^2*g2*g3*v3 + 40*f5*f6^3*g0*g2^2*g3*v3 + 4*f5^2*f6^2*g1*g2^2*g3*v3 + 16*f5^3*f6*g2^3*g3*v3 - 80*f4*f5*f6^2*g2^3*g3*v3 - 12*f5*f6^2*g2^5*g3*v3 - 72*f3*f5^3*f6*g3^2*v3 + 96*f3*f4*f5*f6^2*g3^2*v3 - 16*f5*f6^3*g0*g1*g3^2*v3 + 16*f5^2*f6^2*g1^2*g3^2*v3 + 52*f5^2*f6^2*g0*g2*g3^2*v3 + 4*f5^3*f6*g1*g2*g3^2*v3 + 24*f5^4*g2^2*g3^2*v3 - 56*f4*f5^2*f6*g2^2*g3^2*v3 + 60*f3*f5*f6^2*g2^2*g3^2*v3 - 2*f5*f6^2*g1*g2^3*g3^2*v3 - 24*f5^2*f6*g2^4*g3^2*v3 - 36*f5^3*f6*g0*g3^3*v3 + 24*f5^4*g1*g3^3*v3 - 32*f4*f5^2*f6*g1*g3^3*v3 + 24*f4*f5^3*g2*g3^3*v3 - 64*f4^2*f5*f6*g2*g3^3*v3 + 10*f3*f5^2*f6*g2*g3^3*v3 - 4*f5*f6^2*g1^2*g2*g3^3*v3 + 54*f5*f6^2*g0*g2^2*g3^3*v3 - 23*f5^2*f6*g1*g2^2*g3^3*v3 + 20*f5^3*g2^3*g3^3*v3 - 84*f4*f5*f6*g2^3*g3^3*v3 - 20*f5*f6*g2^5*g3^3*v3 - 18*f3*f5^3*g3^4*v3 + 48*f3*f4*f5*f6*g3^4*v3 + 12*f5*f6^2*g0*g1*g3^4*v3 - 12*f5^2*f6*g1^2*g3^4*v3 + 16*f4*f6^2*g1^2*g3^4*v3 + 3*f5^2*f6*g0*g2*g3^4*v3 + 16*f4*f6^2*g0*g2*g3^4*v3 + 11*f5^3*g1*g2*g3^4*v3 - 16*f4*f5*f6*g1*g2*g3^4*v3 - 4*f3*f6^2*g1*g2*g3^4*v3 - 12*f4*f5^2*g2^2*g3^4*v3 + 42*f3*f5*f6*g2^2*g3^4*v3 - 12*f6^2*g1^2*g2^2*g3^4*v3 - 8*f6^2*g0*g2^3*g3^4*v3 - 17*f5*f6*g1*g2^3*g3^4*v3 - 12*f5^2*g2^4*g3^4*v3 - 3*f5^3*g0*g3^5*v3 + 4*f4*f5*f6*g0*g3^5*v3 + 4*f3*f6^2*g0*g3^5*v3 - 8*f4*f5^2*g1*g3^5*v3 - 2*f3*f5*f6*g1*g3^5*v3 - 8*f4^2*f5*g2*g3^5*v3 + 2*f3*f5^2*g2*g3^5*v3 + 12*f3*f4*f6*g2*g3^5*v3 - 15*f5*f6*g1^2*g2*g3^5*v3 + 14*f5*f6*g0*g2^2*g3^5*v3 - 9*f5^2*g1*g2^2*g3^5*v3 + 8*f4*f6*g1*g2^2*g3^5*v3 - 16*f4*f5*g2^3*g3^5*v3 + 3*f3*f6*g2^3*g3^5*v3 + 2*f6*g1*g2^4*g3^5*v3 - 8*f5*g2^5*g3^5*v3 + 6*f3*f4*f5*g3^6*v3 - 8*f3^2*f6*g3^6*v3 + 5*f5*f6*g0*g1*g3^6*v3 - f5^2*g1^2*g3^6*v3 + 8*f4*f6*g1^2*g3^6*v3 - f5^2*g0*g2*g3^6*v3 + 8*f4*f6*g0*g2*g3^6*v3 - 3*f4*f5*g1*g2*g3^6*v3 - 7*f3*f6*g1*g2*g3^6*v3 + 10*f3*f5*g2^2*g3^6*v3 - 7*f6*g1^2*g2^2*g3^6*v3 - 6*f6*g0*g2^3*g3^6*v3 - 2*f5*g1*g2^3*g3^6*v3 - f4*f5*g0*g3^7*v3 - 2*f3*f6*g0*g3^7*v3 + 2*f3*f5*g1*g3^7*v3 + 3*f3*f4*g2*g3^7*v3 - 2*f6*g0*g1*g2*g3^7*v3 + 2*f4*g1*g2^2*g3^7*v3 + 3*f3*g2^3*g3^7*v3 + 2*g1*g2^4*g3^7*v3 - 2*f3^2*g3^8*v3 + f5*g0*g1*g3^8*v3 + f4*g1^2*g3^8*v3 + f4*g0*g2*g3^8*v3 - g0*g2^3*g3^8*v3 - 128*f5^2*f6^3*g0*v4 - 128*f4*f5*f6^3*g1*v4 + 64*f4*f5^2*f6^2*g2*v4 - 32*f3*f5*f6^3*g2*v4 - 48*f5*f6^3*g1*g2^2*v4 + 16*f5^2*f6^2*g2^3*v4 - 192*f4*f5^3*f6*g3*v4 + 256*f4^2*f5*f6^2*g3*v4 + 32*f3*f5^2*f6^2*g3*v4 - 32*f5*f6^3*g1^2*g3*v4 - 112*f5*f6^3*g0*g2*g3*v4 + 48*f5^2*f6^2*g1*g2*g3*v4 - 48*f5^3*f6*g2^2*g3*v4 + 160*f4*f5*f6^2*g2^2*g3*v4 + 24*f5*f6^2*g2^4*g3*v4 - 80*f5^2*f6^2*g0*g3^2*v4 - 96*f5^3*f6*g1*g3^2*v4 + 96*f4*f5*f6^2*g1*g3^2*v4 + 48*f4*f5^2*f6*g2*g3^2*v4 - 48*f3*f5*f6^2*g2*g3^2*v4 + 64*f5*f6^2*g1*g2^2*g3^2*v4 + 12*f5^2*f6*g2^3*g3^2*v4 - 48*f4*f5^3*g3^3*v4 + 128*f4^2*f5*f6*g3^3*v4 + 16*f3*f5^2*f6*g3^3*v4 + 24*f5*f6^2*g1^2*g3^3*v4 - 56*f5*f6^2*g0*g2*g3^3*v4 + 32*f5^2*f6*g1*g2*g3^3*v4 - 12*f5^3*g2^2*g3^3*v4 + 120*f4*f5*f6*g2^2*g3^3*v4 + 22*f5*f6*g2^4*g3^3*v4 - 16*f5^2*f6*g0*g3^4*v4 - 24*f5^3*g1*g3^4*v4 + 48*f4*f5*f6*g1*g3^4*v4 + 8*f3*f6^2*g1*g3^4*v4 + 8*f4*f5^2*g2*g3^4*v4 - 18*f3*f5*f6*g2*g3^4*v4 + 16*f6^2*g1^2*g2*g3^4*v4 + 8*f6^2*g0*g2^2*g3^4*v4 + 55*f5*f6*g1*g2^2*g3^4*v4 + 2*f5^2*g2^3*g3^4*v4 + 16*f4^2*f5*g3^5*v4 + 2*f3*f5^2*g3^5*v4 - 24*f3*f4*f6*g3^5*v4 + 8*f6^2*g0*g1*g3^5*v4 + 8*f5*f6*g1^2*g3^5*v4 - 7*f5*f6*g0*g2*g3^5*v4 + 5*f5^2*g1*g2*g3^5*v4 - 16*f4*f6*g1*g2*g3^5*v4 + 20*f4*f5*g2^2*g3^5*v4 - 6*f3*f6*g2^2*g3^5*v4 - 4*f6*g1*g2^3*g3^5*v4 + 4*f5*g2^4*g3^5*v4 - 3*f5^2*g0*g3^6*v4 + 4*f4*f5*g1*g3^6*v4 - 6*f3*f6*g1*g3^6*v4 - 2*f3*f5*g2*g3^6*v4 + 4*f6*g0*g2^2*g3^6*v4 + 9*f5*g1*g2^2*g3^6*v4 - 6*f3*f4*g3^7*v4 + 4*f6*g0*g1*g3^7*v4 - f5*g0*g2*g3^7*v4 - 4*f4*g1*g2*g3^7*v4 - 2*f3*g2^2*g3^7*v4 - g1*g2^3*g3^7*v4 - 2*f3*g1*g3^8*v4 - g1^2*g2*g3^8*v4 - 32*f5*f6^3*g0*g3*v5 - 32*f5^2*f6^2*g1*g3*v5 + 16*f5^3*f6*g2*g3*v5 - 48*f5^4*g3^2*v5 + 64*f4*f5^2*f6*g3^2*v5 - 16*f5*f6^2*g1*g2*g3^2*v5 + 32*f5^2*f6*g2^2*g3^2*v5 - 24*f5*f6^2*g0*g3^3*v5 - 16*f5^3*g2*g3^3*v5 + 32*f4*f5*f6*g2*g3^3*v5 + 12*f5*f6*g2^3*g3^3*v5 + 16*f4*f5^2*g3^4*v5 + 16*f6^2*g1^2*g3^4*v5 + 16*f6^2*g0*g2*g3^4*v5 + 20*f5^2*g2^2*g3^4*v5 - 6*f5*f6*g0*g3^5*v5 - 4*f5^2*g1*g3^5*v5 + 8*f4*f5*g2*g3^5*v5 + 8*f5*g2^3*g3^5*v5 - 6*f3*f5*g3^6*v5 + 8*f6*g1^2*g3^6*v5 + 8*f6*g0*g2*g3^6*v5 - 6*f5*g1*g2*g3^6*v5 - f5*g0*g3^7*v5 - 3*f3*g2*g3^7*v5 - 2*g1*g2^2*g3^7*v5 + g1^2*g3^8*v5 + g0*g2*g3^8*v5 - 8*f5*f6^2*g1*g3*v6 + 4*f5^2*f6*g2*g3*v6 - 12*f5^3*g3^2*v6 + 16*f4*f5*f6*g3^2*v6 + 6*f5*f6*g2^2*g3^2*v6 + 2*f5^2*g2*g3^3*v6 + 4*f4*f5*g3^4*v6 + 4*f5*g2^2*g3^4*v6 - f5*g1*g3^5*v6 - 2*f3*g3^6*v6 - g1*g2*g3^6*v6) + k22*(-20*f5^2*f6*g0*g1*g2*g3^3*v1 - 32*f4*f6^2*g0*g1*g2*g3^3*v1 - 8*f6^2*g0*g1*g2^3*g3^3*v1 + 16*f1*f6^2*g1*g2*g3^4*v1 - 8*f6^2*g0*g1^2*g2*g3^4*v1 - 36*f5*f6*g0*g1*g2^2*g3^4*v1 + 4*f5*f6*g0*g1^2*g3^5*v1 + 4*f5*f6*g0^2*g2*g3^5*v1 - 5*f5^2*g0*g1*g2*g3^5*v1 - 16*f4*f6*g0*g1*g2*g3^5*v1 - 18*f6*g0*g1*g2^3*g3^5*v1 + 8*f1*f6*g1*g2*g3^6*v1 - 2*f6*g0*g1^2*g2*g3^6*v1 + 4*f6*g0^2*g2^2*g3^6*v1 - 9*f5*g0*g1*g2^2*g3^6*v1 + f1*f6*g0*g3^7*v1 + f6*g0^2*g1*g3^7*v1 + f5*g0*g1^2*g3^7*v1 + f5*g0^2*g2*g3^7*v1 - 2*f4*g0*g1*g2*g3^7*v1 - 4*g0*g1*g2^3*g3^7*v1 + f1*g1*g2*g3^8*v1 + g0^2*g2^2*g3^8*v1 - 20*f5^2*f6*g1^2*g2*g3^3*v2 - 32*f4*f6^2*g1^2*g2*g3^3*v2 - 8*f6^2*g1^2*g2^3*g3^3*v2 + 32*f2*f6^2*g1*g2*g3^4*v2 - 8*f6^2*g1^3*g2*g3^4*v2 - 36*f5*f6*g1^2*g2^2*g3^4*v2 - 4*f6^2*g0*g1^2*g3^5*v2 + 4*f5*f6*g1^3*g3^5*v2 - 4*f6^2*g0^2*g2*g3^5*v2 - 14*f5*f6*g0*g1*g2*g3^5*v2 - 5*f5^2*g1^2*g2*g3^5*v2 - 16*f4*f6*g1^2*g2*g3^5*v2 - 18*f6*g1^2*g2^3*g3^5*v2 + 16*f2*f6*g1*g2*g3^6*v2 - 2*f6*g1^3*g2*g3^6*v2 - 6*f6*g0*g1*g2^2*g3^6*v2 - 9*f5*g1^2*g2^2*g3^6*v2 + f1*f6*g1*g3^7*v2 + f5*g1^3*g3^7*v2 - f6*g0^2*g2*g3^7*v2 - 4*f5*g0*g1*g2*g3^7*v2 - 2*f4*g1^2*g2*g3^7*v2 - 4*g1^2*g2^3*g3^7*v2 + 2*f2*g1*g2*g3^8*v2 - 2*g0*g1*g2^2*g3^8*v2 - 20*f5^2*f6*g1*g2^2*g3^3*v3 - 32*f4*f6^2*g1*g2^2*g3^3*v3 - 8*f6^2*g1*g2^4*g3^3*v3 + 48*f3*f6^2*g1*g2*g3^4*v3 - 8*f6^2*g1^2*g2^2*g3^4*v3 - 36*f5*f6*g1*g2^3*g3^4*v3 - 4*f6^2*g1^3*g3^5*v3 + 4*f6^2*g0*g1*g2*g3^5*v3 - 14*f5*f6*g1^2*g2*g3^5*v3 + 4*f5*f6*g0*g2^2*g3^5*v3 - 5*f5^2*g1*g2^2*g3^5*v3 - 16*f4*f6*g1*g2^2*g3^5*v3 - 18*f6*g1*g2^4*g3^5*v3 + 24*f3*f6*g1*g2*g3^6*v3 - 8*f6*g1^2*g2^2*g3^6*v3 + 4*f6*g0*g2^3*g3^6*v3 - 9*f5*g1*g2^3*g3^6*v3 - f6*g1^3*g3^7*v3 + f1*f6*g2*g3^7*v3 + 2*f6*g0*g1*g2*g3^7*v3 - 4*f5*g1^2*g2*g3^7*v3 + f5*g0*g2^2*g3^7*v3 - 2*f4*g1*g2^2*g3^7*v3 - 4*g1*g2^4*g3^7*v3 - f1*f5*g3^8*v3 - f5*g0*g1*g3^8*v3 + 3*f3*g1*g2*g3^8*v3 - 2*g1^2*g2^2*g3^8*v3 + g0*g2^3*g3^8*v3 + 40*f5^2*f6*g1*g2*g3^3*v4 + 64*f4*f6^2*g1*g2*g3^3*v4 + 16*f6^2*g1*g2^3*g3^3*v4 + 32*f6^2*g1^2*g2*g3^4*v4 + 36*f5*f6*g1*g2^2*g3^4*v4 - 8*f5*f6*g1^2*g3^5*v4 - 8*f5*f6*g0*g2*g3^5*v4 + 10*f5^2*g1*g2*g3^5*v4 + 32*f4*f6*g1*g2*g3^5*v4 + 16*f6*g1*g2^3*g3^5*v4 + 12*f6*g1^2*g2*g3^6*v4 - 4*f6*g0*g2^2*g3^6*v4 + 9*f5*g1*g2^2*g3^6*v4 - 2*f1*f6*g3^7*v4 - 2*f6*g0*g1*g3^7*v4 - 2*f5*g1^2*g3^7*v4 - 2*f5*g0*g2*g3^7*v4 + 4*f4*g1*g2*g3^7*v4 + 3*g1*g2^3*g3^7*v4 + g1^2*g2*g3^8*v4 - g0*g2^2*g3^8*v4 - f1*g3^9*v4 - g0*g1*g3^9*v4 + 36*f5*f6*g1*g2*g3^4*v5 + 16*f6*g1*g2^2*g3^5*v5 - 4*f6*g1^2*g3^6*v5 - 4*f6*g0*g2*g3^6*v5 + 9*f5*g1*g2*g3^6*v5 + 4*g1*g2^2*g3^7*v5 - g1^2*g3^8*v5 - g0*g2*g3^8*v5 + 4*f6*g1*g2*g3^4*v6 + g1*g2*g3^6*v6), (-(f0*f3^2) - f1^2*f4 + 4*f0*f2*f4 + f2*f4*g0^2 - f1*f4*g0*g1 + f0*f4*g1^2)*k11^2 + (-2*f1^2*f5 + 8*f0*f2*f5 + 2*f2*f5*g0^2 - 2*f1*f5*g0*g1 + 2*f0*f5*g1^2 - f1*f4*g0*g2 + 2*f0*f4*g1*g2 + f1*f3*g0*g3 - f0*f3*g1*g3 - f1^2*g2*g3 + 4*f0*f2*g2*g3 + f2*g0^2*g2*g3 - f1*g0*g1*g2*g3 + f0*g1^2*g2*g3)*k11*k12 + (4*f0*f3*f5 + f3*f5*g0^2 + f3^2*g0*g2 - 2*f2*f4*g0*g2 + f1*f4*g1*g2 + f1*f4*g0*g3 - 2*f0*f4*g1*g3 + 2*f0*f3*g2*g3 + f3*g0^2*g2*g3)*k11*k13 + (-(f1*f3) + 4*f0*f4 + f4*g0^2)*k11*k14 + (2*f0*f3*f5 - f1^2*f6 + 4*f0*f2*f6 + f3*f5*g0^2 + f2*f6*g0^2 - f1*f6*g0*g1 + f0*f6*g1^2 - 2*f1*f5*g0*g2 + 4*f0*f5*g1*g2 + f0*f4*g2^2 + f0*f3*g2*g3 + f3*g0^2*g2*g3 - f1*g0*g2^2*g3 + 2*f0*g1*g2^2*g3 + f0*f2*g3^2)*k11*k22 + (-(f1*f6*g0*g2) + 2*f0*f6*g1*g2 + 2*f0*f5*g2^2 + f0*f5*g1*g3 + f0*g2^3*g3 + f0*g1*g2*g3^2)*k12*k22 + (-(f0*f5^2) + f0*f6*g2^2 - f0*f5*g2*g3)*k22^2 + (f1*f3*f5 + 4*f0*f4*f5 + 4*f0*f3*f6 + f4*f5*g0^2 + f3*f6*g0^2 + f3*f5*g0*g1 - 4*f2*f5*g0*g2 + 2*f1*f5*g1*g2 + f1*f4*g2^2 + f1*f5*g0*g3 - 2*f0*f5*g1*g3 + f1*f3*g2*g3 + 2*f0*f4*g2*g3 + f4*g0^2*g2*g3 + f3*g0*g1*g2*g3 - 2*f2*g0*g2^2*g3 + f1*g1*g2^2*g3 + f0*f3*g3^2 + f1*g0*g2*g3^2 - f0*g1*g2*g3^2)*k11*k23 + (4*f0*f5^2 + f5^2*g0^2 - 2*f2*f6*g0*g2 + f1*f6*g1*g2 + 2*f1*f5*g2^2 - f2*f5*g0*g3 + f1*f5*g1*g3 + 4*f0*f5*g2*g3 + 2*f5*g0^2*g2*g3 + f1*g2^3*g3 - f2*g0*g2*g3^2 + f1*g1*g2*g3^2 + f0*g2^2*g3^2 + g0^2*g2^2*g3^2)*k12*k23 + (-(f1*f5^2) + f1*f6*g2^2 - f1*f5*g2*g3)*k22*k23 + (8*f0*f5 + 2*f5*g0^2 + f2*g0*g3 + 4*f0*g2*g3 + g0^2*g2*g3)*k11*k24 + (f1*f5 + 4*f0*f6 + f6*g0^2 + f5*g0*g1 + f1*g2*g3 + g0*g1*g2*g3 + f0*g3^2)*k12*k24 + (f5*g0*g2 + g0*g2^2*g3)*k22*k24 + (2*f1*f4*f5 - 4*f0*f5^2 + 4*f0*f4*f6 - f5^2*g0^2 + f4*f6*g0^2 + f4*f5*g0*g1 - 2*f3*f5*g0*g2 + f2*f4*g2^2 + f1*f4*g2*g3 - 4*f0*f5*g2*g3 - f5*g0^2*g2*g3 + f4*g0*g1*g2*g3 + f0*f4*g3^2 - f0*g2^2*g3^2)*k11*k33 + (2*f1*f5^2 + f5^2*g0*g1 - f4*f5*g0*g2 - 2*f3*f6*g0*g2 + 2*f2*f5*g2^2 - f3*f5*g0*g3 + 2*f1*f5*g2*g3 + 2*f5*g0*g1*g2*g3 - f4*g0*g2^2*g3 + f2*g2^3*g3 - f3*g0*g2*g3^2 + f1*g2^2*g3^2 + g0*g1*g2^2*g3^2)*k12*k33 + (2*f5^2*g0*g2 - 2*f4*f6*g0*g2 - f4*f5*g1*g2 + f3*f5*g2^2 - f4*f5*g0*g3 + 2*f5*g0*g2^2*g3 - f4*g1*g2^2*g3 + f3*g2^3*g3 - f4*g0*g2*g3^2 + g0*g2^3*g3^2)*k13*k33 + (-(f2*f5^2) - f5^2*g0*g2 + f2*f6*g2^2 - f2*f5*g2*g3 - f5*g0*g2^2*g3)*k22*k33 + (-(f3*f5^2) - f5^2*g1*g2 + f3*f6*g2^2 - f3*f5*g2*g3 - f5*g1*g2^2*g3)*k23*k33 + (-(f4*f5^2) - f5^2*g2^2 + f4*f6*g2^2 - f4*f5*g2*g3 - f5*g2^3*g3)*k33^2 + (2*f1*f5 + f5*g0*g1 - 2*f4*g0*g2 + f3*g1*g2 + f3*g0*g3 + f1*g2*g3 + g0*g1*g2*g3)*k11*k34 + (2*f2*f5 + 2*f1*f6 + f6*g0*g1 + f5*g1^2 - 3*f5*g0*g2 + f3*g2^2 + f2*g2*g3 + g1^2*g2*g3 - g0*g2^2*g3 + f1*g3^2)*k12*k34 + (f3*f5 - f5*g1*g2 + f4*g2^2 - f5*g0*g3 + f3*g2*g3)*k13*k34 + (-(f6*g0*g2) + f5*g1*g2 + g1*g2^2*g3)*k22*k34 + (-(f6*g1*g2) + f5*g2^2 + g2^3*g3)*k23*k34 + (-2*f5^2 - 2*f5*g2*g3)*k33*k34 - f2*k11*k44 + g0*g3*k12*k44 + g1*g3*k13*k44 - k14*k44 + (f5 + g2*g3)*k23*k44 - f6*k33*k44 + f3*g0*k11*v5 + f1*g3*k12*v5 + g1*k14*v5 + g2*k24*v5 + g2^2*g3*k33*v5 + g3*k34*v5 + v5^2 + k22*(f5*g0*v5 + g0*g2*g3*v5) + k13*(f3*g2*v5 + g0*g2*g3*v5) + k23*(f5*g1*v5 + g1*g2*g3*v5), (48*f1*f4*f5^2*f6*g1*g2^2 - 8*f1*f3*f5*f6^2*g1*g2^2 - 48*f4*f5^2*f6*g0*g1^2*g2^2 + 8*f3*f5*f6^2*g0*g1^2*g2^2 + 8*f1*f5*f6^2*g1^2*g2^3 - 8*f5*f6^2*g0*g1^3*g2^3 + 12*f1*f5^2*f6*g1*g2^4 - 12*f5^2*f6*g0*g1^2*g2^4 + 48*f1*f3*f4*f5*f6*g2^2*g3 - 8*f1*f3^2*f6^2*g2^2*g3 + 12*f3*f5^3*g0*g1*g2^2*g3 - 48*f3*f4*f5*f6*g0*g1*g2^2*g3 + 12*f2*f5^2*f6*g0*g1*g2^2*g3 + 8*f3^2*f6^2*g0*g1*g2^2*g3 + 12*f1*f5*f6^2*g0*g1*g2^2*g3 + 30*f1*f5^2*f6*g1^2*g2^2*g3 + 8*f0*f5*f6^2*g1^2*g2^2*g3 - 4*f5*f6^2*g0^2*g1^2*g2^2*g3 - 18*f5^2*f6*g0*g1^3*g2^2*g3 + 64*f1*f4*f5*f6*g1*g2^3*g3 + 6*f5^2*f6*g0^2*g1*g2^3*g3 - 12*f5^3*g0*g1^2*g2^3*g3 - 64*f4*f5*f6*g0*g1^2*g2^3*g3 + 12*f1*f3*f5*f6*g2^4*g3 - 12*f3*f5*f6*g0*g1*g2^4*g3 + 8*f1*f6^2*g1^2*g2^4*g3 - 8*f6^2*g0*g1^3*g2^4*g3 + 16*f1*f5*f6*g1*g2^5*g3 - 16*f5*f6*g0*g1^2*g2^5*g3 + 48*f1*f4*f5*f6*g1^2*g2*g3^2 - 8*f1*f3*f6^2*g1^2*g2*g3^2 - 48*f4*f5*f6*g0*g1^3*g2*g3^2 + 8*f3*f6^2*g0*g1^3*g2*g3^2 + 12*f3^2*f5^2*g0*g2^2*g3^2 + 12*f2*f3*f5*f6*g0*g2^2*g3^2 - 8*f1*f4*f5*f6*g0*g2^2*g3^2 + 8*f1*f3*f6^2*g0*g2^2*g3^2 + 12*f1*f4*f5^2*g1*g2^2*g3^2 + 26*f1*f3*f5*f6*g1*g2^2*g3^2 + 8*f0*f3*f6^2*g1*g2^2*g3^2 - 6*f5^3*g0^2*g1*g2^2*g3^2 + 8*f4*f5*f6*g0^2*g1*g2^2*g3^2 - 12*f4*f5^2*g0*g1^2*g2^2*g3^2 - 14*f3*f5*f6*g0*g1^2*g2^2*g3^2 + 8*f1*f6^2*g1^3*g2^2*g3^2 - 8*f6^2*g0*g1^4*g2^2*g3^2 + 16*f1*f3*f4*f6*g2^3*g3^2 + 6*f3*f5*f6*g0^2*g2^3*g3^2 + 10*f3*f5^2*g0*g1*g2^3*g3^2 - 16*f3*f4*f6*g0*g1*g2^3*g3^2 + 16*f2*f5*f6*g0*g1*g2^3*g3^2 + 12*f1*f6^2*g0*g1*g2^3*g3^2 + 56*f1*f5*f6*g1^2*g2^3*g3^2 + 8*f0*f6^2*g1^2*g2^3*g3^2 - 4*f6^2*g0^2*g1^2*g2^3*g3^2 - 40*f5*f6*g0*g1^3*g2^3*g3^2 - 2*f1*f5*f6*g0*g2^4*g3^2 + 6*f1*f5^2*g1*g2^4*g3^2 + 16*f1*f4*f6*g1*g2^4*g3^2 + 10*f5*f6*g0^2*g1*g2^4*g3^2 - 28*f5^2*g0*g1^2*g2^4*g3^2 - 16*f4*f6*g0*g1^2*g2^4*g3^2 + 4*f1*f3*f6*g2^5*g3^2 - 4*f3*f6*g0*g1*g2^5*g3^2 + 4*f1*f6*g1*g2^6*g3^2 - 4*f6*g0*g1^2*g2^6*g3^2 + 4*f1*f3*f6^2*g0*g1*g3^3 - 4*f3*f6^2*g0^2*g1^2*g3^3 + 12*f3*f5^2*g0*g1^2*g2*g3^3 + 12*f2*f5*f6*g0*g1^2*g2*g3^3 + 12*f1*f6^2*g0*g1^2*g2*g3^3 + 30*f1*f5*f6*g1^3*g2*g3^3 + 8*f0*f6^2*g1^3*g2*g3^3 - 4*f6^2*g0^2*g1^3*g2*g3^3 - 18*f5*f6*g0*g1^4*g2*g3^3 + 12*f1*f3*f4*f5*g2^2*g3^3 - 4*f1*f3^2*f6*g2^2*g3^3 - 8*f3*f5^2*g0^2*g2^2*g3^3 - 2*f2*f5*f6*g0^2*g2^2*g3^3 - 12*f3*f4*f5*g0*g1*g2^2*g3^3 + 3*f2*f5^2*g0*g1*g2^2*g3^3 + 4*f3^2*f6*g0*g1*g2^2*g3^3 + f1*f5*f6*g0*g1*g2^2*g3^3 + 11*f1*f5^2*g1^2*g2^2*g3^3 + 16*f1*f4*f6*g1^2*g2^2*g3^3 + 4*f0*f5*f6*g1^2*g2^2*g3^3 + 7*f5*f6*g0^2*g1^2*g2^2*g3^3 - 20*f5^2*g0*g1^3*g2^2*g3^3 - 16*f4*f6*g0*g1^3*g2^2*g3^3 + 10*f3^2*f5*g0*g2^3*g3^3 + 4*f2*f3*f6*g0*g2^3*g3^3 - 8*f1*f4*f6*g0*g2^3*g3^3 - f5*f6*g0^3*g2^3*g3^3 + 16*f1*f4*f5*g1*g2^3*g3^3 + 10*f1*f3*f6*g1*g2^3*g3^3 - 6*f5^2*g0^2*g1*g2^3*g3^3 + 8*f4*f6*g0^2*g1*g2^3*g3^3 - 16*f4*f5*g0*g1^2*g2^3*g3^3 - 6*f3*f6*g0*g1^2*g2^3*g3^3 + 6*f1*f3*f5*g2^4*g3^3 + 2*f3*f6*g0^2*g2^4*g3^3 - 4*f3*f5*g0*g1*g2^4*g3^3 + 4*f2*f6*g0*g1*g2^4*g3^3 + 18*f1*f6*g1^2*g2^4*g3^3 - 14*f6*g0*g1^3*g2^4*g3^3 - 2*f1*f6*g0*g2^5*g3^3 + 8*f1*f5*g1*g2^5*g3^3 + 4*f6*g0^2*g1*g2^5*g3^3 - 20*f5*g0*g1^2*g2^5*g3^3 - 12*f1*f3*f4*f6*g0*g3^4 + 12*f3*f4*f6*g0^2*g1*g3^4 - 8*f1*f4*f6*g0*g1*g2*g3^4 + 12*f1*f4*f5*g1^2*g2*g3^4 - 4*f1*f3*f6*g1^2*g2*g3^4 - 6*f5^2*g0^2*g1^2*g2*g3^4 + 8*f4*f6*g0^2*g1^2*g2*g3^4 - 12*f4*f5*g0*g1^3*g2*g3^4 + 4*f3*f6*g0*g1^3*g2*g3^4 + 3*f2*f3*f5*g0*g2^2*g3^4 - 2*f1*f4*f5*g0*g2^2*g3^4 + f1*f3*f6*g0*g2^2*g3^4 + f5^2*g0^3*g2^2*g3^4 + 10*f1*f3*f5*g1*g2^2*g3^4 + 4*f0*f3*f6*g1*g2^2*g3^4 + 2*f4*f5*g0^2*g1*g2^2*g3^4 + 3*f3*f6*g0^2*g1*g2^2*g3^4 + 3*f3*f5*g0*g1^2*g2^2*g3^4 + 4*f2*f6*g0*g1^2*g2^2*g3^4 + 14*f1*f6*g1^3*g2^2*g3^4 - 10*f6*g0*g1^4*g2^2*g3^4 + 4*f1*f3*f4*g2^3*g3^4 - 5*f3*f5*g0^2*g2^3*g3^4 - 2*f2*f6*g0^2*g2^3*g3^4 - 4*f3*f4*g0*g1*g2^3*g3^4 + 4*f2*f5*g0*g1*g2^3*g3^4 - f1*f6*g0*g1*g2^3*g3^4 + 21*f1*f5*g1^2*g2^3*g3^4 + 4*f0*f6*g1^2*g2^3*g3^4 + 5*f6*g0^2*g1^2*g2^3*g3^4 - 27*f5*g0*g1^3*g2^3*g3^4 + 2*f3^2*g0*g2^4*g3^4 - f1*f5*g0*g2^4*g3^4 - f6*g0^3*g2^4*g3^4 + 4*f1*f4*g1*g2^4*g3^4 + 2*f5*g0^2*g1*g2^4*g3^4 - 4*f4*g0*g1^2*g2^4*g3^4 + 2*f1*f3*g2^5*g3^4 - 2*f3*g0*g1*g2^5*g3^4 + 2*f1*g1*g2^6*g3^4 - 4*g0*g1^2*g2^6*g3^4 + 4*f0*f3^2*f5*g3^5 - f1^2*f3*f6*g3^5 + 4*f0*f2*f3*f6*g3^5 - 2*f3^2*f5*g0^2*g3^5 - f2*f3*f6*g0^2*g3^5 - 5*f1*f3*f6*g0*g1*g3^5 + f0*f3*f6*g1^2*g3^5 + 2*f3*f6*g0^2*g1^2*g3^5 - f1*f3*f5*g0*g2*g3^5 - 2*f0*f3*f6*g0*g2*g3^5 - 2*f3*f6*g0^3*g2*g3^5 + 2*f0*f3*f5*g1*g2*g3^5 - f1^2*f6*g1*g2*g3^5 + 4*f0*f2*f6*g1*g2*g3^5 + f3*f5*g0^2*g1*g2*g3^5 - f2*f6*g0^2*g1*g2*g3^5 + 3*f2*f5*g0*g1^2*g2*g3^5 + 11*f1*f5*g1^3*g2*g3^5 + 5*f0*f6*g1^3*g2*g3^5 + f6*g0^2*g1^3*g2*g3^5 - 8*f5*g0*g1^4*g2*g3^5 - f1^2*f5*g2^2*g3^5 + 2*f0*f2*f5*g2^2*g3^5 - f1*f5*g0*g1*g2^2*g3^5 - f6*g0^3*g1*g2^2*g3^5 + 4*f1*f4*g1^2*g2^2*g3^5 + f0*f5*g1^2*g2^2*g3^5 + f5*g0^2*g1^2*g2^2*g3^5 - 4*f4*g0*g1^3*g2^2*g3^5 + f2*f3*g0*g2^3*g3^5 - 2*f1*f4*g0*g2^3*g3^5 + f5*g0^3*g2^3*g3^5 + 4*f1*f3*g1*g2^3*g3^5 + 2*f4*g0^2*g1*g2^3*g3^5 - f3*g0*g1^2*g2^3*g3^5 - f3*g0^2*g2^4*g3^5 + f2*g0*g1*g2^4*g3^5 + 6*f1*g1^2*g2^4*g3^5 - 7*g0*g1^3*g2^4*g3^5 - f1*g0*g2^5*g3^5 + 2*g0^2*g1*g2^5*g3^5 - 3*f1*f3*f4*g0*g3^6 + 2*f0*f3*f5*g0*g3^6 - f1^2*f6*g0*g3^6 + 4*f0*f2*f6*g0*g3^6 + 2*f3*f5*g0^3*g3^6 + f2*f6*g0^3*g3^6 - f1^2*f5*g1*g3^6 + 3*f3*f4*g0^2*g1*g3^6 - f1*f6*g0^2*g1*g3^6 + f1*f5*g0*g1^2*g3^6 + f0*f6*g0*g1^2*g3^6 + 2*f0*f3^2*g2*g3^6 - f3^2*g0^2*g2*g3^6 - f1*f5*g0^2*g2*g3^6 - 2*f1*f4*g0*g1*g2*g3^6 + 2*f5*g0^3*g1*g2*g3^6 + 2*f4*g0^2*g1^2*g2*g3^6 - 2*f1*f3*g0*g2^2*g3^6 + 2*f0*f3*g1*g2^2*g3^6 + 2*f3*g0^2*g1*g2^2*g3^6 + f2*g0*g1^2*g2^2*g3^6 + 4*f1*g1^3*g2^2*g3^6 - 3*g0*g1^4*g2^2*g3^6 - f1^2*g2^3*g3^6 + 2*f0*f2*g2^3*g3^6 - 2*f1*g0*g1*g2^3*g3^6 + f0*g1^2*g2^3*g3^6 + 3*g0^2*g1^2*g2^3*g3^6 + 2*f0*f2*f3*g3^7 - 3*f1*f3*g0*g1*g3^7 + f0*f3*g1^2*g3^7 + f3*g0^2*g1^2*g3^7 + f0*f3*g0*g2*g3^7 - f1^2*g1*g2*g3^7 + 2*f0*f2*g1*g2*g3^7 - f1*g0*g1^2*g2*g3^7 + f0*g1^3*g2*g3^7 + g0^2*g1^3*g2*g3^7)*k11^2 + (12*f1*f5^3*f6*g1*g2^2 + 16*f1*f4*f5*f6^2*g1*g2^2 - 12*f5^3*f6*g0*g1^2*g2^2 - 16*f4*f5*f6^2*g0*g1^2*g2^2 + 80*f1*f4*f5^2*f6*g2^3 - 16*f1*f3*f5*f6^2*g2^3 - 128*f4*f5^2*f6*g0*g1*g2^3 + 24*f3*f5*f6^2*g0*g1*g2^3 + 12*f1*f5*f6^2*g1*g2^4 - 20*f5*f6^2*g0*g1^2*g2^4 + 20*f1*f5^2*f6*g2^5 - 32*f5^2*f6*g0*g1*g2^5 + 12*f1*f3*f5^2*f6*g2^2*g3 + 16*f1*f3*f4*f6^2*g2^2*g3 + 16*f3*f5^2*f6*g0*g1*g2^2*g3 - 16*f3*f4*f6^2*g0*g1*g2^2*g3 + 8*f2*f5*f6^2*g0*g1*g2^2*g3 + 16*f1*f5*f6^2*g1^2*g2^2*g3 - 8*f5*f6^2*g0*g1^3*g2^2*g3 + 20*f3*f5^3*g0*g2^3*g3 - 48*f3*f4*f5*f6*g0*g2^3*g3 + 20*f2*f5^2*f6*g0*g2^3*g3 + 8*f3^2*f6^2*g0*g2^3*g3 + 8*f1*f5*f6^2*g0*g2^3*g3 + 78*f1*f5^2*f6*g1*g2^3*g3 + 16*f1*f4*f6^2*g1*g2^3*g3 + 16*f0*f5*f6^2*g1*g2^3*g3 - 2*f5*f6^2*g0^2*g1*g2^3*g3 - 74*f5^2*f6*g0*g1^2*g2^3*g3 - 16*f4*f6^2*g0*g1^2*g2^3*g3 + 112*f1*f4*f5*f6*g2^4*g3 - 12*f1*f3*f6^2*g2^4*g3 + 10*f5^2*f6*g0^2*g2^4*g3 - 32*f5^3*g0*g1*g2^4*g3 - 176*f4*f5*f6*g0*g1*g2^4*g3 + 12*f3*f6^2*g0*g1*g2^4*g3 - 12*f3*f5*f6*g0*g2^5*g3 + 12*f1*f6^2*g1*g2^5*g3 - 20*f6^2*g0*g1^2*g2^5*g3 + 28*f1*f5*f6*g2^6*g3 - 44*f5*f6*g0*g1*g2^6*g3 + 32*f1*f4*f5^2*f6*g0*g3^2 - 8*f1*f3*f5*f6^2*g0*g3^2 - 32*f4*f5^2*f6*g0^2*g1*g3^2 + 8*f3*f5*f6^2*g0^2*g1*g3^2 + 12*f1*f5^2*f6*g1^2*g2*g3^2 + 16*f1*f4*f6^2*g1^2*g2*g3^2 - 12*f5^2*f6*g0*g1^3*g2*g3^2 - 16*f4*f6^2*g0*g1^3*g2*g3^2 + 28*f3^2*f5*f6*g0*g2^2*g3^2 + 6*f1*f5^2*f6*g0*g2^2*g3^2 + 8*f2*f3*f6^2*g0*g2^2*g3^2 + 15*f1*f5^3*g1*g2^2*g3^2 + 76*f1*f4*f5*f6*g1*g2^2*g3^2 - 2*f5^2*f6*g0^2*g1*g2^2*g3^2 - 9*f5^3*g0*g1^2*g2^2*g3^2 - 124*f4*f5*f6*g0*g1^2*g2^2*g3^2 + 16*f3*f6^2*g0*g1^2*g2^2*g3^2 + 20*f1*f4*f5^2*g2^3*g3^2 + 8*f1*f3*f5*f6*g2^3*g3^2 + 8*f0*f3*f6^2*g2^3*g3^2 - 10*f5^3*g0^2*g2^3*g3^2 + 8*f4*f5*f6*g0^2*g2^3*g3^2 + 2*f3*f6^2*g0^2*g2^3*g3^2 - 32*f4*f5^2*g0*g1*g2^3*g3^2 + 18*f3*f5*f6*g0*g1*g2^3*g3^2 + 8*f2*f6^2*g0*g1*g2^3*g3^2 + 20*f1*f6^2*g1^2*g2^3*g3^2 - 20*f6^2*g0*g1^3*g2^3*g3^2 + 26*f3*f5^2*g0*g2^4*g3^2 - 16*f3*f4*f6*g0*g2^4*g3^2 + 28*f2*f5*f6*g0*g2^4*g3^2 + 8*f1*f6^2*g0*g2^4*g3^2 + 114*f1*f5*f6*g1*g2^4*g3^2 + 16*f0*f6^2*g1*g2^4*g3^2 - 2*f6^2*g0^2*g1*g2^4*g3^2 - 124*f5*f6*g0*g1^2*g2^4*g3^2 + 10*f1*f5^2*g2^5*g3^2 + 32*f1*f4*f6*g2^5*g3^2 + 16*f5*f6*g0^2*g2^5*g3^2 - 76*f5^2*g0*g1*g2^5*g3^2 - 48*f4*f6*g0*g1*g2^5*g3^2 - 4*f3*f6*g0*g2^6*g3^2 + 8*f1*f6*g2^7*g3^2 - 12*f6*g0*g1*g2^7*g3^2 + 8*f3*f5^3*g0^2*g3^3 + 8*f2*f5^2*f6*g0^2*g3^3 + 20*f1*f5^2*f6*g0*g1*g3^3 + 80*f1*f4*f5*f6*g1^2*g3^3 - 16*f1*f3*f6^2*g1^2*g3^3 - 12*f5^2*f6*g0^2*g1^2*g3^3 - 80*f4*f5*f6*g0*g1^3*g3^3 + 16*f3*f6^2*g0*g1^3*g3^3 + 64*f1*f4*f5*f6*g0*g2*g3^3 - 8*f1*f3*f6^2*g0*g2*g3^3 + 4*f5^2*f6*g0^3*g2*g3^3 - 8*f5^3*g0^2*g1*g2*g3^3 - 64*f4*f5*f6*g0^2*g1*g2*g3^3 + 4*f3*f6^2*g0^2*g1*g2*g3^3 + 28*f3*f5*f6*g0*g1^2*g2*g3^3 + 8*f2*f6^2*g0*g1^2*g2*g3^3 + 16*f1*f6^2*g1^3*g2*g3^3 - 8*f6^2*g0*g1^4*g2*g3^3 + 15*f1*f3*f5^2*g2^2*g3^3 - 4*f1*f3*f4*f6*g2^2*g3^3 + 15*f3*f5^2*g0*g1*g2^2*g3^3 + 4*f3*f4*f6*g0*g1*g2^2*g3^3 + 22*f2*f5*f6*g0*g1*g2^2*g3^3 + 16*f1*f6^2*g0*g1*g2^2*g3^3 + 89*f1*f5*f6*g1^2*g2^2*g3^3 + 16*f0*f6^2*g1^2*g2^2*g3^3 - 10*f6^2*g0^2*g1^2*g2^2*g3^3 - 83*f5*f6*g0*g1^3*g2^2*g3^3 - 12*f3*f4*f5*g0*g2^3*g3^3 + 5*f2*f5^2*g0*g2^3*g3^3 + 14*f3^2*f6*g0*g2^3*g3^3 + 16*f1*f5*f6*g0*g2^3*g3^3 + 50*f1*f5^2*g1*g2^3*g3^3 + 44*f1*f4*f6*g1*g2^3*g3^3 + 8*f0*f5*f6*g1*g2^3*g3^3 + 3*f5*f6*g0^2*g1*g2^3*g3^3 - 66*f5^2*g0*g1^2*g2^3*g3^3 - 60*f4*f6*g0*g1^2*g2^3*g3^3 + 28*f1*f4*f5*g2^4*g3^3 - 4*f1*f3*f6*g2^4*g3^3 - 12*f5^2*g0^2*g2^4*g3^3 + 8*f4*f6*g0^2*g2^4*g3^3 - 44*f4*f5*g0*g1*g2^4*g3^3 + 8*f3*f6*g0*g1*g2^4*g3^3 + 6*f3*f5*g0*g2^5*g3^3 + 8*f2*f6*g0*g2^5*g3^3 + 40*f1*f6*g1*g2^5*g3^3 - 46*f6*g0*g1^2*g2^5*g3^3 + 14*f1*f5*g2^6*g3^3 + 6*f6*g0^2*g2^6*g3^3 - 56*f5*g0*g1*g2^6*g3^3 + 8*f1*f4*f5^2*g0*g3^4 - 8*f1*f3*f5*f6*g0*g3^4 - 4*f5^3*g0^3*g3^4 - 8*f4*f5^2*g0^2*g1*g3^4 + 8*f3*f5*f6*g0^2*g1*g3^4 + 20*f3*f5^2*g0*g1^2*g3^4 + 20*f2*f5*f6*g0*g1^2*g3^4 + 12*f1*f6^2*g0*g1^2*g3^4 + 50*f1*f5*f6*g1^3*g3^4 + 8*f0*f6^2*g1^3*g3^4 - 4*f6^2*g0^2*g1^3*g3^4 - 30*f5*f6*g0*g1^4*g3^4 + 20*f3*f5^2*g0^2*g2*g3^4 + 12*f3*f4*f6*g0^2*g2*g3^4 + 16*f2*f5*f6*g0^2*g2*g3^4 + 8*f1*f6^2*g0^2*g2*g3^4 + 38*f1*f5*f6*g0*g1*g2*g3^4 + 8*f0*f6^2*g0*g1*g2*g3^4 + 15*f1*f5^2*g1^2*g2*g3^4 + 44*f1*f4*f6*g1^2*g2*g3^4 - 8*f5*f6*g0^2*g1^2*g2*g3^4 - 29*f5^2*g0*g1^3*g2*g3^4 - 44*f4*f6*g0*g1^3*g2*g3^4 + 4*f3^2*f5*g0*g2^2*g3^4 + f1*f5^2*g0*g2^2*g3^4 + 2*f2*f3*f6*g0*g2^2*g3^4 + 16*f1*f4*f6*g0*g2^2*g3^4 + 7*f5*f6*g0^3*g2^2*g3^4 + 18*f1*f4*f5*g1*g2^2*g3^4 - 5*f1*f3*f6*g1*g2^2*g3^4 - 31*f5^2*g0^2*g1*g2^2*g3^4 - 8*f4*f6*g0^2*g1*g2^2*g3^4 - 30*f4*f5*g0*g1^2*g2^2*g3^4 + 21*f3*f6*g0*g1^2*g2^2*g3^4 + 16*f1*f3*f5*g2^3*g3^4 + 4*f0*f3*f6*g2^3*g3^4 + 2*f4*f5*g0^2*g2^3*g3^4 + 17*f3*f5*g0*g1*g2^3*g3^4 + 14*f2*f6*g0*g1*g2^3*g3^4 + 49*f1*f6*g1^2*g2^3*g3^4 - 45*f6*g0*g1^3*g2^3*g3^4 - 4*f3*f4*g0*g2^4*g3^4 + 7*f2*f5*g0*g2^4*g3^4 + 6*f1*f6*g0*g2^4*g3^4 + 55*f1*f5*g1*g2^4*g3^4 + 8*f0*f6*g1*g2^4*g3^4 + 7*f6*g0^2*g1*g2^4*g3^4 - 80*f5*g0*g1^2*g2^4*g3^4 + 8*f1*f4*g2^5*g3^4 - 12*f4*g0*g1*g2^5*g3^4 + 4*f1*g2^7*g3^4 - 12*g0*g1*g2^7*g3^4 + 16*f0*f3*f4*f5*g3^5 + 8*f1^2*f5^2*g3^5 - 32*f0*f2*f5^2*g3^5 + 4*f0*f3^2*f6*g3^5 - 4*f1^2*f4*f6*g3^5 + 4*f3*f4*f5*g0^2*g3^5 - 6*f2*f5^2*g0^2*g3^5 - 5*f3^2*f6*g0^2*g3^5 + 15*f1*f5^2*g0*g1*g3^5 - 4*f1*f4*f6*g0*g1*g3^5 + 20*f1*f4*f5*g1^2*g3^5 - 8*f0*f5^2*g1^2*g3^5 - 8*f1*f3*f6*g1^2*g3^5 - 15*f5^2*g0^2*g1^2*g3^5 + 8*f4*f6*g0^2*g1^2*g3^5 - 20*f4*f5*g0*g1^3*g3^5 + 8*f3*f6*g0*g1^3*g3^5 + 14*f1*f4*f5*g0*g2*g3^5 - 9*f1*f3*f6*g0*g2*g3^5 - 4*f0*f4*f6*g0*g2*g3^5 - 8*f5^2*g0^3*g2*g3^5 - f4*f6*g0^3*g2*g3^5 + 4*f0*f4*f5*g1*g2*g3^5 + 6*f0*f3*f6*g1*g2*g3^5 - 16*f4*f5*g0^2*g1*g2*g3^5 + 5*f3*f6*g0^2*g1*g2*g3^5 + 26*f3*f5*g0*g1^2*g2*g3^5 + 14*f2*f6*g0*g1^2*g2*g3^5 + 33*f1*f6*g1^3*g2*g3^5 - 19*f6*g0*g1^4*g2*g3^5 - 2*f1*f3*f4*g2^2*g3^5 + 4*f0*f3*f5*g2^2*g3^5 - 3*f1^2*f6*g2^2*g3^5 + 4*f0*f2*f6*g2^2*g3^5 + 15*f3*f5*g0^2*g2^2*g3^5 + 5*f2*f6*g0^2*g2^2*g3^5 + 2*f3*f4*g0*g1*g2^2*g3^5 + 5*f2*f5*g0*g1*g2^2*g3^5 + 14*f1*f6*g0*g1*g2^2*g3^5 + 44*f1*f5*g1^2*g2^2*g3^5 + 11*f0*f6*g1^2*g2^2*g3^5 + f6*g0^2*g1^2*g2^2*g3^5 - 56*f5*g0*g1^3*g2^2*g3^5 + f3^2*g0*g2^3*g3^5 + 3*f1*f5*g0*g2^3*g3^5 + f6*g0^3*g2^3*g3^5 + 10*f1*f4*g1*g2^3*g3^5 + 2*f0*f5*g1*g2^3*g3^5 - 19*f5*g0^2*g1*g2^3*g3^5 - 14*f4*g0*g1^2*g2^3*g3^5 + 2*f1*f3*g2^4*g3^5 + 2*f4*g0^2*g2^4*g3^5 + 6*f3*g0*g1*g2^4*g3^5 + 2*f2*g0*g2^5*g3^5 + 17*f1*g1*g2^5*g3^5 - 24*g0*g1^2*g2^5*g3^5 + 2*g0^2*g2^6*g3^5 - 7*f1*f3*f5*g0*g3^6 + 4*f0*f4*f5*g0*g3^6 + 2*f0*f3*f6*g0*g3^6 + f4*f5*g0^3*g3^6 - f3*f6*g0^3*g3^6 + 6*f0*f3*f5*g1*g3^6 - 3*f1^2*f6*g1*g3^6 + 4*f0*f2*f6*g1*g3^6 + f3*f5*g0^2*g1*g3^6 - f2*f6*g0^2*g1*g3^6 + 5*f2*f5*g0*g1^2*g3^6 + 2*f1*f6*g0*g1^2*g3^6 + 18*f1*f5*g1^3*g3^6 + 5*f0*f6*g1^3*g3^6 + f6*g0^2*g1^3*g3^6 - 13*f5*g0*g1^4*g3^6 + 8*f0*f3*f4*g2*g3^6 + 7*f1^2*f5*g2*g3^6 - 32*f0*f2*f5*g2*g3^6 + 5*f3*f4*g0^2*g2*g3^6 - 3*f2*f5*g0^2*g2*g3^6 + 2*f1*f6*g0^2*g2*g3^6 + 21*f1*f5*g0*g1*g2*g3^6 + 5*f0*f6*g0*g1*g2*g3^6 - f6*g0^3*g1*g2*g3^6 + 10*f1*f4*g1^2*g2*g3^6 - 7*f0*f5*g1^2*g2*g3^6 - 11*f5*g0^2*g1^2*g2*g3^6 - 10*f4*g0*g1^3*g2*g3^6 + 2*f1*f4*g0*g2^2*g3^6 - f5*g0^3*g2^2*g3^6 - 2*f1*f3*g1*g2^2*g3^6 + 3*f0*f4*g1*g2^2*g3^6 - 2*f4*g0^2*g1*g2^2*g3^6 + 9*f3*g0*g1^2*g2^2*g3^6 + 4*f0*f3*g2^3*g3^6 + 4*f3*g0^2*g2^3*g3^6 + 3*f2*g0*g1*g2^3*g3^6 + 19*f1*g1^2*g2^3*g3^6 - 21*g0*g1^3*g2^3*g3^6 + 2*f0*g1*g2^4*g3^6 + 2*f0*f3^2*g3^7 - f1^2*f4*g3^7 - f3^2*g0^2*g3^7 - 2*f1*f4*g0*g1*g3^7 + f0*f5*g0*g1*g3^7 + f5*g0^3*g1*g3^7 - f1*f3*g1^2*g3^7 + f0*f4*g1^2*g3^7 + 2*f4*g0^2*g1^2*g3^7 + f3*g0*g1^3*g3^7 - 6*f1*f3*g0*g2*g3^7 + 2*f0*f4*g0*g2*g3^7 + 6*f0*f3*g1*g2*g3^7 + 3*f2*g0*g1^2*g2*g3^7 + 10*f1*g1^3*g2*g3^7 - 7*g0*g1^4*g2*g3^7 + f1^2*g2^2*g3^7 - 7*f0*f2*g2^2*g3^7 + 3*f1*g0*g1*g2^2*g3^7 + f0*g1^2*g2^2*g3^7 + g0^2*g1^2*g2^2*g3^7 - f1^2*g1*g3^8 + f0*f2*g1*g3^8 - f1*g0*g1^2*g3^8 + f0*g1^3*g3^8 + g0^2*g1^3*g3^8 + f0*g0*g1*g2*g3^8)*k11*k12 + (-64*f1*f5*f6^3*g0*g2^2 + 48*f3*f4*f5^2*f6*g1*g2^2 - 8*f3^2*f5*f6^2*g1*g2^2 - 64*f1*f4*f6^3*g1*g2^2 + 64*f5*f6^3*g0^2*g1*g2^2 + 64*f4*f6^3*g0*g1^2*g2^2 + 32*f1*f4*f5*f6^2*g2^3 - 16*f1*f3*f6^3*g2^3 - 32*f4*f5*f6^2*g0*g1*g2^3 + 16*f3*f6^3*g0*g1*g2^3 - 48*f4*f5^2*f6*g1^2*g2^3 + 16*f3*f5*f6^2*g1^2*g2^3 + 12*f3*f5^2*f6*g1*g2^4 - 24*f1*f6^3*g1*g2^4 + 24*f6^3*g0*g1^2*g2^4 - 8*f5*f6^2*g1^3*g2^4 + 8*f1*f5*f6^2*g2^5 - 8*f5*f6^2*g0*g1*g2^5 - 12*f5^2*f6*g1^2*g2^5 + 48*f3^2*f4*f5*f6*g2^2*g3 - 16*f1*f4*f5^2*f6*g2^2*g3 - 8*f3^3*f6^2*g2^2*g3 + 128*f1*f4^2*f6^2*g2^2*g3 - 32*f3*f6^3*g0^2*g2^2*g3 - 8*f4*f5^2*f6*g0*g1*g2^2*g3 - 128*f4^2*f6^2*g0*g1*g2^2*g3 + 4*f3*f5*f6^2*g0*g1*g2^2*g3 + 42*f3*f5^2*f6*g1^2*g2^2*g3 - 16*f1*f6^3*g1^2*g2^2*g3 + 16*f6^3*g0*g1^3*g2^2*g3 + 8*f3*f5^2*f6*g0*g2^3*g3 + 8*f2*f5*f6^2*g0*g2^3*g3 - 64*f1*f6^3*g0*g2^3*g3 + 12*f3*f5^3*g1*g2^3*g3 + 16*f3*f4*f5*f6*g1*g2^3*g3 + 12*f2*f5^2*f6*g1*g2^3*g3 + 8*f3^2*f6^2*g1*g2^3*g3 + 40*f1*f5*f6^2*g1*g2^3*g3 - 16*f0*f6^3*g1*g2^3*g3 + 40*f6^3*g0^2*g1*g2^3*g3 - 12*f5*f6^2*g0*g1^2*g2^3*g3 - 12*f5^2*f6*g1^3*g2^3*g3 + 12*f3^2*f5*f6*g2^4*g3 - 4*f1*f5^2*f6*g2^4*g3 + 80*f1*f4*f6^2*g2^4*g3 + 4*f5*f6^2*g0^2*g2^4*g3 - 4*f5^2*f6*g0*g1*g2^4*g3 - 80*f4*f6^2*g0*g1*g2^4*g3 - 12*f5^3*g1^2*g2^4*g3 - 64*f4*f5*f6*g1^2*g2^4*g3 + 8*f3*f6^2*g1^2*g2^4*g3 + 4*f3*f5*f6*g1*g2^5*g3 - 8*f6^2*g1^3*g2^5*g3 + 12*f1*f6^2*g2^6*g3 - 12*f6^2*g0*g1*g2^6*g3 - 16*f5*f6*g1^2*g2^6*g3 + 32*f1*f4*f5^2*f6*g1*g3^2 - 8*f1*f3*f5*f6^2*g1*g3^2 - 32*f4*f5^2*f6*g0*g1^2*g3^2 + 8*f3*f5*f6^2*g0*g1^2*g3^2 + 48*f3*f4*f5*f6*g1^2*g2*g3^2 - 8*f3^2*f6^2*g1^2*g2*g3^2 - 4*f3*f5^3*g0*g2^2*g3^2 - 4*f2*f5^2*f6*g0*g2^2*g3^2 + 16*f3^2*f6^2*g0*g2^2*g3^2 + 32*f2*f4*f6^2*g0*g2^2*g3^2 - 36*f1*f5*f6^2*g0*g2^2*g3^2 + 12*f3*f4*f5^2*g1*g2^2*g3^2 + 38*f3^2*f5*f6*g1*g2^2*g3^2 + 4*f1*f5^2*f6*g1*g2^2*g3^2 + 64*f1*f4*f6^2*g1*g2^2*g3^2 + 40*f5*f6^2*g0^2*g1*g2^2*g3^2 - 2*f5^2*f6*g0*g1^2*g2^2*g3^2 - 32*f4*f6^2*g0*g1^2*g2^2*g3^2 - 6*f5^3*g1^3*g2^2*g3^2 - 48*f4*f5*f6*g1^3*g2^2*g3^2 + 16*f3*f6^2*g1^3*g2^2*g3^2 + 12*f3^2*f5^2*g2^3*g3^2 + 16*f3^2*f4*f6*g2^3*g3^2 + 12*f2*f3*f5*f6*g2^3*g3^2 + 64*f1*f4*f5*f6*g2^3*g3^2 - 16*f1*f3*f6^2*g2^3*g3^2 - 6*f5^2*f6*g0^2*g2^3*g3^2 + 16*f4*f6^2*g0^2*g2^3*g3^2 + 4*f5^3*g0*g1*g2^3*g3^2 - 120*f4*f5*f6*g0*g1*g2^3*g3^2 + 36*f3*f6^2*g0*g1*g2^3*g3^2 - 12*f4*f5^2*g1^2*g2^3*g3^2 + 64*f3*f5*f6*g1^2*g2^3*g3^2 - 8*f6^2*g1^4*g2^3*g3^2 + 14*f3*f5*f6*g0*g2^4*g3^2 + 12*f2*f6^2*g0*g2^4*g3^2 + 16*f3*f5^2*g1*g2^4*g3^2 + 16*f2*f5*f6*g1*g2^4*g3^2 + 38*f1*f6^2*g1*g2^4*g3^2 - 14*f6^2*g0*g1^2*g2^4*g3^2 - 32*f5*f6*g1^3*g2^4*g3^2 + 4*f3^2*f6*g2^5*g3^2 + 18*f1*f5*f6*g2^5*g3^2 + 6*f6^2*g0^2*g2^5*g3^2 - 32*f5*f6*g0*g1*g2^5*g3^2 - 28*f5^2*g1^2*g2^5*g3^2 - 16*f4*f6*g1^2*g2^5*g3^2 - 4*f6*g1^2*g2^7*g3^2 + 80*f1*f3*f4*f5*f6*g3^3 - 16*f1*f3^2*f6^2*g3^3 + 8*f3*f5^3*g0*g1*g3^3 - 80*f3*f4*f5*f6*g0*g1*g3^3 + 8*f2*f5^2*f6*g0*g1*g3^3 + 20*f3^2*f6^2*g0*g1*g3^3 + 20*f1*f5^2*f6*g1^2*g3^3 - 12*f5^2*f6*g0*g1^3*g3^3 + 48*f1*f4*f5*f6*g1*g2*g3^3 - 4*f1*f3*f6^2*g1*g2*g3^3 + 4*f5^2*f6*g0^2*g1*g2*g3^3 - 8*f5^3*g0*g1^2*g2*g3^3 - 72*f4*f5*f6*g0*g1^2*g2*g3^3 + 20*f3*f6^2*g0*g1^2*g2*g3^3 + 42*f3*f5*f6*g1^3*g2*g3^3 + 12*f3^2*f4*f5*g2^2*g3^3 - 4*f1*f4*f5^2*g2^2*g3^3 - 4*f3^3*f6*g2^2*g3^3 + 64*f1*f4^2*f6*g2^2*g3^3 + 26*f1*f3*f5*f6*g2^2*g3^3 + 8*f0*f3*f6^2*g2^2*g3^3 + 2*f5^3*g0^2*g2^2*g3^3 - 12*f4*f5*f6*g0^2*g2^2*g3^3 - 24*f3*f6^2*g0^2*g2^2*g3^3 - 2*f4*f5^2*g0*g1*g2^2*g3^3 - 64*f4^2*f6*g0*g1*g2^2*g3^3 - 17*f3*f5*f6*g0*g1*g2^2*g3^3 + 8*f2*f6^2*g0*g1*g2^2*g3^3 + 17*f3*f5^2*g1^2*g2^2*g3^3 + 16*f3*f4*f6*g1^2*g2^2*g3^3 + 12*f2*f5*f6*g1^2*g2^2*g3^3 + 16*f1*f6^2*g1^2*g2^2*g3^3 - 4*f6^2*g0*g1^3*g2^2*g3^3 - 12*f5*f6*g1^4*g2^2*g3^3 + 10*f3*f5^2*g0*g2^3*g3^3 + 14*f2*f5*f6*g0*g2^3*g3^3 - 28*f1*f6^2*g0*g2^3*g3^3 + 4*f3*f4*f5*g1*g2^3*g3^3 + 3*f2*f5^2*g1*g2^3*g3^3 + 18*f3^2*f6*g1*g2^3*g3^3 + 72*f1*f5*f6*g1*g2^3*g3^3 + 24*f6^2*g0^2*g1*g2^3*g3^3 - 44*f5*f6*g0*g1^2*g2^3*g3^3 - 28*f5^2*g1^3*g2^3*g3^3 - 16*f4*f6*g1^3*g2^3*g3^3 + 16*f3^2*f5*g2^4*g3^3 - 2*f1*f5^2*g2^4*g3^3 + 4*f2*f3*f6*g2^4*g3^3 + 76*f1*f4*f6*g2^4*g3^3 + f5*f6*g0^2*g2^4*g3^3 - 8*f5^2*g0*g1*g2^4*g3^3 - 92*f4*f6*g0*g1*g2^4*g3^3 - 16*f4*f5*g1^2*g2^4*g3^3 + 18*f3*f6*g1^2*g2^4*g3^3 + 4*f3*f6*g0*g2^5*g3^3 + 4*f3*f5*g1*g2^5*g3^3 + 4*f2*f6*g1*g2^5*g3^3 - 12*f6*g1^3*g2^5*g3^3 + 16*f1*f6*g2^6*g3^3 - 20*f6*g0*g1*g2^6*g3^3 - 20*f5*g1^2*g2^6*g3^3 + 20*f3^2*f5^2*g0*g3^4 - 12*f3^2*f4*f6*g0*g3^4 + 20*f2*f3*f5*f6*g0*g3^4 + 12*f1*f3*f6^2*g0*g3^4 + 8*f1*f4*f5^2*g1*g3^4 + 46*f1*f3*f5*f6*g1*g3^4 + 8*f0*f3*f6^2*g1*g3^4 - 4*f5^3*g0^2*g1*g3^4 - 8*f4*f5^2*g0*g1^2*g3^4 - 26*f3*f5*f6*g0*g1^2*g3^4 + 36*f1*f3*f4*f6*g2*g3^4 + 10*f3*f5*f6*g0^2*g2*g3^4 - 4*f3*f5^2*g0*g1*g2*g3^4 - 32*f3*f4*f6*g0*g1*g2*g3^4 + 12*f2*f5*f6*g0*g1*g2*g3^4 + 4*f1*f6^2*g0*g1*g2*g3^4 + 12*f3*f4*f5*g1^2*g2*g3^4 - 4*f3^2*f6*g1^2*g2*g3^4 + 36*f1*f5*f6*g1^2*g2*g3^4 + 8*f0*f6^2*g1^2*g2*g3^4 - 18*f5*f6*g0*g1^3*g2*g3^4 - 6*f5^2*g1^4*g2*g3^4 - f2*f5^2*g0*g2^2*g3^4 + 5*f3^2*f6*g0*g2^2*g3^4 + 16*f2*f4*f6*g0*g2^2*g3^4 - 7*f1*f5*f6*g0*g2^2*g3^4 + 10*f3^2*f5*g1*g2^2*g3^4 + 2*f1*f5^2*g1*g2^2*g3^4 + 64*f1*f4*f6*g1*g2^2*g3^4 + 10*f5*f6*g0^2*g1*g2^2*g3^4 - 16*f5^2*g0*g1^2*g2^2*g3^4 - 48*f4*f6*g0*g1^2*g2^2*g3^4 - 12*f4*f5*g1^3*g2^2*g3^4 + 22*f3*f6*g1^3*g2^2*g3^4 + 4*f3^2*f4*g2^3*g3^4 + 3*f2*f3*f5*g2^3*g3^4 + 14*f1*f4*f5*g2^3*g3^4 + 6*f1*f3*f6*g2^3*g3^4 - 7*f5^2*g0^2*g2^3*g3^4 + 8*f4*f6*g0^2*g2^3*g3^4 - 28*f4*f5*g0*g1*g2^3*g3^4 + 4*f3*f6*g0*g1*g2^3*g3^4 + 22*f3*f5*g1^2*g2^3*g3^4 + 4*f2*f6*g1^2*g2^3*g3^4 - 8*f6*g1^4*g2^3*g3^4 + 13*f3*f5*g0*g2^4*g3^4 + 11*f2*f6*g0*g2^4*g3^4 + 4*f2*f5*g1*g2^4*g3^4 + 51*f1*f6*g1*g2^4*g3^4 - 30*f6*g0*g1^2*g2^4*g3^4 - 29*f5*g1^3*g2^4*g3^4 + 4*f3^2*g2^5*g3^4 + 7*f1*f5*g2^5*g3^4 + 5*f6*g0^2*g2^5*g3^4 - 20*f5*g0*g1*g2^5*g3^4 - 4*f4*g1^2*g2^5*g3^4 - 4*g1^2*g2^7*g3^4 + 28*f1*f3*f4*f5*g3^5 - 16*f0*f3*f5^2*g3^5 - 8*f1*f3^2*f6*g3^5 + 8*f0*f3*f4*f6*g3^5 - 14*f3*f5^2*g0^2*g3^5 + 8*f3*f4*f6*g0^2*g3^5 - 16*f3*f4*f5*g0*g1*g3^5 + 2*f2*f5^2*g0*g1*g3^5 + f3^2*f6*g0*g1*g3^5 + 7*f1*f5^2*g1^2*g3^5 - 5*f5^2*g0*g1^3*g3^5 + 15*f3^2*f5*g0*g2*g3^5 - 4*f2*f4*f5*g0*g2*g3^5 + 2*f1*f5^2*g0*g2*g3^5 + 6*f2*f3*f6*g0*g2*g3^5 - 6*f1*f4*f6*g0*g2*g3^5 + 4*f0*f5*f6*g0*g2*g3^5 + f5*f6*g0^3*g2*g3^5 + 14*f1*f4*f5*g1*g2*g3^5 - 4*f0*f5^2*g1*g2*g3^5 + 24*f1*f3*f6*g1*g2*g3^5 - 6*f5^2*g0^2*g1*g2*g3^5 + 7*f4*f6*g0^2*g1*g2*g3^5 - 18*f4*f5*g0*g1^2*g2*g3^5 - 8*f3*f6*g0*g1^2*g2*g3^5 + 11*f3*f5*g1^3*g2*g3^5 + 8*f1*f4^2*g2^2*g3^5 + 12*f1*f3*f5*g2^2*g3^5 + 6*f0*f3*f6*g2^2*g3^5 - 3*f4*f5*g0^2*g2^2*g3^5 - 8*f4^2*g0*g1*g2^2*g3^5 - 17*f3*f5*g0*g1*g2^2*g3^5 + 4*f2*f6*g0*g1*g2^2*g3^5 + 4*f3*f4*g1^2*g2^2*g3^5 + 3*f2*f5*g1^2*g2^2*g3^5 + 25*f1*f6*g1^2*g2^2*g3^5 - 10*f6*g0*g1^3*g2^2*g3^5 - 10*f5*g1^4*g2^2*g3^5 + 2*f2*f5*g0*g2^3*g3^5 - 4*f1*f6*g0*g2^3*g3^5 + 4*f3^2*g1*g2^3*g3^5 + 23*f1*f5*g1*g2^3*g3^5 + 3*f0*f6*g1*g2^3*g3^5 + 6*f6*g0^2*g1*g2^3*g3^5 - 21*f5*g0*g1^2*g2^3*g3^5 - 4*f4*g1^3*g2^3*g3^5 + f2*f3*g2^4*g3^5 + 14*f1*f4*g2^4*g3^5 - 5*f5*g0^2*g2^4*g3^5 - 18*f4*g0*g1*g2^4*g3^5 + 5*f3*g1^2*g2^4*g3^5 + 3*f3*g0*g2^5*g3^5 + f2*g1*g2^5*g3^5 - 7*g1^3*g2^5*g3^5 + 5*f1*g2^6*g3^5 - 8*g0*g1*g2^6*g3^5 - 3*f3^2*f4*g0*g3^6 + 5*f2*f3*f5*g0*g3^6 + 2*f1*f4*f5*g0*g3^6 - 4*f0*f5^2*g0*g3^6 + 7*f1*f3*f6*g0*g3^6 - f5^2*g0^3*g3^6 + 17*f1*f3*f5*g1*g3^6 + 4*f0*f3*f6*g1*g3^6 + f4*f5*g0^2*g1*g3^6 + f3*f6*g0^2*g1*g3^6 - 10*f3*f5*g0*g1^2*g3^6 + 13*f1*f3*f4*g2*g3^6 - 16*f0*f3*f5*g2*g3^6 - 11*f3*f5*g0^2*g2*g3^6 - 2*f2*f6*g0^2*g2*g3^6 - 6*f3*f4*g0*g1*g2*g3^6 + 3*f2*f5*g0*g1*g2*g3^6 + 2*f1*f6*g0*g1*g2*g3^6 + 13*f1*f5*g1^2*g2*g3^6 + 2*f0*f6*g1^2*g2*g3^6 + f6*g0^2*g1^2*g2*g3^6 - 6*f5*g0*g1^3*g2*g3^6 + 2*f3^2*g0*g2^2*g3^6 - f2*f4*g0*g2^2*g3^6 + 3*f1*f5*g0*g2^2*g3^6 + 2*f0*f6*g0*g2^2*g3^6 + 12*f1*f4*g1*g2^2*g3^6 - 6*f0*f5*g1*g2^2*g3^6 - 9*f4*g0*g1^2*g2^2*g3^6 + 4*f3*g1^3*g2^2*g3^6 + 5*f1*f3*g2^3*g3^6 + f4*g0^2*g2^3*g3^6 - 4*f3*g0*g1*g2^3*g3^6 + f2*g1^2*g2^3*g3^6 - 3*g1^4*g2^3*g3^6 + f2*g0*g2^4*g3^6 + 14*f1*g1*g2^4*g3^6 - 8*g0*g1^2*g2^4*g3^6 + 2*f0*f3*f4*g3^7 + 2*f3*f4*g0^2*g3^7 + f1*f6*g0^2*g3^7 - f2*f4*g0*g1*g3^7 - 2*f0*f6*g0*g1*g3^7 - f0*f5*g1^2*g3^7 + f5*g0^2*g1^2*g3^7 + f2*f3*g0*g2*g3^7 - 4*f0*f5*g0*g2*g3^7 + 9*f1*f3*g1*g2*g3^7 + 2*f4*g0^2*g1*g2*g3^7 - 4*f3*g0*g1^2*g2*g3^7 - 3*f0*f3*g2^2*g3^7 - 2*f3*g0^2*g2^2*g3^7 + 7*f1*g1^2*g2^2*g3^7 - 2*g0*g1^3*g2^2*g3^7 + f1*g0*g2^3*g3^7 - 2*f0*g1*g2^3*g3^7 + g0^2*g1*g2^3*g3^7 + f1*f3*g0*g3^8 - f0*g1^2*g2*g3^8 + g0^2*g1^2*g2*g3^8 - f0*g0*g2^2*g3^8)*k11*k13 + (-64*f1*f5*f6^3*g0 - 64*f1*f4*f6^3*g1 + 64*f5*f6^3*g0^2*g1 + 64*f4*f6^3*g0*g1^2 + 32*f1*f4*f5*f6^2*g2 - 16*f1*f3*f6^3*g2 - 32*f4*f5*f6^2*g0*g1*g2 + 16*f3*f6^3*g0*g1*g2 - 24*f1*f6^3*g1*g2^2 + 24*f6^3*g0*g1^2*g2^2 + 8*f1*f5*f6^2*g2^3 - 8*f5*f6^2*g0*g1*g2^3 - 96*f1*f4*f5^2*f6*g3 + 128*f1*f4^2*f6^2*g3 + 16*f1*f3*f5*f6^2*g3 - 32*f3*f6^3*g0^2*g3 + 96*f4*f5^2*f6*g0*g1*g3 - 128*f4^2*f6^2*g0*g1*g3 - 32*f3*f5*f6^2*g0*g1*g3 - 16*f1*f6^3*g1^2*g3 + 16*f6^3*g0*g1^3*g3 + 8*f3*f5^2*f6*g0*g2*g3 + 8*f2*f5*f6^2*g0*g2*g3 - 64*f1*f6^3*g0*g2*g3 + 28*f1*f5*f6^2*g1*g2*g3 - 16*f0*f6^3*g1*g2*g3 + 40*f6^3*g0^2*g1*g2*g3 - 4*f5*f6^2*g0*g1^2*g2*g3 - 24*f1*f5^2*f6*g2^2*g3 + 80*f1*f4*f6^2*g2^2*g3 + 4*f5*f6^2*g0^2*g2^2*g3 + 16*f5^2*f6*g0*g1*g2^2*g3 - 80*f4*f6^2*g0*g1*g2^2*g3 + 12*f5^3*g1^2*g2^2*g3 + 12*f1*f6^2*g2^4*g3 - 12*f6^2*g0*g1*g2^4*g3 - 24*f3*f5^3*g0*g3^2 + 32*f3*f4*f5*f6*g0*g3^2 - 24*f2*f5^2*f6*g0*g3^2 + 32*f2*f4*f6^2*g0*g3^2 - 48*f1*f5*f6^2*g0*g3^2 - 60*f1*f5^2*f6*g1*g3^2 + 64*f1*f4*f6^2*g1*g3^2 - 16*f0*f5*f6^2*g1*g3^2 + 40*f5*f6^2*g0^2*g1*g3^2 + 36*f5^2*f6*g0*g1^2*g3^2 - 32*f4*f6^2*g0*g1^2*g3^2 - 8*f1*f4*f5*f6*g2*g3^2 - 16*f1*f3*f6^2*g2*g3^2 - 16*f5^2*f6*g0^2*g2*g3^2 + 16*f4*f6^2*g0^2*g2*g3^2 + 24*f5^3*g0*g1*g2*g3^2 - 24*f4*f5*f6*g0*g1*g2*g3^2 + 8*f3*f6^2*g0*g1*g2*g3^2 + 16*f3*f5*f6*g0*g2^2*g3^2 + 12*f2*f6^2*g0*g2^2*g3^2 + 12*f3*f5^2*g1*g2^2*g3^2 + 30*f1*f6^2*g1*g2^2*g3^2 - 10*f6^2*g0*g1^2*g2^2*g3^2 + 6*f6^2*g0^2*g2^3*g3^2 - 16*f5*f6*g0*g1*g2^3*g3^2 + 22*f5^2*g1^2*g2^3*g3^2 - 24*f1*f4*f5^2*g3^3 + 64*f1*f4^2*f6*g3^3 + 8*f1*f3*f5*f6*g3^3 + 12*f5^3*g0^2*g3^3 - 16*f4*f5*f6*g0^2*g3^3 - 24*f3*f6^2*g0^2*g3^3 + 24*f4*f5^2*g0*g1*g3^3 - 64*f4^2*f6*g0*g1*g3^3 - 8*f3*f5*f6*g0*g1*g3^3 + 8*f2*f6^2*g0*g1*g3^3 + 8*f1*f6^2*g1^2*g3^3 - 16*f3*f5^2*g0*g2*g3^3 + 16*f3*f4*f6*g0*g2*g3^3 - 2*f2*f5*f6*g0*g2*g3^3 - 32*f1*f6^2*g0*g2*g3^3 + f1*f5*f6*g1*g2*g3^3 - 8*f0*f6^2*g1*g2*g3^3 + 24*f6^2*g0^2*g1*g2*g3^3 - 3*f5*f6*g0*g1^2*g2*g3^3 + 12*f5^2*g1^3*g2*g3^3 - 12*f1*f5^2*g2^2*g3^3 + 60*f1*f4*f6*g2^2*g3^3 - 8*f5*f6*g0^2*g2^2*g3^3 + 29*f5^2*g0*g1*g2^2*g3^3 - 76*f4*f6*g0*g1*g2^2*g3^3 + 6*f3*f6*g0*g2^3*g3^3 + 10*f3*f5*g1*g2^3*g3^3 + 12*f1*f6*g2^4*g3^3 - 18*f6*g0*g1*g2^4*g3^3 + 12*f5*g1^2*g2^4*g3^3 + 8*f3*f4*f5*g0*g3^4 - 6*f2*f5^2*g0*g3^4 + 16*f2*f4*f6*g0*g3^4 - 12*f1*f5*f6*g0*g3^4 - 21*f1*f5^2*g1*g3^4 + 52*f1*f4*f6*g1*g3^4 - 8*f0*f5*f6*g1*g3^4 + 4*f5*f6*g0^2*g1*g3^4 + 15*f5^2*g0*g1^2*g3^4 - 36*f4*f6*g0*g1^2*g3^4 - 4*f1*f4*f5*g2*g3^4 - 5*f1*f3*f6*g2*g3^4 + 2*f5^2*g0^2*g2*g3^4 + 4*f4*f6*g0^2*g2*g3^4 - 4*f4*f5*g0*g1*g2*g3^4 + 5*f3*f6*g0*g1*g2*g3^4 + 7*f3*f5*g0*g2^2*g3^4 + 9*f2*f6*g0*g2^2*g3^4 + 32*f1*f6*g1*g2^2*g3^4 - 23*f6*g0*g1^2*g2^2*g3^4 + 10*f5*g1^3*g2^2*g3^4 - 2*f1*f5*g2^3*g3^4 + 3*f6*g0^2*g2^3*g3^4 - f5*g0*g1*g2^3*g3^4 + 2*f3*g1*g2^4*g3^4 + 2*g1^2*g2^5*g3^4 + 8*f1*f4^2*g3^5 + 5*f1*f3*f5*g3^5 + 8*f0*f3*f6*g3^5 - 4*f4*f5*g0^2*g3^5 - 3*f3*f6*g0^2*g3^5 - 8*f4^2*g0*g1*g3^5 - f3*f5*g0*g1*g3^5 + 4*f2*f6*g0*g1*g3^5 + 9*f1*f6*g1^2*g3^5 - 5*f6*g0*g1^3*g3^5 + 4*f3*f4*g0*g2*g3^5 - 3*f2*f5*g0*g2*g3^5 - 5*f1*f6*g0*g2*g3^5 - 2*f1*f5*g1*g2*g3^5 + 3*f0*f6*g1*g2*g3^5 + 4*f6*g0^2*g1*g2*g3^5 + 2*f5*g0*g1^2*g2*g3^5 + 10*f1*f4*g2^2*g3^5 + 2*f0*f5*g2^2*g3^5 - 3*f5*g0^2*g2^2*g3^5 - 14*f4*g0*g1*g2^2*g3^5 + 4*f3*g0*g2^3*g3^5 + 2*g1^3*g2^3*g3^5 + 3*f1*g2^4*g3^5 - 6*g0*g1*g2^4*g3^5 + 2*f2*f4*g0*g3^6 + 4*f0*f6*g0*g3^6 + f6*g0^3*g3^6 + 8*f1*f4*g1*g3^6 - f0*f5*g1*g3^6 - 6*f4*g0*g1^2*g3^6 + 2*f1*f3*g2*g3^6 + 8*f1*g1*g2^2*g3^6 - 6*g0*g1^2*g2^2*g3^6 + 2*f0*g2^3*g3^6 + 3*f0*f3*g3^7 + 2*f1*g1^2*g3^7 - g0*g1^3*g3^7 + f1*g0*g2*g3^7 + 2*f0*g1*g2*g3^7)*k11*k14 + (20*f1*f5^3*f6*g2^3 + 32*f1*f4*f5*f6^2*g2^3 - 32*f5^3*f6*g0*g1*g2^3 - 48*f4*f5*f6^2*g0*g1*g2^3 - 80*f4*f5^2*f6*g0*g2^4 + 16*f3*f5*f6^2*g0*g2^4 + 8*f1*f5*f6^2*g2^5 - 20*f5*f6^2*g0*g1*g2^5 - 20*f5^2*f6*g0*g2^6 + 12*f5^4*g0*g1*g2^2*g3 - 24*f4*f5^2*f6*g0*g1*g2^2*g3 + 16*f3*f5*f6^2*g0*g1*g2^2*g3 + 36*f3*f5^2*f6*g0*g2^3*g3 - 16*f3*f4*f6^2*g0*g2^3*g3 + 16*f2*f5*f6^2*g0*g2^3*g3 + 28*f1*f5*f6^2*g1*g2^3*g3 - 22*f5*f6^2*g0*g1^2*g2^3*g3 + 48*f1*f5^2*f6*g2^4*g3 + 32*f1*f4*f6^2*g2^4*g3 + 8*f0*f5*f6^2*g2^4*g3 + 4*f5*f6^2*g0^2*g2^4*g3 - 114*f5^2*f6*g0*g1*g2^4*g3 - 48*f4*f6^2*g0*g1*g2^4*g3 - 20*f5^3*g0*g2^5*g3 - 112*f4*f5*f6*g0*g2^5*g3 + 12*f3*f6^2*g0*g2^5*g3 + 8*f1*f6^2*g2^6*g3 - 20*f6^2*g0*g1*g2^6*g3 - 28*f5*f6*g0*g2^7*g3 + 8*f1*f5^3*f6*g0*g3^2 + 16*f1*f4*f5*f6^2*g0*g3^2 - 8*f5^3*f6*g0^2*g1*g3^2 - 16*f4*f5*f6^2*g0^2*g1*g3^2 - 32*f4*f5^2*f6*g0^2*g2*g3^2 + 8*f3*f5*f6^2*g0^2*g2*g3^2 + 12*f3*f5^3*g0*g2^2*g3^2 - 24*f3*f4*f5*f6*g0*g2^2*g3^2 + 16*f3^2*f6^2*g0*g2^2*g3^2 + 4*f1*f5*f6^2*g0*g2^2*g3^2 + 32*f1*f5^2*f6*g1*g2^2*g3^2 + 32*f1*f4*f6^2*g1*g2^2*g3^2 + 8*f0*f5*f6^2*g1*g2^2*g3^2 - 6*f5*f6^2*g0^2*g1*g2^2*g3^2 - 42*f5^2*f6*g0*g1^2*g2^2*g3^2 - 48*f4*f6^2*g0*g1^2*g2^2*g3^2 + 25*f1*f5^3*g2^3*g3^2 + 16*f1*f4*f5*f6*g2^3*g3^2 + 4*f1*f3*f6^2*g2^3*g3^2 + 10*f5^3*g0*g1*g2^3*g3^2 - 124*f4*f5*f6*g0*g1*g2^3*g3^2 + 18*f3*f6^2*g0*g1*g2^3*g3^2 - 20*f4*f5^2*g0*g2^4*g3^2 + 50*f3*f5*f6*g0*g2^4*g3^2 + 16*f2*f6^2*g0*g2^4*g3^2 + 36*f1*f6^2*g1*g2^4*g3^2 - 34*f6^2*g0*g1^2*g2^4*g3^2 + 42*f1*f5*f6*g2^5*g3^2 + 8*f0*f6^2*g2^5*g3^2 + 4*f6^2*g0^2*g2^5*g3^2 - 140*f5*f6*g0*g1*g2^5*g3^2 - 48*f5^2*g0*g2^6*g3^2 - 32*f4*f6*g0*g2^6*g3^2 - 8*f6*g0*g2^8*g3^2 + 20*f3*f5^2*f6*g0^2*g3^3 + 8*f2*f5*f6^2*g0^2*g3^3 + 12*f1*f5*f6^2*g0*g1*g3^3 + 20*f1*f5^2*f6*g1^2*g3^3 + 32*f1*f4*f6^2*g1^2*g3^3 - 4*f5*f6^2*g0^2*g1^2*g3^3 - 20*f5^2*f6*g0*g1^3*g3^3 - 32*f4*f6^2*g0*g1^3*g3^3 + 24*f1*f5^2*f6*g0*g2*g3^3 + 16*f1*f4*f6^2*g0*g2*g3^3 + 2*f5*f6^2*g0^3*g2*g3^3 - 36*f5^2*f6*g0^2*g1*g2*g3^3 - 16*f4*f6^2*g0^2*g1*g2*g3^3 + 12*f5^3*g0*g1^2*g2*g3^3 - 104*f4*f5*f6*g0*g1^2*g2*g3^3 + 32*f3*f6^2*g0*g1^2*g2*g3^3 + 12*f1*f3*f5*f6*g2^2*g3^3 + 8*f0*f3*f6^2*g2^2*g3^3 - 10*f5^3*g0^2*g2^2*g3^3 - 60*f4*f5*f6*g0^2*g2^2*g3^3 + 10*f3*f6^2*g0^2*g2^2*g3^3 - 6*f4*f5^2*g0*g1*g2^2*g3^3 + 40*f3*f5*f6*g0*g1*g2^2*g3^3 + 16*f2*f6^2*g0*g1*g2^2*g3^3 + 36*f1*f6^2*g1^2*g2^2*g3^3 - 30*f6^2*g0*g1^3*g2^2*g3^3 + 25*f3*f5^2*g0*g2^3*g3^3 - 4*f3*f4*f6*g0*g2^3*g3^3 + 8*f2*f5*f6*g0*g2^3*g3^3 + 4*f1*f6^2*g0*g2^3*g3^3 + 64*f1*f5*f6*g1*g2^3*g3^3 + 16*f0*f6^2*g1*g2^3*g3^3 - 10*f6^2*g0^2*g1*g2^3*g3^3 - 128*f5*f6*g0*g1^2*g2^3*g3^3 + 55*f1*f5^2*g2^4*g3^3 + 16*f1*f4*f6*g2^4*g3^3 + 4*f0*f5*f6*g2^4*g3^3 - 46*f5^2*g0*g1*g2^4*g3^3 - 68*f4*f6*g0*g1*g2^4*g3^3 - 28*f4*f5*g0*g2^5*g3^3 + 20*f3*f6*g0*g2^5*g3^3 + 14*f1*f6*g2^6*g3^3 - 50*f6*g0*g1*g2^6*g3^3 - 36*f5*g0*g2^7*g3^3 + 10*f1*f5^3*g0*g3^4 + 8*f1*f4*f5*f6*g0*g3^4 + 2*f5^2*f6*g0^3*g3^4 - 6*f5^3*g0^2*g1*g3^4 - 8*f4*f5*f6*g0^2*g1*g3^4 - 4*f3*f6^2*g0^2*g1*g3^4 + 48*f3*f5*f6*g0*g1^2*g3^4 + 16*f2*f6^2*g0*g1^2*g3^4 + 24*f1*f6^2*g1^3*g3^4 - 8*f6^2*g0*g1^4*g3^4 - 8*f4*f5^2*g0^2*g2*g3^4 + 46*f3*f5*f6*g0^2*g2*g3^4 + 8*f2*f6^2*g0^2*g2*g3^4 + 12*f1*f6^2*g0*g1*g2*g3^4 + 44*f1*f5*f6*g1^2*g2*g3^4 + 16*f0*f6^2*g1^2*g2*g3^4 - 6*f6^2*g0^2*g1^2*g2*g3^4 - 70*f5*f6*g0*g1^3*g2*g3^4 - 6*f3*f4*f5*g0*g2^2*g3^4 + 2*f3^2*f6*g0*g2^2*g3^4 + 20*f1*f5*f6*g0*g2^2*g3^4 + 8*f0*f6^2*g0*g2^2*g3^4 + 2*f6^2*g0^3*g2^2*g3^4 + 28*f1*f5^2*g1*g2^2*g3^4 + 16*f1*f4*f6*g1*g2^2*g3^4 + 4*f0*f5*f6*g1*g2^2*g3^4 - 37*f5*f6*g0^2*g1*g2^2*g3^4 - 22*f5^2*g0*g1^2*g2^2*g3^4 - 68*f4*f6*g0*g1^2*g2^2*g3^4 + 2*f1*f4*f5*g2^3*g3^4 + 6*f1*f3*f6*g2^3*g3^4 - 28*f5^2*g0^2*g2^3*g3^4 - 12*f4*f6*g0^2*g2^3*g3^4 - 28*f4*f5*g0*g1*g2^3*g3^4 + 32*f3*f6*g0*g1*g2^3*g3^4 + 20*f3*f5*g0*g2^4*g3^4 + 8*f2*f6*g0*g2^4*g3^4 + 38*f1*f6*g1*g2^4*g3^4 - 66*f6*g0*g1^2*g2^4*g3^4 + 39*f1*f5*g2^5*g3^4 + 4*f0*f6*g2^5*g3^4 + 4*f6*g0^2*g2^5*g3^4 - 64*f5*g0*g1*g2^5*g3^4 - 8*f4*g0*g2^6*g3^4 - 8*g0*g2^8*g3^4 + 16*f0*f4^2*f5*g3^5 - 8*f0*f3*f5^2*g3^5 + 4*f0*f3*f4*f6*g3^5 + 8*f1^2*f5*f6*g3^5 - 40*f0*f2*f5*f6*g3^5 + 4*f4^2*f5*g0^2*g3^5 + 7*f3*f4*f6*g0^2*g3^5 - 6*f2*f5*f6*g0^2*g3^5 + 17*f1*f5*f6*g0*g1*g3^5 + 25*f1*f5^2*g1^2*g3^5 + 16*f1*f4*f6*g1^2*g3^5 - 10*f0*f5*f6*g1^2*g3^5 + 5*f5*f6*g0^2*g1^2*g3^5 - 15*f5^2*g0*g1^3*g3^5 - 16*f4*f6*g0*g1^3*g3^5 + 33*f1*f5^2*g0*g2*g3^5 + 10*f1*f4*f6*g0*g2*g3^5 - 6*f0*f5*f6*g0*g2*g3^5 + 5*f5*f6*g0^3*g2*g3^5 - 10*f0*f5^2*g1*g2*g3^5 + 4*f0*f4*f6*g1*g2*g3^5 - 22*f5^2*g0^2*g1*g2*g3^5 + 4*f4*f6*g0^2*g1*g2*g3^5 - 26*f4*f5*g0*g1^2*g2*g3^5 + 38*f3*f6*g0*g1^2*g2*g3^5 + 3*f1*f3*f5*g2^2*g3^5 + 6*f0*f4*f5*g2^2*g3^5 + 9*f0*f3*f6*g2^2*g3^5 - 15*f4*f5*g0^2*g2^2*g3^5 + 19*f3*f6*g0^2*g2^2*g3^5 + 12*f3*f5*g0*g1*g2^2*g3^5 + 8*f2*f6*g0*g1*g2^2*g3^5 + 38*f1*f6*g1^2*g2^2*g3^5 - 46*f6*g0*g1^3*g2^2*g3^5 + f2*f5*g0*g2^3*g3^5 + 5*f1*f6*g0*g2^3*g3^5 + 40*f1*f5*g1*g2^3*g3^5 + 11*f0*f6*g1*g2^3*g3^5 - 5*f6*g0^2*g1*g2^3*g3^5 - 59*f5*g0*g1^2*g2^3*g3^5 + 2*f1*f4*g2^4*g3^5 + f0*f5*g2^4*g3^5 - 21*f5*g0^2*g2^4*g3^5 - 14*f4*g0*g1*g2^4*g3^5 + 7*f3*g0*g2^5*g3^5 + 9*f1*g2^6*g3^5 - 21*g0*g1*g2^6*g3^5 - 3*f1*f4*f5*g0*g3^6 + 6*f0*f5^2*g0*g3^6 - 7*f1*f3*f6*g0*g3^6 + f5^2*g0^3*g3^6 + 12*f0*f4*f5*g1*g3^6 + 6*f0*f3*f6*g1*g3^6 - 3*f3*f6*g0^2*g1*g3^6 + 12*f3*f5*g0*g1^2*g3^6 + 8*f2*f6*g0*g1^2*g3^6 + 14*f1*f6*g1^3*g3^6 - 6*f6*g0*g1^4*g3^6 + 8*f0*f4^2*g2*g3^6 - 8*f0*f3*f5*g2*g3^6 + 3*f1^2*f6*g2*g3^6 - 20*f0*f2*f6*g2*g3^6 + 2*f4^2*g0^2*g2*g3^6 + 5*f3*f5*g0^2*g2*g3^6 + 9*f1*f6*g0*g1*g2*g3^6 + 38*f1*f5*g1^2*g2*g3^6 + 7*f0*f6*g1^2*g2*g3^6 + 6*f6*g0^2*g1^2*g2*g3^6 - 29*f5*g0*g1^3*g2*g3^6 - f3^2*g0*g2^2*g3^6 + 25*f1*f5*g0*g2^2*g3^6 + 2*f0*f6*g0*g2^2*g3^6 + 3*f6*g0^3*g2^2*g3^6 + 2*f1*f4*g1*g2^2*g3^6 - 6*f0*f5*g1*g2^2*g3^6 - 19*f5*g0^2*g1*g2^2*g3^6 - 14*f4*g0*g1^2*g2^2*g3^6 + 5*f0*f4*g2^3*g3^6 - 3*f4*g0^2*g2^3*g3^6 + 8*f3*g0*g1*g2^3*g3^6 + f2*g0*g2^4*g3^6 + 15*f1*g1*g2^4*g3^6 - 24*g0*g1^2*g2^4*g3^6 + f0*g2^5*g3^6 - 3*g0^2*g2^5*g3^6 + 2*f0*f3*f4*g3^7 + f1^2*f5*g3^7 - 10*f0*f2*f5*g3^7 + 2*f3*f4*g0^2*g3^7 - f2*f5*g0^2*g3^7 - f1*f6*g0^2*g3^7 + f0*f6*g0*g1*g3^7 - f6*g0^3*g1*g3^7 + 2*f1*f4*g1^2*g3^7 + f0*f5*g1^2*g3^7 - 2*f4*g0*g1^3*g3^7 - f1*f4*g0*g2*g3^7 + 6*f0*f5*g0*g2*g3^7 + f5*g0^3*g2*g3^7 + 8*f0*f4*g1*g2*g3^7 + 2*f4*g0^2*g1*g2*g3^7 + 7*f3*g0*g1^2*g2*g3^7 + 3*f3*g0^2*g2^2*g3^7 + f2*g0*g1*g2^2*g3^7 + 15*f1*g1^2*g2^2*g3^7 - 13*g0*g1^3*g2^2*g3^7 + 4*f1*g0*g2^3*g3^7 + 2*f0*g1*g2^3*g3^7 - 2*g0^2*g1*g2^3*g3^7 - 3*f1*f3*g0*g3^8 + 2*f0*f3*g1*g3^8 - f3*g0^2*g1*g3^8 + f2*g0*g1^2*g3^8 + 2*f1*g1^3*g3^8 - g0*g1^4*g3^8 - 5*f0*f2*g2*g3^8 - 2*f1*g0*g1*g2*g3^8 + 3*f0*g1^2*g2*g3^8 + g0^2*g1^2*g2*g3^8 + 2*f0*g0*g2^2*g3^8)*k11*k22 + (-20*f5^3*f6*g0*g2^4 - 32*f4*f5*f6^2*g0*g2^4 - 8*f5*f6^2*g0*g2^6 + 4*f5^3*f6*g0*g1*g2^2*g3 - 8*f4*f5*f6^2*g0*g1*g2^2*g3 + 20*f5^4*g0*g2^3*g3 - 40*f4*f5^2*f6*g0*g2^3*g3 + 32*f3*f5*f6^2*g0*g2^3*g3 + 8*f1*f5*f6^2*g2^4*g3 - 14*f5*f6^2*g0*g1*g2^4*g3 - 66*f5^2*f6*g0*g2^5*g3 - 32*f4*f6^2*g0*g2^5*g3 - 8*f6^2*g0*g2^7*g3 - 8*f5^3*f6*g0^2*g2*g3^2 - 16*f4*f5*f6^2*g0^2*g2*g3^2 + 4*f3*f5^2*f6*g0*g2^2*g3^2 - 8*f3*f4*f6^2*g0*g2^2*g3^2 + 4*f1*f5*f6^2*g1*g2^2*g3^2 - 6*f5*f6^2*g0*g1^2*g2^2*g3^2 + 28*f1*f5^2*f6*g2^3*g3^2 + 8*f0*f5*f6^2*g2^3*g3^2 - 32*f5^2*f6*g0*g1*g2^3*g3^2 - 40*f4*f6^2*g0*g1*g2^3*g3^2 + 43*f5^3*g0*g2^4*g3^2 - 72*f4*f5*f6*g0*g2^4*g3^2 + 30*f3*f6^2*g0*g2^4*g3^2 + 8*f1*f6^2*g2^5*g3^2 - 22*f6^2*g0*g1*g2^5*g3^2 - 68*f5*f6*g0*g2^6*g3^2 + 8*f5^4*g0^2*g3^3 - 16*f4*f5^2*f6*g0^2*g3^3 + 16*f3*f5*f6^2*g0^2*g3^3 + 4*f1*f5*f6^2*g0*g2*g3^3 - 2*f5*f6^2*g0^2*g1*g2*g3^3 - 16*f5^2*f6*g0*g1^2*g2*g3^3 - 40*f4*f6^2*g0*g1^2*g2*g3^3 + 4*f1*f3*f6^2*g2^2*g3^3 - 32*f5^2*f6*g0^2*g2^2*g3^3 - 16*f4*f6^2*g0^2*g2^2*g3^3 + 18*f5^3*g0*g1*g2^2*g3^3 - 38*f4*f5*f6*g0*g1*g2^2*g3^3 + 26*f3*f6^2*g0*g1*g2^2*g3^3 - 10*f4*f5^2*g0*g2^3*g3^3 + 24*f3*f5*f6*g0*g2^3*g3^3 + 12*f1*f6^2*g1*g2^3*g3^3 - 20*f6^2*g0*g1^2*g2^3*g3^3 + 46*f1*f5*f6*g2^4*g3^3 + 8*f0*f6^2*g2^4*g3^3 - 78*f5*f6*g0*g1*g2^4*g3^3 + 22*f5^2*g0*g2^5*g3^3 - 32*f4*f6*g0*g2^5*g3^3 - 22*f6*g0*g2^7*g3^3 + 12*f1*f5^2*f6*g0*g3^4 + 2*f5*f6^2*g0^3*g3^4 - 10*f5^2*f6*g0^2*g1*g3^4 + 20*f5^3*g0*g1^2*g3^4 - 40*f4*f5*f6*g0*g1^2*g3^4 + 32*f3*f6^2*g0*g1^2*g3^4 + 22*f5^3*g0^2*g2*g3^4 - 40*f4*f5*f6*g0^2*g2*g3^4 + 16*f3*f6^2*g0^2*g2*g3^4 + 12*f1*f6^2*g1^2*g2*g3^4 - 10*f6^2*g0*g1^3*g2*g3^4 - 2*f3*f5^2*g0*g2^2*g3^4 + 2*f3*f4*f6*g0*g2^2*g3^4 + 4*f1*f6^2*g0*g2^2*g3^4 + 28*f1*f5*f6*g1*g2^2*g3^4 + 8*f0*f6^2*g1*g2^2*g3^4 - 6*f6^2*g0^2*g1*g2^2*g3^4 - 66*f5*f6*g0*g1^2*g2^2*g3^4 + 12*f1*f5^2*g2^3*g3^4 + 4*f0*f5*f6*g2^3*g3^4 - 35*f5*f6*g0^2*g2^3*g3^4 + 20*f5^2*g0*g1*g2^3*g3^4 - 38*f4*f6*g0*g1*g2^3*g3^4 - 16*f4*f5*g0*g2^4*g3^4 + 21*f3*f6*g0*g2^4*g3^4 + 18*f1*f6*g2^5*g3^4 - 40*f6*g0*g1*g2^5*g3^4 - 5*f5*g0*g2^6*g3^4 + 16*f0*f4*f5^2*g3^5 - 12*f0*f3*f5*f6*g3^5 + 4*f1^2*f6^2*g3^5 - 16*f0*f2*f6^2*g3^5 + 5*f3*f5*f6*g0^2*g3^5 - 4*f2*f6^2*g0^2*g3^5 + 4*f1*f6^2*g0*g1*g3^5 + 28*f1*f5*f6*g1^2*g3^5 + 4*f0*f6^2*g1^2*g3^5 - 24*f5*f6*g0*g1^3*g3^5 + 32*f1*f5*f6*g0*g2*g3^5 + 4*f0*f6^2*g0*g2*g3^5 + f6^2*g0^3*g2*g3^5 - 12*f0*f5*f6*g1*g2*g3^5 - 19*f5*f6*g0^2*g1*g2*g3^5 + 25*f5^2*g0*g1^2*g2*g3^5 - 38*f4*f6*g0*g1^2*g2*g3^5 + 4*f0*f4*f6*g2^2*g3^5 + 13*f5^2*g0^2*g2^2*g3^5 - 16*f4*f6*g0^2*g2^2*g3^5 - 9*f4*f5*g0*g1*g2^2*g3^5 + 16*f3*f6*g0*g1*g2^2*g3^5 + f3*f5*g0*g2^3*g3^5 + 22*f1*f6*g1*g2^3*g3^5 - 40*f6*g0*g1^2*g2^3*g3^5 + 18*f1*f5*g2^4*g3^5 + 5*f0*f6*g2^4*g3^5 - 9*f6*g0^2*g2^4*g3^5 - 4*f5*g0*g1*g2^4*g3^5 - 6*f4*g0*g2^5*g3^5 - 4*g0*g2^7*g3^5 + 6*f1*f5^2*g0*g3^6 + 2*f0*f5*f6*g0*g3^6 + f5*f6*g0^3*g3^6 + 2*f0*f5^2*g1*g3^6 + 4*f0*f4*f6*g1*g3^6 - 2*f5^2*g0^2*g1*g3^6 + 4*f4*f6*g0^2*g1*g3^6 - 10*f4*f5*g0*g1^2*g3^6 + 16*f3*f6*g0*g1^2*g3^6 + 16*f0*f4*f5*g2*g3^6 - 6*f0*f3*f6*g2*g3^6 - 7*f4*f5*g0^2*g2*g3^6 + 6*f3*f6*g0^2*g2*g3^6 + 22*f1*f6*g1^2*g2*g3^6 - 17*f6*g0*g1^3*g2*g3^6 + f3*f4*g0*g2^2*g3^6 + 14*f1*f6*g0*g2^2*g3^6 + 11*f1*f5*g1*g2^2*g3^6 + 2*f0*f6*g1*g2^2*g3^6 - 6*f6*g0^2*g1*g2^2*g3^6 - 3*f5*g0*g1^2*g2^2*g3^6 + 3*f0*f5*g2^3*g3^6 - 3*f5*g0^2*g2^3*g3^6 - 7*f4*g0*g1*g2^3*g3^6 + 3*f3*g0*g2^4*g3^6 + 6*f1*g2^5*g3^6 - 7*g0*g1*g2^5*g3^6 - 2*f0*f3*f5*g3^7 + f1^2*f6*g3^7 - 8*f0*f2*f6*g3^7 - f2*f6*g0^2*g3^7 - f1*f6*g0*g1*g3^7 + 12*f1*f5*g1^2*g3^7 + 5*f0*f6*g1^2*g3^7 + f6*g0^2*g1^2*g3^7 - 4*f5*g0*g1^3*g3^7 + 13*f1*f5*g0*g2*g3^7 + 4*f0*f6*g0*g2*g3^7 + f6*g0^3*g2*g3^7 - 4*f5*g0^2*g1*g2*g3^7 - 7*f4*g0*g1^2*g2*g3^7 - f1*f3*g2^2*g3^7 + 5*f0*f4*g2^2*g3^7 - 3*f4*g0^2*g2^2*g3^7 + 2*f3*g0*g1*g2^2*g3^7 + 7*f1*g1*g2^3*g3^7 - 7*g0*g1^2*g2^3*g3^7 + 2*f0*g2^4*g3^7 - 2*g0^2*g2^4*g3^7 + f0*f5*g0*g3^8 + f0*f4*g1*g3^8 + f4*g0^2*g1*g3^8 + 2*f3*g0*g1^2*g3^8 - f0*f3*g2*g3^8 + 7*f1*g1^2*g2*g3^8 - 3*g0*g1^3*g2*g3^8 + 4*f1*g0*g2^2*g3^8 + f0*g1*g2^2*g3^8 - g0^2*g1*g2^2*g3^8 - f0*f2*g3^9 - f1*g0*g1*g3^9 + f0*g1^2*g3^9 + f0*g0*g2*g3^9)*k12*k22 + (8*f5^3*f6*g0*g2^3*g3 - 16*f4*f5*f6^2*g0*g2^3*g3 - 4*f5*f6^2*g0*g2^5*g3 + 8*f1*f5*f6^2*g2^3*g3^2 - 4*f5*f6^2*g0*g1*g2^3*g3^2 + 16*f5^2*f6*g0*g2^4*g3^2 - 16*f4*f6^2*g0*g2^4*g3^2 - 4*f6^2*g0*g2^6*g3^2 + 4*f5^3*f6*g0^2*g3^3 - 8*f4*f5*f6^2*g0^2*g3^3 - 2*f5*f6^2*g0^2*g2^2*g3^3 + 8*f5^2*f6*g0*g1*g2^2*g3^3 - 16*f4*f6^2*g0*g1*g2^2*g3^3 + 2*f5^3*g0*g2^3*g3^3 - 8*f4*f5*f6*g0*g2^3*g3^3 + 8*f1*f6^2*g2^4*g3^3 - 8*f6^2*g0*g1*g2^4*g3^3 + 7*f5*f6*g0*g2^5*g3^3 + 4*f1*f5*f6^2*g0*g3^4 - 2*f5*f6^2*g0^2*g1*g3^4 + 8*f5^2*f6*g0*g1^2*g3^4 - 16*f4*f6^2*g0*g1^2*g3^4 + 8*f5^2*f6*g0^2*g2*g3^4 - 8*f4*f6^2*g0^2*g2*g3^4 + 8*f1*f6^2*g1*g2^2*g3^4 - 8*f6^2*g0*g1^2*g2^2*g3^4 + 6*f1*f5*f6*g2^3*g3^4 - 2*f6^2*g0^2*g2^3*g3^4 + 7*f5*f6*g0*g1*g2^3*g3^4 + 4*f5^2*g0*g2^4*g3^4 - 8*f4*f6*g0*g2^4*g3^4 - f6*g0*g2^6*g3^4 + 4*f0*f5^3*g3^5 + 8*f0*f4*f5*f6*g3^5 - 4*f0*f3*f6^2*g3^5 + 2*f5^3*g0^2*g3^5 - 2*f4*f5*f6*g0^2*g3^5 - f3*f6^2*g0^2*g3^5 + 8*f1*f6^2*g1^2*g3^5 - 4*f6^2*g0*g1^3*g3^5 + 6*f1*f6^2*g0*g2*g3^5 - 4*f0*f6^2*g1*g2*g3^5 - 2*f6^2*g0^2*g1*g2*g3^5 + 8*f5*f6*g0*g1^2*g2*g3^5 + 4*f5*f6*g0^2*g2^2*g3^5 + 2*f5^2*g0*g1*g2^2*g3^5 - 8*f4*f6*g0*g1*g2^2*g3^5 - f4*f5*g0*g2^3*g3^5 + 6*f1*f6*g2^4*g3^5 - 2*f6*g0*g1*g2^4*g3^5 + 2*f5*g0*g2^5*g3^5 + 4*f1*f5*f6*g0*g3^6 + 2*f5^2*g0*g1^2*g3^6 - 8*f4*f6*g0*g1^2*g3^6 + 6*f0*f5^2*g2*g3^6 + 4*f0*f4*f6*g2*g3^6 + 4*f5^2*g0^2*g2*g3^6 - 4*f4*f6*g0^2*g2*g3^6 + 6*f1*f6*g1*g2^2*g3^6 - 2*f6*g0*g1^2*g2^2*g3^6 + f1*f5*g2^3*g3^6 + 2*f0*f6*g2^3*g3^6 + 2*f5*g0*g1*g2^3*g3^6 - f4*g0*g2^4*g3^6 + 2*f0*f4*f5*g3^7 - f0*f3*f6*g3^7 - f4*f5*g0^2*g3^7 + 6*f1*f6*g1^2*g3^7 - f6*g0*g1^3*g3^7 + 5*f1*f6*g0*g2*g3^7 - f0*f6*g1*g2*g3^7 + 2*f5*g0*g1^2*g2*g3^7 + 3*f0*f5*g2^2*g3^7 + 2*f5*g0^2*g2^2*g3^7 - f4*g0*g1*g2^2*g3^7 + f1*g2^4*g3^7 + f1*f5*g0*g3^8 - f4*g0*g1^2*g3^8 + f0*f4*g2*g3^8 - f4*g0^2*g2*g3^8 + f1*g1*g2^2*g3^8 + f0*g2^3*g3^8 + f1*g1^2*g3^9 + f1*g0*g2*g3^9)*k22^2 + (-64*f1*f6^4*g0*g2^2 + 12*f3*f5^3*f6*g1*g2^2 + 16*f3*f4*f5*f6^2*g1*g2^2 - 32*f1*f5*f6^3*g1*g2^2 + 64*f6^4*g0^2*g1*g2^2 + 32*f5*f6^3*g0*g1^2*g2^2 + 80*f3*f4*f5^2*f6*g2^3 - 16*f3^2*f5*f6^2*g2^3 + 8*f1*f5^2*f6^2*g2^3 + 32*f1*f4*f6^3*g2^3 + 64*f5*f6^3*g0^2*g2^3 - 8*f5^2*f6^2*g0*g1*g2^3 + 32*f4*f6^3*g0*g1*g2^3 - 12*f5^3*f6*g1^2*g2^3 - 16*f4*f5*f6^2*g1^2*g2^3 - 32*f4*f5*f6^2*g0*g2^4 + 16*f3*f6^3*g0*g2^4 - 80*f4*f5^2*f6*g1*g2^4 + 28*f3*f5*f6^2*g1*g2^4 + 20*f3*f5^2*f6*g2^5 + 8*f1*f6^3*g2^5 + 16*f6^3*g0*g1*g2^5 - 12*f5*f6^2*g1^2*g2^5 - 8*f5*f6^2*g0*g2^6 - 20*f5^2*f6*g1*g2^6 + 12*f3^2*f5^2*f6*g2^2*g3 - 4*f1*f5^3*f6*g2^2*g3 + 16*f3^2*f4*f6^2*g2^2*g3 + 32*f1*f4*f5*f6^2*g2^2*g3 - 32*f4*f6^3*g0^2*g2^2*g3 - 8*f5^3*f6*g0*g1*g2^2*g3 - 32*f4*f5*f6^2*g0*g1*g2^2*g3 - 32*f3*f6^3*g0*g1*g2^2*g3 + 12*f5^4*g1^2*g2^2*g3 - 24*f4*f5^2*f6*g1^2*g2^2*g3 + 28*f3*f5*f6^2*g1^2*g2^2*g3 - 24*f4*f5^2*f6*g0*g2^3*g3 - 128*f4^2*f6^2*g0*g2^3*g3 + 48*f3*f5*f6^2*g0*g2^3*g3 + 16*f2*f6^3*g0*g2^3*g3 + 90*f3*f5^2*f6*g1*g2^3*g3 + 8*f2*f5*f6^2*g1*g2^3*g3 + 8*f1*f6^3*g1*g2^3*g3 + 32*f6^3*g0*g1^2*g2^3*g3 - 14*f5*f6^2*g1^3*g2^3*g3 + 20*f3*f5^3*g2^4*g3 + 112*f3*f4*f5*f6*g2^4*g3 + 20*f2*f5^2*f6*g2^4*g3 - 12*f3^2*f6^2*g2^4*g3 + 28*f1*f5*f6^2*g2^4*g3 - 16*f0*f6^3*g2^4*g3 + 52*f6^3*g0^2*g2^4*g3 - 40*f5*f6^2*g0*g1*g2^4*g3 - 58*f5^2*f6*g1^2*g2^4*g3 - 16*f4*f6^2*g1^2*g2^4*g3 - 4*f5^2*f6*g0*g2^5*g3 - 80*f4*f6^2*g0*g2^5*g3 - 20*f5^3*g1*g2^5*g3 - 112*f4*f5*f6*g1*g2^5*g3 + 24*f3*f6^2*g1*g2^5*g3 + 28*f3*f5*f6*g2^6*g3 - 12*f6^2*g1^2*g2^6*g3 - 12*f6^2*g0*g2^7*g3 - 28*f5*f6*g1*g2^7*g3 + 32*f3*f4*f5^2*f6*g0*g3^2 - 8*f3^2*f5*f6^2*g0*g3^2 + 8*f1*f5^3*f6*g1*g3^2 + 16*f1*f4*f5*f6^2*g1*g3^2 - 8*f5^3*f6*g0*g1^2*g3^2 - 16*f4*f5*f6^2*g0*g1^2*g3^2 - 64*f4*f5^2*f6*g0*g1*g2*g3^2 + 16*f3*f5*f6^2*g0*g1*g2*g3^2 + 12*f3*f5^2*f6*g1^2*g2*g3^2 + 16*f3*f4*f6^2*g1^2*g2*g3^2 - 14*f3*f5^2*f6*g0*g2^2*g3^2 + 64*f3*f4*f6^2*g0*g2^2*g3^2 - 112*f1*f6^3*g0*g2^2*g3^2 + 15*f3*f5^3*g1*g2^2*g3^2 + 52*f3*f4*f5*f6*g1*g2^2*g3^2 + 12*f2*f5^2*f6*g1*g2^2*g3^2 + 12*f3^2*f6^2*g1*g2^2*g3^2 - 8*f1*f5*f6^2*g1*g2^2*g3^2 - 32*f0*f6^3*g1*g2^2*g3^2 + 40*f6^3*g0^2*g1*g2^2*g3^2 + 16*f5*f6^2*g0*g1^2*g2^2*g3^2 - 26*f5^2*f6*g1^3*g2^2*g3^2 - 16*f4*f6^2*g1^3*g2^2*g3^2 + 20*f3*f4*f5^2*g2^3*g3^2 + 12*f3^2*f5*f6*g2^3*g3^2 + 30*f1*f5^2*f6*g2^3*g3^2 + 8*f2*f3*f6^2*g2^3*g3^2 + 80*f1*f4*f6^2*g2^3*g3^2 + 28*f5*f6^2*g0^2*g2^3*g3^2 - 42*f5^2*f6*g0*g1*g2^3*g3^2 - 96*f4*f6^2*g0*g1*g2^3*g3^2 + 15*f5^3*g1^2*g2^3*g3^2 - 108*f4*f5*f6*g1^2*g2^3*g3^2 + 34*f3*f6^2*g1^2*g2^3*g3^2 + 4*f5^3*g0*g2^4*g3^2 - 152*f4*f5*f6*g0*g2^4*g3^2 + 68*f3*f6^2*g0*g2^4*g3^2 - 20*f4*f5^2*g1*g2^4*g3^2 + 130*f3*f5*f6*g1*g2^4*g3^2 + 8*f2*f6^2*g1*g2^4*g3^2 - 18*f6^2*g1^3*g2^4*g3^2 + 48*f3*f5^2*g2^5*g3^2 + 32*f3*f4*f6*g2^5*g3^2 + 28*f2*f5*f6*g2^5*g3^2 + 34*f1*f6^2*g2^5*g3^2 - 42*f6^2*g0*g1*g2^5*g3^2 - 86*f5*f6*g1^2*g2^5*g3^2 - 34*f5*f6*g0*g2^6*g3^2 - 48*f5^2*g1*g2^6*g3^2 - 32*f4*f6*g1*g2^6*g3^2 + 8*f3*f6*g2^7*g3^2 - 8*f6*g1*g2^8*g3^2 + 20*f1*f3*f5^2*f6*g3^3 + 32*f1*f3*f4*f6^2*g3^3 - 16*f4*f5^2*f6*g0^2*g3^3 + 8*f3*f5*f6^2*g0^2*g3^3 + 28*f3*f5^2*f6*g0*g1*g3^3 - 32*f3*f4*f6^2*g0*g1*g3^3 + 8*f2*f5*f6^2*g0*g1*g3^3 + 80*f3*f4*f5*f6*g1^2*g3^3 - 16*f3^2*f6^2*g1^2*g3^3 + 12*f1*f5*f6^2*g1^2*g3^3 - 4*f5*f6^2*g0*g1^3*g3^3 + 8*f3*f5^3*g0*g2*g3^3 - 16*f3*f4*f5*f6*g0*g2*g3^3 + 8*f2*f5^2*f6*g0*g2*g3^3 + 8*f3^2*f6^2*g0*g2*g3^3 + 20*f1*f5^2*f6*g1*g2*g3^3 + 16*f1*f4*f6^2*g1*g2*g3^3 + 2*f5*f6^2*g0^2*g1*g2*g3^3 - 52*f5^2*f6*g0*g1^2*g2*g3^3 - 16*f4*f6^2*g0*g1^2*g2*g3^3 + 12*f5^3*g1^3*g2*g3^3 - 104*f4*f5*f6*g1^3*g2*g3^3 + 44*f3*f6^2*g1^3*g2*g3^3 + 3*f3^2*f5^2*g2^2*g3^3 - 5*f1*f5^3*g2^2*g3^3 - 4*f3^2*f4*f6*g2^2*g3^3 + 12*f2*f3*f5*f6*g2^2*g3^3 + 48*f1*f4*f5*f6*g2^2*g3^3 + 28*f1*f3*f6^2*g2^2*g3^3 - 8*f4*f6^2*g0^2*g2^2*g3^3 - 21*f5^3*g0*g1*g2^2*g3^3 - 174*f4*f5*f6*g0*g1*g2^2*g3^3 + 28*f3*f6^2*g0*g1*g2^2*g3^3 - 6*f4*f5^2*g1^2*g2^2*g3^3 + 101*f3*f5*f6*g1^2*g2^2*g3^3 + 8*f2*f6^2*g1^2*g2^2*g3^3 - 14*f6^2*g1^4*g2^2*g3^3 - 6*f4*f5^2*g0*g2^3*g3^3 - 64*f4^2*f6*g0*g2^3*g3^3 + 42*f3*f5*f6*g0*g2^3*g3^3 + 24*f2*f6^2*g0*g2^3*g3^3 + 56*f3*f5^2*g1*g2^3*g3^3 + 40*f3*f4*f6*g1*g2^3*g3^3 + 38*f2*f5*f6*g1*g2^3*g3^3 + 46*f1*f6^2*g1*g2^3*g3^3 - 22*f6^2*g0*g1^2*g2^3*g3^3 - 90*f5*f6*g1^3*g2^3*g3^3 + 28*f3*f4*f5*g2^4*g3^3 + 5*f2*f5^2*g2^4*g3^3 - 2*f3^2*f6*g2^4*g3^3 + 65*f1*f5*f6*g2^4*g3^3 + 31*f6^2*g0^2*g2^4*g3^3 - 101*f5*f6*g0*g1*g2^4*g3^3 - 32*f5^2*g1^2*g2^4*g3^3 - 52*f4*f6*g1^2*g2^4*g3^3 - 10*f5^2*g0*g2^5*g3^3 - 108*f4*f6*g0*g2^5*g3^3 - 28*f4*f5*g1*g2^5*g3^3 + 50*f3*f6*g1*g2^5*g3^3 + 36*f3*f5*g2^6*g3^3 + 8*f2*f6*g2^6*g3^3 - 32*f6*g1^2*g2^6*g3^3 - 22*f6*g0*g2^7*g3^3 - 36*f5*g1*g2^7*g3^3 + 8*f3*f4*f5^2*g0*g3^4 + 40*f3^2*f5*f6*g0*g3^4 + 4*f1*f5^2*f6*g0*g3^4 + 16*f2*f3*f6^2*g0*g3^4 + 10*f1*f5^3*g1*g3^4 + 8*f1*f4*f5*f6*g1*g3^4 + 24*f1*f3*f6^2*g1*g3^4 + 2*f5^2*f6*g0^2*g1*g3^4 - 10*f5^3*g0*g1^2*g3^4 - 48*f4*f5*f6*g0*g1^2*g3^4 + 16*f3*f6^2*g0*g1^2*g3^4 + 70*f3*f5*f6*g1^3*g3^4 + 28*f1*f3*f5*f6*g2*g3^4 + 8*f0*f3*f6^2*g2*g3^4 - 32*f4*f5*f6*g0^2*g2*g3^4 + 16*f3*f6^2*g0^2*g2*g3^4 - 16*f4*f5^2*g0*g1*g2*g3^4 + 40*f3*f5*f6*g0*g1*g2*g3^4 + 8*f2*f6^2*g0*g1*g2*g3^4 + 23*f3*f5^2*g1^2*g2*g3^4 + 44*f3*f4*f6*g1^2*g2*g3^4 + 32*f2*f5*f6*g1^2*g2*g3^4 + 32*f1*f6^2*g1^2*g2*g3^4 - 12*f6^2*g0*g1^3*g2*g3^4 - 34*f5*f6*g1^4*g2*g3^4 - 5*f3*f5^2*g0*g2^2*g3^4 + 18*f3*f4*f6*g0*g2^2*g3^4 + 14*f2*f5*f6*g0*g2^2*g3^4 - 52*f1*f6^2*g0*g2^2*g3^4 + 12*f3*f4*f5*g1*g2^2*g3^4 + 3*f2*f5^2*g1*g2^2*g3^4 - 3*f3^2*f6*g1*g2^2*g3^4 + 34*f1*f5*f6*g1*g2^2*g3^4 - 16*f0*f6^2*g1*g2^2*g3^4 + 10*f6^2*g0^2*g1*g2^2*g3^4 - 51*f5*f6*g0*g1^2*g2^2*g3^4 - 18*f5^2*g1^3*g2^2*g3^4 - 52*f4*f6*g1^3*g2^2*g3^4 + f3^2*f5*g2^3*g3^4 + 16*f1*f5^2*g2^3*g3^4 + 6*f2*f3*f6*g2^3*g3^4 + 58*f1*f4*f6*g2^3*g3^4 + 6*f5*f6*g0^2*g2^3*g3^4 - 63*f5^2*g0*g1*g2^3*g3^4 - 108*f4*f6*g0*g1*g2^3*g3^4 - 26*f4*f5*g1^2*g2^3*g3^4 + 63*f3*f6*g1^2*g2^3*g3^4 - 36*f4*f5*g0*g2^4*g3^4 + 41*f3*f6*g0*g2^4*g3^4 + 61*f3*f5*g1*g2^4*g3^4 + 18*f2*f6*g1*g2^4*g3^4 - 42*f6*g1^3*g2^4*g3^4 + 8*f3*f4*g2^5*g3^4 + 7*f2*f5*g2^5*g3^4 + 37*f1*f6*g2^5*g3^4 - 57*f6*g0*g1*g2^5*g3^4 - 51*f5*g1^2*g2^5*g3^4 - 24*f5*g0*g2^6*g3^4 - 8*f4*g1*g2^6*g3^4 + 8*f3*g2^7*g3^4 - 8*g1*g2^8*g3^4 + 16*f1*f4^2*f5*g3^5 + 21*f1*f3*f5^2*g3^5 - 32*f0*f4*f5^2*g3^5 + 12*f1*f3*f4*f6*g3^5 + 16*f0*f4^2*f6*g3^5 - 24*f0*f3*f5*f6*g3^5 - 12*f4*f5^2*g0^2*g3^5 + 4*f4^2*f6*g0^2*g3^5 + 7*f3*f5*f6*g0^2*g3^5 + 8*f4^2*f5*g0*g1*g3^5 - 8*f3*f5^2*g0*g1*g3^5 - 18*f3*f4*f6*g0*g1*g3^5 + 4*f2*f5*f6*g0*g1*g3^5 + 4*f1*f6^2*g0*g1*g3^5 + 20*f3*f4*f5*g1^2*g3^5 - 8*f3^2*f6*g1^2*g3^5 + 17*f1*f5*f6*g1^2*g3^5 + 8*f0*f6^2*g1^2*g3^5 - 3*f5*f6*g0*g1^3*g3^5 - 10*f5^2*g1^4*g3^5 - 8*f3*f4*f5*g0*g2*g3^5 + 12*f2*f5^2*g0*g2*g3^5 + 21*f3^2*f6*g0*g2*g3^5 - 4*f2*f4*f6*g0*g2*g3^5 + 7*f1*f5*f6*g0*g2*g3^5 + 12*f0*f6^2*g0*g2*g3^5 + f6^2*g0^3*g2*g3^5 + 18*f1*f5^2*g1*g2*g3^5 + 14*f1*f4*f6*g1*g2*g3^5 - 8*f0*f5*f6*g1*g2*g3^5 + 7*f5*f6*g0^2*g1*g2*g3^5 - 38*f5^2*g0*g1^2*g2*g3^5 - 14*f4*f6*g0*g1^2*g2*g3^5 - 26*f4*f5*g1^3*g2*g3^5 + 55*f3*f6*g1^3*g2*g3^5 - 2*f3^2*f4*g2^2*g3^5 + 3*f2*f3*f5*g2^2*g3^5 + 16*f1*f4*f5*g2^2*g3^5 - 6*f0*f5^2*g2^2*g3^5 + 24*f1*f3*f6*g2^2*g3^5 + 4*f0*f4*f6*g2^2*g3^5 + f5^2*g0^2*g2^2*g3^5 - 4*f4*f6*g0^2*g2^2*g3^5 - 41*f4*f5*g0*g1*g2^2*g3^5 + 21*f3*f6*g0*g1*g2^2*g3^5 + 51*f3*f5*g1^2*g2^2*g3^5 + 18*f2*f6*g1^2*g2^2*g3^5 - 22*f6*g1^4*g2^2*g3^5 - 8*f4^2*g0*g2^3*g3^5 - 4*f3*f5*g0*g2^3*g3^5 + 9*f2*f6*g0*g2^3*g3^5 + 10*f3*f4*g1*g2^3*g3^5 + 9*f2*f5*g1*g2^3*g3^5 + 42*f1*f6*g1*g2^3*g3^5 - 27*f6*g0*g1^2*g2^3*g3^5 - 50*f5*g1^3*g2^3*g3^5 - 2*f3^2*g2^4*g3^5 + 31*f1*f5*g2^4*g3^5 + 3*f0*f6*g2^4*g3^5 + 8*f6*g0^2*g2^4*g3^5 - 62*f5*g0*g1*g2^4*g3^5 - 12*f4*g1^2*g2^4*g3^5 - 22*f4*g0*g2^5*g3^5 + 21*f3*g1*g2^5*g3^5 + 2*f2*g2^6*g3^5 - 17*g1^2*g2^6*g3^5 - 10*g0*g2^7*g3^5 + 11*f3^2*f5*g0*g3^6 - 8*f2*f4*f5*g0*g3^6 + 6*f2*f3*f6*g0*g3^6 - 4*f0*f5*f6*g0*g3^6 - f5*f6*g0^3*g3^6 + 9*f1*f4*f5*g1*g3^6 + 4*f0*f5^2*g1*g3^6 + 12*f1*f3*f6*g1*g3^6 + 8*f0*f4*f6*g1*g3^6 + 5*f4*f6*g0^2*g1*g3^6 - 9*f4*f5*g0*g1^2*g3^6 + 2*f3*f6*g0*g1^2*g3^6 + 18*f3*f5*g1^3*g3^6 + 8*f1*f4^2*g2*g3^6 + 25*f1*f3*f5*g2*g3^6 - 32*f0*f4*f5*g2*g3^6 - 8*f0*f3*f6*g2*g3^6 - 16*f4*f5*g0^2*g2*g3^6 + 6*f3*f6*g0^2*g2*g3^6 + 4*f4^2*g0*g1*g2*g3^6 - 12*f3*f5*g0*g1*g2*g3^6 - 3*f2*f6*g0*g1*g2*g3^6 + 10*f3*f4*g1^2*g2*g3^6 + 8*f2*f5*g1^2*g2*g3^6 + 25*f1*f6*g1^2*g2*g3^6 - 3*f6*g0*g1^3*g2*g3^6 - 20*f5*g1^4*g2*g3^6 - 2*f3*f4*g0*g2^2*g3^6 + 10*f2*f5*g0*g2^2*g3^6 - 5*f1*f6*g0*g2^2*g3^6 - 2*f3^2*g1*g2^2*g3^6 + 19*f1*f5*g1*g2^2*g3^6 - 8*f0*f6*g1*g2^2*g3^6 + 5*f6*g0^2*g1*g2^2*g3^6 - 29*f5*g0*g1^2*g2^2*g3^6 - 12*f4*g1^3*g2^2*g3^6 + f2*f3*g2^3*g3^6 + 15*f1*f4*g2^3*g3^6 - 8*f0*f5*g2^3*g3^6 + f5*g0^2*g2^3*g3^6 - 20*f4*g0*g1*g2^3*g3^6 + 22*f3*g1^2*g2^3*g3^6 + f3*g0*g2^4*g3^6 + 4*f2*g1*g2^4*g3^6 - 19*g1^3*g2^4*g3^6 + 13*f1*g2^5*g3^6 - 19*g0*g1*g2^5*g3^6 + 2*f1*f3*f4*g3^7 + 4*f0*f4^2*g3^7 - 7*f0*f3*f5*g3^7 + f4^2*g0^2*g3^7 - f2*f6*g0^2*g3^7 - 2*f3*f4*g0*g1*g3^7 - 2*f2*f5*g0*g1*g3^7 + 2*f1*f6*g0*g1*g3^7 - f3^2*g1^2*g3^7 + 6*f1*f5*g1^2*g3^7 + 2*f0*f6*g1^2*g3^7 + f6*g0^2*g1^2*g3^7 + f5*g0*g1^3*g3^7 + 5*f3^2*g0*g2*g3^7 - 5*f2*f4*g0*g2*g3^7 + f1*f5*g0*g2*g3^7 + 3*f0*f6*g0*g2*g3^7 + 7*f1*f4*g1*g2*g3^7 + f0*f5*g1*g2*g3^7 + 4*f5*g0^2*g1*g2*g3^7 - 2*f4*g0*g1^2*g2*g3^7 + 11*f3*g1^3*g2*g3^7 + 9*f1*f3*g2^2*g3^7 - 7*f0*f4*g2^2*g3^7 - 3*f4*g0^2*g2^2*g3^7 - 5*f3*g0*g1*g2^2*g3^7 + 4*f2*g1^2*g2^2*g3^7 - 8*g1^4*g2^2*g3^7 + f2*g0*g2^3*g3^7 + 11*f1*g1*g2^3*g3^7 - 6*g0*g1^2*g2^3*g3^7 - 2*f0*g2^4*g3^7 + g0^2*g2^4*g3^7 - f0*f5*g0*g3^8 + f1*f3*g1*g3^8 + 2*f0*f4*g1*g3^8 + f4*g0^2*g1*g3^8 - f3*g0*g1^2*g3^8 - 3*f0*f3*g2*g3^8 - 3*f2*g0*g1*g2*g3^8 + 6*f1*g1^2*g2*g3^8 + g0*g1^3*g2*g3^8 - f0*g1*g2^2*g3^8 + 2*g0^2*g1*g2^2*g3^8)*k11*k23 + (20*f3*f5^3*f6*g2^3 + 32*f3*f4*f5*f6^2*g2^3 + 64*f6^4*g0^2*g2^3 + 32*f5*f6^3*g0*g1*g2^3 - 8*f5^2*f6^2*g0*g2^4 - 32*f4*f6^3*g0*g2^4 - 20*f5^3*f6*g1*g2^4 - 32*f4*f5*f6^2*g1*g2^4 + 8*f3*f5*f6^2*g2^5 - 8*f6^3*g0*g2^6 - 8*f5*f6^2*g1*g2^6 - 8*f5^2*f6^2*g0*g1*g2^2*g3 + 32*f4*f6^3*g0*g1*g2^2*g3 + 4*f5^3*f6*g1^2*g2^2*g3 - 8*f4*f5*f6^2*g1^2*g2^2*g3 - 8*f5^3*f6*g0*g2^3*g3 - 48*f4*f5*f6^2*g0*g2^3*g3 + 32*f3*f6^3*g0*g2^3*g3 + 20*f5^4*g1*g2^3*g3 - 40*f4*f5^2*f6*g1*g2^3*g3 + 48*f3*f5*f6^2*g1*g2^3*g3 + 56*f3*f5^2*f6*g2^4*g3 + 32*f3*f4*f6^2*g2^4*g3 + 16*f2*f5*f6^2*g2^4*g3 + 8*f1*f6^3*g2^4*g3 + 44*f6^3*g0*g1*g2^4*g3 - 14*f5*f6^2*g1^2*g2^4*g3 - 40*f5*f6^2*g0*g2^5*g3 - 66*f5^2*f6*g1*g2^5*g3 - 32*f4*f6^2*g1*g2^5*g3 + 8*f3*f6^2*g2^6*g3 - 8*f6^2*g1*g2^7*g3 + 8*f3*f5^3*f6*g0*g3^2 + 16*f3*f4*f5*f6^2*g0*g3^2 - 16*f5^3*f6*g0*g1*g2*g3^2 - 32*f4*f5*f6^2*g0*g1*g2*g3^2 - 4*f5^4*g0*g2^2*g3^2 + 40*f4*f5^2*f6*g0*g2^2*g3^2 - 64*f4^2*f6^2*g0*g2^2*g3^2 + 12*f3*f5*f6^2*g0*g2^2*g3^2 + 20*f3*f5^2*f6*g1*g2^2*g3^2 + 24*f3*f4*f6^2*g1*g2^2*g3^2 + 8*f2*f5*f6^2*g1*g2^2*g3^2 - 16*f1*f6^3*g1*g2^2*g3^2 + 8*f6^3*g0*g1^2*g2^2*g3^2 - 6*f5*f6^2*g1^3*g2^2*g3^2 + 5*f3*f5^3*g2^3*g3^2 + 16*f3*f4*f5*f6*g2^3*g3^2 + 20*f2*f5^2*f6*g2^3*g3^2 + 40*f1*f5*f6^2*g2^3*g3^2 - 48*f0*f6^3*g2^3*g3^2 + 68*f6^3*g0^2*g2^3*g3^2 - 22*f5*f6^2*g0*g1*g2^3*g3^2 - 32*f5^2*f6*g1^2*g2^3*g3^2 - 40*f4*f6^2*g1^2*g2^3*g3^2 - 18*f5^2*f6*g0*g2^4*g3^2 - 120*f4*f6^2*g0*g2^4*g3^2 + 43*f5^3*g1*g2^4*g3^2 - 72*f4*f5*f6*g1*g2^4*g3^2 + 54*f3*f6^2*g1*g2^4*g3^2 + 54*f3*f5*f6*g2^5*g3^2 + 16*f2*f6^2*g2^5*g3^2 - 22*f6^2*g1^2*g2^5*g3^2 - 44*f6^2*g0*g2^6*g3^2 - 68*f5*f6*g1*g2^6*g3^2 - 8*f5^3*f6*g0^2*g3^3 + 16*f5^4*g0*g1*g3^3 - 32*f4*f5^2*f6*g0*g1*g3^3 + 40*f3*f5*f6^2*g0*g1*g3^3 + 20*f3*f5^2*f6*g1^2*g3^3 + 32*f3*f4*f6^2*g1^2*g3^3 + 8*f3*f5^2*f6*g0*g2*g3^3 - 16*f3*f4*f6^2*g0*g2*g3^3 + 8*f2*f5*f6^2*g0*g2*g3^3 + 4*f1*f5*f6^2*g1*g2*g3^3 + 4*f5*f6^2*g0*g1^2*g2*g3^3 - 16*f5^2*f6*g1^3*g2*g3^3 - 40*f4*f6^2*g1^3*g2*g3^3 - 4*f3^2*f5*f6*g2^2*g3^3 - 4*f1*f5^2*f6*g2^2*g3^3 + 8*f2*f3*f6^2*g2^2*g3^3 + 32*f1*f4*f6^2*g2^2*g3^3 - 8*f0*f5*f6^2*g2^2*g3^3 - 18*f5*f6^2*g0^2*g2^2*g3^3 - 73*f5^2*f6*g0*g1*g2^2*g3^3 - 56*f4*f6^2*g0*g1*g2^2*g3^3 + 18*f5^3*g1^2*g2^2*g3^3 - 38*f4*f5*f6*g1^2*g2^2*g3^3 + 50*f3*f6^2*g1^2*g2^2*g3^3 + f5^3*g0*g2^3*g3^3 - 16*f4*f5*f6*g0*g2^3*g3^3 + 46*f3*f6^2*g0*g2^3*g3^3 - 10*f4*f5^2*g1*g2^3*g3^3 + 64*f3*f5*f6*g1*g2^3*g3^3 + 24*f2*f6^2*g1*g2^3*g3^3 - 20*f6^2*g1^3*g2^3*g3^3 + 14*f3*f5^2*g2^4*g3^3 + 16*f3*f4*f6*g2^4*g3^3 + 36*f2*f5*f6*g2^4*g3^3 + 54*f1*f6^2*g2^4*g3^3 - 19*f6^2*g0*g1*g2^4*g3^3 - 78*f5*f6*g1^2*g2^4*g3^3 - 46*f5*f6*g0*g2^5*g3^3 + 22*f5^2*g1*g2^5*g3^3 - 32*f4*f6*g1*g2^5*g3^3 + 18*f3*f6*g2^6*g3^3 - 22*f6*g1*g2^7*g3^3 + 22*f3*f5^3*g0*g3^4 - 32*f3*f4*f5*f6*g0*g3^4 + 8*f2*f5^2*f6*g0*g3^4 + 32*f3^2*f6^2*g0*g3^4 + 8*f1*f5*f6^2*g0*g3^4 + 12*f1*f5^2*f6*g1*g3^4 + 2*f5*f6^2*g0^2*g1*g3^4 - 40*f5^2*f6*g0*g1^2*g3^4 + 20*f5^3*g1^3*g3^4 - 40*f4*f5*f6*g1^3*g3^4 + 48*f3*f6^2*g1^3*g3^4 + 8*f1*f3*f6^2*g2*g3^4 - 16*f5^2*f6*g0^2*g2*g3^4 + 40*f5^3*g0*g1*g2*g3^4 - 72*f4*f5*f6*g0*g1*g2*g3^4 + 32*f3*f6^2*g0*g1*g2*g3^4 + 36*f3*f5*f6*g1^2*g2*g3^4 + 24*f2*f6^2*g1^2*g2*g3^4 - 10*f6^2*g1^4*g2*g3^4 + 10*f4*f5^2*g0*g2^2*g3^4 - 32*f4^2*f6*g0*g2^2*g3^4 - 15*f3*f5*f6*g0*g2^2*g3^4 + 8*f2*f6^2*g0*g2^2*g3^4 + 2*f3*f5^2*g1*g2^2*g3^4 + 18*f3*f4*f6*g1*g2^2*g3^4 + 22*f2*f5*f6*g1*g2^2*g3^4 + 20*f1*f6^2*g1*g2^2*g3^4 - 18*f6^2*g0*g1^2*g2^2*g3^4 - 66*f5*f6*g1^3*g2^2*g3^4 + 2*f3*f4*f5*g2^3*g3^4 + 5*f2*f5^2*g2^3*g3^4 - 4*f3^2*f6*g2^3*g3^4 + 40*f1*f5*f6*g2^3*g3^4 - 32*f0*f6^2*g2^3*g3^4 + 7*f6^2*g0^2*g2^3*g3^4 - 99*f5*f6*g0*g1*g2^3*g3^4 + 20*f5^2*g1^2*g2^3*g3^4 - 38*f4*f6*g1^2*g2^3*g3^4 + 5*f5^2*g0*g2^4*g3^4 - 64*f4*f6*g0*g2^4*g3^4 - 16*f4*f5*g1*g2^4*g3^4 + 47*f3*f6*g1*g2^4*g3^4 + 13*f3*f5*g2^5*g3^4 + 16*f2*f6*g2^5*g3^4 - 40*f6*g1^2*g2^5*g3^4 - 34*f6*g0*g2^6*g3^4 - 5*f5*g1*g2^6*g3^4 + 16*f1*f4*f5^2*g3^5 - 16*f0*f5^3*g3^5 + 16*f1*f3*f5*f6*g3^5 - 16*f0*f4*f5*f6*g3^5 - 8*f0*f3*f6^2*g3^5 - 8*f5^3*g0^2*g3^5 - 4*f4*f5*f6*g0^2*g3^5 - 2*f3*f6^2*g0^2*g3^5 - 11*f3*f5*f6*g0*g1*g3^5 + 5*f3*f5^2*g1^2*g3^5 + 16*f3*f4*f6*g1^2*g3^5 + 20*f2*f5*f6*g1^2*g3^5 + 24*f1*f6^2*g1^2*g3^5 - 4*f6^2*g0*g1^3*g3^5 - 24*f5*f6*g1^4*g3^5 + 32*f3*f5^2*g0*g2*g3^5 - 28*f3*f4*f6*g0*g2*g3^5 + 30*f2*f5*f6*g0*g2*g3^5 + 16*f1*f6^2*g0*g2*g3^5 + 16*f1*f5*f6*g1*g2*g3^5 - 8*f0*f6^2*g1*g2*g3^5 - 6*f6^2*g0^2*g1*g2*g3^5 - 45*f5*f6*g0*g1^2*g2*g3^5 + 25*f5^2*g1^3*g2*g3^5 - 38*f4*f6*g1^3*g2*g3^5 - f3^2*f5*g2^2*g3^5 - 2*f1*f5^2*g2^2*g3^5 + 2*f2*f3*f6*g2^2*g3^5 + 28*f1*f4*f6*g2^2*g3^5 - 10*f0*f5*f6*g2^2*g3^5 - 8*f5*f6*g0^2*g2^2*g3^5 + 15*f5^2*g0*g1*g2^2*g3^5 - 44*f4*f6*g0*g1*g2^2*g3^5 - 9*f4*f5*g1^2*g2^2*g3^5 + 42*f3*f6*g1^2*g2^2*g3^5 - f4*f5*g0*g2^3*g3^5 + 3*f3*f6*g0*g2^3*g3^5 + 10*f3*f5*g1*g2^3*g3^5 + 22*f2*f6*g1*g2^3*g3^5 - 40*f6*g1^3*g2^3*g3^5 + 2*f3*f4*g2^4*g3^5 + 8*f2*f5*g2^4*g3^5 + 41*f1*f6*g2^4*g3^5 - 41*f6*g0*g1*g2^4*g3^5 - 4*f5*g1^2*g2^4*g3^5 - 6*f5*g0*g2^5*g3^5 - 6*f4*g1*g2^5*g3^5 + 4*f3*g2^6*g3^5 - 4*g1*g2^7*g3^5 - 13*f3*f4*f5*g0*g3^6 + 6*f2*f5^2*g0*g3^6 + 17*f3^2*f6*g0*g3^6 - 4*f2*f4*f6*g0*g3^6 + 2*f1*f5*f6*g0*g3^6 - 4*f0*f6^2*g0*g3^6 - f6^2*g0^3*g3^6 + 8*f1*f5^2*g1*g3^6 + 4*f1*f4*f6*g1*g3^6 + 8*f0*f5*f6*g1*g3^6 + 3*f5*f6*g0^2*g1*g3^6 - 12*f5^2*g0*g1^2*g3^6 + 4*f4*f6*g0*g1^2*g3^6 - 10*f4*f5*g1^3*g3^6 + 24*f3*f6*g1^3*g3^6 + 16*f1*f4*f5*g2*g3^6 - 24*f0*f5^2*g2*g3^6 + 11*f1*f3*f6*g2*g3^6 - 8*f0*f4*f6*g2*g3^6 - 18*f5^2*g0^2*g2*g3^6 - 12*f4*f5*g0*g1*g2*g3^6 - 3*f3*f6*g0*g1*g2*g3^6 + 9*f3*f5*g1^2*g2*g3^6 + 22*f2*f6*g1^2*g2*g3^6 - 17*f6*g1^4*g2*g3^6 - 4*f4^2*g0*g2^2*g3^6 + 8*f3*f5*g0*g2^2*g3^6 + 10*f2*f6*g0*g2^2*g3^6 + 3*f3*f4*g1*g2^2*g3^6 + 5*f2*f5*g1*g2^2*g3^6 + 24*f1*f6*g1*g2^2*g3^6 - 19*f6*g0*g1^2*g2^2*g3^6 - 3*f5*g1^3*g2^2*g3^6 - f3^2*g2^3*g3^6 + 13*f1*f5*g2^3*g3^6 - 13*f0*f6*g2^3*g3^6 - 2*f6*g0^2*g2^3*g3^6 - 15*f5*g0*g1*g2^3*g3^6 - 7*f4*g1^2*g2^3*g3^6 - 9*f4*g0*g2^4*g3^6 + 8*f3*g1*g2^4*g3^6 + 3*f2*g2^5*g3^6 - 7*g1^2*g2^5*g3^6 - 6*g0*g2^6*g3^6 + 10*f1*f3*f5*g3^7 - 4*f0*f4*f5*g3^7 - 6*f0*f3*f6*g3^7 + f4*f5*g0^2*g3^7 - f3*f6*g0^2*g3^7 - 4*f3*f5*g0*g1*g3^7 - 4*f2*f6*g0*g1*g3^7 + 2*f3*f4*g1^2*g3^7 + 5*f2*f5*g1^2*g3^7 + 14*f1*f6*g1^2*g3^7 - 4*f5*g1^4*g3^7 - 8*f3*f4*g0*g2*g3^7 + 11*f2*f5*g0*g2*g3^7 + 6*f1*f6*g0*g2*g3^7 + 11*f1*f5*g1*g2*g3^7 - 2*f0*f6*g1*g2*g3^7 - 13*f5*g0*g1^2*g2*g3^7 - 7*f4*g1^3*g2*g3^7 + 9*f1*f4*g2^2*g3^7 - 14*f0*f5*g2^2*g3^7 - 9*f5*g0^2*g2^2*g3^7 - 7*f4*g0*g1*g2^2*g3^7 + 7*f3*g1^2*g2^2*g3^7 - f3*g0*g2^3*g3^7 + 4*f2*g1*g2^3*g3^7 - 7*g1^3*g2^3*g3^7 + 10*f1*g2^4*g3^7 - 8*g0*g1*g2^4*g3^7 + 2*f3^2*g0*g3^8 - f2*f4*g0*g3^8 + f1*f5*g0*g3^8 - f0*f6*g0*g3^8 + f1*f4*g1*g3^8 + 2*f0*f5*g1*g3^8 + 2*f5*g0^2*g1*g3^8 + f4*g0*g1^2*g3^8 + 3*f3*g1^3*g3^8 + 5*f1*f3*g2*g3^8 - 2*f0*f4*g2*g3^8 + f4*g0^2*g2*g3^8 - 3*f3*g0*g1*g2*g3^8 + 4*f2*g1^2*g2*g3^8 - 3*g1^4*g2*g3^8 + 3*f2*g0*g2^2*g3^8 + 6*f1*g1*g2^2*g3^8 - 4*g0*g1^2*g2^2*g3^8 - 4*f0*g2^3*g3^8 - g0^2*g2^3*g3^8 - f0*f3*g3^9 - f2*g0*g1*g3^9 + 2*f1*g1^2*g3^9 + f1*g0*g2*g3^9 + g0^2*g1*g2*g3^9)*k12*k23 + (32*f6^4*g0^2*g2^2*g3 + 20*f5^2*f6^2*g0*g2^3*g3 - 16*f4*f6^3*g0*g2^3*g3 + 8*f5^3*f6*g1*g2^3*g3 - 16*f4*f5*f6^2*g1*g2^3*g3 - 4*f6^3*g0*g2^5*g3 - 4*f5*f6^2*g1*g2^5*g3 + 16*f2*f5*f6^2*g2^3*g3^2 + 8*f1*f6^3*g2^3*g3^2 - 4*f6^3*g0*g1*g2^3*g3^2 - 4*f5*f6^2*g1^2*g2^3*g3^2 + 32*f5*f6^2*g0*g2^4*g3^2 + 16*f5^2*f6*g1*g2^4*g3^2 - 16*f4*f6^2*g1*g2^4*g3^2 - 4*f6^2*g1*g2^6*g3^2 + 4*f5^2*f6^2*g0^2*g3^3 + 8*f5^3*f6*g0*g1*g3^3 - 16*f4*f5*f6^2*g0*g1*g3^3 - 32*f0*f6^3*g2^2*g3^3 + 24*f6^3*g0^2*g2^2*g3^3 + 6*f5*f6^2*g0*g1*g2^2*g3^3 + 8*f5^2*f6*g1^2*g2^2*g3^3 - 16*f4*f6^2*g1^2*g2^2*g3^3 + 9*f5^2*f6*g0*g2^3*g3^3 - 24*f4*f6^2*g0*g2^3*g3^3 + 2*f5^3*g1*g2^3*g3^3 - 8*f4*f5*f6*g1*g2^3*g3^3 + 16*f2*f6^2*g2^4*g3^3 - 8*f6^2*g1^2*g2^4*g3^3 + 7*f6^2*g0*g2^5*g3^3 + 7*f5*f6*g1*g2^5*g3^3 + 8*f3*f5^2*f6*g0*g3^4 - 16*f3*f4*f6^2*g0*g3^4 + 8*f2*f5*f6^2*g0*g3^4 + 4*f1*f5*f6^2*g1*g3^4 + 8*f5*f6^2*g0*g1^2*g3^4 + 8*f5^2*f6*g1^3*g3^4 - 16*f4*f6^2*g1^3*g3^4 + 14*f5*f6^2*g0^2*g2*g3^4 + 16*f5^2*f6*g0*g1*g2*g3^4 - 16*f4*f6^2*g0*g1*g2*g3^4 - 6*f3*f6^2*g0*g2^2*g3^4 + 16*f2*f6^2*g1*g2^2*g3^4 - 8*f6^2*g1^3*g2^2*g3^4 + 8*f2*f5*f6*g2^3*g3^4 + 14*f1*f6^2*g2^3*g3^4 + 5*f6^2*g0*g1*g2^3*g3^4 + 7*f5*f6*g1^2*g2^3*g3^4 + 12*f5*f6*g0*g2^4*g3^4 + 4*f5^2*g1*g2^4*g3^4 - 8*f4*f6*g1*g2^4*g3^4 - f6*g1*g2^6*g3^4 + 4*f1*f5^3*g3^5 + 8*f1*f4*f5*f6*g3^5 - 4*f0*f5^2*f6*g3^5 + 4*f1*f3*f6^2*g3^5 - 2*f5^2*f6*g0^2*g3^5 + 4*f5^3*g0*g1*g3^5 - 4*f4*f5*f6*g0*g1*g3^5 - 6*f3*f6^2*g0*g1*g3^5 + 16*f2*f6^2*g1^2*g3^5 - 4*f6^2*g1^4*g3^5 + 8*f3*f5*f6*g0*g2*g3^5 + 12*f2*f6^2*g0*g2*g3^5 + 2*f1*f6^2*g1*g2*g3^5 + 10*f6^2*g0*g1^2*g2*g3^5 + 8*f5*f6*g1^3*g2*g3^5 - 28*f0*f6^2*g2^2*g3^5 + 13*f6^2*g0^2*g2^2*g3^5 + 6*f5*f6*g0*g1*g2^2*g3^5 + 2*f5^2*g1^2*g2^2*g3^5 - 8*f4*f6*g1^2*g2^2*g3^5 + f5^2*g0*g2^3*g3^5 - 9*f4*f6*g0*g2^3*g3^5 - f4*f5*g1*g2^3*g3^5 + 8*f2*f6*g2^4*g3^5 - 2*f6*g1^2*g2^4*g3^5 + 2*f6*g0*g2^5*g3^5 + 2*f5*g1*g2^5*g3^5 + 2*f3*f5^2*g0*g3^6 - 8*f3*f4*f6*g0*g3^6 + 6*f2*f5*f6*g0*g3^6 + 4*f1*f5*f6*g1*g3^6 - 2*f6^2*g0^2*g1*g3^6 - f5*f6*g0*g1^2*g3^6 + 2*f5^2*g1^3*g3^6 - 8*f4*f6*g1^3*g3^6 + 6*f1*f5^2*g2*g3^6 + 4*f1*f4*f6*g2*g3^6 - 4*f0*f5*f6*g2*g3^6 + 8*f5^2*g0*g1*g2*g3^6 - 8*f4*f6*g0*g1*g2*g3^6 - f3*f6*g0*g2^2*g3^6 + 8*f2*f6*g1*g2^2*g3^6 - 2*f6*g1^3*g2^2*g3^6 + f2*f5*g2^3*g3^6 + 9*f1*f6*g2^3*g3^6 + 2*f6*g0*g1*g2^3*g3^6 + 2*f5*g1^2*g2^3*g3^6 + f5*g0*g2^4*g3^6 - f4*g1*g2^4*g3^6 + 2*f1*f4*f5*g3^7 - f0*f5^2*g3^7 + 5*f1*f3*f6*g3^7 - f5^2*g0^2*g3^7 - 2*f4*f5*g0*g1*g3^7 - f3*f6*g0*g1*g3^7 + 8*f2*f6*g1^2*g3^7 - f6*g1^4*g3^7 + 2*f3*f5*g0*g2*g3^7 + 7*f2*f6*g0*g2*g3^7 + 4*f1*f6*g1*g2*g3^7 + 3*f6*g0*g1^2*g2*g3^7 + 2*f5*g1^3*g2*g3^7 + 3*f1*f5*g2^2*g3^7 - 9*f0*f6*g2^2*g3^7 + 2*f6*g0^2*g2^2*g3^7 + 3*f5*g0*g1*g2^2*g3^7 - f4*g1^2*g2^2*g3^7 - f4*g0*g2^3*g3^7 + f2*g2^4*g3^7 - f3*f4*g0*g3^8 + f2*f5*g0*g3^8 + f1*f5*g1*g3^8 - f5*g0*g1^2*g3^8 - f4*g1^3*g3^8 + f1*f4*g2*g3^8 - f0*f5*g2*g3^8 - f5*g0^2*g2*g3^8 - 2*f4*g0*g1*g2*g3^8 + f2*g1*g2^2*g3^8 + 2*f1*g2^3*g3^8 + f1*f3*g3^9 + f2*g1^2*g3^9 + f2*g0*g2*g3^9 + f1*g1*g2*g3^9 - f0*g2^2*g3^9)*k22*k23 + (-64*f1*f6^4*g0 - 32*f1*f5*f6^3*g1 + 64*f6^4*g0^2*g1 + 32*f5*f6^3*g0*g1^2 + 8*f1*f5^2*f6^2*g2 + 32*f1*f4*f6^3*g2 + 64*f5*f6^3*g0^2*g2 - 8*f5^2*f6^2*g0*g1*g2 + 32*f4*f6^3*g0*g1*g2 - 32*f4*f5*f6^2*g0*g2^2 + 16*f3*f6^3*g0*g2^2 + 48*f4*f5^2*f6*g1*g2^2 - 8*f3*f5*f6^2*g1*g2^2 + 8*f1*f6^3*g2^3 + 16*f6^3*g0*g1*g2^3 + 8*f5*f6^2*g1^2*g2^3 - 8*f5*f6^2*g0*g2^4 + 12*f5^2*f6*g1*g2^4 - 24*f1*f5^3*f6*g3 - 32*f4*f6^3*g0^2*g3 + 24*f5^3*f6*g0*g1*g3 - 32*f3*f6^3*g0*g1*g3 + 96*f4*f5^2*f6*g0*g2*g3 - 128*f4^2*f6^2*g0*g2*g3 + 8*f3*f5*f6^2*g0*g2*g3 + 16*f2*f6^3*g0*g2*g3 + 8*f1*f6^3*g1*g2*g3 + 32*f6^3*g0*g1^2*g2*g3 + 48*f3*f4*f5*f6*g2^2*g3 - 8*f3^2*f6^2*g2^2*g3 + 12*f1*f5*f6^2*g2^2*g3 - 16*f0*f6^3*g2^2*g3 + 52*f6^3*g0^2*g2^2*g3 - 12*f5*f6^2*g0*g1*g2^2*g3 + 34*f5^2*f6*g1^2*g2^2*g3 + 16*f5^2*f6*g0*g2^3*g3 - 80*f4*f6^2*g0*g2^3*g3 + 32*f5^3*g1*g2^3*g3 + 64*f4*f5*f6*g1*g2^3*g3 + 12*f3*f5*f6*g2^4*g3 + 8*f6^2*g1^2*g2^4*g3 - 12*f6^2*g0*g2^5*g3 + 16*f5*f6*g1*g2^5*g3 - 56*f3*f5^2*f6*g0*g3^2 + 64*f3*f4*f6^2*g0*g3^2 - 16*f2*f5*f6^2*g0*g3^2 - 112*f1*f6^3*g0*g3^2 - 56*f1*f5*f6^2*g1*g3^2 - 32*f0*f6^3*g1*g3^2 + 40*f6^3*g0^2*g1*g3^2 + 32*f5*f6^2*g0*g1^2*g3^2 - 18*f1*f5^2*f6*g2*g3^2 + 64*f1*f4*f6^2*g2*g3^2 - 16*f0*f5*f6^2*g2*g3^2 + 28*f5*f6^2*g0^2*g2*g3^2 + 54*f5^2*f6*g0*g1*g2*g3^2 - 80*f4*f6^2*g0*g1*g2*g3^2 + 48*f4*f5*f6*g1^2*g2*g3^2 - 8*f3*f6^2*g1^2*g2*g3^2 + 24*f5^3*g0*g2^2*g3^2 - 32*f4*f5*f6*g0*g2^2*g3^2 + 48*f3*f6^2*g0*g2^2*g3^2 + 12*f4*f5^2*g1*g2^2*g3^2 + 30*f3*f5*f6*g1*g2^2*g3^2 + 8*f6^2*g1^3*g2^2*g3^2 + 12*f3*f5^2*g2^3*g3^2 + 16*f3*f4*f6*g2^3*g3^2 + 22*f1*f6^2*g2^3*g3^2 - 22*f6^2*g0*g1*g2^3*g3^2 + 62*f5*f6*g1^2*g2^3*g3^2 - 18*f5*f6*g0*g2^4*g3^2 + 66*f5^2*g1*g2^4*g3^2 + 16*f4*f6*g1*g2^4*g3^2 + 4*f3*f6*g2^5*g3^2 + 4*f6*g1*g2^6*g3^2 - 30*f1*f5^3*g3^3 + 32*f1*f4*f5*f6*g3^3 - 8*f5^2*f6*g0^2*g3^3 - 8*f4*f6^2*g0^2*g3^3 + 26*f5^3*g0*g1*g3^3 - 16*f4*f5*f6*g0*g1*g3^3 - 4*f3*f6^2*g0*g1*g3^3 + 24*f4*f5^2*g0*g2*g3^3 - 64*f4^2*f6*g0*g2*g3^3 - 10*f3*f5*f6*g0*g2*g3^3 + 16*f2*f6^2*g0*g2*g3^3 + 10*f1*f6^2*g1*g2*g3^3 + 14*f6^2*g0*g1^2*g2*g3^3 + 34*f5*f6*g1^3*g2*g3^3 + 12*f3*f4*f5*g2^2*g3^3 - 4*f3^2*f6*g2^2*g3^3 + 19*f1*f5*f6*g2^2*g3^3 - 8*f0*f6^2*g2^2*g3^3 + 33*f6^2*g0^2*g2^2*g3^3 - 13*f5*f6*g0*g1*g2^2*g3^3 + 38*f5^2*g1^2*g2^2*g3^3 + 16*f4*f6*g1^2*g2^2*g3^3 + 31*f5^2*g0*g2^3*g3^3 - 84*f4*f6*g0*g2^3*g3^3 + 16*f4*f5*g1*g2^3*g3^3 + 12*f3*f6*g1*g2^3*g3^3 + 16*f3*f5*g2^4*g3^3 + 20*f6*g1^2*g2^4*g3^3 - 20*f6*g0*g2^5*g3^3 + 42*f5*g1*g2^5*g3^3 - 14*f3*f5^2*g0*g3^4 + 20*f3*f4*f6*g0*g3^4 - 8*f2*f5*f6*g0*g3^4 - 60*f1*f6^2*g0*g3^4 - 16*f1*f5*f6*g1*g3^4 - 24*f0*f6^2*g1*g3^4 + 12*f6^2*g0^2*g1*g3^4 + 8*f5*f6*g0*g1^2*g3^4 + 20*f5^2*g1^3*g3^4 - 29*f1*f5^2*g2*g3^4 + 50*f1*f4*f6*g2*g3^4 - 8*f0*f5*f6*g2*g3^4 - 2*f5*f6*g0^2*g2*g3^4 + 46*f5^2*g0*g1*g2*g3^4 - 66*f4*f6*g0*g1*g2*g3^4 + 12*f4*f5*g1^2*g2*g3^4 - 4*f3*f6*g1^2*g2*g3^4 - 6*f4*f5*g0*g2^2*g3^4 + 27*f3*f6*g0*g2^2*g3^4 + 5*f3*f5*g1*g2^2*g3^4 + 16*f6*g1^3*g2^2*g3^4 + 4*f3*f4*g2^3*g3^4 + 22*f1*f6*g2^3*g3^4 - 37*f6*g0*g1*g2^3*g3^4 + 46*f5*g1^2*g2^3*g3^4 + f5*g0*g2^4*g3^4 + 4*f4*g1*g2^4*g3^4 + 4*f3*g2^5*g3^4 + 8*g1*g2^6*g3^4 + 16*f1*f4*f5*g3^5 - 32*f0*f5^2*g3^5 + 4*f1*f3*f6*g3^5 + 8*f0*f4*f6*g3^5 - 5*f5^2*g0^2*g3^5 - f3*f6*g0*g1*g3^5 - 8*f4^2*g0*g2*g3^5 - 5*f3*f5*g0*g2*g3^5 + 3*f2*f6*g0*g2*g3^5 + 12*f1*f6*g1*g2*g3^5 - 5*f6*g0*g1^2*g2*g3^5 + 28*f5*g1^3*g2*g3^5 + 4*f1*f5*g2^2*g3^5 + 3*f0*f6*g2^2*g3^5 + 7*f6*g0^2*g2^2*g3^5 + 13*f5*g0*g1*g2^2*g3^5 + 4*f4*g1^2*g2^2*g3^5 - 16*f4*g0*g2^3*g3^5 + 2*f3*g1*g2^3*g3^5 + 12*g1^2*g2^4*g3^5 - 6*g0*g2^5*g3^5 + f3*f4*g0*g3^6 - 5*f2*f5*g0*g3^6 - 12*f1*f6*g0*g3^6 + 3*f6*g0^2*g1*g3^6 + 4*f5*g0*g1^2*g3^6 + 13*f1*f4*g2*g3^6 - 33*f0*f5*g2*g3^6 - 4*f5*g0^2*g2*g3^6 - 9*f4*g0*g1*g2*g3^6 + f3*g0*g2^2*g3^6 + 8*g1^3*g2^2*g3^6 + 8*f1*g2^3*g3^6 - 6*g0*g1*g2^3*g3^6 + 2*f1*f3*g3^7 + 2*f0*f4*g3^7 - 2*f2*g0*g2*g3^7 + 4*f1*g1*g2*g3^7 - 7*f0*g2^2*g3^7 - f1*g0*g3^8 + f0*g1*g3^8)*k11*k24 + (64*f6^4*g0^2*g2 + 32*f5*f6^3*g0*g1*g2 - 8*f5^2*f6^2*g0*g2^2 - 32*f4*f6^3*g0*g2^2 + 12*f5^3*f6*g1*g2^2 + 16*f4*f5*f6^2*g1*g2^2 + 80*f4*f5^2*f6*g2^3 - 16*f3*f5*f6^2*g2^3 - 8*f6^3*g0*g2^4 + 12*f5*f6^2*g1*g2^4 + 20*f5^2*f6*g2^5 - 16*f5^2*f6^2*g0*g1*g3 + 32*f4*f6^3*g0*g1*g3 + 32*f5^3*f6*g0*g2*g3 - 16*f4*f5*f6^2*g0*g2*g3 + 32*f3*f6^3*g0*g2*g3 + 12*f3*f5^2*f6*g2^2*g3 + 16*f3*f4*f6^2*g2^2*g3 + 8*f1*f6^3*g2^2*g3 + 44*f6^3*g0*g1*g2^2*g3 + 12*f5*f6^2*g1^2*g2^2*g3 - 16*f5*f6^2*g0*g2^3*g3 + 90*f5^2*f6*g1*g2^3*g3 + 16*f4*f6^2*g1*g2^3*g3 + 20*f5^3*g2^4*g3 + 112*f4*f5*f6*g2^4*g3 - 12*f3*f6^2*g2^4*g3 + 12*f6^2*g1*g2^5*g3 + 28*f5*f6*g2^6*g3 - 24*f5^4*g0*g3^2 + 112*f4*f5^2*f6*g0*g3^2 - 64*f4^2*f6^2*g0*g3^2 - 40*f3*f5*f6^2*g0*g3^2 - 16*f1*f6^3*g1*g3^2 + 8*f6^3*g0*g1^2*g3^2 + 8*f1*f5*f6^2*g2*g3^2 - 48*f0*f6^3*g2*g3^2 + 68*f6^3*g0^2*g2*g3^2 - 16*f5*f6^2*g0*g1*g2*g3^2 + 12*f5^2*f6*g1^2*g2*g3^2 + 16*f4*f6^2*g1^2*g2*g3^2 + 72*f5^2*f6*g0*g2^2*g3^2 - 104*f4*f6^2*g0*g2^2*g3^2 + 3*f5^3*g1*g2^2*g3^2 + 76*f4*f5*f6*g1*g2^2*g3^2 - 4*f3*f6^2*g1*g2^2*g3^2 + 20*f4*f5^2*g2^3*g3^2 + 12*f3*f5*f6*g2^3*g3^2 + 16*f6^2*g1^2*g2^3*g3^2 - 24*f6^2*g0*g2^4*g3^2 + 132*f5*f6*g1*g2^4*g3^2 + 48*f5^2*g2^5*g3^2 + 32*f4*f6*g2^5*g3^2 + 8*f6*g2^7*g3^2 - 32*f1*f5^2*f6*g3^3 + 32*f1*f4*f6^2*g3^3 - 16*f0*f5*f6^2*g3^3 - 16*f5*f6^2*g0^2*g3^3 + 52*f5^2*f6*g0*g1*g3^3 - 24*f4*f6^2*g0*g1*g3^3 + 80*f4*f5*f6*g1^2*g3^3 - 16*f3*f6^2*g1^2*g3^3 - 14*f5^3*g0*g2*g3^3 + 100*f4*f5*f6*g0*g2*g3^3 + 24*f3*f6^2*g0*g2*g3^3 + 12*f6^2*g1^3*g2*g3^3 + 3*f3*f5^2*g2^2*g3^3 - 4*f3*f4*f6*g2^2*g3^3 + 26*f1*f6^2*g2^2*g3^3 + 5*f6^2*g0*g1*g2^2*g3^3 + 97*f5*f6*g1^2*g2^2*g3^3 + 29*f5*f6*g0*g2^3*g3^3 + 40*f5^2*g1*g2^3*g3^3 + 44*f4*f6*g1*g2^3*g3^3 + 28*f4*f5*g2^4*g3^3 - 2*f3*f6*g2^4*g3^3 + 46*f6*g1*g2^5*g3^3 + 36*f5*g2^6*g3^3 + 28*f4*f5^2*g0*g3^4 - 32*f4^2*f6*g0*g3^4 - 24*f3*f5*f6*g0*g3^4 - 8*f1*f6^2*g1*g3^4 + 4*f6^2*g0*g1^2*g3^4 + 58*f5*f6*g1^3*g3^4 - 4*f1*f5*f6*g2*g3^4 - 32*f0*f6^2*g2*g3^4 + 19*f6^2*g0^2*g2*g3^4 + 47*f5*f6*g0*g1*g2*g3^4 + 23*f5^2*g1^2*g2*g3^4 + 44*f4*f6*g1^2*g2*g3^4 + 34*f5^2*g0*g2^2*g3^4 - 32*f4*f6*g0*g2^2*g3^4 + 18*f4*f5*g1*g2^2*g3^4 - 9*f3*f6*g1*g2^2*g3^4 + f3*f5*g2^3*g3^4 + 51*f6*g1^2*g2^3*g3^4 - 11*f6*g0*g2^4*g3^4 + 54*f5*g1*g2^4*g3^4 + 8*f4*g2^5*g3^4 + 8*g2^7*g3^4 - 18*f1*f5^2*g3^5 + 24*f1*f4*f6*g3^5 - 36*f0*f5*f6*g3^5 - 13*f5*f6*g0^2*g3^5 + 9*f5^2*g0*g1*g3^5 - 20*f4*f6*g0*g1*g3^5 + 20*f4*f5*g1^2*g3^5 - 8*f3*f6*g1^2*g3^5 + 30*f4*f5*g0*g2*g3^5 + 3*f3*f6*g0*g2*g3^5 + 33*f6*g1^3*g2*g3^5 - 2*f3*f4*g2^2*g3^5 + 19*f1*f6*g2^2*g3^5 + 4*f6*g0*g1*g2^2*g3^5 + 48*f5*g1^2*g2^2*g3^5 + 26*f5*g0*g2^3*g3^5 + 10*f4*g1*g2^3*g3^5 - 2*f3*g2^4*g3^5 + 18*g1*g2^5*g3^5 - 4*f4^2*g0*g3^6 - 3*f3*f5*g0*g3^6 - 4*f2*f6*g0*g3^6 + f1*f6*g1*g3^6 - f6*g0*g1^2*g3^6 + 15*f5*g1^3*g3^6 - 9*f1*f5*g2*g3^6 - 21*f0*f6*g2*g3^6 - 3*f6*g0^2*g2*g3^6 + 8*f5*g0*g1*g2*g3^6 + 10*f4*g1^2*g2*g3^6 - 2*f3*g1*g2^2*g3^6 + 19*g1^2*g2^3*g3^6 + 2*g0*g2^4*g3^6 + 4*f1*f4*g3^7 - 8*f0*f5*g3^7 - 3*f4*g0*g1*g3^7 - f3*g1^2*g3^7 + 8*g1^3*g2*g3^7 + 3*f1*g2^2*g3^7 - g0*g1*g2^2*g3^7 - f2*g0*g3^8 + f1*g1*g3^8 - 4*f0*g2*g3^8)*k12*k24 + (20*f5^3*f6*g2^3 + 32*f4*f5*f6^2*g2^3 + 8*f5*f6^2*g2^5 + 32*f6^4*g0^2*g3 + 8*f5^2*f6^2*g0*g2*g3 - 16*f4*f6^3*g0*g2*g3 - 4*f6^3*g0*g2^3*g3 + 16*f5*f6^2*g1*g2^3*g3 + 56*f5^2*f6*g2^4*g3 + 32*f4*f6^2*g2^4*g3 + 8*f6^2*g2^6*g3 + 32*f4*f5*f6^2*g0*g3^2 + 8*f1*f6^3*g2*g3^2 - 4*f6^3*g0*g1*g2*g3^2 + 16*f5*f6^2*g0*g2^2*g3^2 + 16*f5^2*f6*g1*g2^2*g3^2 + 32*f4*f6^2*g1*g2^2*g3^2 + 5*f5^3*g2^3*g3^2 + 16*f4*f5*f6*g2^3*g3^2 + 24*f6^2*g1*g2^4*g3^2 + 54*f5*f6*g2^5*g3^2 - 8*f1*f5*f6^2*g3^3 - 32*f0*f6^3*g3^3 + 24*f6^3*g0^2*g3^3 + 12*f5*f6^2*g0*g1*g3^3 + 20*f5^2*f6*g1^2*g3^3 + 32*f4*f6^2*g1^2*g3^3 + 26*f5^2*f6*g0*g2*g3^3 - 4*f3*f5*f6*g2^2*g3^3 + 24*f6^2*g1^2*g2^2*g3^3 + f6^2*g0*g2^3*g3^3 + 40*f5*f6*g1*g2^3*g3^3 + 14*f5^2*g2^4*g3^3 + 16*f4*f6*g2^4*g3^3 + 18*f6*g2^6*g3^3 + 16*f4*f5*f6*g0*g3^4 + 16*f6^2*g1^3*g3^4 + 10*f1*f6^2*g2*g3^4 + 5*f6^2*g0*g1*g2*g3^4 + 36*f5*f6*g1^2*g2*g3^4 + 35*f5*f6*g0*g2^2*g3^4 + 4*f5^2*g1*g2^2*g3^4 + 16*f4*f6*g1*g2^2*g3^4 + 2*f4*f5*g2^3*g3^4 - 4*f3*f6*g2^3*g3^4 + 26*f6*g1*g2^4*g3^4 + 13*f5*g2^5*g3^4 - 10*f1*f5*f6*g3^5 - 32*f0*f6^2*g3^5 + 4*f6^2*g0^2*g3^5 + 2*f5*f6*g0*g1*g3^5 + 5*f5^2*g1^2*g3^5 + 16*f4*f6*g1^2*g3^5 + 5*f5^2*g0*g2*g3^5 + 5*f4*f6*g0*g2*g3^5 - f3*f5*g2^2*g3^5 + 26*f6*g1^2*g2^2*g3^5 + 8*f6*g0*g2^3*g3^5 + 9*f5*g1*g2^3*g3^5 + 2*f4*g2^4*g3^5 + 4*g2^6*g3^5 + 6*f4*f5*g0*g3^6 - f3*f6*g0*g3^6 + 8*f6*g1^3*g3^6 + 9*f5*g1^2*g2*g3^6 + 8*f5*g0*g2^2*g3^6 + 2*f4*g1*g2^2*g3^6 - f3*g2^3*g3^6 + 5*g1*g2^4*g3^6 - 2*f1*f5*g3^7 - 10*f0*f6*g3^7 + f5*g0*g1*g3^7 + 2*f4*g1^2*g3^7 + 3*f4*g0*g2*g3^7 + 5*g1^2*g2^2*g3^7 + 3*g0*g2^3*g3^7 + g1^3*g3^8 + g0*g1*g2*g3^8 - f0*g3^9)*k22*k24 + (-64*f3*f5*f6^3*g0*g2^2 + 48*f4*f5^3*f6*g1*g2^2 - 8*f3*f5^2*f6^2*g1*g2^2 - 64*f3*f4*f6^3*g1*g2^2 + 32*f3*f4*f5*f6^2*g2^3 - 16*f3^2*f6^3*g2^3 + 64*f5*f6^3*g0*g1*g2^3 + 8*f5^2*f6^2*g1^2*g2^3 + 64*f4*f6^3*g1^2*g2^3 + 12*f5^3*f6*g1*g2^4 - 32*f4*f5*f6^2*g1*g2^4 - 8*f3*f6^3*g1*g2^4 + 8*f3*f5*f6^2*g2^5 + 24*f6^3*g1^2*g2^5 - 8*f5*f6^2*g1*g2^6 + 32*f3*f4*f5^2*f6*g2^2*g3 + 128*f3*f4^2*f6^2*g2^2*g3 - 8*f3^2*f5*f6^2*g2^2*g3 + 32*f5*f6^3*g0^2*g2^2*g3 + 8*f5^2*f6^2*g0*g1*g2^2*g3 + 18*f5^3*f6*g1^2*g2^2*g3 + 8*f4*f5*f6^2*g1^2*g2^2*g3 - 32*f3*f6^3*g1^2*g2^2*g3 - 16*f4*f5*f6^2*g0*g2^3*g3 - 80*f3*f6^3*g0*g2^3*g3 + 56*f4*f5^2*f6*g1*g2^3*g3 - 128*f4^2*f6^2*g1*g2^3*g3 + 40*f3*f5*f6^2*g1*g2^3*g3 + 8*f6^3*g1^3*g2^3*g3 + 16*f3*f5^2*f6*g2^4*g3 + 80*f3*f4*f6^2*g2^4*g3 + 8*f2*f5*f6^2*g2^4*g3 - 8*f1*f6^3*g2^4*g3 + 48*f6^3*g0*g1*g2^4*g3 - 4*f5*f6^2*g1^2*g2^4*g3 + 6*f5^2*f6*g1*g2^5*g3 - 80*f4*f6^2*g1*g2^5*g3 + 12*f3*f6^2*g2^6*g3 - 12*f6^2*g1*g2^7*g3 + 32*f3*f4*f5^2*f6*g1*g3^2 - 8*f3^2*f5*f6^2*g1*g3^2 + 16*f4*f5^2*f6*g1^2*g2*g3^2 - 64*f4^2*f6^2*g0*g2^2*g3^2 - 16*f3*f5*f6^2*g0*g2^2*g3^2 + 12*f4*f5^3*g1*g2^2*g3^2 + 26*f3*f5^2*f6*g1*g2^2*g3^2 + 104*f3*f4*f6^2*g1*g2^2*g3^2 + 16*f5*f6^2*g1^3*g2^2*g3^2 - 4*f3*f5^3*g2^3*g3^2 + 88*f3*f4*f5*f6*g2^3*g3^2 - 4*f2*f5^2*f6*g2^3*g3^2 - 8*f3^2*f6^2*g2^3*g3^2 + 32*f2*f4*f6^2*g2^3*g3^2 - 16*f0*f6^3*g2^3*g3^2 + 8*f6^3*g0^2*g2^3*g3^2 + 48*f5*f6^2*g0*g1*g2^3*g3^2 + 26*f5^2*f6*g1^2*g2^3*g3^2 - 8*f4*f6^2*g1^2*g2^3*g3^2 - 2*f5^2*f6*g0*g2^4*g3^2 - 24*f4*f6^2*g0*g2^4*g3^2 + 16*f5^3*g1*g2^4*g3^2 - 112*f4*f5*f6*g1*g2^4*g3^2 + 66*f3*f6^2*g1*g2^4*g3^2 + 32*f3*f5*f6*g2^5*g3^2 + 12*f2*f6^2*g2^5*g3^2 - 12*f6^2*g1^2*g2^5*g3^2 - 38*f5*f6*g1*g2^6*g3^2 + 80*f3^2*f4*f5*f6*g3^3 - 16*f3^3*f6^2*g3^3 - 16*f4*f5^2*f6*g0*g1*g3^3 + 12*f3*f5*f6^2*g0*g1*g3^3 + 28*f3*f5^2*f6*g1^2*g3^3 + 8*f3*f5^3*g1*g2*g3^3 - 32*f3*f4*f5*f6*g1*g2*g3^3 + 8*f2*f5^2*f6*g1*g2*g3^3 + 12*f3^2*f6^2*g1*g2*g3^3 + 8*f5*f6^2*g0*g1^2*g2*g3^3 + 10*f5^2*f6*g1^3*g2*g3^3 + 8*f4*f6^2*g1^3*g2*g3^3 + 8*f3*f4*f5^2*g2^2*g3^3 + 64*f3*f4^2*f6*g2^2*g3^3 + 34*f3^2*f5*f6*g2^2*g3^3 - 2*f1*f5^2*f6*g2^2*g3^3 + 16*f1*f4*f6^2*g2^2*g3^3 - 8*f0*f5*f6^2*g2^2*g3^3 + 18*f5*f6^2*g0^2*g2^2*g3^3 + 10*f5^2*f6*g0*g1*g2^2*g3^3 - 16*f4*f6^2*g0*g1*g2^2*g3^3 - 4*f5^3*g1^2*g2^2*g3^3 - 68*f4*f5*f6*g1^2*g2^2*g3^3 + 28*f3*f6^2*g1^2*g2^2*g3^3 - 36*f4*f5*f6*g0*g2^3*g3^3 - 8*f3*f6^2*g0*g2^3*g3^3 + 14*f4*f5^2*g1*g2^3*g3^3 - 64*f4^2*f6*g1*g2^3*g3^3 + 86*f3*f5*f6*g1*g2^3*g3^3 + 8*f2*f6^2*g1*g2^3*g3^3 - 8*f6^2*g1^3*g2^3*g3^3 + 22*f3*f5^2*g2^4*g3^3 + 84*f3*f4*f6*g2^4*g3^3 + 16*f2*f5*f6*g2^4*g3^3 + 6*f1*f6^2*g2^4*g3^3 + 32*f6^2*g0*g1*g2^4*g3^3 - 47*f5*f6*g1^2*g2^4*g3^3 - f5*f6*g0*g2^5*g3^3 + 6*f5^2*g1*g2^5*g3^3 - 100*f4*f6*g1*g2^5*g3^3 + 20*f3*f6*g2^6*g3^3 - 24*f6*g1*g2^7*g3^3 - 52*f3*f4*f5*f6*g0*g3^4 + 28*f3^2*f6^2*g0*g3^4 + 8*f3*f4*f5^2*g1*g3^4 + 66*f3^2*f5*f6*g1*g3^4 + 4*f1*f5^2*f6*g1*g3^4 - 4*f5^3*g1^3*g3^4 + 20*f3^2*f5^2*g2*g3^4 + 36*f3^2*f4*f6*g2*g3^4 + 20*f2*f3*f5*f6*g2*g3^4 + 4*f1*f3*f6^2*g2*g3^4 - 32*f4*f5*f6*g0*g1*g2*g3^4 + 8*f3*f6^2*g0*g1*g2*g3^4 + 4*f4*f5^2*g1^2*g2*g3^4 + 40*f3*f5*f6*g1^2*g2*g3^4 - 32*f4^2*f6*g0*g2^2*g3^4 + 7*f3*f5*f6*g0*g2^2*g3^4 + 5*f3*f5^2*g1*g2^2*g3^4 + 40*f3*f4*f6*g1*g2^2*g3^4 + 12*f2*f5*f6*g1*g2^2*g3^4 + 8*f1*f6^2*g1*g2^2*g3^4 + 8*f6^2*g0*g1^2*g2^2*g3^4 - 8*f5*f6*g1^3*g2^2*g3^4 + 20*f3*f4*f5*g2^3*g3^4 - f2*f5^2*g2^3*g3^4 + 14*f3^2*f6*g2^3*g3^4 + 16*f2*f4*f6*g2^3*g3^4 + 6*f1*f5*f6*g2^3*g3^4 - 8*f0*f6^2*g2^3*g3^4 + 6*f6^2*g0^2*g2^3*g3^4 + 20*f5*f6*g0*g1*g2^3*g3^4 - 11*f5^2*g1^2*g2^3*g3^4 - 48*f4*f6*g1^2*g2^3*g3^4 - 2*f5^2*g0*g2^4*g3^4 - 22*f4*f6*g0*g2^4*g3^4 - 26*f4*f5*g1*g2^4*g3^4 + 63*f3*f6*g1*g2^4*g3^4 + 28*f3*f5*g2^5*g3^4 + 13*f2*f6*g2^5*g3^4 - 35*f6*g1^2*g2^5*g3^4 + f6*g0*g2^6*g3^4 - 20*f5*g1*g2^6*g3^4 + 16*f3^2*f4*f5*g3^5 + 16*f2*f4^2*f5*g3^5 - 16*f1*f4*f5^2*g3^5 + 16*f0*f5^3*g3^5 - 7*f3^3*f6*g3^5 - 4*f2*f3*f4*f6*g3^5 + 8*f1*f4^2*f6*g3^5 + 12*f1*f3*f5*f6*g3^5 - 16*f0*f4*f5*f6*g3^5 + 12*f0*f3*f6^2*g3^5 + 4*f5^3*g0^2*g3^5 - 4*f4*f5*f6*g0^2*g3^5 + 3*f3*f6^2*g0^2*g3^5 - 12*f4*f5^2*g0*g1*g3^5 + 4*f4^2*f6*g0*g1*g3^5 + 3*f3*f5*f6*g0*g1*g3^5 + 4*f4^2*f5*g1^2*g3^5 - 3*f3*f5^2*g1^2*g3^5 - f3*f4*f6*g1^2*g3^5 + 5*f3*f5^2*g0*g2*g3^5 - 20*f3*f4*f6*g0*g2*g3^5 - 12*f3*f4*f5*g1*g2*g3^5 + 2*f2*f5^2*g1*g2*g3^5 + 39*f3^2*f6*g1*g2*g3^5 + 6*f1*f5*f6*g1*g2*g3^5 + 4*f0*f6^2*g1*g2*g3^5 + 3*f6^2*g0^2*g1*g2*g3^5 + 10*f5*f6*g0*g1^2*g2*g3^5 - 9*f5^2*g1^3*g2*g3^5 + 4*f4*f6*g1^3*g2*g3^5 + 8*f3*f4^2*g2^2*g3^5 + 35*f3^2*f5*g2^2*g3^5 + 6*f2*f4*f5*g2^2*g3^5 - 4*f1*f5^2*g2^2*g3^5 + 11*f2*f3*f6*g2^2*g3^5 + 10*f1*f4*f6*g2^2*g3^5 - 6*f0*f5*f6*g2^2*g3^5 - f5*f6*g0^2*g2^2*g3^5 + f5^2*g0*g1*g2^2*g3^5 - 4*f4*f6*g0*g1*g2^2*g3^5 - 17*f4*f5*g1^2*g2^2*g3^5 + 28*f3*f6*g1^2*g2^2*g3^5 - 8*f4*f5*g0*g2^3*g3^5 + 10*f3*f6*g0*g2^3*g3^5 - 8*f4^2*g1*g2^3*g3^5 + 11*f3*f5*g1*g2^3*g3^5 + 9*f2*f6*g1*g2^3*g3^5 - 14*f6*g1^3*g2^3*g3^5 + 16*f3*f4*g2^4*g3^5 + 4*f2*f5*g2^4*g3^5 + 8*f1*f6*g2^4*g3^5 + 13*f6*g0*g1*g2^4*g3^5 - 28*f5*g1^2*g2^4*g3^5 - 2*f5*g0*g2^5*g3^5 - 20*f4*g1*g2^5*g3^5 + 10*f3*g2^6*g3^5 - 10*g1*g2^7*g3^5 - 17*f3*f4*f5*g0*g3^6 + 10*f3^2*f6*g0*g3^6 + 4*f0*f6^2*g0*g3^6 + f6^2*g0^3*g3^6 + 16*f3^2*f5*g1*g3^6 + 4*f2*f4*f5*g1*g3^6 - 2*f1*f5^2*g1*g3^6 + 2*f1*f4*f6*g1*g3^6 - 4*f0*f5*f6*g1*g3^6 - f5*f6*g0^2*g1*g3^6 - f5^2*g0*g1^2*g3^6 + f4*f6*g0*g1^2*g3^6 + f4*f5*g1^3*g3^6 + 7*f3^2*f4*g2*g3^6 + 8*f2*f4^2*g2*g3^6 + 5*f2*f3*f5*g2*g3^6 - 16*f1*f4*f5*g2*g3^6 + 24*f0*f5^2*g2*g3^6 + 8*f1*f3*f6*g2*g3^6 - 8*f0*f4*f6*g2*g3^6 + 6*f5^2*g0^2*g2*g3^6 + f4*f6*g0^2*g2*g3^6 - 16*f4*f5*g0*g1*g2*g3^6 - f3*f6*g0*g1*g2*g3^6 + 2*f4^2*g1^2*g2*g3^6 + f3*f5*g1^2*g2*g3^6 - 4*f4^2*g0*g2^2*g3^6 + f3*f5*g0*g2^2*g3^6 + f2*f6*g0*g2^2*g3^6 + 3*f2*f5*g1*g2^2*g3^6 + 6*f1*f6*g1*g2^2*g3^6 + 9*f6*g0*g1^2*g2^2*g3^6 - 10*f5*g1^3*g2^2*g3^6 + 10*f3^2*g2^3*g3^6 + 7*f2*f4*g2^3*g3^6 - 2*f1*f5*g2^3*g3^6 - f0*f6*g2^3*g3^6 - f6*g0^2*g2^3*g3^6 + f5*g0*g1*g2^3*g3^6 - 10*f4*g1^2*g2^3*g3^6 - 4*f4*g0*g2^4*g3^6 + 8*f3*g1*g2^4*g3^6 + 3*f2*g2^5*g3^6 - 12*g1^2*g2^5*g3^6 - f3^3*g3^7 + 2*f1*f4^2*g3^7 + 3*f1*f3*f5*g3^7 - 4*f0*f4*f5*g3^7 + 7*f0*f3*f6*g3^7 - 2*f4*f5*g0^2*g3^7 - f3*f6*g0^2*g3^7 + f4^2*g0*g1*g3^7 - f3*f5*g0*g1*g3^7 - 7*f3*f4*g0*g2*g3^7 + 8*f3^2*g1*g2*g3^7 + 3*f2*f4*g1*g2*g3^7 - f1*f5*g1*g2*g3^7 + f0*f6*g1*g2*g3^7 + 2*f5*g0*g1^2*g2*g3^7 + f4*g1^3*g2*g3^7 + 3*f2*f3*g2^2*g3^7 - 3*f1*f4*g2^2*g3^7 + 11*f0*f5*g2^2*g3^7 + 4*f5*g0^2*g2^2*g3^7 - 2*f4*g0*g1*g2^2*g3^7 + 2*f3*g1^2*g2^2*g3^7 + f3*g0*g2^3*g3^7 + 2*f2*g1*g2^3*g3^7 - 4*g1^3*g2^3*g3^7 + f1*g2^4*g3^7 + 2*g0*g1*g2^4*g3^7 + f0*f6*g0*g3^8 - f0*f5*g1*g3^8 + 2*f1*f3*g2*g3^8 - 2*f0*f4*g2*g3^8 - f4*g0^2*g2*g3^8 - 2*f3*g0*g1*g2*g3^8 + f1*g1*g2^2*g3^8 + 2*g0*g1^2*g2^2*g3^8 + 2*f0*g2^3*g3^8 + g0^2*g2^3*g3^8 + f0*f3*g3^9)*k11*k33 + (-64*f3*f6^4*g0*g2^2 + 12*f5^4*f6*g1*g2^2 + 16*f4*f5^2*f6^2*g1*g2^2 - 32*f3*f5*f6^3*g1*g2^2 + 80*f4*f5^3*f6*g2^3 - 8*f3*f5^2*f6^2*g2^3 + 32*f3*f4*f6^3*g2^3 + 64*f6^4*g0*g1*g2^3 + 32*f5*f6^3*g1^2*g2^3 + 4*f5^2*f6^2*g1*g2^4 - 32*f4*f6^3*g1*g2^4 + 20*f5^3*f6*g2^5 + 8*f3*f6^3*g2^5 - 8*f6^3*g1*g2^6 + 8*f3*f5^3*f6*g2^2*g3 + 48*f3*f4*f5*f6^2*g2^2*g3 + 32*f6^4*g0^2*g2^2*g3 + 16*f5*f6^3*g0*g1*g2^2*g3 + 4*f5^2*f6^2*g1^2*g2^2*g3 + 32*f4*f6^3*g1^2*g2^2*g3 - 4*f5^2*f6^2*g0*g2^3*g3 + 58*f5^3*f6*g1*g2^3*g3 - 24*f4*f5*f6^2*g1*g2^3*g3 + 16*f3*f6^3*g1*g2^3*g3 + 72*f4*f5^2*f6*g2^4*g3 + 40*f3*f5*f6^2*g2^4*g3 + 16*f2*f6^3*g2^4*g3 + 44*f6^3*g1^2*g2^4*g3 + 8*f6^3*g0*g2^5*g3 - 30*f5*f6^2*g1*g2^5*g3 + 18*f5^2*f6*g2^6*g3 + 32*f4*f5^3*f6*g0*g3^2 - 8*f3*f5^2*f6^2*g0*g3^2 + 8*f3*f5^3*f6*g1*g3^2 + 16*f3*f4*f5*f6^2*g1*g3^2 + 4*f5^3*f6*g1^2*g2*g3^2 + 10*f5^3*f6*g0*g2^2*g3^2 - 32*f4*f5*f6^2*g0*g2^2*g3^2 - 80*f3*f6^3*g0*g2^2*g3^2 - f5^4*g1*g2^2*g3^2 + 116*f4*f5^2*f6*g1*g2^2*g3^2 - 64*f4^2*f6^2*g1*g2^2*g3^2 + 8*f3*f5*f6^2*g1*g2^2*g3^2 + 8*f6^3*g1^3*g2^2*g3^2 + 20*f4*f5^3*g2^3*g3^2 + 38*f3*f5^2*f6*g2^3*g3^2 + 72*f3*f4*f6^2*g2^3*g3^2 + 8*f2*f5*f6^2*g2^3*g3^2 - 16*f1*f6^3*g2^3*g3^2 + 64*f6^3*g0*g1*g2^3*g3^2 - 4*f5*f6^2*g1^2*g2^3*g3^2 - 4*f5*f6^2*g0*g2^4*g3^2 + 72*f5^2*f6*g1*g2^4*g3^2 - 112*f4*f6^2*g1*g2^4*g3^2 + 20*f5^3*g2^5*g3^2 - 24*f4*f5*f6*g2^5*g3^2 + 52*f3*f6^2*g2^5*g3^2 - 46*f6^2*g1*g2^6*g3^2 - 6*f5*f6*g2^7*g3^2 + 20*f3^2*f5^2*f6*g3^3 + 32*f3^2*f4*f6^2*g3^3 + 4*f5^3*f6*g0*g1*g3^3 + 8*f4*f5*f6^2*g0*g1*g3^3 + 8*f5^4*g1^2*g3^3 + 64*f4*f5^2*f6*g1^2*g3^3 + 8*f3*f5*f6^2*g1^2*g3^3 + 48*f4*f5^2*f6*g0*g2*g3^3 + 4*f3*f5^2*f6*g1*g2*g3^3 - 16*f3*f4*f6^2*g1*g2*g3^3 + 8*f2*f5*f6^2*g1*g2*g3^3 + 18*f5*f6^2*g1^3*g2*g3^3 + 2*f3*f5^3*g2^2*g3^3 + 12*f3*f4*f5*f6*g2^2*g3^3 - 4*f2*f5^2*f6*g2^2*g3^3 + 24*f3^2*f6^2*g2^2*g3^3 + 32*f2*f4*f6^2*g2^2*g3^3 + 8*f1*f5*f6^2*g2^2*g3^3 - 32*f0*f6^3*g2^2*g3^3 + 32*f6^3*g0^2*g2^2*g3^3 - 2*f5*f6^2*g0*g1*g2^2*g3^3 + 32*f5^2*f6*g1^2*g2^2*g3^3 - 32*f4*f6^2*g1^2*g2^2*g3^3 + 9*f5^2*f6*g0*g2^3*g3^3 + 18*f5^3*g1*g2^3*g3^3 - 2*f4*f5*f6*g1*g2^3*g3^3 + 84*f3*f6^2*g1*g2^3*g3^3 + 18*f4*f5^2*g2^4*g3^3 + 87*f3*f5*f6*g2^4*g3^3 + 36*f2*f6^2*g2^4*g3^3 - 19*f6^2*g1^2*g2^4*g3^3 + 8*f6^2*g0*g2^5*g3^3 - 31*f5*f6*g1*g2^5*g3^3 + 28*f5^2*g2^6*g3^3 - 16*f4*f6*g2^6*g3^3 - 4*f6*g2^8*g3^3 + 8*f4*f5^3*g0*g3^4 - 16*f3*f5^2*f6*g0*g3^4 + 22*f3*f5^3*g1*g3^4 - 32*f3*f4*f5*f6*g1*g3^4 + 8*f2*f5^2*f6*g1*g3^4 + 48*f3^2*f6^2*g1*g3^4 + 8*f1*f5*f6^2*g1*g3^4 + 8*f5*f6^2*g0*g1^2*g3^4 + 20*f5^2*f6*g1^3*g3^4 + 16*f4*f6^2*g1^3*g3^4 + 36*f3^2*f5*f6*g2*g3^4 + 16*f2*f3*f6^2*g2*g3^4 + 8*f5*f6^2*g0^2*g2*g3^4 + 6*f5^2*f6*g0*g1*g2*g3^4 + 8*f4*f6^2*g0*g1*g2*g3^4 + 21*f5^3*g1^2*g2*g3^4 - 28*f4*f5*f6*g1^2*g2*g3^4 + 48*f3*f6^2*g1^2*g2*g3^4 + 9*f5^3*g0*g2^2*g3^4 - 40*f4*f5*f6*g0*g2^2*g3^4 - 20*f3*f6^2*g0*g2^2*g3^4 + 28*f4*f5^2*g1*g2^2*g3^4 - 32*f4^2*f6*g1*g2^2*g3^4 + 4*f3*f5*f6*g1*g2^2*g3^4 + 16*f2*f6^2*g1*g2^2*g3^4 - 10*f6^2*g1^3*g2^2*g3^4 + 15*f3*f5^2*g2^3*g3^4 + 36*f3*f4*f6*g2^3*g3^4 + 16*f2*f5*f6*g2^3*g3^4 + 16*f1*f6^2*g2^3*g3^4 + 14*f6^2*g0*g1*g2^3*g3^4 - 39*f5*f6*g1^2*g2^3*g3^4 + 4*f5*f6*g0*g2^4*g3^4 + 42*f5^2*g1*g2^4*g3^4 - 78*f4*f6*g1*g2^4*g3^4 - 6*f4*f5*g2^5*g3^4 + 50*f3*f6*g2^5*g3^4 - 43*f6*g1*g2^6*g3^4 + 8*f5*g2^7*g3^4 + 5*f3^2*f5^2*g3^5 + 16*f2*f4*f5^2*g3^5 - 8*f1*f5^3*g3^5 + 16*f3^2*f4*f6*g3^5 + 12*f2*f3*f5*f6*g3^5 - 12*f1*f4*f5*f6*g3^5 + 8*f0*f5^2*f6*g3^5 + 24*f1*f3*f6^2*g3^5 - 16*f0*f4*f6^2*g3^5 + 8*f5^2*f6*g0^2*g3^5 - 4*f4*f6^2*g0^2*g3^5 - 7*f5^3*g0*g1*g3^5 - 8*f4*f5*f6*g0*g1*g3^5 + 2*f3*f6^2*g0*g1*g3^5 + 20*f4*f5^2*g1^2*g3^5 + 8*f3*f5*f6*g1^2*g3^5 + 18*f4*f5^2*g0*g2*g3^5 - 4*f4^2*f6*g0*g2*g3^5 + 20*f3*f5*f6*g0*g2*g3^5 + 31*f3*f5^2*g1*g2*g3^5 - 28*f3*f4*f6*g1*g2*g3^5 + 14*f2*f5*f6*g1*g2*g3^5 + 6*f1*f6^2*g1*g2*g3^5 + 9*f6^2*g0*g1^2*g2*g3^5 - 7*f5*f6*g1^3*g2*g3^5 - f2*f5^2*g2^2*g3^5 + 22*f3^2*f6*g2^2*g3^5 + 20*f2*f4*f6*g2^2*g3^5 - f1*f5*f6*g2^2*g3^5 - 24*f0*f6^2*g2^2*g3^5 + 20*f6^2*g0^2*g2^2*g3^5 + 4*f5*f6*g0*g1*g2^2*g3^5 + 35*f5^2*g1^2*g2^2*g3^5 - 42*f4*f6*g1^2*g2^2*g3^5 + 11*f5^2*g0*g2^3*g3^5 - 13*f4*f6*g0*g2^3*g3^5 + f4*f5*g1*g2^3*g3^5 + 41*f3*f6*g1*g2^3*g3^5 + 24*f3*f5*g2^4*g3^5 + 23*f2*f6*g2^4*g3^5 - 41*f6*g1^2*g2^4*g3^5 + 5*f6*g0*g2^5*g3^5 + 10*f5*g1*g2^5*g3^5 - 4*f4*g2^6*g3^5 - 8*f4^2*f5*g0*g3^6 - 3*f3*f5^2*g0*g3^6 - 2*f3*f4*f6*g0*g3^6 - 2*f2*f5*f6*g0*g3^6 - 2*f1*f6^2*g0*g3^6 - 13*f3*f4*f5*g1*g3^6 + 8*f2*f5^2*g1*g3^6 + 25*f3^2*f6*g1*g3^6 + 3*f1*f5*f6*g1*g3^6 + f6^2*g0^2*g1*g3^6 + 16*f5*f6*g0*g1^2*g3^6 + 3*f5^2*g1^3*g3^6 + 8*f4*f6*g1^3*g3^6 + 9*f3^2*f5*g2*g3^6 + 16*f2*f4*f5*g2*g3^6 - 13*f1*f5^2*g2*g3^6 + 14*f2*f3*f6*g2*g3^6 - 2*f1*f4*f6*g2*g3^6 + 8*f0*f5*f6*g2*g3^6 + 19*f5*f6*g0^2*g2*g3^6 - 15*f5^2*g0*g1*g2*g3^6 + 7*f4*f6*g0*g1*g2*g3^6 - 5*f4*f5*g1^2*g2*g3^6 + 25*f3*f6*g1^2*g2*g3^6 - 6*f4*f5*g0*g2^2*g3^6 + 3*f3*f6*g0*g2^2*g3^6 - 4*f4^2*g1*g2^2*g3^6 + 17*f3*f5*g1*g2^2*g3^6 + 12*f2*f6*g1*g2^2*g3^6 - 17*f6*g1^3*g2^2*g3^6 + 5*f3*f4*g2^3*g3^6 + 6*f2*f5*g2^3*g3^6 + 9*f1*f6*g2^3*g3^6 + 6*f6*g0*g1*g2^3*g3^6 + 5*f5*g1^2*g2^3*g3^6 + f5*g0*g2^4*g3^6 - 13*f4*g1*g2^4*g3^6 + 11*f3*g2^5*g3^6 - 6*g1*g2^6*g3^6 + 2*f3^2*f4*g3^7 + 4*f2*f3*f5*g3^7 - 3*f1*f4*f5*g3^7 + 2*f0*f5^2*g3^7 + 10*f1*f3*f6*g3^7 - 8*f0*f4*f6*g3^7 + f5^2*g0^2*g3^7 - f4*f6*g0^2*g3^7 - 3*f4*f5*g0*g1*g3^7 - 5*f3*f6*g0*g1*g3^7 + 8*f3*f5*g1^2*g3^7 - 5*f4^2*g0*g2*g3^7 + 8*f3*f5*g0*g2*g3^7 - f2*f6*g0*g2*g3^7 - 8*f3*f4*g1*g2*g3^7 + 10*f2*f5*g1*g2*g3^7 + 3*f1*f6*g1*g2*g3^7 + 14*f6*g0*g1^2*g2*g3^7 - 2*f5*g1^3*g2*g3^7 + 3*f3^2*g2^2*g3^7 + 7*f2*f4*g2^2*g3^7 - 7*f1*f5*g2^2*g3^7 - 4*f0*f6*g2^2*g3^7 + 10*f6*g0^2*g2^2*g3^7 - 9*f5*g0*g1*g2^2*g3^7 - 8*f4*g1^2*g2^2*g3^7 - 5*f4*g0*g2^3*g3^7 + 8*f3*g1*g2^3*g3^7 + 5*f2*g2^4*g3^7 - 6*g1^2*g2^4*g3^7 - f3*f4*g0*g3^8 - f1*f6*g0*g3^8 + 3*f3^2*g1*g3^8 + f1*f5*g1*g3^8 + 3*f5*g0*g1^2*g3^8 + f4*g1^3*g3^8 + 3*f2*f3*g2*g3^8 - f1*f4*g2*g3^8 + 2*f0*f5*g2*g3^8 + 3*f5*g0^2*g2*g3^8 + 6*f3*g1^2*g2*g3^8 + 2*f3*g0*g2^2*g3^8 + 4*f2*g1*g2^2*g3^8 - 3*g1^3*g2^2*g3^8 + f1*f3*g3^9 - f0*f4*g3^9 - 2*f3*g0*g1*g3^9 + f1*g1*g2*g3^9 + 3*g0*g1^2*g2*g3^9 + 2*g0^2*g2^2*g3^9)*k12*k33 + (-64*f5^2*f6^3*g0*g2^2 - 64*f4*f5*f6^3*g1*g2^2 + 32*f4*f5^2*f6^2*g2^3 - 16*f3*f5*f6^3*g2^3 - 24*f5*f6^3*g1*g2^4 + 8*f5^2*f6^2*g2^5 - 16*f4*f5^3*f6*g2^2*g3 + 128*f4^2*f5*f6^2*g2^2*g3 - 16*f5*f6^3*g1^2*g2^2*g3 - 24*f5*f6^3*g0*g2^3*g3 + 28*f5^2*f6^2*g1*g2^3*g3 + 48*f4*f6^3*g1*g2^3*g3 - 4*f5^3*f6*g2^4*g3 + 64*f4*f5*f6^2*g2^4*g3 + 8*f3*f6^3*g2^4*g3 + 16*f6^3*g1*g2^5*g3 + 8*f5*f6^2*g2^6*g3 + 32*f4*f5^3*f6*g1*g3^2 - 8*f3*f5^2*f6^2*g1*g3^2 - 32*f5^2*f6^2*g0*g2^2*g3^2 - 32*f4*f6^3*g0*g2^2*g3^2 - 4*f5^3*f6*g1*g2^2*g3^2 + 40*f4*f5*f6^2*g1*g2^2*g3^2 + 72*f4*f5^2*f6*g2^3*g3^2 - 64*f4^2*f6^2*g2^3*g3^2 + 4*f3*f5*f6^2*g2^3*g3^2 + 8*f6^3*g1^2*g2^3*g3^2 + 4*f6^3*g0*g2^4*g3^2 + 2*f5*f6^2*g1*g2^4*g3^2 + 24*f5^2*f6*g2^5*g3^2 - 40*f4*f6^2*g2^5*g3^2 - 6*f6^2*g2^7*g3^2 + 80*f3*f4*f5^2*f6*g3^3 - 16*f3^2*f5*f6^2*g3^3 + 12*f5^3*f6*g1^2*g3^3 + 8*f4*f5*f6^2*g1^2*g3^3 + 32*f4*f5^2*f6*g1*g2*g3^3 + 4*f3*f5*f6^2*g1*g2*g3^3 - 4*f4*f5^3*g2^2*g3^3 + 64*f4^2*f5*f6*g2^2*g3^3 + 8*f3*f5^2*f6*g2^2*g3^3 + 56*f3*f4*f6^2*g2^2*g3^3 + 4*f5*f6^2*g1^2*g2^2*g3^3 + 14*f5*f6^2*g0*g2^3*g3^3 + 29*f5^2*f6*g1*g2^3*g3^3 + 24*f4*f6^2*g1*g2^3*g3^3 - 4*f5^3*g2^4*g3^3 + 60*f4*f5*f6*g2^4*g3^3 + 54*f3*f6^2*g2^4*g3^3 - 10*f6^2*g1*g2^5*g3^3 + 15*f5*f6*g2^6*g3^3 + 8*f3*f5*f6^2*g0*g3^4 + 8*f4*f5^3*g1*g3^4 + 38*f3*f5^2*f6*g1*g3^4 + 16*f3*f4*f6^2*g1*g3^4 - 4*f3*f4*f5*f6*g2*g3^4 + 20*f3^2*f6^2*g2*g3^4 + 8*f5*f6^2*g0*g1*g2*g3^4 + 8*f5^2*f6*g1^2*g2*g3^4 + 16*f4*f6^2*g1^2*g2*g3^4 - 6*f5^2*f6*g0*g2^2*g3^4 + 6*f5^3*g1*g2^2*g3^4 + 12*f4*f5*f6*g1*g2^2*g3^4 + 12*f3*f6^2*g1*g2^2*g3^4 + 16*f4*f5^2*g2^3*g3^4 - 32*f4^2*f6*g2^3*g3^4 + 19*f3*f5*f6*g2^3*g3^4 + 31*f6^2*g0*g2^4*g3^4 + 4*f5*f6*g1*g2^4*g3^4 + 14*f5^2*g2^5*g3^4 - 30*f4*f6*g2^5*g3^4 - 5*f6*g2^7*g3^4 + 28*f3*f4*f5^2*g3^5 + 18*f3^2*f5*f6*g3^5 + 6*f5^2*f6*g0*g1*g3^5 + f5^3*g1^2*g3^5 + 4*f4*f5*f6*g1^2*g3^5 - 6*f5^3*g0*g2*g3^5 + 2*f4*f5*f6*g0*g2*g3^5 + 10*f3*f6^2*g0*g2*g3^5 + 14*f4*f5^2*g1*g2*g3^5 - 4*f4^2*f6*g1*g2*g3^5 + 22*f3*f5*f6*g1*g2*g3^5 + 8*f4^2*f5*g2^2*g3^5 + 15*f3*f5^2*g2^2*g3^5 + 20*f3*f4*f6*g2^2*g3^5 + 12*f6^2*g0*g1*g2^2*g3^5 - 3*f5*f6*g1^2*g2^2*g3^5 + 22*f5*f6*g0*g2^3*g3^5 + 13*f5^2*g1*g2^3*g3^5 - 4*f4*f6*g1*g2^3*g3^5 + 11*f4*f5*g2^4*g3^5 + 34*f3*f6*g2^4*g3^5 - 13*f6*g1*g2^5*g3^5 + 10*f5*g2^6*g3^5 + 6*f4*f5^2*g0*g3^6 - 4*f4^2*f6*g0*g3^6 + 18*f3*f5*f6*g0*g3^6 - 8*f4^2*f5*g1*g3^6 + 10*f3*f5^2*g1*g3^6 + 10*f3*f4*f6*g1*g3^6 + 7*f3*f4*f5*g2*g3^6 + 22*f3^2*f6*g2*g3^6 - 2*f6^2*g0^2*g2*g3^6 + 15*f5*f6*g0*g1*g2*g3^6 + 7*f4*f6*g1^2*g2*g3^6 - 8*f5^2*g0*g2^2*g3^6 + 5*f4*f6*g0*g2^2*g3^6 + 2*f4*f5*g1*g2^2*g3^6 + 7*f3*f6*g1*g2^2*g3^6 - 4*f4^2*g2^3*g3^6 + 18*f3*f5*g2^3*g3^6 - 5*f6*g1^2*g2^3*g3^6 + 20*f6*g0*g2^4*g3^6 + 3*f5*g1*g2^4*g3^6 - 5*f4*g2^5*g3^6 + 11*f3^2*f5*g3^7 + f5^2*g0*g1*g3^7 - 2*f4*f6*g0*g1*g3^7 - 2*f4*f5*g1^2*g3^7 + 6*f4*f5*g0*g2*g3^7 + 10*f3*f6*g0*g2*g3^7 - 5*f4^2*g1*g2*g3^7 + 10*f3*f5*g1*g2*g3^7 + 3*f3*f4*g2^2*g3^7 + 8*f6*g0*g1*g2^2*g3^7 - f5*g1^2*g2^2*g3^7 - f5*g0*g2^3*g3^7 - 3*f4*g1*g2^3*g3^7 + 9*f3*g2^4*g3^7 - 2*g1*g2^5*g3^7 - f4^2*g0*g3^8 + 2*f3*f5*g0*g3^8 + f3*f4*g1*g3^8 + 7*f3^2*g2*g3^8 - f6*g0^2*g2*g3^8 + 4*f5*g0*g1*g2*g3^8 - f4*g1^2*g2*g3^8 + 2*f4*g0*g2^2*g3^8 + 3*f3*g1*g2^2*g3^8 - g1^2*g2^3*g3^8 + 2*g0*g2^4*g3^8 - f4*g0*g1*g3^9 + f3*g0*g2*g3^9 + 2*g0*g1*g2^2*g3^9)*k13*k33 + (20*f5^4*f6*g2^3 + 32*f4*f5^2*f6^2*g2^3 + 8*f5^2*f6^2*g2^5 + 32*f6^4*g0*g1*g2^2*g3 + 36*f5^2*f6^2*g1*g2^3*g3 - 16*f4*f6^3*g1*g2^3*g3 + 28*f5^3*f6*g2^4*g3 + 16*f4*f5*f6^2*g2^4*g3 - 4*f6^3*g1*g2^5*g3 + 4*f5*f6^2*g2^6*g3 + 8*f5^4*f6*g0*g3^2 + 16*f4*f5^2*f6^2*g0*g3^2 + 16*f5^2*f6^2*g0*g2^2*g3^2 + 16*f5^3*f6*g1*g2^2*g3^2 + 32*f4*f5*f6^2*g1*g2^2*g3^2 + 5*f5^4*g2^3*g3^2 + 16*f4*f5^2*f6*g2^3*g3^2 + 24*f3*f5*f6^2*g2^3*g3^2 + 16*f2*f6^3*g2^3*g3^2 - 4*f6^3*g1^2*g2^3*g3^2 + 8*f6^3*g0*g2^4*g3^2 + 52*f5*f6^2*g1*g2^4*g3^2 + 18*f5^2*f6*g2^5*g3^2 - 16*f4*f6^2*g2^5*g3^2 - 4*f6^2*g2^7*g3^2 + 16*f5^2*f6^2*g0*g1*g3^3 + 24*f5^3*f6*g1^2*g3^3 + 24*f4*f5*f6^2*g1^2*g3^3 + 16*f5^3*f6*g0*g2*g3^3 + 8*f4*f5*f6^2*g0*g2*g3^3 - 4*f3*f5^2*f6*g2^2*g3^3 - 16*f1*f6^3*g2^2*g3^3 + 24*f6^3*g0*g1*g2^2*g3^3 + 32*f5*f6^2*g1^2*g2^2*g3^3 + 24*f5*f6^2*g0*g2^3*g3^3 + 25*f5^2*f6*g1*g2^3*g3^3 - 40*f4*f6^2*g1*g2^3*g3^3 + 7*f5^3*g2^4*g3^3 + 8*f4*f5*f6*g2^4*g3^3 + 24*f3*f6^2*g2^4*g3^3 - f6^2*g1*g2^5*g3^3 + 9*f5*f6*g2^6*g3^3 + 2*f5^4*g0*g3^4 + 8*f4*f5^2*f6*g0*g3^4 + 24*f3*f5*f6^2*g0*g3^4 + 8*f3*f5^2*f6*g1*g3^4 - 16*f3*f4*f6^2*g1*g3^4 + 8*f2*f5*f6^2*g1*g3^4 + 26*f5*f6^2*g1^3*g3^4 + 30*f5*f6^2*g0*g1*g2*g3^4 + 16*f5^2*f6*g1^2*g2*g3^4 - 24*f4*f6^2*g1^2*g2*g3^4 + 15*f5^2*f6*g0*g2^2*g3^4 - 16*f4*f6^2*g0*g2^2*g3^4 + 4*f5^3*g1*g2^2*g3^4 + 16*f4*f5*f6*g1*g2^2*g3^4 + 18*f3*f6^2*g1*g2^2*g3^4 + 2*f4*f5^2*g2^3*g3^4 + 14*f3*f5*f6*g2^3*g3^4 + 24*f2*f6^2*g2^3*g3^4 - f6^2*g1^2*g2^3*g3^4 + 16*f6^2*g0*g2^4*g3^4 + 29*f5*f6*g1*g2^4*g3^4 + 4*f5^2*g2^5*g3^4 - 8*f4*f6*g2^5*g3^4 - f6*g2^7*g3^4 + 4*f2*f5^3*g3^5 + 8*f2*f4*f5*f6*g3^5 - 4*f1*f5^2*f6*g3^5 + 12*f2*f3*f6^2*g3^5 + 2*f5*f6^2*g0^2*g3^5 - f5^2*f6*g0*g1*g3^5 + 7*f5^3*g1^2*g3^5 + 14*f4*f5*f6*g1^2*g3^5 + 19*f3*f6^2*g1^2*g3^5 + 7*f5^3*g0*g2*g3^5 + 6*f4*f5*f6*g0*g2*g3^5 + 30*f3*f6^2*g0*g2*g3^5 + 8*f3*f5*f6*g1*g2*g3^5 + 8*f2*f6^2*g1*g2*g3^5 + 8*f6^2*g1^3*g2*g3^5 - f3*f5^2*g2^2*g3^5 - 10*f1*f6^2*g2^2*g3^5 + 22*f6^2*g0*g1*g2^2*g3^5 + 20*f5*f6*g1^2*g2^2*g3^5 + 9*f5*f6*g0*g2^3*g3^5 + 4*f5^2*g1*g2^3*g3^5 - 17*f4*f6*g1*g2^3*g3^5 + f4*f5*g2^4*g3^5 + 14*f3*f6*g2^4*g3^5 + 2*f5*g2^6*g3^5 - 3*f4*f5^2*g0*g3^6 + 10*f3*f5*f6*g0*g3^6 + 2*f3*f5^2*g1*g3^6 - 8*f3*f4*f6*g1*g3^6 + 6*f2*f5*f6*g1*g3^6 + 2*f6^2*g0*g1^2*g3^6 + 7*f5*f6*g1^3*g3^6 + 6*f2*f5^2*g2*g3^6 + 4*f2*f4*f6*g2*g3^6 - 3*f1*f5*f6*g2*g3^6 + 3*f6^2*g0^2*g2*g3^6 + 3*f5*f6*g0*g1*g2*g3^6 + 6*f5^2*g1^2*g2*g3^6 - 12*f4*f6*g1^2*g2*g3^6 + 7*f5^2*g0*g2^2*g3^6 - 8*f4*f6*g0*g2^2*g3^6 + 2*f4*f5*g1*g2^2*g3^6 + 13*f3*f6*g1*g2^2*g3^6 + 2*f3*f5*g2^3*g3^6 + 11*f2*f6*g2^3*g3^6 + 4*f6*g0*g2^4*g3^6 + 4*f5*g1*g2^4*g3^6 - f4*g2^5*g3^6 + 2*f2*f4*f5*g3^7 - f1*f5^2*g3^7 + 7*f2*f3*f6*g3^7 + f5*f6*g0^2*g3^7 - 3*f5^2*g0*g1*g3^7 + f4*f5*g1^2*g3^7 + 13*f3*f6*g1^2*g3^7 - 3*f4*f5*g0*g2*g3^7 + 15*f3*f6*g0*g2*g3^7 + 2*f3*f5*g1*g2*g3^7 + 6*f2*f6*g1*g2*g3^7 + 2*f6*g1^3*g2*g3^7 + 3*f2*f5*g2^2*g3^7 - 2*f1*f6*g2^2*g3^7 + 5*f6*g0*g1*g2^2*g3^7 + 4*f5*g1^2*g2^2*g3^7 + 2*f5*g0*g2^3*g3^7 - 2*f4*g1*g2^3*g3^7 + 2*f3*g2^4*g3^7 + f3*f5*g0*g3^8 - f3*f4*g1*g3^8 + f2*f5*g1*g3^8 + f6*g0*g1^2*g3^8 + f2*f4*g2*g3^8 - f1*f5*g2*g3^8 + f6*g0^2*g2*g3^8 - 3*f5*g0*g1*g2*g3^8 - 2*f4*g1^2*g2*g3^8 - 2*f4*g0*g2^2*g3^8 + 2*f3*g1*g2^2*g3^8 + 2*f2*g2^3*g3^8 + f2*f3*g3^9 + 2*f3*g1^2*g3^9 + 2*f3*g0*g2*g3^9 + f2*g1*g2*g3^9)*k22*k33 + (-64*f5*f6^4*g0*g2^2 - 32*f5^2*f6^3*g1*g2^2 + 8*f5^3*f6^2*g2^3 + 32*f4*f5*f6^3*g2^3 + 8*f5*f6^3*g2^5 - 4*f5^4*f6*g2^2*g3 + 32*f4*f5^2*f6^2*g2^2*g3 + 32*f6^4*g0*g2^3*g3 + 16*f5*f6^3*g1*g2^3*g3 + 16*f5^2*f6^2*g2^4*g3 - 16*f4*f6^3*g2^4*g3 - 4*f6^3*g2^6*g3 + 8*f5^4*f6*g1*g3^2 + 16*f4*f5^2*f6^2*g1*g3^2 - 96*f5*f6^3*g0*g2^2*g3^2 + 4*f5^2*f6^2*g1*g2^2*g3^2 + 6*f5^3*f6*g2^3*g3^2 + 64*f4*f5*f6^2*g2^3*g3^2 + 24*f3*f6^3*g2^3*g3^2 + 4*f6^3*g1*g2^4*g3^2 + 30*f5*f6^2*g2^5*g3^2 + 20*f3*f5^3*f6*g3^3 + 32*f3*f4*f5*f6^2*g3^3 + 12*f5^2*f6^2*g1^2*g3^3 + 12*f5^3*f6*g1*g2*g3^3 + 8*f4*f5*f6^2*g1*g2*g3^3 - f5^4*g2^2*g3^3 + 16*f4*f5^2*f6*g2^2*g3^3 + 12*f3*f5*f6^2*g2^2*g3^3 + 36*f6^3*g0*g2^3*g3^3 + 42*f5*f6^2*g1*g2^3*g3^3 - 4*f5^2*f6*g2^4*g3^3 - 8*f4*f6^2*g2^4*g3^3 + 3*f6^2*g2^6*g3^3 - 4*f5^3*f6*g0*g3^4 + 8*f4*f5*f6^2*g0*g3^4 + 2*f5^4*g1*g3^4 + 8*f4*f5^2*f6*g1*g3^4 + 40*f3*f5*f6^2*g1*g3^4 + 8*f3*f5^2*f6*g2*g3^4 - 16*f3*f4*f6^2*g2*g3^4 + 16*f5*f6^2*g1^2*g2*g3^4 - 44*f5*f6^2*g0*g2^2*g3^4 + 5*f5^2*f6*g1*g2^2*g3^4 + f5^3*g2^3*g3^4 + 26*f4*f5*f6*g2^3*g3^4 + 32*f3*f6^2*g2^3*g3^4 + 17*f6^2*g1*g2^4*g3^4 + 7*f5*f6*g2^5*g3^4 + 9*f3*f5^3*g3^5 + 24*f3*f4*f5*f6*g3^5 + 20*f3^2*f6^2*g3^5 + 6*f5*f6^2*g0*g1*g3^5 - 7*f5^2*f6*g1^2*g3^5 + 16*f4*f6^2*g1^2*g3^5 - 13*f5^2*f6*g0*g2*g3^5 + 12*f4*f6^2*g0*g2*g3^5 + 6*f5^3*g1*g2*g3^5 + 6*f4*f5*f6*g1*g2*g3^5 + 22*f3*f6^2*g1*g2*g3^5 + 2*f4*f5^2*g2^2*g3^5 + 12*f3*f5*f6*g2^2*g3^5 + 15*f6^2*g1^2*g2^2*g3^5 + 20*f6^2*g0*g2^3*g3^5 + 7*f5*f6*g1*g2^3*g3^5 - 2*f5^2*g2^4*g3^5 - f4*f6*g2^4*g3^5 + f6*g2^6*g3^5 - 2*f5^3*g0*g3^6 + 6*f4*f5*f6*g0*g3^6 + 4*f3*f6^2*g0*g3^6 - 3*f4*f5^2*g1*g3^6 + 18*f3*f5*f6*g1*g3^6 + 8*f3*f5^2*g2*g3^6 - 4*f3*f4*f6*g2*g3^6 + f6^2*g0*g1*g2*g3^6 - 6*f5*f6*g1^2*g2*g3^6 - 15*f5*f6*g0*g2^2*g3^6 + 5*f5^2*g1*g2^2*g3^6 + 3*f4*f5*g2^3*g3^6 + 17*f3*f6*g2^3*g3^6 + 4*f6*g1*g2^4*g3^6 + 4*f3*f4*f5*g3^7 + 13*f3^2*f6*g3^7 + 3*f5*f6*g0*g1*g3^7 - 4*f5^2*g1^2*g3^7 + 8*f4*f6*g1^2*g3^7 - 5*f5^2*g0*g2*g3^7 + 7*f4*f6*g0*g2*g3^7 - 3*f4*f5*g1*g2*g3^7 + 13*f3*f6*g1*g2*g3^7 + 5*f3*f5*g2^2*g3^7 + 4*f6*g1^2*g2^2*g3^7 + 3*f6*g0*g2^3*g3^7 + f5*g1*g2^3*g3^7 + f4*f5*g0*g3^8 + f3*f6*g0*g3^8 + 2*f3*f5*g1*g3^8 + f6*g0*g1*g2*g3^8 - 4*f5*g1^2*g2*g3^8 - 3*f5*g0*g2^2*g3^8 - f4*g1*g2^2*g3^8 + 3*f3*g2^3*g3^8 + 2*f3^2*g3^9 + f4*g1^2*g3^9 + f4*g0*g2*g3^9 + 2*f3*g1*g2*g3^9)*k23*k33 + (-4*f5^2*f6^2*g2^3*g3^2 + 16*f4*f6^3*g2^3*g3^2 + 4*f6^3*g2^5*g3^2 + 2*f5^3*f6*g2^2*g3^3 - 16*f4*f5*f6^2*g2^2*g3^3 + 16*f3*f6^3*g2^2*g3^3 + 8*f6^3*g1*g2^3*g3^3 + 2*f5*f6^2*g2^4*g3^3 - 4*f5^3*f6*g1*g3^4 + 8*f4*f5*f6^2*g1*g3^4 + 8*f6^3*g0*g2^2*g3^4 - 4*f5*f6^2*g1*g2^2*g3^4 - 7*f5^2*f6*g2^3*g3^4 + 16*f4*f6^2*g2^3*g3^4 + 9*f6^2*g2^5*g3^4 + 8*f4^2*f5*f6*g3^5 - 7*f3*f5^2*f6*g3^5 + 12*f3*f4*f6^2*g3^5 - 7*f5^2*f6*g1*g2*g3^5 + 8*f4*f6^2*g1*g2*g3^5 + 2*f5^3*g2^2*g3^5 - 8*f4*f5*f6*g2^2*g3^5 + 27*f3*f6^2*g2^2*g3^5 + 9*f6^2*g1*g2^3*g3^5 - 6*f5*f6*g2^4*g3^5 + f5^2*f6*g0*g3^6 - 3*f5^3*g1*g3^6 + 6*f4*f5*f6*g1*g3^6 + 4*f4^2*f6*g2*g3^6 - 7*f3*f5*f6*g2*g3^6 + 5*f6^2*g0*g2^2*g3^6 - 7*f5*f6*g1*g2^2*g3^6 + 7*f4*f6*g2^3*g3^6 + 2*f6*g2^5*g3^6 + 2*f4^2*f5*g3^7 - 2*f3*f5^2*g3^7 + 7*f3*f4*f6*g3^7 + f5*f6*g0*g2*g3^7 - 5*f5^2*g1*g2*g3^7 + 6*f4*f6*g1*g2*g3^7 - f4*f5*g2^2*g3^7 + 9*f3*f6*g2^2*g3^7 + 2*f6*g1*g2^3*g3^7 - f5*g2^4*g3^7 + f4*f5*g1*g3^8 + f4^2*g2*g3^8 - 2*f3*f5*g2*g3^8 + f6*g0*g2^2*g3^8 - 3*f5*g1*g2^2*g3^8 + f4*g2^3*g3^8 + f3*f4*g3^9 + f4*g1*g2*g3^9 + f3*g2^2*g3^9)*k33^2 + (-64*f3*f5*f6^3*g0 - 64*f3*f4*f6^3*g1 + 32*f3*f4*f5*f6^2*g2 - 16*f3^2*f6^3*g2 + 64*f5*f6^3*g0*g1*g2 + 64*f4*f6^3*g1^2*g2 - 32*f4*f5*f6^2*g1*g2^2 - 8*f3*f6^3*g1*g2^2 + 8*f3*f5*f6^2*g2^3 + 24*f6^3*g1^2*g2^3 - 8*f5*f6^2*g1*g2^4 - 96*f3*f4*f5^2*f6*g3 + 128*f3*f4^2*f6^2*g3 + 16*f3^2*f5*f6^2*g3 + 32*f5*f6^3*g0^2*g3 - 32*f3*f6^3*g1^2*g3 - 16*f4*f5*f6^2*g0*g2*g3 - 80*f3*f6^3*g0*g2*g3 + 96*f4*f5^2*f6*g1*g2*g3 - 128*f4^2*f6^2*g1*g2*g3 + 4*f3*f5*f6^2*g1*g2*g3 + 8*f6^3*g1^3*g2*g3 - 16*f3*f5^2*f6*g2^2*g3 + 80*f3*f4*f6^2*g2^2*g3 + 8*f2*f5*f6^2*g2^2*g3 + 24*f1*f6^3*g2^2*g3 + 32*f6^3*g0*g1*g2^2*g3 - 8*f5*f6^2*g1^2*g2^2*g3 + 24*f5^2*f6*g1*g2^3*g3 - 80*f4*f6^2*g1*g2^3*g3 + 12*f3*f6^2*g2^4*g3 - 12*f6^2*g1*g2^5*g3 + 48*f4*f5^2*f6*g0*g3^2 - 64*f4^2*f6^2*g0*g3^2 - 48*f3*f5*f6^2*g0*g3^2 - 84*f3*f5^2*f6*g1*g3^2 + 96*f3*f4*f6^2*g1*g3^2 + 8*f5*f6^2*g1^3*g3^2 - 24*f3*f5^3*g2*g3^2 + 24*f3*f4*f5*f6*g2*g3^2 - 24*f2*f5^2*f6*g2*g3^2 - 16*f3^2*f6^2*g2*g3^2 + 32*f2*f4*f6^2*g2*g3^2 - 4*f1*f5*f6^2*g2*g3^2 - 16*f0*f6^3*g2*g3^2 + 8*f6^3*g0^2*g2*g3^2 + 32*f5*f6^2*g0*g1*g2*g3^2 + 20*f5^2*f6*g1^2*g2*g3^2 - 16*f4*f6^2*g1^2*g2*g3^2 - 24*f4*f6^2*g0*g2^2*g3^2 + 32*f5^3*g1*g2^2*g3^2 + 8*f4*f5*f6*g1*g2^2*g3^2 + 58*f3*f6^2*g1*g2^2*g3^2 + 16*f3*f5*f6*g2^3*g3^2 + 12*f2*f6^2*g2^3*g3^2 - 4*f6^2*g1^2*g2^3*g3^2 - 24*f3*f4*f5^2*g3^3 + 64*f3*f4^2*f6*g3^3 + 8*f3^2*f5*f6*g3^3 - 12*f1*f5^2*f6*g3^3 + 16*f1*f4*f6^2*g3^3 - 16*f0*f5*f6^2*g3^3 + 16*f5*f6^2*g0^2*g3^3 - 16*f4*f6^2*g0*g1*g3^3 + 20*f5^3*g1^2*g3^3 - 16*f4*f5*f6*g1^2*g3^3 + 8*f3*f6^2*g1^2*g3^3 + 4*f4*f5*f6*g0*g2*g3^3 - 32*f3*f6^2*g0*g2*g3^3 + 24*f4*f5^2*g1*g2*g3^3 - 64*f4^2*f6*g1*g2*g3^3 - 11*f3*f5*f6*g1*g2*g3^3 + 8*f2*f6^2*g1*g2*g3^3 + 8*f6^2*g1^3*g2*g3^3 - 16*f3*f5^2*g2^2*g3^3 + 76*f3*f4*f6*g2^2*g3^3 - 2*f2*f5*f6*g2^2*g3^3 + 30*f1*f6^2*g2^2*g3^3 + 8*f6^2*g0*g1*g2^2*g3^3 - 7*f5*f6*g1^2*g2^2*g3^3 + 2*f5*f6*g0*g2^3*g3^3 + 65*f5^2*g1*g2^3*g3^3 - 60*f4*f6*g1*g2^3*g3^3 + 18*f3*f6*g2^4*g3^3 - 12*f6*g1*g2^5*g3^3 + 12*f4*f5^2*g0*g3^4 - 32*f4^2*f6*g0*g3^4 - 12*f3*f5*f6*g0*g3^4 - f3*f5^2*g1*g3^4 + 60*f3*f4*f6*g1*g3^4 + 8*f1*f6^2*g1*g3^4 + 4*f3*f4*f5*g2*g3^4 - 6*f2*f5^2*g2*g3^4 - 5*f3^2*f6*g2*g3^4 + 16*f2*f4*f6*g2*g3^4 - 5*f1*f5*f6*g2*g3^4 - 8*f0*f6^2*g2*g3^4 + 4*f6^2*g0^2*g2*g3^4 + 4*f5*f6*g0*g1*g2*g3^4 + 45*f5^2*g1^2*g2*g3^4 - 32*f4*f6*g1^2*g2*g3^4 - 3*f5^2*g0*g2^2*g3^4 - 10*f4*f6*g0*g2^2*g3^4 + 4*f4*f5*g1*g2^2*g3^4 + 47*f3*f6*g1*g2^2*g3^4 + 15*f3*f5*g2^3*g3^4 + 9*f2*f6*g2^3*g3^4 - 16*f6*g1^2*g2^3*g3^4 + 3*f6*g0*g2^4*g3^4 + 31*f5*g1*g2^4*g3^4 + 8*f3*f4^2*g3^5 + f3^2*f5*g3^5 + 16*f2*f4*f5*g3^5 - 11*f1*f5^2*g3^5 + 16*f1*f4*f6*g3^5 - 16*f0*f5*f6*g3^5 - 2*f5^2*g0*g1*g3^5 - 4*f4*f6*g0*g1*g3^5 + 10*f3*f6*g1^2*g3^5 - 2*f4*f5*g0*g2*g3^5 - 4*f3*f6*g0*g2*g3^5 - 8*f4^2*g1*g2*g3^5 + 15*f3*f5*g1*g2*g3^5 + 6*f2*f6*g1*g2*g3^5 + 14*f3*f4*g2^2*g3^5 + 3*f2*f5*g2^2*g3^5 + 13*f1*f6*g2^2*g3^5 + 22*f5*g1^2*g2^2*g3^5 - f5*g0*g2^3*g3^5 - 10*f4*g1*g2^3*g3^5 + 9*f3*g2^4*g3^5 + 2*g1*g2^5*g3^5 - 4*f4^2*g0*g3^6 + 2*f2*f6*g0*g3^6 + 8*f3*f4*g1*g3^6 + 2*f2*f5*g1*g3^6 + 5*f1*f6*g1*g3^6 + f6*g0*g1^2*g3^6 + 10*f2*f4*g2*g3^6 - 9*f1*f5*g2*g3^6 - 5*f0*f6*g2*g3^6 - f6*g0^2*g2*g3^6 - 4*f5*g0*g1*g2*g3^6 - 4*f4*g1^2*g2*g3^6 - 4*f4*g0*g2^2*g3^6 + 13*f3*g1*g2^2*g3^6 + 5*f2*g2^3*g3^6 + f2*f3*g3^7 + 3*f1*f4*g3^7 - 3*f0*f5*g3^7 - f5*g0^2*g3^7 - f4*g0*g1*g3^7 + 2*f3*g1^2*g3^7 + 3*f2*g1*g2*g3^7 - 3*g0*g1*g2^2*g3^7 + f1*g1*g3^8 + g0*g1^2*g3^8 - f0*g2*g3^8)*k11*k34 + (-64*f3*f6^4*g0 - 32*f3*f5*f6^3*g1 + 8*f3*f5^2*f6^2*g2 + 32*f3*f4*f6^3*g2 + 64*f6^4*g0*g1*g2 + 32*f5*f6^3*g1^2*g2 - 64*f5*f6^3*g0*g2^2 - 8*f5^2*f6^2*g1*g2^2 - 96*f4*f6^3*g1*g2^2 + 32*f4*f5*f6^2*g2^3 - 8*f3*f6^3*g2^3 - 32*f6^3*g1*g2^4 + 8*f5*f6^2*g2^5 - 24*f3*f5^3*f6*g3 + 32*f6^4*g0^2*g3 + 16*f5*f6^3*g0*g1*g3 - 16*f5^2*f6^2*g1^2*g3 + 32*f4*f6^3*g1^2*g3 - 8*f5^2*f6^2*g0*g2*g3 + 32*f5^3*f6*g1*g2*g3 - 16*f4*f5*f6^2*g1*g2*g3 + 16*f3*f6^3*g1*g2*g3 - 16*f4*f5^2*f6*g2^2*g3 + 128*f4^2*f6^2*g2^2*g3 + 20*f3*f5*f6^2*g2^2*g3 + 16*f2*f6^3*g2^2*g3 + 12*f6^3*g1^2*g2^2*g3 - 64*f6^3*g0*g2^3*g3 + 28*f5*f6^2*g1*g2^3*g3 + 4*f5^2*f6*g2^4*g3 + 80*f4*f6^2*g2^4*g3 + 12*f6^2*g2^6*g3 + 24*f5^3*f6*g0*g3^2 - 32*f4*f5*f6^2*g0*g3^2 - 80*f3*f6^3*g0*g3^2 - 24*f5^4*g1*g3^2 + 112*f4*f5^2*f6*g1*g3^2 - 64*f4^2*f6^2*g1*g3^2 - 72*f3*f5*f6^2*g1*g3^2 + 8*f6^3*g1^3*g3^2 - 34*f3*f5^2*f6*g2*g3^2 + 64*f3*f4*f6^2*g2*g3^2 - 8*f2*f5*f6^2*g2*g3^2 - 16*f1*f6^3*g2*g3^2 + 64*f6^3*g0*g1*g2*g3^2 - 16*f5*f6^2*g1^2*g2*g3^2 - 48*f5*f6^2*g0*g2^2*g3^2 + 74*f5^2*f6*g1*g2^2*g3^2 - 40*f4*f6^2*g1*g2^2*g3^2 + 16*f5^3*g2^3*g3^2 + 96*f4*f5*f6*g2^3*g3^2 + 14*f3*f6^2*g2^3*g3^2 + 22*f6^2*g1*g2^4*g3^2 + 34*f5*f6*g2^5*g3^2 - 6*f3*f5^3*g3^3 + 80*f3*f4*f5*f6*g3^3 - 24*f2*f5^2*f6*g3^3 - 16*f3^2*f6^2*g3^3 + 32*f2*f4*f6^2*g3^3 - 16*f1*f5*f6^2*g3^3 - 32*f0*f6^3*g3^3 + 32*f6^3*g0^2*g3^3 - 4*f5*f6^2*g0*g1*g3^3 + 52*f5^2*f6*g1^2*g3^3 - 24*f4*f6^2*g1^2*g3^3 - 14*f5^3*g1*g2*g3^3 + 84*f4*f5*f6*g1*g2*g3^3 + 28*f3*f6^2*g1*g2*g3^3 - 4*f4*f5^2*g2^2*g3^3 + 64*f4^2*f6*g2^2*g3^3 + 33*f3*f5*f6*g2^2*g3^3 + 28*f2*f6^2*g2^2*g3^3 + 17*f6^2*g1^2*g2^2*g3^3 - 38*f6^2*g0*g2^3*g3^3 + 109*f5*f6*g1*g2^3*g3^3 + 53*f5^2*g2^4*g3^3 + 92*f4*f6*g2^4*g3^3 + 22*f6*g2^6*g3^3 + 20*f5^3*g0*g3^4 - 24*f4*f5*f6*g0*g3^4 - 24*f3*f6^2*g0*g3^4 + 28*f4*f5^2*g1*g3^4 - 32*f4^2*f6*g1*g3^4 + 28*f3*f5*f6*g1*g3^4 + 8*f2*f6^2*g1*g3^4 + 8*f6^2*g1^3*g3^4 + 11*f3*f5^2*g2*g3^4 + 62*f3*f4*f6*g2*g3^4 - 10*f2*f5*f6*g2*g3^4 + 8*f1*f6^2*g2*g3^4 + 24*f6^2*g0*g1*g2*g3^4 + 49*f5*f6*g1^2*g2*g3^4 - 20*f5*f6*g0*g2^2*g3^4 + 48*f5^2*g1*g2^2*g3^4 + 8*f4*f6*g1*g2^2*g3^4 + 22*f4*f5*g2^3*g3^4 + 28*f3*f6*g2^3*g3^4 + 48*f6*g1*g2^4*g3^4 + 53*f5*g2^5*g3^4 + 28*f3*f4*f5*g3^5 - 14*f2*f5^2*g3^5 - 10*f3^2*f6*g3^5 + 24*f2*f4*f6*g3^5 - 16*f1*f5*f6*g3^5 - 32*f0*f6^2*g3^5 + 8*f6^2*g0^2*g3^5 - 10*f5*f6*g0*g1*g3^5 + 29*f5^2*g1^2*g3^5 - 12*f4*f6*g1^2*g3^5 + 33*f5^2*g0*g2*g3^5 - 12*f4*f6*g0*g2*g3^5 + 26*f4*f5*g1*g2*g3^5 + 37*f3*f6*g1*g2*g3^5 + 8*f4^2*g2^2*g3^5 + 28*f3*f5*g2^2*g3^5 + 18*f2*f6*g2^2*g3^5 + 22*f6*g1^2*g2^2*g3^5 - 10*f6*g0*g2^3*g3^5 + 62*f5*g1*g2^3*g3^5 + 18*f4*g2^4*g3^5 + 16*g2^6*g3^5 - 16*f4*f5*g0*g3^6 - 3*f3*f6*g0*g3^6 - 4*f4^2*g1*g3^6 + 13*f3*f5*g1*g3^6 + 6*f2*f6*g1*g3^6 + 4*f6*g1^3*g3^6 + 16*f3*f4*g2*g3^6 - 10*f2*f5*g2*g3^6 + 4*f1*f6*g2*g3^6 - 4*f6*g0*g1*g2*g3^6 + 35*f5*g1^2*g2*g3^6 + 13*f5*g0*g2^2*g3^6 + 5*f4*g1*g2^2*g3^6 + 12*f3*g2^3*g3^6 + 20*g1*g2^4*g3^6 - f3^2*g3^7 + 4*f2*f4*g3^7 - 4*f1*f5*g3^7 - 10*f0*f6*g3^7 - f6*g0^2*g3^7 - 6*f5*g0*g1*g3^7 - f4*g1^2*g3^7 - 9*f4*g0*g2*g3^7 + 9*f3*g1*g2*g3^7 + f2*g2^2*g3^7 + 11*g1^2*g2^2*g3^7 - g0*g2^3*g3^7 - f3*g0*g3^8 + f2*g1*g3^8 + g1^3*g3^8 - 5*g0*g1*g2*g3^8 - f0*g3^9)*k12*k34 + (-64*f5^2*f6^3*g0 - 64*f4*f5*f6^3*g1 + 32*f4*f5^2*f6^2*g2 - 16*f3*f5*f6^3*g2 - 24*f5*f6^3*g1*g2^2 + 8*f5^2*f6^2*g2^3 - 96*f4*f5^3*f6*g3 + 128*f4^2*f5*f6^2*g3 + 16*f3*f5^2*f6^2*g3 - 16*f5*f6^3*g1^2*g3 - 24*f5*f6^3*g0*g2*g3 + 20*f5^2*f6^2*g1*g2*g3 + 48*f4*f6^3*g1*g2*g3 - 24*f5^3*f6*g2^2*g3 + 64*f4*f5*f6^2*g2^2*g3 + 40*f3*f6^3*g2^2*g3 + 16*f6^3*g1*g2^3*g3 + 8*f5*f6^2*g2^4*g3 - 40*f5^2*f6^2*g0*g3^2 - 32*f4*f6^3*g0*g3^2 - 36*f5^3*f6*g1*g3^2 + 16*f4*f5*f6^2*g1*g3^2 + 40*f4*f5^2*f6*g2*g3^2 - 64*f4^2*f6^2*g2*g3^2 - 12*f3*f5*f6^2*g2*g3^2 + 8*f6^3*g1^2*g2*g3^2 - 12*f6^3*g0*g2^2*g3^2 + 6*f5*f6^2*g1*g2^2*g3^2 + 24*f5^2*f6*g2^3*g3^2 - 40*f4*f6^2*g2^3*g3^2 - 6*f6^2*g2^5*g3^2 - 24*f4*f5^3*g3^3 + 64*f4^2*f5*f6*g3^3 - 28*f3*f5^2*f6*g3^3 + 48*f3*f4*f6^2*g3^3 + 8*f5*f6^2*g1^2*g3^3 - 2*f5*f6^2*g0*g2*g3^3 + 11*f5^2*f6*g1*g2*g3^3 + 8*f4*f6^2*g1*g2*g3^3 - 28*f5^3*g2^2*g3^3 + 112*f4*f5*f6*g2^2*g3^3 + 74*f3*f6^2*g2^2*g3^3 + 2*f6^2*g1*g2^3*g3^3 + 38*f5*f6*g2^4*g3^3 - 26*f5^2*f6*g0*g3^4 + 5*f5^3*g1*g3^4 + 12*f4*f5*f6*g1*g3^4 + 24*f3*f6^2*g1*g3^4 + 8*f4*f5^2*g2*g3^4 - 32*f4^2*f6*g2*g3^4 - 10*f3*f5*f6*g2*g3^4 + 12*f6^2*g1^2*g2*g3^4 + 21*f6^2*g0*g2^2*g3^4 + 26*f5*f6*g1*g2^2*g3^4 + 7*f5^2*g2^3*g3^4 + 2*f4*f6*g2^3*g3^4 + 6*f6*g2^5*g3^4 + 24*f4^2*f5*g3^5 + 2*f3*f5^2*g3^5 + 32*f3*f4*f6*g3^5 + 12*f6^2*g0*g1*g3^5 + 5*f5*f6*g1^2*g3^5 + 3*f5*f6*g0*g2*g3^5 + 22*f5^2*g1*g2*g3^5 - 9*f4*f6*g1*g2*g3^5 + 30*f4*f5*g2^2*g3^5 + 41*f3*f6*g2^2*g3^5 + 5*f6*g1*g2^3*g3^5 + 27*f5*g2^4*g3^5 - f5^2*g0*g3^6 - 2*f4*f6*g0*g3^6 - 3*f4*f5*g1*g3^6 + 15*f3*f6*g1*g3^6 + 4*f4^2*g2*g3^6 + 17*f3*f5*g2*g3^6 + 3*f6*g1^2*g2*g3^6 + 17*f6*g0*g2^2*g3^6 + 16*f5*g1*g2^2*g3^6 + 8*f4*g2^3*g3^6 + 8*g2^5*g3^6 + 6*f3*f4*g3^7 + 3*f6*g0*g1*g3^7 - f5*g1^2*g3^7 + f5*g0*g2*g3^7 - 3*f4*g1*g2*g3^7 + 14*f3*g2^2*g3^7 + 2*g1*g2^3*g3^7 - f4*g0*g3^8 + 2*f3*g1*g3^8 - g1^2*g2*g3^8 + 2*g0*g2^2*g3^8 + g0*g1*g3^9)*k13*k34 + (-64*f6^4*g0*g2^2 - 32*f5*f6^3*g1*g2^2 + 8*f5^2*f6^2*g2^3 + 32*f4*f6^3*g2^3 + 8*f6^3*g2^5 + 32*f6^4*g0*g1*g3 + 8*f5^2*f6^2*g1*g2*g3 - 16*f4*f6^3*g1*g2*g3 - 4*f5^3*f6*g2^2*g3 + 32*f4*f5*f6^2*g2^2*g3 - 20*f6^3*g1*g2^3*g3 + 44*f5*f6^2*g2^4*g3 + 32*f4*f5*f6^2*g1*g3^2 + 16*f2*f6^3*g2*g3^2 - 4*f6^3*g1^2*g2*g3^2 - 72*f6^3*g0*g2^2*g3^2 + 4*f5*f6^2*g1*g2^2*g3^2 + 30*f5^2*f6*g2^3*g3^2 + 80*f4*f6^2*g2^3*g3^2 + 46*f6^2*g2^5*g3^2 + 20*f3*f5^2*f6*g3^3 + 32*f3*f4*f6^2*g3^3 - 16*f2*f5*f6^2*g3^3 - 16*f1*f6^3*g3^3 + 24*f6^3*g0*g1*g3^3 + 12*f5*f6^2*g1^2*g3^3 + 4*f5*f6^2*g0*g2*g3^3 + 22*f5^2*f6*g1*g2*g3^3 - f5^3*g2^2*g3^3 + 16*f4*f5*f6*g2^2*g3^3 + 12*f3*f6^2*g2^2*g3^3 + 21*f6^2*g1*g2^3*g3^3 + 75*f5*f6*g2^4*g3^3 + 16*f5^2*f6*g0*g3^4 - 8*f4*f6^2*g0*g3^4 + 16*f4*f5*f6*g1*g3^4 + 16*f3*f6^2*g1*g3^4 + 36*f3*f5*f6*g2*g3^4 + 16*f2*f6^2*g2*g3^4 + 17*f6^2*g1^2*g2*g3^4 - 16*f6^2*g0*g2^2*g3^4 + 47*f5*f6*g1*g2^2*g3^4 + 7*f5^2*g2^3*g3^4 + 34*f4*f6*g2^3*g3^4 + 43*f6*g2^5*g3^4 + 5*f3*f5^2*g3^5 + 16*f3*f4*f6*g3^5 - 12*f2*f5*f6*g3^5 - 12*f1*f6^2*g3^5 + 8*f6^2*g0*g1*g3^5 + 22*f5*f6*g1^2*g3^5 + 18*f5*f6*g0*g2*g3^5 + 4*f5^2*g1*g2*g3^5 + 5*f4*f6*g1*g2*g3^5 + 2*f4*f5*g2^2*g3^5 + 18*f3*f6*g2^2*g3^5 + 31*f6*g1*g2^3*g3^5 + 16*f5*g2^4*g3^5 + 7*f5^2*g0*g3^6 - 6*f4*f6*g0*g3^6 + 6*f4*f5*g1*g3^6 + 7*f3*f6*g1*g3^6 + 9*f3*f5*g2*g3^6 + 3*f2*f6*g2*g3^6 + 20*f6*g1^2*g2*g3^6 + 2*f6*g0*g2^2*g3^6 + 11*f5*g1*g2^2*g3^6 + 4*f4*g2^3*g3^6 + 8*g2^5*g3^6 + 2*f3*f4*g3^7 - 2*f2*f5*g3^7 - 3*f1*f6*g3^7 - f6*g0*g1*g3^7 + 6*f5*g1^2*g3^7 + 8*f5*g0*g2*g3^7 + 3*f4*g1*g2*g3^7 + 4*f3*g2^2*g3^7 + 7*g1*g2^3*g3^7 - f4*g0*g3^8 + f3*g1*g3^8 + 5*g1^2*g2*g3^8 + 2*g0*g2^2*g3^8)*k22*k34 + (-64*f5*f6^4*g0 - 32*f5^2*f6^3*g1 + 8*f5^3*f6^2*g2 + 32*f4*f5*f6^3*g2 + 8*f5*f6^3*g2^3 - 24*f5^4*f6*g3 + 32*f6^4*g0*g2*g3 + 16*f5*f6^3*g1*g2*g3 + 4*f5^2*f6^2*g2^2*g3 - 16*f4*f6^3*g2^2*g3 - 4*f6^3*g2^4*g3 - 96*f5*f6^3*g0*g3^2 - 32*f5^2*f6^2*g1*g3^2 - 2*f5^3*f6*g2*g3^2 + 48*f4*f5*f6^2*g2*g3^2 + 24*f3*f6^3*g2*g3^2 - 12*f6^3*g1*g2^2*g3^2 + 58*f5*f6^2*g2^3*g3^2 - 6*f5^4*g3^3 - 24*f3*f5*f6^2*g3^3 + 36*f6^3*g0*g2*g3^3 + 24*f5*f6^2*g1*g2*g3^3 - 3*f5^2*f6*g2^2*g3^3 + 45*f6^2*g2^4*g3^3 - 48*f5*f6^2*g0*g3^4 + 6*f5^2*f6*g1*g3^4 - 8*f4*f6^2*g1*g3^4 - f5^3*g2*g3^4 + 18*f4*f5*f6*g2*g3^4 + 38*f3*f6^2*g2*g3^4 + 17*f6^2*g1*g2^2*g3^4 + 40*f5*f6*g2^3*g3^4 + 8*f4*f5^2*g3^5 - 4*f3*f5*f6*g3^5 + 16*f6^2*g1^2*g3^5 + 25*f6^2*g0*g2*g3^5 + 21*f5*f6*g1*g2*g3^5 - f5^2*g2^2*g3^5 + 5*f4*f6*g2^2*g3^5 + 32*f6*g2^4*g3^5 - 9*f5*f6*g0*g3^6 + 8*f5^2*g1*g3^6 - 6*f4*f6*g1*g3^6 + 10*f4*f5*g2*g3^6 + 22*f3*f6*g2*g3^6 + 13*f6*g1*g2^2*g3^6 + 8*f5*g2^3*g3^6 + f3*f5*g3^7 + 7*f6*g1^2*g3^7 + 7*f6*g0*g2*g3^7 + 10*f5*g1*g2*g3^7 + 3*f4*g2^2*g3^7 + 6*g2^4*g3^7 - f4*g1*g3^8 + 4*f3*g2*g3^8 + 4*g1*g2^2*g3^8 + g1^2*g3^9 + g0*g2*g3^9)*k23*k34 + (32*f5*f6^3*g2^2*g3 - 4*f5^2*f6^2*g2*g3^2 + 16*f4*f6^3*g2*g3^2 + 4*f6^3*g2^3*g3^2 + 12*f5^3*f6*g3^3 - 32*f4*f5*f6^2*g3^3 + 16*f3*f6^3*g3^3 + 8*f6^3*g1*g2*g3^3 + 32*f5*f6^2*g2^2*g3^3 + 8*f6^3*g0*g3^4 + 7*f5^2*f6*g2*g3^4 + 8*f4*f6^2*g2*g3^4 + 29*f6^2*g2^3*g3^4 + 11*f5^3*g3^5 - 16*f4*f5*f6*g3^5 + 32*f3*f6^2*g3^5 + 14*f6^2*g1*g2*g3^5 + 9*f5*f6*g2^2*g3^5 + 6*f6^2*g0*g3^6 - f5*f6*g1*g3^6 + 14*f5^2*g2*g3^6 + f4*f6*g2*g3^6 + 14*f6*g2^3*g3^6 - 2*f4*f5*g3^7 + 14*f3*f6*g3^7 + 6*f6*g1*g2*g3^7 + 7*f5*g2^2*g3^7 + f6*g0*g3^8 + 3*g2^3*g3^8 + 2*f3*g3^9 + g1*g2*g3^9)*k33*k34 + (32*f1*f6^3*g3 - 16*f6^3*g0*g1*g3 - 16*f5*f6^2*g1^2*g3 + 8*f5^2*f6*g1*g2*g3 - 24*f5^3*g1*g3^2 + 32*f4*f5*f6*g1*g3^2 - 8*f6^2*g1^2*g2*g3^2 + 16*f5*f6*g1*g2^2*g3^2 + 24*f1*f6^2*g3^3 - 16*f6^2*g0*g1*g3^3 + 2*f5*f6*g0*g2*g3^3 - 16*f5^2*g1*g2*g3^3 + 16*f4*f6*g1*g2*g3^3 + 6*f6*g1*g2^3*g3^3 - 6*f5^2*g0*g3^4 + 8*f4*f6*g0*g3^4 + 8*f4*f5*g1*g3^4 + 3*f6*g0*g2^2*g3^4 + 4*f5*g1*g2^2*g3^4 + 4*f2*f5*g3^5 + 8*f1*f6*g3^5 - 2*f6*g0*g1*g3^5 + 2*f5*g1^2*g3^5 - 3*f5*g0*g2*g3^5 + 4*f4*g1*g2*g3^5 + 3*g1*g2^3*g3^5 + 2*f4*g0*g3^6 + 2*f2*g2*g3^6 + g1^2*g2*g3^6 + f1*g3^7)*k11*k44 + (-64*f5*f6^3*g0 - 64*f4*f6^3*g1 + 32*f4*f5*f6^2*g2 - 16*f3*f6^3*g2 - 24*f6^3*g1*g2^2 + 8*f5*f6^2*g2^3 - 96*f4*f5^2*f6*g3 + 128*f4^2*f6^2*g3 + 16*f3*f5*f6^2*g3 - 32*f6^3*g1^2*g3 - 72*f6^3*g0*g2*g3 + 20*f5*f6^2*g1*g2*g3 - 16*f5^2*f6*g2^2*g3 + 80*f4*f6^2*g2^2*g3 + 12*f6^2*g2^4*g3 - 40*f5*f6^2*g0*g3^2 - 68*f5^2*f6*g1*g3^2 + 64*f4*f6^2*g1*g3^2 - 24*f5^3*g2*g3^2 + 24*f4*f5*f6*g2*g3^2 - 16*f3*f6^2*g2*g3^2 + 26*f6^2*g1*g2^2*g3^2 + 16*f5*f6*g2^3*g3^2 - 24*f4*f5^2*g3^3 + 64*f4^2*f6*g3^3 + 8*f3*f5*f6*g3^3 - 38*f6^2*g0*g2*g3^3 + f5*f6*g1*g2*g3^3 - 28*f5^2*g2^2*g3^3 + 76*f4*f6*g2^2*g3^3 + 18*f6*g2^4*g3^3 - 10*f5*f6*g0*g3^4 - 17*f5^2*g1*g3^4 + 44*f4*f6*g1*g3^4 + 4*f4*f5*g2*g3^4 - 5*f3*f6*g2*g3^4 + 32*f6*g1*g2^2*g3^4 + 2*f5*g2^3*g3^4 + 8*f4^2*g3^5 + f3*f5*g3^5 + 4*f2*f6*g3^5 + 7*f6*g1^2*g3^5 - 5*f6*g0*g2*g3^5 + 14*f4*g2^2*g3^5 + 6*g2^4*g3^5 - 6*f5*g0*g3^6 + 6*f4*g1*g3^6 + 7*g1*g2^2*g3^6 + f2*g3^7 + g1^2*g3^7 - 2*g0*g2*g3^7)*k12*k44 + (32*f3*f6^3*g3 - 16*f6^3*g0*g3^2 - 16*f5*f6^2*g1*g3^2 + 8*f5^2*f6*g2*g3^2 - 24*f5^3*g3^3 + 32*f4*f5*f6*g3^3 + 24*f3*f6^2*g3^3 + 18*f5*f6*g2^2*g3^3 - 8*f6^2*g0*g3^4 - 22*f5^2*g2*g3^4 + 24*f4*f6*g2*g3^4 + 9*f6*g2^3*g3^4 + 24*f4*f5*g3^5 + 8*f3*f6*g3^5 + 7*f6*g1*g2*g3^5 + 7*f5*g2^2*g3^5 + f5*g1*g3^6 + 14*f4*g2*g3^6 + 8*g2^3*g3^6 + 2*f3*g3^7 + 3*g1*g2*g3^7)*k13*k44 + (4*f5*g3^5 + 2*g2*g3^6)*k14*k44 + (-64*f6^4*g0 - 32*f5*f6^3*g1 + 8*f5^2*f6^2*g2 + 32*f4*f6^3*g2 + 8*f6^3*g2^3 - 24*f5^3*f6*g3 - 16*f6^3*g1*g2*g3 + 20*f5*f6^2*g2^2*g3 - 80*f6^3*g0*g3^2 - 32*f5*f6^2*g1*g3^2 - 34*f5^2*f6*g2*g3^2 + 64*f4*f6^2*g2*g3^2 + 26*f6^2*g2^3*g3^2 - 6*f5^3*g3^3 + 3*f5*f6*g2^2*g3^3 - 36*f6^2*g0*g3^4 - 10*f5*f6*g1*g3^4 - 9*f5^2*g2*g3^4 + 26*f4*f6*g2*g3^4 + 16*f6*g2^3*g3^4 - 4*f4*f5*g3^5 + f3*f6*g3^5 + 4*f6*g1*g2*g3^5 - f5*g2^2*g3^5 - 9*f6*g0*g3^6 - 2*f5*g1*g3^6 + f4*g2*g3^6 + 2*g2^3*g3^6 - g0*g3^8)*k22*k44 + (32*f6^3*g2^2*g3 - 16*f6^3*g1*g3^2 + 12*f5*f6^2*g2*g3^2 - 20*f5^2*f6*g3^3 + 16*f4*f6^2*g3^3 + 52*f6^2*g2^2*g3^3 - 8*f6^2*g1*g3^4 - f5*f6*g2*g3^4 - 9*f5^2*g3^5 + 12*f4*f6*g3^5 + 25*f6*g2^2*g3^5 - f6*g1*g3^6 - 5*f5*g2*g3^6 + 2*f4*g3^7 + 3*g2^2*g3^7)*k23*k44 + (32*f6^3*g3 + 24*f6^2*g3^3 + 8*f6*g3^5 + g3^7)*k24*k44 + (32*f5*f6^3*g3 + 24*f5*f6^2*g3^3 + 16*f6^2*g2*g3^4 + 4*f5*f6*g3^5 + 7*f6*g2*g3^6 + g2*g3^8)*k33*k44 + k44*(64*f6^3*g3*v4 + 48*f6^2*g3^3*v4 + 12*f6*g3^5*v4 + g3^7*v4) + g3^5*v5*v6 + k14*(64*f5*f6^3*g0^2*v1 + 64*f4*f6^3*g0*g1*v1 - 32*f4*f5*f6^2*g0*g2*v1 + 16*f3*f6^3*g0*g2*v1 + 24*f6^3*g0*g1*g2^2*v1 - 8*f5*f6^2*g0*g2^3*v1 + 96*f4*f5^2*f6*g0*g3*v1 - 128*f4^2*f6^2*g0*g3*v1 - 16*f3*f5*f6^2*g0*g3*v1 + 16*f6^3*g0*g1^2*g3*v1 + 8*f1*f5*f6^2*g2*g3*v1 - 32*f0*f6^3*g2*g3*v1 + 48*f6^3*g0^2*g2*g3*v1 - 4*f5*f6^2*g0*g1*g2*g3*v1 + 16*f5^2*f6*g0*g2^2*g3*v1 - 80*f4*f6^2*g0*g2^2*g3*v1 - 12*f6^2*g0*g2^4*g3*v1 - 24*f1*f5^2*f6*g3^2*v1 + 32*f1*f4*f6^2*g3^2*v1 - 32*f0*f5*f6^2*g3^2*v1 + 32*f5*f6^2*g0^2*g3^2*v1 + 36*f5^2*f6*g0*g1*g3^2*v1 - 32*f4*f6^2*g0*g1*g3^2*v1 + 24*f5^3*g0*g2*g3^2*v1 - 24*f4*f5*f6*g0*g2*g3^2*v1 + 16*f3*f6^2*g0*g2*g3^2*v1 + 12*f1*f6^2*g2^2*g3^2*v1 - 10*f6^2*g0*g1*g2^2*g3^2*v1 - 16*f5*f6*g0*g2^3*g3^2*v1 + 24*f4*f5^2*g0*g3^3*v1 - 64*f4^2*f6*g0*g3^3*v1 - 8*f3*f5*f6*g0*g3^3*v1 + 8*f1*f6^2*g1*g3^3*v1 - 2*f1*f5*f6*g2*g3^3*v1 - 16*f0*f6^2*g2*g3^3*v1 + 24*f6^2*g0^2*g2*g3^3*v1 - 3*f5*f6*g0*g1*g2*g3^3*v1 + 28*f5^2*g0*g2^2*g3^3*v1 - 76*f4*f6*g0*g2^2*g3^3*v1 - 18*f6*g0*g2^4*g3^3*v1 - 6*f1*f5^2*g3^4*v1 + 16*f1*f4*f6*g3^4*v1 - 16*f0*f5*f6*g3^4*v1 + 4*f5*f6*g0^2*g3^4*v1 + 15*f5^2*g0*g1*g3^4*v1 - 36*f4*f6*g0*g1*g3^4*v1 - 4*f4*f5*g0*g2*g3^4*v1 + 5*f3*f6*g0*g2*g3^4*v1 + 9*f1*f6*g2^2*g3^4*v1 - 23*f6*g0*g1*g2^2*g3^4*v1 - 2*f5*g0*g2^3*g3^4*v1 - 8*f4^2*g0*g3^5*v1 - f3*f5*g0*g3^5*v1 + 4*f1*f6*g1*g3^5*v1 - 5*f6*g0*g1^2*g3^5*v1 - f1*f5*g2*g3^5*v1 - 2*f0*f6*g2*g3^5*v1 + 3*f6*g0^2*g2*g3^5*v1 + f5*g0*g1*g2*g3^5*v1 - 14*f4*g0*g2^2*g3^5*v1 - 6*g0*g2^4*g3^5*v1 + 2*f1*f4*g3^6*v1 - 2*f0*f5*g3^6*v1 - 6*f4*g0*g1*g3^6*v1 + 2*f1*g2^2*g3^6*v1 - 6*g0*g1*g2^2*g3^6*v1 + f1*g1*g3^7*v1 - g0*g1^2*g3^7*v1 + 64*f5*f6^3*g0*g1*v2 + 64*f4*f6^3*g1^2*v2 - 32*f4*f5*f6^2*g1*g2*v2 + 16*f3*f6^3*g1*g2*v2 + 24*f6^3*g1^2*g2^2*v2 - 8*f5*f6^2*g1*g2^3*v2 - 32*f3*f6^3*g0*g3*v2 + 96*f4*f5^2*f6*g1*g3*v2 - 128*f4^2*f6^2*g1*g3*v2 - 16*f3*f5*f6^2*g1*g3*v2 + 16*f6^3*g1^3*g3*v2 + 16*f2*f5*f6^2*g2*g3*v2 - 16*f1*f6^3*g2*g3*v2 + 32*f6^3*g0*g1*g2*g3*v2 - 4*f5*f6^2*g1^2*g2*g3*v2 + 8*f5*f6^2*g0*g2^2*g3*v2 + 16*f5^2*f6*g1*g2^2*g3*v2 - 80*f4*f6^2*g1*g2^2*g3*v2 - 12*f6^2*g1*g2^4*g3*v2 - 48*f2*f5^2*f6*g3^2*v2 + 64*f2*f4*f6^2*g3^2*v2 - 16*f1*f5*f6^2*g3^2*v2 + 48*f5*f6^2*g0*g1*g3^2*v2 + 36*f5^2*f6*g1^2*g3^2*v2 - 32*f4*f6^2*g1^2*g3^2*v2 - 32*f5^2*f6*g0*g2*g3^2*v2 + 32*f4*f6^2*g0*g2*g3^2*v2 + 24*f5^3*g1*g2*g3^2*v2 - 24*f4*f5*f6*g1*g2*g3^2*v2 + 16*f3*f6^2*g1*g2*g3^2*v2 + 24*f2*f6^2*g2^2*g3^2*v2 - 10*f6^2*g1^2*g2^2*g3^2*v2 + 12*f6^2*g0*g2^3*g3^2*v2 - 16*f5*f6*g1*g2^3*g3^2*v2 + 24*f5^3*g0*g3^3*v2 - 32*f4*f5*f6*g0*g3^3*v2 - 24*f3*f6^2*g0*g3^3*v2 + 24*f4*f5^2*g1*g3^3*v2 - 64*f4^2*f6*g1*g3^3*v2 - 8*f3*f5*f6*g1*g3^3*v2 + 16*f2*f6^2*g1*g3^3*v2 - 4*f2*f5*f6*g2*g3^3*v2 - 8*f1*f6^2*g2*g3^3*v2 + 32*f6^2*g0*g1*g2*g3^3*v2 - 3*f5*f6*g1^2*g2*g3^3*v2 - 20*f5*f6*g0*g2^2*g3^3*v2 + 28*f5^2*g1*g2^2*g3^3*v2 - 76*f4*f6*g1*g2^2*g3^3*v2 - 18*f6*g1*g2^4*g3^3*v2 - 12*f2*f5^2*g3^4*v2 + 32*f2*f4*f6*g3^4*v2 - 8*f1*f5*f6*g3^4*v2 + 4*f5*f6*g0*g1*g3^4*v2 + 15*f5^2*g1^2*g3^4*v2 - 36*f4*f6*g1^2*g3^4*v2 + 16*f5^2*g0*g2*g3^4*v2 - 8*f4*f6*g0*g2*g3^4*v2 - 4*f4*f5*g1*g2*g3^4*v2 + 5*f3*f6*g1*g2*g3^4*v2 + 18*f2*f6*g2^2*g3^4*v2 - 23*f6*g1^2*g2^2*g3^4*v2 - 2*f5*g1*g2^3*g3^4*v2 - 8*f4*f5*g0*g3^5*v2 - 4*f3*f6*g0*g3^5*v2 - 8*f4^2*g1*g3^5*v2 - f3*f5*g1*g3^5*v2 + 8*f2*f6*g1*g3^5*v2 - 5*f6*g1^3*g3^5*v2 - 2*f2*f5*g2*g3^5*v2 - f1*f6*g2*g3^5*v2 + 4*f6*g0*g1*g2*g3^5*v2 + f5*g1^2*g2*g3^5*v2 - 4*f5*g0*g2^2*g3^5*v2 - 14*f4*g1*g2^2*g3^5*v2 - 6*g1*g2^4*g3^5*v2 + 4*f2*f4*g3^6*v2 - f1*f5*g3^6*v2 - f5*g0*g1*g3^6*v2 - 6*f4*g1^2*g3^6*v2 - 4*f4*g0*g2*g3^6*v2 + 3*f2*g2^2*g3^6*v2 - 6*g1^2*g2^2*g3^6*v2 - 3*g0*g2^3*g3^6*v2 + f2*g1*g3^7*v2 - g1^3*g3^7*v2 - g0*g1*g2*g3^7*v2 + 64*f5*f6^3*g0*g2*v3 + 64*f4*f6^3*g1*g2*v3 - 32*f4*f5*f6^2*g2^2*v3 + 16*f3*f6^3*g2^2*v3 + 24*f6^3*g1*g2^3*v3 - 8*f5*f6^2*g2^4*v3 - 64*f4*f6^3*g0*g3*v3 - 32*f3*f6^3*g1*g3*v3 + 96*f4*f5^2*f6*g2*g3*v3 - 128*f4^2*f6^2*g2*g3*v3 + 8*f3*f5*f6^2*g2*g3*v3 + 40*f6^3*g0*g2^2*g3*v3 + 4*f5*f6^2*g1*g2^2*g3*v3 + 16*f5^2*f6*g2^3*g3*v3 - 80*f4*f6^2*g2^3*g3*v3 - 12*f6^2*g2^5*g3*v3 - 72*f3*f5^2*f6*g3^2*v3 + 96*f3*f4*f6^2*g3^2*v3 - 16*f6^3*g0*g1*g3^2*v3 + 16*f5*f6^2*g1^2*g3^2*v3 + 52*f5*f6^2*g0*g2*g3^2*v3 + 4*f5^2*f6*g1*g2*g3^2*v3 + 24*f5^3*g2^2*g3^2*v3 - 24*f4*f5*f6*g2^2*g3^2*v3 + 52*f3*f6^2*g2^2*g3^2*v3 + 2*f6^2*g1*g2^3*g3^2*v3 - 16*f5*f6*g2^4*g3^2*v3 - 36*f5^2*f6*g0*g3^3*v3 + 24*f5^3*g1*g3^3*v3 - 32*f4*f5*f6*g1*g3^3*v3 + 24*f4*f5^2*g2*g3^3*v3 - 64*f4^2*f6*g2*g3^3*v3 - 14*f3*f5*f6*g2*g3^3*v3 + 50*f6^2*g0*g2^2*g3^3*v3 - 19*f5*f6*g1*g2^2*g3^3*v3 + 28*f5^2*g2^3*g3^3*v3 - 76*f4*f6*g2^3*g3^3*v3 - 18*f6*g2^5*g3^3*v3 - 18*f3*f5^2*g3^4*v3 + 48*f3*f4*f6*g3^4*v3 + 8*f6^2*g0*g1*g3^4*v3 + 3*f5*f6*g0*g2*g3^4*v3 + 19*f5^2*g1*g2*g3^4*v3 - 28*f4*f6*g1*g2*g3^4*v3 - 4*f4*f5*g2^2*g3^4*v3 + 32*f3*f6*g2^2*g3^4*v3 - 17*f6*g1*g2^3*g3^4*v3 - 2*f5*g2^4*g3^4*v3 - 3*f5^2*g0*g3^5*v3 + 4*f4*f6*g0*g3^5*v3 - 8*f4*f5*g1*g3^5*v3 + 6*f3*f6*g1*g3^5*v3 - 8*f4^2*g2*g3^5*v3 - 4*f3*f5*g2*g3^5*v3 - 4*f6*g1^2*g2*g3^5*v3 + 19*f6*g0*g2^2*g3^5*v3 - 5*f5*g1*g2^2*g3^5*v3 - 14*f4*g2^3*g3^5*v3 - 6*g2^5*g3^5*v3 + 6*f3*f4*g3^6*v3 + 5*f6*g0*g1*g3^6*v3 - f5*g1^2*g3^6*v3 - 6*f4*g1*g2*g3^6*v3 + 5*f3*g2^2*g3^6*v3 - 6*g1*g2^3*g3^6*v3 + f3*g1*g3^7*v3 - g1^2*g2*g3^7*v3 + g0*g2^2*g3^7*v3 + g0*g1*g3^8*v3 - 128*f5*f6^3*g0*v4 - 128*f4*f6^3*g1*v4 + 64*f4*f5*f6^2*g2*v4 - 32*f3*f6^3*g2*v4 - 48*f6^3*g1*g2^2*v4 + 16*f5*f6^2*g2^3*v4 - 192*f4*f5^2*f6*g3*v4 + 256*f4^2*f6^2*g3*v4 + 32*f3*f5*f6^2*g3*v4 - 32*f6^3*g1^2*g3*v4 - 112*f6^3*g0*g2*g3*v4 + 48*f5*f6^2*g1*g2*g3*v4 - 48*f5^2*f6*g2^2*g3*v4 + 160*f4*f6^2*g2^2*g3*v4 + 24*f6^2*g2^4*g3*v4 - 80*f5*f6^2*g0*g3^2*v4 - 96*f5^2*f6*g1*g3^2*v4 + 96*f4*f6^2*g1*g3^2*v4 - 16*f4*f5*f6*g2*g3^2*v4 - 32*f3*f6^2*g2*g3^2*v4 + 56*f6^2*g1*g2^2*g3^2*v4 - 4*f5*f6*g2^3*g3^2*v4 - 48*f4*f5^2*g3^3*v4 + 128*f4^2*f6*g3^3*v4 + 16*f3*f5*f6*g3^3*v4 + 16*f6^2*g1^2*g3^3*v4 - 56*f6^2*g0*g2*g3^3*v4 - 12*f5^2*g2^2*g3^3*v4 + 104*f4*f6*g2^2*g3^3*v4 + 18*f6*g2^4*g3^3*v4 - 16*f5*f6*g0*g3^4*v4 - 24*f5^2*g1*g3^4*v4 + 72*f4*f6*g1*g3^4*v4 - 8*f4*f5*g2*g3^4*v4 - 10*f3*f6*g2*g3^4*v4 + 49*f6*g1*g2^2*g3^4*v4 - 2*f5*g2^3*g3^4*v4 + 16*f4^2*g3^5*v4 + 2*f3*f5*g3^5*v4 + 14*f6*g1^2*g3^5*v4 - 7*f6*g0*g2*g3^5*v4 - 3*f5*g1*g2*g3^5*v4 + 16*f4*g2^2*g3^5*v4 + 3*g2^4*g3^5*v4 - f5*g0*g3^6*v4 + 10*f4*g1*g3^6*v4 + 9*g1*g2^2*g3^6*v4 + 2*g1^2*g3^7*v4 + g0*g2*g3^7*v4 - 32*f6^3*g0*g3*v5 - 32*f5*f6^2*g1*g3*v5 + 16*f5^2*f6*g2*g3*v5 - 48*f5^3*g3^2*v5 + 64*f4*f5*f6*g3^2*v5 - 16*f6^2*g1*g2*g3^2*v5 + 32*f5*f6*g2^2*g3^2*v5 - 24*f6^2*g0*g3^3*v5 - 32*f5^2*g2*g3^3*v5 + 32*f4*f6*g2*g3^3*v5 + 12*f6*g2^3*g3^3*v5 + 16*f4*f5*g3^4*v5 + 8*f5*g2^2*g3^4*v5 - 6*f6*g0*g3^5*v5 + 2*f5*g1*g3^5*v5 + 8*f4*g2*g3^5*v5 + 6*g2^3*g3^5*v5 + g1*g2*g3^6*v5 - 8*f6^2*g1*g3*v6 + 4*f5*f6*g2*g3*v6 - 12*f5^2*g3^2*v6 + 16*f4*f6*g3^2*v6 + 6*f6*g2^2*g3^2*v6 - 2*f5*g2*g3^3*v6 + 4*f4*g3^4*v6 + 3*g2^2*g3^4*v6 + g1*g3^5*v6) + k24*(64*f6^4*g0^2*v1 + 32*f5*f6^3*g0*g1*v1 - 8*f5^2*f6^2*g0*g2*v1 - 32*f4*f6^3*g0*g2*v1 - 8*f6^3*g0*g2^3*v1 + 24*f5^3*f6*g0*g3*v1 + 16*f1*f6^3*g2*g3*v1 + 24*f6^3*g0*g1*g2*g3*v1 - 20*f5*f6^2*g0*g2^2*g3*v1 - 16*f1*f5*f6^2*g3^2*v1 - 64*f0*f6^3*g3^2*v1 + 48*f6^3*g0^2*g3^2*v1 + 24*f5*f6^2*g0*g1*g3^2*v1 + 34*f5^2*f6*g0*g2*g3^2*v1 - 64*f4*f6^2*g0*g2*g3^2*v1 - 26*f6^2*g0*g2^3*g3^2*v1 + 6*f5^3*g0*g3^3*v1 + 16*f1*f6^2*g2*g3^3*v1 + 6*f6^2*g0*g1*g2*g3^3*v1 - 3*f5*f6*g0*g2^2*g3^3*v1 - 8*f1*f5*f6*g3^4*v1 - 48*f0*f6^2*g3^4*v1 + 12*f6^2*g0^2*g3^4*v1 + 8*f5*f6*g0*g1*g3^4*v1 + 9*f5^2*g0*g2*g3^4*v1 - 26*f4*f6*g0*g2*g3^4*v1 - 16*f6*g0*g2^3*g3^4*v1 + 5*f1*f6*g2*g3^5*v1 - 2*f6*g0*g1*g2*g3^5*v1 + f5*g0*g2^2*g3^5*v1 - f1*f5*g3^6*v1 - 12*f0*f6*g3^6*v1 + f6*g0^2*g3^6*v1 + f5*g0*g1*g3^6*v1 - 3*f4*g0*g2*g3^6*v1 - 2*g0*g2^3*g3^6*v1 + f1*g2*g3^7*v1 - f0*g3^8*v1 + 64*f6^4*g0*g1*v2 + 32*f5*f6^3*g1^2*v2 - 8*f5^2*f6^2*g1*g2*v2 - 32*f4*f6^3*g1*g2*v2 - 8*f6^3*g1*g2^3*v2 + 24*f5^3*f6*g1*g3*v2 + 32*f2*f6^3*g2*g3*v2 + 24*f6^3*g1^2*g2*g3*v2 + 16*f6^3*g0*g2^2*g3*v2 - 20*f5*f6^2*g1*g2^2*g3*v2 - 32*f2*f5*f6^2*g3^2*v2 - 32*f1*f6^3*g3^2*v2 + 48*f6^3*g0*g1*g3^2*v2 + 24*f5*f6^2*g1^2*g3^2*v2 - 28*f5*f6^2*g0*g2*g3^2*v2 + 34*f5^2*f6*g1*g2*g3^2*v2 - 64*f4*f6^2*g1*g2*g3^2*v2 - 26*f6^2*g1*g2^3*g3^2*v2 + 20*f5^2*f6*g0*g3^3*v2 - 16*f4*f6^2*g0*g3^3*v2 + 6*f5^3*g1*g3^3*v2 + 32*f2*f6^2*g2*g3^3*v2 + 6*f6^2*g1^2*g2*g3^3*v2 - 12*f6^2*g0*g2^2*g3^3*v2 - f5*f6*g1*g2^2*g3^3*v2 - 16*f2*f5*f6*g3^4*v2 - 24*f1*f6^2*g3^4*v2 + 4*f6^2*g0*g1*g3^4*v2 + 8*f5*f6*g1^2*g3^4*v2 - 7*f5*f6*g0*g2*g3^4*v2 + 9*f5^2*g1*g2*g3^4*v2 - 26*f4*f6*g1*g2*g3^4*v2 + 2*f3*f6*g2^2*g3^4*v2 - 14*f6*g1*g2^3*g3^4*v2 + 5*f5^2*g0*g3^5*v2 - 8*f4*f6*g0*g3^5*v2 + 10*f2*f6*g2*g3^5*v2 - 12*f6*g0*g2^2*g3^5*v2 + f5*g1*g2^2*g3^5*v2 - 2*f2*f5*g3^6*v2 - 4*f1*f6*g3^6*v2 - 3*f6*g0*g1*g3^6*v2 + f5*g1^2*g3^6*v2 - 3*f4*g1*g2*g3^6*v2 - 2*g1*g2^3*g3^6*v2 - f4*g0*g3^7*v2 + f2*g2*g3^7*v2 - 2*g0*g2^2*g3^7*v2 - g0*g1*g3^8*v2 + 64*f6^4*g0*g2*v3 + 32*f5*f6^3*g1*g2*v3 - 8*f5^2*f6^2*g2^2*v3 - 32*f4*f6^3*g2^2*v3 - 8*f6^3*g2^4*v3 - 32*f5*f6^3*g0*g3*v3 + 24*f5^3*f6*g2*g3*v3 + 48*f3*f6^3*g2*g3*v3 + 40*f6^3*g1*g2^2*g3*v3 - 12*f5*f6^2*g2^3*g3*v3 - 48*f3*f5*f6^2*g3^2*v3 + 72*f6^3*g0*g2*g3^2*v3 - 4*f5*f6^2*g1*g2*g3^2*v3 + 34*f5^2*f6*g2^2*g3^2*v3 - 64*f4*f6^2*g2^2*g3^2*v3 - 18*f6^2*g2^4*g3^2*v3 - 40*f5*f6^2*g0*g3^3*v3 + 20*f5^2*f6*g1*g3^3*v3 - 16*f4*f6^2*g1*g3^3*v3 + 6*f5^3*g2*g3^3*v3 + 48*f3*f6^2*g2*g3^3*v3 + 6*f6^2*g1*g2^2*g3^3*v3 + f5*f6*g2^3*g3^3*v3 - 24*f3*f5*f6*g3^4*v3 + 18*f6^2*g0*g2*g3^4*v3 - 3*f5*f6*g1*g2*g3^4*v3 + 9*f5^2*g2^2*g3^4*v3 - 26*f4*f6*g2^2*g3^4*v3 - 12*f6*g2^4*g3^4*v3 - 12*f5*f6*g0*g3^5*v3 + 5*f5^2*g1*g3^5*v3 - 8*f4*f6*g1*g3^5*v3 + 15*f3*f6*g2*g3^5*v3 - 7*f6*g1*g2^2*g3^5*v3 + f5*g2^3*g3^5*v3 - 3*f3*f5*g3^6*v3 - f6*g0*g2*g3^6*v3 - 3*f4*g2^2*g3^6*v3 - 2*g2^4*g3^6*v3 - f5*g0*g3^7*v3 - f4*g1*g3^7*v3 + f3*g2*g3^7*v3 - 2*g1*g2^2*g3^7*v3 - g0*g2*g3^8*v3 - 128*f6^4*g0*v4 - 64*f5*f6^3*g1*v4 + 16*f5^2*f6^2*g2*v4 + 64*f4*f6^3*g2*v4 + 16*f6^3*g2^3*v4 - 48*f5^3*f6*g3*v4 + 16*f5*f6^2*g2^2*g3*v4 - 160*f6^3*g0*g3^2*v4 - 64*f5*f6^2*g1*g3^2*v4 - 28*f5^2*f6*g2*g3^2*v4 + 96*f4*f6^2*g2*g3^2*v4 + 28*f6^2*g2^3*g3^2*v4 - 12*f5^3*g3^3*v4 + 16*f6^2*g1*g2*g3^3*v4 + 8*f5*f6*g2^2*g3^3*v4 - 72*f6^2*g0*g3^4*v4 - 20*f5*f6*g1*g3^4*v4 - 8*f5^2*g2*g3^4*v4 + 36*f4*f6*g2*g3^4*v4 + 14*f6*g2^3*g3^4*v4 + 8*f6*g1*g2*g3^5*v4 + f5*g2^2*g3^5*v4 - 14*f6*g0*g3^6*v4 - 2*f5*g1*g3^6*v4 + 4*f4*g2*g3^6*v4 + 2*g2^3*g3^6*v4 + g1*g2*g3^7*v4 - g0*g3^8*v4 - 32*f6^3*g1*g3*v5 + 24*f5*f6^2*g2*g3*v5 - 40*f5^2*f6*g3^2*v5 + 32*f4*f6^2*g3^2*v5 + 20*f6^2*g2^2*g3^2*v5 - 16*f6^2*g1*g3^3*v5 + 2*f5*f6*g2*g3^3*v5 - 10*f5^2*g3^4*v5 + 16*f4*f6*g3^4*v5 + 15*f6*g2^2*g3^4*v5 - 2*f6*g1*g3^5*v5 - f5*g2*g3^5*v5 + 2*f4*g3^6*v5 + 3*g2^2*g3^6*v5 + 4*f6^2*g2*g3*v6 - 4*f5*f6*g3^2*v6 + 3*f6*g2*g3^3*v6 - f5*g3^4*v6 + g2*g3^5*v6) + k11*(-48*f4*f5^2*f6*g0*g1*g2^2*v1 + 8*f3*f5*f6^2*g0*g1*g2^2*v1 - 8*f5*f6^2*g0*g1^2*g2^3*v1 - 12*f5^2*f6*g0*g1*g2^4*v1 - 48*f3*f4*f5*f6*g0*g2^2*g3*v1 + 8*f3^2*f6^2*g0*g2^2*g3*v1 + 12*f1*f5^2*f6*g1*g2^2*g3*v1 + 16*f0*f5*f6^2*g1*g2^2*g3*v1 - 4*f5*f6^2*g0^2*g1*g2^2*g3*v1 - 18*f5^2*f6*g0*g1^2*g2^2*g3*v1 - 12*f5^3*g0*g1*g2^3*g3*v1 - 64*f4*f5*f6*g0*g1*g2^3*g3*v1 - 12*f3*f5*f6*g0*g2^4*g3*v1 - 8*f6^2*g0*g1^2*g2^4*g3*v1 - 16*f5*f6*g0*g1*g2^5*g3*v1 - 48*f4*f5*f6*g0*g1^2*g2*g3^2*v1 + 8*f3*f6^2*g0*g1^2*g2*g3^2*v1 + 12*f1*f3*f5*f6*g2^2*g3^2*v1 + 16*f0*f3*f6^2*g2^2*g3^2*v1 + 8*f4*f5*f6*g0^2*g2^2*g3^2*v1 - 12*f4*f5^2*g0*g1*g2^2*g3^2*v1 - 14*f3*f5*f6*g0*g1*g2^2*g3^2*v1 - 8*f6^2*g0*g1^3*g2^2*g3^2*v1 - 12*f3*f5^2*g0*g2^3*g3^2*v1 - 16*f3*f4*f6*g0*g2^3*g3^2*v1 + 16*f1*f5*f6*g1*g2^3*g3^2*v1 + 16*f0*f6^2*g1*g2^3*g3^2*v1 - 4*f6^2*g0^2*g1*g2^3*g3^2*v1 - 40*f5*f6*g0*g1^2*g2^3*g3^2*v1 + 2*f5*f6*g0^2*g2^4*g3^2*v1 - 28*f5^2*g0*g1*g2^4*g3^2*v1 - 16*f4*f6*g0*g1*g2^4*g3^2*v1 - 4*f3*f6*g0*g2^5*g3^2*v1 - 4*f6*g0*g1*g2^6*g3^2*v1 - 4*f3*f6^2*g0^2*g1*g3^3*v1 + 12*f1*f5*f6*g1^2*g2*g3^3*v1 + 16*f0*f6^2*g1^2*g2*g3^3*v1 - 4*f6^2*g0^2*g1^2*g2*g3^3*v1 - 18*f5*f6*g0*g1^3*g2*g3^3*v1 - 12*f3*f4*f5*g0*g2^2*g3^3*v1 + 4*f3^2*f6*g0*g2^2*g3^3*v1 - 2*f1*f5*f6*g0*g2^2*g3^3*v1 + 3*f1*f5^2*g1*g2^2*g3^3*v1 + 8*f0*f5*f6*g1*g2^2*g3^3*v1 + f5*f6*g0^2*g1*g2^2*g3^3*v1 - 20*f5^2*g0*g1^2*g2^2*g3^3*v1 - 16*f4*f6*g0*g1^2*g2^2*g3^3*v1 + 4*f1*f3*f6*g2^3*g3^3*v1 + 2*f5^2*g0^2*g2^3*g3^3*v1 + 8*f4*f6*g0^2*g2^3*g3^3*v1 - 16*f4*f5*g0*g1*g2^3*g3^3*v1 - 6*f3*f6*g0*g1*g2^3*g3^3*v1 - 16*f3*f5*g0*g2^4*g3^3*v1 + 4*f1*f6*g1*g2^4*g3^3*v1 - 14*f6*g0*g1^2*g2^4*g3^3*v1 + 2*f6*g0^2*g2^5*g3^3*v1 - 20*f5*g0*g1*g2^5*g3^3*v1 + 12*f3*f4*f6*g0^2*g3^4*v1 + 8*f4*f6*g0^2*g1*g2*g3^4*v1 - 12*f4*f5*g0*g1^2*g2*g3^4*v1 + 4*f3*f6*g0*g1^2*g2*g3^4*v1 + 3*f1*f3*f5*g2^2*g3^4*v1 + 8*f0*f3*f6*g2^2*g3^4*v1 + 2*f4*f5*g0^2*g2^2*g3^4*v1 + 3*f3*f6*g0^2*g2^2*g3^4*v1 - 7*f3*f5*g0*g1*g2^2*g3^4*v1 + 4*f1*f6*g1^2*g2^2*g3^4*v1 - 10*f6*g0*g1^3*g2^2*g3^4*v1 - 4*f3*f4*g0*g2^3*g3^4*v1 - 2*f1*f6*g0*g2^3*g3^4*v1 + 4*f1*f5*g1*g2^3*g3^4*v1 + 8*f0*f6*g1*g2^3*g3^4*v1 + 3*f6*g0^2*g1*g2^3*g3^4*v1 - 27*f5*g0*g1^2*g2^3*g3^4*v1 + 4*f5*g0^2*g2^4*g3^4*v1 - 4*f4*g0*g1*g2^4*g3^4*v1 - 4*f3*g0*g2^5*g3^4*v1 - 4*g0*g1*g2^6*g3^4*v1 - 2*f1*f3*f6*g0*g3^5*v1 + 2*f3*f6*g0^2*g1*g3^5*v1 + 3*f3*f5*g0^2*g2*g3^5*v1 - 2*f1*f6*g0*g1*g2*g3^5*v1 + 3*f1*f5*g1^2*g2*g3^5*v1 + 8*f0*f6*g1^2*g2*g3^5*v1 + f6*g0^2*g1^2*g2*g3^5*v1 - 8*f5*g0*g1^3*g2*g3^5*v1 + f0*f5*g1*g2^2*g3^5*v1 + 3*f5*g0^2*g1*g2^2*g3^5*v1 - 4*f4*g0*g1^2*g2^2*g3^5*v1 + f1*f3*g2^3*g3^5*v1 + 2*f4*g0^2*g2^3*g3^5*v1 - 3*f3*g0*g1*g2^3*g3^5*v1 + f1*g1*g2^4*g3^5*v1 - 7*g0*g1^2*g2^4*g3^5*v1 + 2*g0^2*g2^5*g3^5*v1 + 3*f3*f4*g0^2*g3^6*v1 + f1*f5*g0*g1*g3^6*v1 + f5*g0^3*g2*g3^6*v1 + 2*f4*g0^2*g1*g2*g3^6*v1 + f0*f3*g2^2*g3^6*v1 + 3*f3*g0^2*g2^2*g3^6*v1 + f1*g1^2*g2^2*g3^6*v1 - 3*g0*g1^3*g2^2*g3^6*v1 + f0*g1*g2^3*g3^6*v1 + 3*g0^2*g1*g2^3*g3^6*v1 - f1*f3*g0*g3^7*v1 + f3*g0^2*g1*g3^7*v1 + f0*g1^2*g2*g3^7*v1 + g0^2*g1^2*g2*g3^7*v1 - 48*f4*f5^2*f6*g1^2*g2^2*v2 + 8*f3*f5*f6^2*g1^2*g2^2*v2 - 8*f5*f6^2*g1^3*g2^3*v2 - 12*f5^2*f6*g1^2*g2^4*v2 - 48*f3*f4*f5*f6*g1*g2^2*g3*v2 + 24*f2*f5^2*f6*g1*g2^2*g3*v2 + 8*f3^2*f6^2*g1*g2^2*g3*v2 + 8*f1*f5*f6^2*g1*g2^2*g3*v2 - 4*f5*f6^2*g0*g1^2*g2^2*g3*v2 - 18*f5^2*f6*g1^3*g2^2*g3*v2 + 12*f5^2*f6*g0*g1*g2^3*g3*v2 - 12*f5^3*g1^2*g2^3*g3*v2 - 64*f4*f5*f6*g1^2*g2^3*g3*v2 - 12*f3*f5*f6*g1*g2^4*g3*v2 - 8*f6^2*g1^3*g2^4*g3*v2 - 16*f5*f6*g1^2*g2^5*g3*v2 - 48*f4*f5*f6*g1^3*g2*g3^2*v2 + 8*f3*f6^2*g1^3*g2*g3^2*v2 + 24*f2*f3*f5*f6*g2^2*g3^2*v2 + 8*f1*f3*f6^2*g2^2*g3^2*v2 - 12*f5^3*g0*g1*g2^2*g3^2*v2 + 8*f4*f5*f6*g0*g1*g2^2*g3^2*v2 - 12*f4*f5^2*g1^2*g2^2*g3^2*v2 - 14*f3*f5*f6*g1^2*g2^2*g3^2*v2 - 8*f6^2*g1^4*g2^2*g3^2*v2 + 12*f3*f5*f6*g0*g2^3*g3^2*v2 - 12*f3*f5^2*g1*g2^3*g3^2*v2 - 16*f3*f4*f6*g1*g2^3*g3^2*v2 + 32*f2*f5*f6*g1*g2^3*g3^2*v2 + 8*f1*f6^2*g1*g2^3*g3^2*v2 - 4*f6^2*g0*g1^2*g2^3*g3^2*v2 - 40*f5*f6*g1^3*g2^3*g3^2*v2 + 18*f5*f6*g0*g1*g2^4*g3^2*v2 - 28*f5^2*g1^2*g2^4*g3^2*v2 - 16*f4*f6*g1^2*g2^4*g3^2*v2 - 4*f3*f6*g1*g2^5*g3^2*v2 - 4*f6*g1^2*g2^6*g3^2*v2 - 4*f3*f6^2*g0*g1^2*g3^3*v2 + 24*f2*f5*f6*g1^2*g2*g3^3*v2 + 8*f1*f6^2*g1^2*g2*g3^3*v2 - 4*f6^2*g0*g1^3*g2*g3^3*v2 - 18*f5*f6*g1^4*g2*g3^3*v2 - 12*f3*f5^2*g0*g2^2*g3^3*v2 - 4*f2*f5*f6*g0*g2^2*g3^3*v2 - 12*f3*f4*f5*g1*g2^2*g3^3*v2 + 6*f2*f5^2*g1*g2^2*g3^3*v2 + 4*f3^2*f6*g1*g2^2*g3^3*v2 + 4*f1*f5*f6*g1*g2^2*g3^3*v2 + 13*f5*f6*g0*g1^2*g2^2*g3^3*v2 - 20*f5^2*g1^3*g2^2*g3^3*v2 - 16*f4*f6*g1^3*g2^2*g3^3*v2 + 8*f2*f3*f6*g2^3*g3^3*v2 - 2*f5*f6*g0^2*g2^3*g3^3*v2 - 20*f5^2*g0*g1*g2^3*g3^3*v2 + 8*f4*f6*g0*g1*g2^3*g3^3*v2 - 16*f4*f5*g1^2*g2^3*g3^3*v2 - 6*f3*f6*g1^2*g2^3*g3^3*v2 + 4*f3*f6*g0*g2^4*g3^3*v2 - 16*f3*f5*g1*g2^4*g3^3*v2 + 8*f2*f6*g1*g2^4*g3^3*v2 - 14*f6*g1^3*g2^4*g3^3*v2 + 6*f6*g0*g1*g2^5*g3^3*v2 - 20*f5*g1^2*g2^5*g3^3*v2 + 12*f3*f4*f6*g0*g1*g3^4*v2 - 12*f5^2*g0*g1^2*g2*g3^4*v2 + 8*f4*f6*g0*g1^2*g2*g3^4*v2 - 12*f4*f5*g1^3*g2*g3^4*v2 + 4*f3*f6*g1^3*g2*g3^4*v2 + 6*f2*f3*f5*g2^2*g3^4*v2 + 4*f1*f3*f6*g2^2*g3^4*v2 + 2*f5^2*g0^2*g2^2*g3^4*v2 + 2*f4*f5*g0*g1*g2^2*g3^4*v2 + 3*f3*f6*g0*g1*g2^2*g3^4*v2 - 7*f3*f5*g1^2*g2^2*g3^4*v2 + 8*f2*f6*g1^2*g2^2*g3^4*v2 - 10*f6*g1^4*g2^2*g3^4*v2 - 10*f3*f5*g0*g2^3*g3^4*v2 - 4*f2*f6*g0*g2^3*g3^4*v2 - 4*f3*f4*g1*g2^3*g3^4*v2 + 8*f2*f5*g1*g2^3*g3^4*v2 + 4*f1*f6*g1*g2^3*g3^4*v2 + 7*f6*g0*g1^2*g2^3*g3^4*v2 - 27*f5*g1^3*g2^3*g3^4*v2 - 2*f6*g0^2*g2^4*g3^4*v2 - 8*f5*g0*g1*g2^4*g3^4*v2 - 4*f4*g1^2*g2^4*g3^4*v2 - 4*f3*g1*g2^5*g3^4*v2 - 4*g1^2*g2^6*g3^4*v2 - 4*f2*f3*f6*g0*g3^5*v2 + 2*f3*f6*g0*g1^2*g3^5*v2 - 3*f3*f6*g0^2*g2*g3^5*v2 + 3*f3*f5*g0*g1*g2*g3^5*v2 - 4*f2*f6*g0*g1*g2*g3^5*v2 + 6*f2*f5*g1^2*g2*g3^5*v2 + 4*f1*f6*g1^2*g2*g3^5*v2 + f6*g0*g1^3*g2*g3^5*v2 - 8*f5*g1^4*g2*g3^5*v2 - f2*f5*g0*g2^2*g3^5*v2 + f1*f5*g1*g2^2*g3^5*v2 - 2*f6*g0^2*g1*g2^2*g3^5*v2 - 7*f5*g0*g1^2*g2^2*g3^5*v2 - 4*f4*g1^3*g2^2*g3^5*v2 + 2*f2*f3*g2^3*g3^5*v2 + 3*f5*g0^2*g2^3*g3^5*v2 + 2*f4*g0*g1*g2^3*g3^5*v2 - 3*f3*g1^2*g2^3*g3^5*v2 - 2*f3*g0*g2^4*g3^5*v2 + 2*f2*g1*g2^4*g3^5*v2 - 7*g1^3*g2^4*g3^5*v2 + 3*f3*f5*g0^2*g3^6*v2 + 3*f3*f4*g0*g1*g3^6*v2 + f1*f5*g1^2*g3^6*v2 + 3*f5*g0^2*g1*g2*g3^6*v2 + 2*f4*g0*g1^2*g2*g3^6*v2 + 3*f3*g0*g1*g2^2*g3^6*v2 + 2*f2*g1^2*g2^2*g3^6*v2 - 3*g1^4*g2^2*g3^6*v2 - f2*g0*g2^3*g3^6*v2 + f1*g1*g2^3*g3^6*v2 + g0*g1^2*g2^3*g3^6*v2 + g0^2*g2^4*g3^6*v2 - f2*f3*g0*g3^7*v2 - f1*f3*g1*g3^7*v2 + f3*g0*g1^2*g3^7*v2 + f3*g0^2*g2*g3^7*v2 - f2*g0*g1*g2*g3^7*v2 + f1*g1^2*g2*g3^7*v2 + g0*g1^3*g2*g3^7*v2 + g0^2*g1*g2^2*g3^7*v2 - 48*f4*f5^2*f6*g1*g2^3*v3 + 8*f3*f5*f6^2*g1*g2^3*v3 - 8*f5*f6^2*g1^2*g2^4*v3 - 12*f5^2*f6*g1*g2^5*v3 + 36*f3*f5^2*f6*g1*g2^2*g3*v3 - 48*f3*f4*f5*f6*g2^3*g3*v3 + 8*f3^2*f6^2*g2^3*g3*v3 + 4*f5*f6^2*g0*g1*g2^3*g3*v3 - 6*f5^2*f6*g1^2*g2^3*g3*v3 - 12*f5^3*g1*g2^4*g3*v3 - 64*f4*f5*f6*g1*g2^4*g3*v3 - 12*f3*f5*f6*g2^5*g3*v3 - 8*f6^2*g1^2*g2^5*g3*v3 - 16*f5*f6*g1*g2^6*g3*v3 + 36*f3^2*f5*f6*g2^2*g3^2*v3 + 4*f5*f6^2*g0^2*g2^2*g3^2*v3 + 18*f5^2*f6*g0*g1*g2^2*g3^2*v3 - 12*f5^3*g1^2*g2^2*g3^2*v3 - 48*f4*f5*f6*g1^2*g2^2*g3^2*v3 + 8*f3*f6^2*g1^2*g2^2*g3^2*v3 + 8*f4*f5*f6*g0*g2^3*g3^2*v3 + 8*f3*f6^2*g0*g2^3*g3^2*v3 - 12*f4*f5^2*g1*g2^3*g3^2*v3 + 46*f3*f5*f6*g1*g2^3*g3^2*v3 - 8*f6^2*g1^3*g2^3*g3^2*v3 - 12*f3*f5^2*g2^4*g3^2*v3 - 16*f3*f4*f6*g2^4*g3^2*v3 + 4*f6^2*g0*g1*g2^4*g3^2*v3 - 24*f5*f6*g1^2*g2^4*g3^2*v3 + 2*f5*f6*g0*g2^5*g3^2*v3 - 28*f5^2*g1*g2^5*g3^2*v3 - 16*f4*f6*g1*g2^5*g3^2*v3 - 4*f3*f6*g2^6*g3^2*v3 - 4*f6*g1*g2^7*g3^2*v3 - 4*f3*f6^2*g0*g1*g2*g3^3*v3 + 36*f3*f5*f6*g1^2*g2*g3^3*v3 + 12*f3*f5*f6*g0*g2^2*g3^3*v3 - 3*f3*f5^2*g1*g2^2*g3^3*v3 + 4*f6^2*g0*g1^2*g2^2*g3^3*v3 - 6*f5*f6*g1^3*g2^2*g3^3*v3 - 12*f3*f4*f5*g2^3*g3^3*v3 + 16*f3^2*f6*g2^3*g3^3*v3 + 4*f6^2*g0^2*g2^3*g3^3*v3 + 27*f5*f6*g0*g1*g2^3*g3^3*v3 - 36*f5^2*g1^2*g2^3*g3^3*v3 - 16*f4*f6*g1^2*g2^3*g3^3*v3 + 2*f5^2*g0*g2^4*g3^3*v3 + 8*f4*f6*g0*g2^4*g3^3*v3 - 16*f4*f5*g1*g2^4*g3^3*v3 + 10*f3*f6*g1*g2^4*g3^3*v3 - 16*f3*f5*g2^5*g3^3*v3 - 10*f6*g1^2*g2^5*g3^3*v3 + 2*f6*g0*g2^6*g3^3*v3 - 20*f5*g1*g2^6*g3^3*v3 + 4*f3*f6^2*g0^2*g3^4*v3 + 12*f3*f4*f6*g0*g2*g3^4*v3 + 4*f6^2*g0^2*g1*g2*g3^4*v3 + 18*f5*f6*g0*g1^2*g2*g3^4*v3 - 12*f5^2*g1^3*g2*g3^4*v3 + 9*f3^2*f5*g2^2*g3^4*v3 - f5*f6*g0^2*g2^2*g3^4*v3 + 4*f5^2*g0*g1*g2^2*g3^4*v3 + 8*f4*f6*g0*g1*g2^2*g3^4*v3 - 12*f4*f5*g1^2*g2^2*g3^4*v3 + 16*f3*f6*g1^2*g2^2*g3^4*v3 + 2*f4*f5*g0*g2^3*g3^4*v3 + 7*f3*f6*g0*g2^3*g3^4*v3 + f3*f5*g1*g2^3*g3^4*v3 - 6*f6*g1^3*g2^3*g3^4*v3 - 4*f3*f4*g2^4*g3^4*v3 + 11*f6*g0*g1*g2^4*g3^4*v3 - 31*f5*g1^2*g2^4*g3^4*v3 + 4*f5*g0*g2^5*g3^4*v3 - 4*f4*g1*g2^5*g3^4*v3 - 4*f3*g2^6*g3^4*v3 - 4*g1*g2^7*g3^4*v3 - 8*f3^2*f6*g0*g3^5*v3 - 7*f3*f6*g0*g1*g2*g3^5*v3 + 9*f3*f5*g1^2*g2*g3^5*v3 + 3*f3*f5*g0*g2^2*g3^5*v3 + 9*f6*g0*g1^2*g2^2*g3^5*v3 - 12*f5*g1^3*g2^2*g3^5*v3 + 3*f3^2*g2^3*g3^5*v3 + f1*f5*g2^3*g3^5*v3 - f6*g0^2*g2^3*g3^5*v3 + 8*f5*g0*g1*g2^3*g3^5*v3 - 4*f4*g1^2*g2^3*g3^5*v3 + 2*f4*g0*g2^4*g3^5*v3 - 7*g1^2*g2^5*g3^5*v3 + 2*g0*g2^6*g3^5*v3 - 2*f3*f6*g0^2*g3^6*v3 + 3*f3*f5*g0*g1*g3^6*v3 + 3*f3*f4*g0*g2*g3^6*v3 + f1*f5*g1*g2*g3^6*v3 - f6*g0^2*g1*g2*g3^6*v3 + 4*f5*g0*g1^2*g2*g3^6*v3 - f1*f4*g2^2*g3^6*v3 + f5*g0^2*g2^2*g3^6*v3 + 2*f4*g0*g1*g2^2*g3^6*v3 + 3*f3*g1^2*g2^2*g3^6*v3 + 3*f3*g0*g2^3*g3^6*v3 - 3*g1^3*g2^3*g3^6*v3 + f1*g2^4*g3^6*v3 + 4*g0*g1*g2^4*g3^6*v3 - 2*f3^2*g0*g3^7*v3 - f1*f4*g1*g3^7*v3 - f4*g0^2*g2*g3^7*v3 + f1*g1*g2^2*g3^7*v3 + 2*g0*g1^2*g2^2*g3^7*v3 + 96*f4*f5^2*f6*g1*g2^2*v4 - 16*f3*f5*f6^2*g1*g2^2*v4 + 16*f5*f6^2*g1^2*g2^3*v4 + 24*f5^2*f6*g1*g2^4*v4 + 96*f3*f4*f5*f6*g2^2*g3*v4 - 16*f3^2*f6^2*g2^2*g3*v4 + 16*f5*f6^2*g0*g1*g2^2*g3*v4 + 48*f5^2*f6*g1^2*g2^2*g3*v4 + 128*f4*f5*f6*g1*g2^3*g3*v4 + 24*f3*f5*f6*g2^4*g3*v4 + 16*f6^2*g1^2*g2^4*g3*v4 + 32*f5*f6*g1*g2^5*g3*v4 + 96*f4*f5*f6*g1^2*g2*g3^2*v4 - 16*f3*f6^2*g1^2*g2*g3^2*v4 - 16*f4*f5*f6*g0*g2^2*g3^2*v4 + 8*f3*f6^2*g0*g2^2*g3^2*v4 + 24*f4*f5^2*g1*g2^2*g3^2*v4 + 40*f3*f5*f6*g1*g2^2*g3^2*v4 + 16*f6^2*g1^3*g2^2*g3^2*v4 + 32*f3*f4*f6*g2^3*g3^2*v4 + 16*f6^2*g0*g1*g2^3*g3^2*v4 + 96*f5*f6*g1^2*g2^3*g3^2*v4 - 4*f5*f6*g0*g2^4*g3^2*v4 + 6*f5^2*g1*g2^4*g3^2*v4 + 32*f4*f6*g1*g2^4*g3^2*v4 + 8*f3*f6*g2^5*g3^2*v4 + 8*f6*g1*g2^6*g3^2*v4 + 8*f3*f6^2*g0*g1*g3^3*v4 + 16*f6^2*g0*g1^2*g2*g3^3*v4 + 48*f5*f6*g1^3*g2*g3^3*v4 + 24*f3*f4*f5*g2^2*g3^3*v4 - 8*f3^2*f6*g2^2*g3^3*v4 + 13*f5^2*g1^2*g2^2*g3^3*v4 + 32*f4*f6*g1^2*g2^2*g3^3*v4 - 16*f4*f6*g0*g2^3*g3^3*v4 + 32*f4*f5*g1*g2^3*g3^3*v4 + 16*f3*f6*g1*g2^3*g3^3*v4 + 6*f3*f5*g2^4*g3^3*v4 + 32*f6*g1^2*g2^4*g3^3*v4 - 4*f6*g0*g2^5*g3^3*v4 + 8*f5*g1*g2^5*g3^3*v4 - 24*f3*f4*f6*g0*g3^4*v4 - 16*f4*f6*g0*g1*g2*g3^4*v4 + 24*f4*f5*g1^2*g2*g3^4*v4 - 8*f3*f6*g1^2*g2*g3^4*v4 - 4*f4*f5*g0*g2^2*g3^4*v4 - 2*f3*f6*g0*g2^2*g3^4*v4 + 11*f3*f5*g1*g2^2*g3^4*v4 + 24*f6*g1^3*g2^2*g3^4*v4 + 8*f3*f4*g2^3*g3^4*v4 - 4*f6*g0*g1*g2^3*g3^4*v4 + 24*f5*g1^2*g2^3*g3^4*v4 - f5*g0*g2^4*g3^4*v4 + 8*f4*g1*g2^4*g3^4*v4 + 2*f3*g2^5*g3^4*v4 + 2*g1*g2^6*g3^4*v4 - 6*f3*f6*g0*g1*g3^5*v4 + 13*f5*g1^3*g2*g3^5*v4 - f1*f5*g2^2*g3^5*v4 - f5*g0*g1*g2^2*g3^5*v4 + 8*f4*g1^2*g2^2*g3^5*v4 - 4*f4*g0*g2^3*g3^5*v4 + 5*f3*g1*g2^3*g3^5*v4 + 7*g1^2*g2^4*g3^5*v4 - g0*g2^5*g3^5*v4 - 6*f3*f4*g0*g3^6*v4 - 2*f1*f5*g1*g3^6*v4 - 2*f5*g0^2*g2*g3^6*v4 - 4*f4*g0*g1*g2*g3^6*v4 - f3*g0*g2^2*g3^6*v4 + 5*g1^3*g2^2*g3^6*v4 - f1*g2^3*g3^6*v4 - 2*g0*g1*g2^3*g3^6*v4 + f1*f3*g3^7*v4 - f3*g0*g1*g3^7*v4 - f1*g1*g2*g3^7*v4 - g0*g1^2*g2*g3^7*v4 + 24*f5^3*g1*g2^2*g3*v5 + 24*f3*f5^2*g2^2*g3^2*v5 + 44*f5^2*g1*g2^3*g3^2*v5 + 24*f5^2*g1^2*g2*g3^3*v5 - 4*f5^2*g0*g2^2*g3^3*v5 + 20*f3*f5*g2^3*g3^3*v5 + 24*f5*g1*g2^4*g3^3*v5 + 20*f5*g1^2*g2^2*g3^4*v5 - 6*f5*g0*g2^3*g3^4*v5 + 4*f3*g2^4*g3^4*v5 + 4*g1*g2^5*g3^4*v5 - 6*f3*f5*g0*g3^5*v5 - 4*f5*g0*g1*g2*g3^5*v5 + 4*g1^2*g2^3*g3^5*v5 - 2*g0*g2^4*g3^5*v5 - 3*f3*g0*g2*g3^6*v5 - 2*g0*g1*g2^2*g3^6*v5 + 6*f5^2*g1*g2^2*g3*v6 + 6*f3*f5*g2^2*g3^2*v6 + 8*f5*g1*g2^3*g3^2*v6 + 6*f5*g1^2*g2*g3^3*v6 - f5*g0*g2^2*g3^3*v6 + 2*f3*g2^3*g3^3*v6 + 2*g1*g2^4*g3^3*v6 + 2*g1^2*g2^2*g3^4*v6 - g0*g2^3*g3^4*v6 - f3*g0*g3^5*v6 - g0*g1*g2*g3^5*v6) + k13*(64*f5*f6^3*g0^2*g2^2*v1 + 64*f4*f6^3*g0*g1*g2^2*v1 - 32*f4*f5*f6^2*g0*g2^3*v1 + 16*f3*f6^3*g0*g2^3*v1 + 24*f6^3*g0*g1*g2^4*v1 - 8*f5*f6^2*g0*g2^5*v1 + 16*f4*f5^2*f6*g0*g2^2*g3*v1 - 128*f4^2*f6^2*g0*g2^2*g3*v1 + 16*f6^3*g0*g1^2*g2^2*g3*v1 + 8*f1*f5*f6^2*g2^3*g3*v1 - 32*f0*f6^3*g2^3*g3*v1 + 48*f6^3*g0^2*g2^3*g3*v1 - 8*f5*f6^2*g0*g1*g2^3*g3*v1 - 4*f5^2*f6*g0*g2^4*g3*v1 - 80*f4*f6^2*g0*g2^4*g3*v1 - 12*f6^2*g0*g2^6*g3*v1 - 32*f4*f5^2*f6*g0*g1*g3^2*v1 + 8*f3*f5*f6^2*g0*g1*g3^2*v1 - 4*f1*f5^2*f6*g2^2*g3^2*v1 + 32*f1*f4*f6^2*g2^2*g3^2*v1 - 16*f0*f5*f6^2*g2^2*g3^2*v1 + 32*f5*f6^2*g0^2*g2^2*g3^2*v1 - 2*f5^2*f6*g0*g1*g2^2*g3^2*v1 - 32*f4*f6^2*g0*g1*g2^2*g3^2*v1 + 4*f5^3*g0*g2^3*g3^2*v1 - 96*f4*f5*f6*g0*g2^3*g3^2*v1 + 24*f3*f6^2*g0*g2^3*g3^2*v1 + 12*f1*f6^2*g2^4*g3^2*v1 - 10*f6^2*g0*g1*g2^4*g3^2*v1 - 34*f5*f6*g0*g2^5*g3^2*v1 - 80*f3*f4*f5*f6*g0*g3^3*v1 + 16*f3^2*f6^2*g0*g3^3*v1 + 8*f1*f5^2*f6*g1*g3^3*v1 - 12*f5^2*f6*g0*g1^2*g3^3*v1 - 8*f5^3*g0*g1*g2*g3^3*v1 - 48*f4*f5*f6*g0*g1*g2*g3^3*v1 + 4*f3*f6^2*g0*g1*g2*g3^3*v1 + 4*f4*f5^2*g0*g2^2*g3^3*v1 - 64*f4^2*f6*g0*g2^2*g3^3*v1 - 20*f3*f5*f6*g0*g2^2*g3^3*v1 + 8*f1*f6^2*g1*g2^2*g3^3*v1 + 16*f1*f5*f6*g2^3*g3^3*v1 - 16*f0*f6^2*g2^3*g3^3*v1 + 24*f6^2*g0^2*g2^3*g3^3*v1 - 44*f5*f6*g0*g1*g2^3*g3^3*v1 - 10*f5^2*g0*g2^4*g3^3*v1 - 92*f4*f6*g0*g2^4*g3^3*v1 - 22*f6*g0*g2^6*g3^3*v1 + 20*f1*f3*f5*f6*g3^4*v1 + 16*f0*f3*f6^2*g3^4*v1 - 8*f4*f5^2*g0*g1*g3^4*v1 - 26*f3*f5*f6*g0*g1*g3^4*v1 - 20*f3*f5^2*g0*g2*g3^4*v1 - 36*f3*f4*f6*g0*g2*g3^4*v1 + 12*f1*f5*f6*g1*g2*g3^4*v1 - 18*f5*f6*g0*g1^2*g2*g3^4*v1 - f1*f5^2*g2^2*g3^4*v1 + 16*f1*f4*f6*g2^2*g3^4*v1 - 8*f0*f5*f6*g2^2*g3^4*v1 + 4*f5*f6*g0^2*g2^2*g3^4*v1 - 17*f5^2*g0*g1*g2^2*g3^4*v1 - 48*f4*f6*g0*g1*g2^2*g3^4*v1 - 22*f4*f5*g0*g2^3*g3^4*v1 + 13*f1*f6*g2^4*g3^4*v1 - 32*f6*g0*g1*g2^4*g3^4*v1 - 24*f5*g0*g2^5*g3^4*v1 - 20*f3*f4*f5*g0*g3^5*v1 + 8*f3^2*f6*g0*g3^5*v1 + 2*f1*f5^2*g1*g3^5*v1 - 5*f5^2*g0*g1^2*g3^5*v1 + 10*f1*f3*f6*g2*g3^5*v1 + 4*f4*f6*g0^2*g2*g3^5*v1 - 12*f4*f5*g0*g1*g2*g3^5*v1 - 12*f3*f6*g0*g1*g2*g3^5*v1 - 8*f4^2*g0*g2^2*g3^5*v1 - 28*f3*f5*g0*g2^2*g3^5*v1 + 8*f1*f6*g1*g2^2*g3^5*v1 - 10*f6*g0*g1^2*g2^2*g3^5*v1 + 4*f1*f5*g2^3*g3^5*v1 - 2*f0*f6*g2^3*g3^5*v1 + 4*f6*g0^2*g2^3*g3^5*v1 - 25*f5*g0*g1*g2^3*g3^5*v1 - 18*f4*g0*g2^4*g3^5*v1 - 10*g0*g2^6*g3^5*v1 + 5*f1*f3*f5*g3^6*v1 + 8*f0*f3*f6*g3^6*v1 - 12*f3*f5*g0*g1*g3^6*v1 - 9*f3*f4*g0*g2*g3^6*v1 + 3*f1*f5*g1*g2*g3^6*v1 + f6*g0^2*g1*g2*g3^6*v1 - 7*f5*g0*g1^2*g2*g3^6*v1 + 2*f1*f4*g2^2*g3^6*v1 - f0*f5*g2^2*g3^6*v1 + f5*g0^2*g2^2*g3^6*v1 - 9*f4*g0*g1*g2^2*g3^6*v1 - 7*f3*g0*g2^3*g3^6*v1 + 3*f1*g2^4*g3^6*v1 - 11*g0*g1*g2^4*g3^6*v1 + f3^2*g0*g3^7*v1 + f5*g0^2*g1*g3^7*v1 + 3*f1*f3*g2*g3^7*v1 + f4*g0^2*g2*g3^7*v1 - 5*f3*g0*g1*g2*g3^7*v1 + 2*f1*g1*g2^2*g3^7*v1 - 3*g0*g1^2*g2^2*g3^7*v1 + g0^2*g2^3*g3^7*v1 + f0*f3*g3^8*v1 + g0^2*g1*g2*g3^8*v1 + 64*f5*f6^3*g0*g1*g2^2*v2 + 64*f4*f6^3*g1^2*g2^2*v2 - 32*f4*f5*f6^2*g1*g2^3*v2 + 16*f3*f6^3*g1*g2^3*v2 + 24*f6^3*g1^2*g2^4*v2 - 8*f5*f6^2*g1*g2^5*v2 - 32*f3*f6^3*g0*g2^2*g3*v2 + 16*f4*f5^2*f6*g1*g2^2*g3*v2 - 128*f4^2*f6^2*g1*g2^2*g3*v2 + 16*f6^3*g1^3*g2^2*g3*v2 + 16*f2*f5*f6^2*g2^3*g3*v2 - 16*f1*f6^3*g2^3*g3*v2 + 32*f6^3*g0*g1*g2^3*g3*v2 - 8*f5*f6^2*g1^2*g2^3*g3*v2 + 8*f5*f6^2*g0*g2^4*g3*v2 - 4*f5^2*f6*g1*g2^4*g3*v2 - 80*f4*f6^2*g1*g2^4*g3*v2 - 12*f6^2*g1*g2^6*g3*v2 - 32*f4*f5^2*f6*g1^2*g3^2*v2 + 8*f3*f5*f6^2*g1^2*g3^2*v2 - 8*f2*f5^2*f6*g2^2*g3^2*v2 + 64*f2*f4*f6^2*g2^2*g3^2*v2 - 8*f1*f5*f6^2*g2^2*g3^2*v2 + 48*f5*f6^2*g0*g1*g2^2*g3^2*v2 - 2*f5^2*f6*g1^2*g2^2*g3^2*v2 - 32*f4*f6^2*g1^2*g2^2*g3^2*v2 - 12*f5^2*f6*g0*g2^3*g3^2*v2 + 32*f4*f6^2*g0*g2^3*g3^2*v2 + 4*f5^3*g1*g2^3*g3^2*v2 - 96*f4*f5*f6*g1*g2^3*g3^2*v2 + 24*f3*f6^2*g1*g2^3*g3^2*v2 + 24*f2*f6^2*g2^4*g3^2*v2 - 10*f6^2*g1^2*g2^4*g3^2*v2 + 12*f6^2*g0*g2^5*g3^2*v2 - 34*f5*f6*g1*g2^5*g3^2*v2 - 80*f3*f4*f5*f6*g1*g3^3*v2 + 16*f2*f5^2*f6*g1*g3^3*v2 + 16*f3^2*f6^2*g1*g3^3*v2 - 12*f5^2*f6*g1^3*g3^3*v2 + 8*f5^2*f6*g0*g1*g2*g3^3*v2 - 8*f5^3*g1^2*g2*g3^3*v2 - 48*f4*f5*f6*g1^2*g2*g3^3*v2 + 4*f3*f6^2*g1^2*g2*g3^3*v2 + 4*f5^3*g0*g2^2*g3^3*v2 - 32*f4*f5*f6*g0*g2^2*g3^3*v2 - 24*f3*f6^2*g0*g2^2*g3^3*v2 + 4*f4*f5^2*g1*g2^2*g3^3*v2 - 64*f4^2*f6*g1*g2^2*g3^3*v2 - 20*f3*f5*f6*g1*g2^2*g3^3*v2 + 16*f2*f6^2*g1*g2^2*g3^3*v2 + 32*f2*f5*f6*g2^3*g3^3*v2 - 8*f1*f6^2*g2^3*g3^3*v2 + 32*f6^2*g0*g1*g2^3*g3^3*v2 - 44*f5*f6*g1^2*g2^3*g3^3*v2 - 2*f5*f6*g0*g2^4*g3^3*v2 - 10*f5^2*g1*g2^4*g3^3*v2 - 92*f4*f6*g1*g2^4*g3^3*v2 - 22*f6*g1*g2^6*g3^3*v2 + 40*f2*f3*f5*f6*g3^4*v2 + 8*f1*f3*f6^2*g3^4*v2 - 8*f5^3*g0*g1*g3^4*v2 - 8*f4*f5^2*g1^2*g3^4*v2 - 26*f3*f5*f6*g1^2*g3^4*v2 + 20*f3*f5*f6*g0*g2*g3^4*v2 - 20*f3*f5^2*g1*g2*g3^4*v2 - 36*f3*f4*f6*g1*g2*g3^4*v2 + 24*f2*f5*f6*g1*g2*g3^4*v2 - 18*f5*f6*g1^3*g2*g3^4*v2 - 2*f2*f5^2*g2^2*g3^4*v2 + 32*f2*f4*f6*g2^2*g3^4*v2 - 4*f1*f5*f6*g2^2*g3^4*v2 + 16*f5*f6*g0*g1*g2^2*g3^4*v2 - 17*f5^2*g1^2*g2^2*g3^4*v2 - 48*f4*f6*g1^2*g2^2*g3^4*v2 - 12*f5^2*g0*g2^3*g3^4*v2 - 8*f4*f6*g0*g2^3*g3^4*v2 - 22*f4*f5*g1*g2^3*g3^4*v2 + 26*f2*f6*g2^4*g3^4*v2 - 32*f6*g1^2*g2^4*g3^4*v2 + 4*f6*g0*g2^5*g3^4*v2 - 24*f5*g1*g2^5*g3^4*v2 - 20*f3*f5^2*g0*g3^5*v2 - 20*f3*f4*f5*g1*g3^5*v2 + 4*f2*f5^2*g1*g3^5*v2 + 8*f3^2*f6*g1*g3^5*v2 - 5*f5^2*g1^3*g3^5*v2 + 20*f2*f3*f6*g2*g3^5*v2 - 16*f5^2*g0*g1*g2*g3^5*v2 + 4*f4*f6*g0*g1*g2*g3^5*v2 - 12*f4*f5*g1^2*g2*g3^5*v2 - 12*f3*f6*g1^2*g2*g3^5*v2 - 8*f4*f5*g0*g2^2*g3^5*v2 + 3*f3*f6*g0*g2^2*g3^5*v2 - 8*f4^2*g1*g2^2*g3^5*v2 - 28*f3*f5*g1*g2^2*g3^5*v2 + 16*f2*f6*g1*g2^2*g3^5*v2 - 10*f6*g1^3*g2^2*g3^5*v2 + 7*f2*f5*g2^3*g3^5*v2 - f1*f6*g2^3*g3^5*v2 + 8*f6*g0*g1*g2^3*g3^5*v2 - 25*f5*g1^2*g2^3*g3^5*v2 - 17*f5*g0*g2^4*g3^5*v2 - 18*f4*g1*g2^4*g3^5*v2 - 10*g1*g2^6*g3^5*v2 + 10*f2*f3*f5*g3^6*v2 + 4*f1*f3*f6*g3^6*v2 - 12*f3*f5*g1^2*g3^6*v2 - 19*f3*f5*g0*g2*g3^6*v2 - 9*f3*f4*g1*g2*g3^6*v2 + 6*f2*f5*g1*g2*g3^6*v2 + f6*g0*g1^2*g2*g3^6*v2 - 7*f5*g1^3*g2*g3^6*v2 + 4*f2*f4*g2^2*g3^6*v2 - f6*g0^2*g2^2*g3^6*v2 - 9*f5*g0*g1*g2^2*g3^6*v2 - 9*f4*g1^2*g2^2*g3^6*v2 - 4*f4*g0*g2^3*g3^6*v2 - 7*f3*g1*g2^3*g3^6*v2 + 5*f2*g2^4*g3^6*v2 - 11*g1^2*g2^4*g3^6*v2 - 5*g0*g2^5*g3^6*v2 + f3^2*g1*g3^7*v2 + f5*g0*g1^2*g3^7*v2 + 5*f2*f3*g2*g3^7*v2 + f5*g0^2*g2*g3^7*v2 + f4*g0*g1*g2*g3^7*v2 - 5*f3*g1^2*g2*g3^7*v2 - 5*f3*g0*g2^2*g3^7*v2 + 3*f2*g1*g2^2*g3^7*v2 - 3*g1^3*g2^2*g3^7*v2 - g0*g1*g2^3*g3^7*v2 + f1*f3*g3^8*v2 + g0*g1^2*g2*g3^8*v2 + g0^2*g2^2*g3^8*v2 + 64*f5*f6^3*g0*g2^3*v3 + 64*f4*f6^3*g1*g2^3*v3 - 32*f4*f5*f6^2*g2^4*v3 + 16*f3*f6^3*g2^4*v3 + 24*f6^3*g1*g2^5*v3 - 8*f5*f6^2*g2^6*v3 - 64*f4*f6^3*g0*g2^2*g3*v3 - 12*f5^3*f6*g1*g2^2*g3*v3 + 16*f4*f5*f6^2*g1*g2^2*g3*v3 - 32*f3*f6^3*g1*g2^2*g3*v3 + 16*f4*f5^2*f6*g2^3*g3*v3 - 128*f4^2*f6^2*g2^3*g3*v3 + 24*f3*f5*f6^2*g2^3*g3*v3 + 40*f6^3*g0*g2^4*g3*v3 - 8*f5*f6^2*g1*g2^4*g3*v3 - 4*f5^2*f6*g2^5*g3*v3 - 80*f4*f6^2*g2^5*g3*v3 - 12*f6^2*g2^7*g3*v3 - 32*f4*f5^2*f6*g1*g2*g3^2*v3 + 8*f3*f5*f6^2*g1*g2*g3^2*v3 - 24*f3*f5^2*f6*g2^2*g3^2*v3 + 112*f3*f4*f6^2*g2^2*g3^2*v3 - 16*f6^3*g0*g1*g2^2*g3^2*v3 + 16*f5*f6^2*g1^2*g2^2*g3^2*v3 + 52*f5*f6^2*g0*g2^3*g3^2*v3 - 36*f5^2*f6*g1*g2^3*g3^2*v3 + 16*f4*f6^2*g1*g2^3*g3^2*v3 + 4*f5^3*g2^4*g3^2*v3 - 96*f4*f5*f6*g2^4*g3^2*v3 + 52*f3*f6^2*g2^4*g3^2*v3 - 6*f6^2*g1*g2^5*g3^2*v3 - 34*f5*f6*g2^6*g3^2*v3 + 24*f3*f5^2*f6*g1*g3^3*v3 - 80*f3*f4*f5*f6*g2*g3^3*v3 + 16*f3^2*f6^2*g2*g3^3*v3 - 16*f5^2*f6*g1^2*g2*g3^3*v3 + 16*f4*f6^2*g1^2*g2*g3^3*v3 - 4*f5^2*f6*g0*g2^2*g3^3*v3 - 7*f5^3*g1*g2^2*g3^3*v3 - 72*f4*f5*f6*g1*g2^2*g3^3*v3 + 4*f3*f6^2*g1*g2^2*g3^3*v3 + 4*f4*f5^2*g2^3*g3^3*v3 - 64*f4^2*f6*g2^3*g3^3*v3 + 18*f3*f5*f6*g2^3*g3^3*v3 - 8*f6^2*g1^2*g2^3*g3^3*v3 + 46*f6^2*g0*g2^4*g3^3*v3 - 58*f5*f6*g1*g2^4*g3^3*v3 - 10*f5^2*g2^5*g3^3*v3 - 92*f4*f6*g2^5*g3^3*v3 - 22*f6*g2^7*g3^3*v3 + 60*f3^2*f5*f6*g3^4*v3 + 12*f5^2*f6*g0*g1*g3^4*v3 - 8*f5^3*g1^2*g3^4*v3 - 8*f4*f5^2*g1*g2*g3^4*v3 + 30*f3*f5*f6*g1*g2*g3^4*v3 - 26*f3*f5^2*g2^2*g3^4*v3 + 20*f3*f4*f6*g2^2*g3^4*v3 + 4*f6^2*g0*g1*g2^2*g3^4*v3 - 16*f5*f6*g1^2*g2^2*g3^4*v3 + 33*f5*f6*g0*g2^3*g3^4*v3 - 37*f5^2*g1*g2^3*g3^4*v3 - 32*f4*f6*g1*g2^3*g3^4*v3 - 22*f4*f5*g2^4*g3^4*v3 + 33*f3*f6*g2^4*g3^4*v3 - 28*f6*g1*g2^5*g3^4*v3 - 24*f5*g2^6*g3^4*v3 + 32*f3*f5*f6*g0*g3^5*v3 - 14*f3*f5^2*g1*g3^5*v3 - 20*f3*f4*f5*g2*g3^5*v3 + 36*f3^2*f6*g2*g3^5*v3 + 20*f5*f6*g0*g1*g2*g3^5*v3 - 20*f5^2*g1^2*g2*g3^5*v3 + 8*f4*f6*g1^2*g2*g3^5*v3 + 8*f4*f6*g0*g2^2*g3^5*v3 - 19*f4*f5*g1*g2^2*g3^5*v3 + 13*f3*f6*g1*g2^2*g3^5*v3 - 8*f4^2*g2^3*g3^5*v3 - 20*f3*f5*g2^3*g3^5*v3 - 12*f6*g1^2*g2^3*g3^5*v3 + 25*f6*g0*g2^4*g3^5*v3 - 39*f5*g1*g2^4*g3^5*v3 - 18*f4*g2^5*g3^5*v3 - 10*g2^7*g3^5*v3 + 15*f3^2*f5*g3^6*v3 + f5^2*g0*g1*g3^6*v3 + 13*f3*f6*g0*g2*g3^6*v3 - 12*f3*f5*g1*g2*g3^6*v3 - 3*f3*f4*g2^2*g3^6*v3 + 9*f6*g0*g1*g2^2*g3^6*v3 - 14*f5*g1^2*g2^2*g3^6*v3 + 4*f5*g0*g2^3*g3^6*v3 - 8*f4*g1*g2^3*g3^6*v3 - f3*g2^4*g3^6*v3 - 12*g1*g2^5*g3^6*v3 + 3*f3*f5*g0*g3^7*v3 + 8*f3^2*g2*g3^7*v3 - f6*g0^2*g2*g3^7*v3 + 4*f5*g0*g1*g2*g3^7*v3 + f4*g1^2*g2*g3^7*v3 + f4*g0*g2^2*g3^7*v3 - 2*f3*g1*g2^2*g3^7*v3 - 4*g1^2*g2^3*g3^7*v3 + 3*g0*g2^4*g3^7*v3 - f4*g0*g1*g3^8*v3 + f3*g0*g2*g3^8*v3 + 2*g0*g1*g2^2*g3^8*v3 - 128*f5*f6^3*g0*g2^2*v4 - 128*f4*f6^3*g1*g2^2*v4 + 64*f4*f5*f6^2*g2^3*v4 - 32*f3*f6^3*g2^3*v4 - 48*f6^3*g1*g2^4*v4 + 16*f5*f6^2*g2^5*v4 - 32*f4*f5^2*f6*g2^2*g3*v4 + 256*f4^2*f6^2*g2^2*g3*v4 - 32*f6^3*g1^2*g2^2*g3*v4 - 112*f6^3*g0*g2^3*g3*v4 + 64*f5*f6^2*g1*g2^3*g3*v4 - 8*f5^2*f6*g2^4*g3*v4 + 160*f4*f6^2*g2^4*g3*v4 + 24*f6^2*g2^6*g3*v4 + 64*f4*f5^2*f6*g1*g3^2*v4 - 16*f3*f5*f6^2*g1*g3^2*v4 - 64*f5*f6^2*g0*g2^2*g3^2*v4 + 96*f4*f6^2*g1*g2^2*g3^2*v4 + 128*f4*f5*f6*g2^3*g3^2*v4 - 40*f3*f6^2*g2^3*g3^2*v4 + 64*f6^2*g1*g2^4*g3^2*v4 + 32*f5*f6*g2^5*g3^2*v4 + 160*f3*f4*f5*f6*g3^3*v4 - 32*f3^2*f6^2*g3^3*v4 + 32*f5^2*f6*g1^2*g3^3*v4 + 96*f4*f5*f6*g1*g2*g3^3*v4 - 8*f3*f6^2*g1*g2*g3^3*v4 - 8*f4*f5^2*g2^2*g3^3*v4 + 128*f4^2*f6*g2^2*g3^3*v4 + 40*f3*f5*f6*g2^2*g3^3*v4 + 24*f6^2*g1^2*g2^2*g3^3*v4 - 48*f6^2*g0*g2^3*g3^3*v4 + 104*f5*f6*g1*g2^3*g3^3*v4 - 2*f5^2*g2^4*g3^3*v4 + 136*f4*f6*g2^4*g3^3*v4 + 26*f6*g2^6*g3^3*v4 + 16*f3*f6^2*g0*g3^4*v4 + 16*f4*f5^2*g1*g3^4*v4 + 72*f3*f5*f6*g1*g3^4*v4 + 72*f3*f4*f6*g2*g3^4*v4 + 8*f6^2*g0*g1*g2*g3^4*v4 + 48*f5*f6*g1^2*g2*g3^4*v4 - 8*f5*f6*g0*g2^2*g3^4*v4 + 96*f4*f6*g1*g2^2*g3^4*v4 + 28*f4*f5*g2^3*g3^4*v4 + 4*f3*f6*g2^3*g3^4*v4 + 75*f6*g1*g2^4*g3^4*v4 + 7*f5*g2^5*g3^4*v4 + 40*f3*f4*f5*g3^5*v4 - 16*f3^2*f6*g3^5*v4 + 8*f5^2*g1^2*g3^5*v4 - 8*f4*f6*g0*g2*g3^5*v4 + 24*f4*f5*g1*g2*g3^5*v4 + 34*f3*f6*g1*g2*g3^5*v4 + 16*f4^2*g2^2*g3^5*v4 + 8*f3*f5*g2^2*g3^5*v4 + 32*f6*g1^2*g2^2*g3^5*v4 - 5*f6*g0*g2^3*g3^5*v4 + 22*f5*g1*g2^3*g3^5*v4 + 24*f4*g2^4*g3^5*v4 + 5*g2^6*g3^5*v4 + 8*f3*f6*g0*g3^6*v4 + 19*f3*f5*g1*g3^6*v4 + 18*f3*f4*g2*g3^6*v4 + 2*f6*g0*g1*g2*g3^6*v4 + 12*f5*g1^2*g2*g3^6*v4 + 16*f4*g1*g2^2*g3^6*v4 + 2*f3*g2^3*g3^6*v4 + 14*g1*g2^4*g3^6*v4 - 2*f3^2*g3^7*v4 - 2*f5*g0*g1*g3^7*v4 - 2*f4*g0*g2*g3^7*v4 + 9*f3*g1*g2*g3^7*v4 + 6*g1^2*g2^2*g3^7*v4 + f3*g0*g3^8*v4 - g0*g1*g2*g3^8*v4 - 32*f6^3*g0*g2^2*g3*v5 - 16*f5*f6^2*g1*g2^2*g3*v5 + 16*f5^2*f6*g2^3*g3*v5 - 8*f5^3*g2^2*g3^2*v5 + 64*f4*f5*f6*g2^2*g3^2*v5 + 16*f3*f6^2*g2^2*g3^2*v5 + 32*f5*f6*g2^4*g3^2*v5 + 16*f5^3*g1*g3^3*v5 + 16*f6^2*g1^2*g2*g3^3*v5 - 24*f6^2*g0*g2^2*g3^3*v5 + 8*f5*f6*g1*g2^2*g3^3*v5 + 24*f5^2*g2^3*g3^3*v5 + 32*f4*f6*g2^3*g3^3*v5 + 12*f6*g2^5*g3^3*v5 + 40*f3*f5^2*g3^4*v5 + 32*f5^2*g1*g2*g3^4*v5 + 16*f4*f5*g2^2*g3^4*v5 + 8*f3*f6*g2^2*g3^4*v5 + 8*f6*g1*g2^3*g3^4*v5 + 34*f5*g2^4*g3^4*v5 + 38*f3*f5*g2*g3^5*v5 + 8*f6*g1^2*g2*g3^5*v5 - 6*f6*g0*g2^2*g3^5*v5 + 21*f5*g1*g2^2*g3^5*v5 + 8*f4*g2^3*g3^5*v5 + 10*g2^5*g3^5*v5 - 2*f5*g0*g2*g3^6*v5 + 10*f3*g2^2*g3^6*v5 + 5*g1*g2^3*g3^6*v5 + g1^2*g2*g3^7*v5 - g0*g2^2*g3^7*v5 - 8*f6^2*g1*g2^2*g3*v6 + 4*f5*f6*g2^3*g3*v6 - 2*f5^2*g2^2*g3^2*v6 + 16*f4*f6*g2^2*g3^2*v6 + 6*f6*g2^4*g3^2*v6 + 4*f5^2*g1*g3^3*v6 + 7*f5*g2^3*g3^3*v6 + 10*f3*f5*g3^4*v6 + 6*f5*g1*g2*g3^4*v6 + 4*f4*g2^2*g3^4*v6 + 5*g2^4*g3^4*v6 + 5*f3*g2*g3^5*v6 + 2*g1*g2^2*g3^5*v6) + k34*(f3*g2^2*g3^6*v1 + g0*g1*g3^8*v1 + 2*f3*f6*g2*g3^5*v2 + 2*f6*g1*g2^2*g3^5*v2 + 2*f6*g0*g2*g3^6*v2 + f3*g2*g3^7*v2 + g1*g2^2*g3^7*v2 + g0*g2*g3^8*v2 - 8*f5^2*f6^2*g2*g3*v3 + 32*f4*f6^3*g2*g3*v3 + 8*f6^3*g2^3*g3*v3 + 24*f5^3*f6*g3^2*v3 - 64*f4*f5*f6^2*g3^2*v3 + 32*f3*f6^3*g3^2*v3 + 16*f6^3*g1*g2*g3^2*v3 - 16*f5*f6^2*g2^2*g3^2*v3 + 16*f6^3*g0*g3^3*v3 - 16*f5*f6^2*g1*g3^3*v3 + 14*f5^2*f6*g2*g3^3*v3 + 16*f4*f6^2*g2*g3^3*v3 - 6*f6^2*g2^3*g3^3*v3 + 6*f5^3*g3^4*v3 - 32*f4*f5*f6*g3^4*v3 + 32*f3*f6^2*g3^4*v3 + 8*f6^2*g1*g2*g3^4*v3 - 8*f5*f6*g2^2*g3^4*v3 + 8*f6^2*g0*g3^5*v3 - 8*f5*f6*g1*g3^5*v3 + 4*f5^2*g2*g3^5*v3 + 2*f4*f6*g2*g3^5*v3 - 6*f6*g2^3*g3^5*v3 - 4*f4*f5*g3^6*v3 + 10*f3*f6*g3^6*v3 + f6*g1*g2*g3^6*v3 - f5*g2^2*g3^6*v3 + f6*g0*g3^7*v3 - f5*g1*g3^7*v3 - g2^3*g3^7*v3 + f3*g3^8*v3 + 64*f6^3*g2^2*g3*v4 + 48*f6^2*g2^2*g3^3*v4 + 12*f6*g2^2*g3^5*v4 + g2^2*g3^7*v4 + 24*f6^2*g2*g3^3*v5 + 12*f6*g2*g3^5*v5 + 2*g2*g3^7*v5 + 8*f6^2*g3^2*v6 + 4*f6*g3^4*v6 + g3^6*v6) + k12*(-12*f5^3*f6*g0*g1*g2^2*v1 - 16*f4*f5*f6^2*g0*g1*g2^2*v1 - 80*f4*f5^2*f6*g0*g2^3*v1 + 16*f3*f5*f6^2*g0*g2^3*v1 - 12*f5*f6^2*g0*g1*g2^4*v1 - 20*f5^2*f6*g0*g2^5*v1 - 12*f3*f5^2*f6*g0*g2^2*g3*v1 - 16*f3*f4*f6^2*g0*g2^2*g3*v1 + 8*f1*f5*f6^2*g1*g2^2*g3*v1 - 8*f5*f6^2*g0*g1^2*g2^2*g3*v1 + 20*f1*f5^2*f6*g2^3*g3*v1 + 16*f0*f5*f6^2*g2^3*g3*v1 - 62*f5^2*f6*g0*g1*g2^3*g3*v1 - 16*f4*f6^2*g0*g1*g2^3*g3*v1 - 20*f5^3*g0*g2^4*g3*v1 - 112*f4*f5*f6*g0*g2^4*g3*v1 + 12*f3*f6^2*g0*g2^4*g3*v1 - 12*f6^2*g0*g1*g2^5*g3*v1 - 28*f5*f6*g0*g2^6*g3*v1 - 32*f4*f5^2*f6*g0^2*g3^2*v1 + 8*f3*f5*f6^2*g0^2*g3^2*v1 - 12*f5^2*f6*g0*g1^2*g2*g3^2*v1 - 16*f4*f6^2*g0*g1^2*g2*g3^2*v1 + 8*f1*f3*f6^2*g2^2*g3^2*v1 - 6*f5^2*f6*g0^2*g2^2*g3^2*v1 - 3*f5^3*g0*g1*g2^2*g3^2*v1 - 76*f4*f5*f6*g0*g1*g2^2*g3^2*v1 + 8*f3*f6^2*g0*g1*g2^2*g3^2*v1 - 20*f4*f5^2*g0*g2^3*g3^2*v1 - 12*f3*f5*f6*g0*g2^3*g3^2*v1 + 8*f1*f6^2*g1*g2^3*g3^2*v1 - 12*f6^2*g0*g1^2*g2^3*g3^2*v1 + 28*f1*f5*f6*g2^4*g3^2*v1 + 16*f0*f6^2*g2^4*g3^2*v1 - 92*f5*f6*g0*g1*g2^4*g3^2*v1 - 48*f5^2*g0*g2^5*g3^2*v1 - 32*f4*f6*g0*g2^5*g3^2*v1 - 8*f6*g0*g2^7*g3^2*v1 + 8*f1*f5^2*f6*g0*g3^3*v1 - 12*f5^2*f6*g0^2*g1*g3^3*v1 - 80*f4*f5*f6*g0*g1^2*g3^3*v1 + 16*f3*f6^2*g0*g1^2*g3^3*v1 - 8*f5^3*g0^2*g2*g3^3*v1 - 64*f4*f5*f6*g0^2*g2*g3^3*v1 + 8*f3*f6^2*g0^2*g2*g3^3*v1 + 8*f1*f6^2*g1^2*g2*g3^3*v1 - 8*f6^2*g0*g1^3*g2*g3^3*v1 - 3*f3*f5^2*g0*g2^2*g3^3*v1 + 4*f3*f4*f6*g0*g2^2*g3^3*v1 + 22*f1*f5*f6*g1*g2^2*g3^3*v1 + 16*f0*f6^2*g1*g2^2*g3^3*v1 - 8*f6^2*g0^2*g1*g2^2*g3^3*v1 - 71*f5*f6*g0*g1^2*g2^2*g3^3*v1 + 5*f1*f5^2*g2^3*g3^3*v1 + 8*f0*f5*f6*g2^3*g3^3*v1 - 12*f5*f6*g0^2*g2^3*g3^3*v1 - 38*f5^2*g0*g1*g2^3*g3^3*v1 - 44*f4*f6*g0*g1*g2^3*g3^3*v1 - 28*f4*f5*g0*g2^4*g3^3*v1 + 2*f3*f6*g0*g2^4*g3^3*v1 + 8*f1*f6*g2^5*g3^3*v1 - 34*f6*g0*g1*g2^5*g3^3*v1 - 36*f5*g0*g2^6*g3^3*v1 - 8*f4*f5^2*g0^2*g3^4*v1 + 8*f3*f5*f6*g0^2*g3^4*v1 + 20*f1*f5*f6*g1^2*g3^4*v1 + 16*f0*f6^2*g1^2*g3^4*v1 - 4*f6^2*g0^2*g1^2*g3^4*v1 - 30*f5*f6*g0*g1^3*g3^4*v1 + 16*f1*f5*f6*g0*g2*g3^4*v1 + 16*f0*f6^2*g0*g2*g3^4*v1 - 22*f5*f6*g0^2*g1*g2*g3^4*v1 - 23*f5^2*g0*g1^2*g2*g3^4*v1 - 44*f4*f6*g0*g1^2*g2*g3^4*v1 + 2*f1*f3*f6*g2^2*g3^4*v1 - 23*f5^2*g0^2*g2^2*g3^4*v1 - 16*f4*f6*g0^2*g2^2*g3^4*v1 - 18*f4*f5*g0*g1*g2^2*g3^4*v1 + 7*f3*f6*g0*g1*g2^2*g3^4*v1 - f3*f5*g0*g2^3*g3^4*v1 + 14*f1*f6*g1*g2^3*g3^4*v1 - 37*f6*g0*g1^2*g2^3*g3^4*v1 + 7*f1*f5*g2^4*g3^4*v1 + 8*f0*f6*g2^4*g3^4*v1 - 2*f6*g0^2*g2^4*g3^4*v1 - 51*f5*g0*g1*g2^4*g3^4*v1 - 8*f4*g0*g2^5*g3^4*v1 - 8*g0*g2^7*g3^4*v1 + 2*f1*f5^2*g0*g3^5*v1 + 4*f1*f4*f6*g0*g3^5*v1 - 5*f5^2*g0^2*g1*g3^5*v1 + 8*f4*f6*g0^2*g1*g3^5*v1 - 20*f4*f5*g0*g1^2*g3^5*v1 + 8*f3*f6*g0*g1^2*g3^5*v1 - 16*f4*f5*g0^2*g2*g3^5*v1 + 8*f3*f6*g0^2*g2*g3^5*v1 + 14*f1*f6*g1^2*g2*g3^5*v1 - 19*f6*g0*g1^3*g2*g3^5*v1 + 2*f3*f4*g0*g2^2*g3^5*v1 + 6*f1*f6*g0*g2^2*g3^5*v1 + 5*f1*f5*g1*g2^2*g3^5*v1 + 8*f0*f6*g1*g2^2*g3^5*v1 - 6*f6*g0^2*g1*g2^2*g3^5*v1 - 46*f5*g0*g1^2*g2^2*g3^5*v1 + f0*f5*g2^3*g3^5*v1 - 18*f5*g0^2*g2^3*g3^5*v1 - 10*f4*g0*g1*g2^3*g3^5*v1 + 2*f3*g0*g2^4*g3^5*v1 + 2*f1*g2^5*g3^5*v1 - 17*g0*g1*g2^5*g3^5*v1 + f3*f5*g0^2*g3^6*v1 + 5*f1*f5*g1^2*g3^6*v1 + 8*f0*f6*g1^2*g3^6*v1 + f6*g0^2*g1^2*g3^6*v1 - 13*f5*g0*g1^3*g3^6*v1 + 6*f1*f5*g0*g2*g3^6*v1 + 8*f0*f6*g0*g2*g3^6*v1 + f6*g0^3*g2*g3^6*v1 - 7*f5*g0^2*g1*g2*g3^6*v1 - 10*f4*g0*g1^2*g2*g3^6*v1 - 4*f4*g0^2*g2^2*g3^6*v1 + 2*f3*g0*g1*g2^2*g3^6*v1 + 3*f1*g1*g2^3*g3^6*v1 - 18*g0*g1^2*g2^3*g3^6*v1 + f0*g2^4*g3^6*v1 - 3*g0^2*g2^4*g3^6*v1 + f1*f4*g0*g3^7*v1 + 2*f4*g0^2*g1*g3^7*v1 + f3*g0*g1^2*g3^7*v1 + f3*g0^2*g2*g3^7*v1 + 3*f1*g1^2*g2*g3^7*v1 - 7*g0*g1^3*g2*g3^7*v1 + 2*f1*g0*g2^2*g3^7*v1 + f0*g1*g2^2*g3^7*v1 + f0*g1^2*g3^8*v1 + g0^2*g1^2*g3^8*v1 + f0*g0*g2*g3^8*v1 - 12*f5^3*f6*g1^2*g2^2*v2 - 16*f4*f5*f6^2*g1^2*g2^2*v2 - 80*f4*f5^2*f6*g1*g2^3*v2 + 16*f3*f5*f6^2*g1*g2^3*v2 - 12*f5*f6^2*g1^2*g2^4*v2 - 20*f5^2*f6*g1*g2^5*v2 - 12*f3*f5^2*f6*g1*g2^2*g3*v2 - 16*f3*f4*f6^2*g1*g2^2*g3*v2 + 16*f2*f5*f6^2*g1*g2^2*g3*v2 - 8*f5*f6^2*g1^3*g2^2*g3*v2 + 40*f2*f5^2*f6*g2^3*g3*v2 + 8*f1*f5*f6^2*g2^3*g3*v2 - 4*f5*f6^2*g0*g1*g2^3*g3*v2 - 62*f5^2*f6*g1^2*g2^3*g3*v2 - 16*f4*f6^2*g1^2*g2^3*g3*v2 + 20*f5^2*f6*g0*g2^4*g3*v2 - 20*f5^3*g1*g2^4*g3*v2 - 112*f4*f5*f6*g1*g2^4*g3*v2 + 12*f3*f6^2*g1*g2^4*g3*v2 - 12*f6^2*g1^2*g2^5*g3*v2 - 28*f5*f6*g1*g2^6*g3*v2 - 32*f4*f5^2*f6*g0*g1*g3^2*v2 + 8*f3*f5*f6^2*g0*g1*g3^2*v2 - 12*f5^2*f6*g1^3*g2*g3^2*v2 - 16*f4*f6^2*g1^3*g2*g3^2*v2 + 16*f2*f3*f6^2*g2^2*g3^2*v2 - 4*f5*f6^2*g0^2*g2^2*g3^2*v2 - 16*f5^2*f6*g0*g1*g2^2*g3^2*v2 - 3*f5^3*g1^2*g2^2*g3^2*v2 - 76*f4*f5*f6*g1^2*g2^2*g3^2*v2 + 8*f3*f6^2*g1^2*g2^2*g3^2*v2 - 20*f5^3*g0*g2^3*g3^2*v2 - 4*f3*f6^2*g0*g2^3*g3^2*v2 - 20*f4*f5^2*g1*g2^3*g3^2*v2 - 12*f3*f5*f6*g1*g2^3*g3^2*v2 + 16*f2*f6^2*g1*g2^3*g3^2*v2 - 12*f6^2*g1^3*g2^3*g3^2*v2 + 56*f2*f5*f6*g2^4*g3^2*v2 + 8*f1*f6^2*g2^4*g3^2*v2 - 4*f6^2*g0*g1*g2^4*g3^2*v2 - 92*f5*f6*g1^2*g2^4*g3^2*v2 + 28*f5*f6*g0*g2^5*g3^2*v2 - 48*f5^2*g1*g2^5*g3^2*v2 - 32*f4*f6*g1*g2^5*g3^2*v2 - 8*f6*g1*g2^7*g3^2*v2 + 16*f2*f5^2*f6*g0*g3^3*v2 - 12*f5^2*f6*g0*g1^2*g3^3*v2 - 80*f4*f5*f6*g1^3*g3^3*v2 + 16*f3*f6^2*g1^3*g3^3*v2 + 8*f5^2*f6*g0^2*g2*g3^3*v2 - 8*f5^3*g0*g1*g2*g3^3*v2 - 64*f4*f5*f6*g0*g1*g2*g3^3*v2 + 8*f3*f6^2*g0*g1*g2*g3^3*v2 + 16*f2*f6^2*g1^2*g2*g3^3*v2 - 8*f6^2*g1^4*g2*g3^3*v2 - 10*f3*f5*f6*g0*g2^2*g3^3*v2 - 3*f3*f5^2*g1*g2^2*g3^3*v2 + 4*f3*f4*f6*g1*g2^2*g3^3*v2 + 44*f2*f5*f6*g1*g2^2*g3^3*v2 + 8*f1*f6^2*g1*g2^2*g3^3*v2 - 12*f6^2*g0*g1^2*g2^2*g3^3*v2 - 71*f5*f6*g1^3*g2^2*g3^3*v2 + 10*f2*f5^2*g2^3*g3^3*v2 + 4*f1*f5*f6*g2^3*g3^3*v2 - 4*f6^2*g0^2*g2^3*g3^3*v2 - 12*f5*f6*g0*g1*g2^3*g3^3*v2 - 38*f5^2*g1^2*g2^3*g3^3*v2 - 44*f4*f6*g1^2*g2^3*g3^3*v2 - 38*f5^2*g0*g2^4*g3^3*v2 - 28*f4*f5*g1*g2^4*g3^3*v2 + 2*f3*f6*g1*g2^4*g3^3*v2 + 16*f2*f6*g2^5*g3^3*v2 - 34*f6*g1^2*g2^5*g3^3*v2 + 8*f6*g0*g2^6*g3^3*v2 - 36*f5*g1*g2^6*g3^3*v2 - 8*f5^3*g0^2*g3^4*v2 - 4*f3*f6^2*g0^2*g3^4*v2 - 8*f4*f5^2*g0*g1*g3^4*v2 + 8*f3*f5*f6*g0*g1*g3^4*v2 + 40*f2*f5*f6*g1^2*g3^4*v2 + 8*f1*f6^2*g1^2*g3^4*v2 - 4*f6^2*g0*g1^3*g3^4*v2 - 30*f5*f6*g1^4*g3^4*v2 + 32*f2*f5*f6*g0*g2*g3^4*v2 + 8*f1*f6^2*g0*g2*g3^4*v2 - 4*f6^2*g0^2*g1*g2*g3^4*v2 - 12*f5*f6*g0*g1^2*g2*g3^4*v2 - 23*f5^2*g1^3*g2*g3^4*v2 - 44*f4*f6*g1^3*g2*g3^4*v2 + 4*f2*f3*f6*g2^2*g3^4*v2 + 15*f5*f6*g0^2*g2^2*g3^4*v2 - 43*f5^2*g0*g1*g2^2*g3^4*v2 - 16*f4*f6*g0*g1*g2^2*g3^4*v2 - 18*f4*f5*g1^2*g2^2*g3^4*v2 + 7*f3*f6*g1^2*g2^2*g3^4*v2 - 10*f3*f6*g0*g2^3*g3^4*v2 - f3*f5*g1*g2^3*g3^4*v2 + 28*f2*f6*g1*g2^3*g3^4*v2 - 37*f6*g1^3*g2^3*g3^4*v2 + 14*f2*f5*g2^4*g3^4*v2 + 4*f1*f6*g2^4*g3^4*v2 - 51*f5*g1^2*g2^4*g3^4*v2 - 22*f5*g0*g2^5*g3^4*v2 - 8*f4*g1*g2^5*g3^4*v2 - 8*g1*g2^7*g3^4*v2 + 4*f2*f5^2*g0*g3^5*v2 + 4*f1*f4*f6*g1*g3^5*v2 - 25*f5^2*g0*g1^2*g3^5*v2 + 8*f4*f6*g0*g1^2*g3^5*v2 - 20*f4*f5*g1^3*g3^5*v2 + 8*f3*f6*g1^3*g3^5*v2 - 20*f5^2*g0^2*g2*g3^5*v2 - 16*f4*f5*g0*g1*g2*g3^5*v2 + 8*f3*f6*g0*g1*g2*g3^5*v2 + 28*f2*f6*g1^2*g2*g3^5*v2 - 19*f6*g1^4*g2*g3^5*v2 + 8*f2*f6*g0*g2^2*g3^5*v2 + 2*f3*f4*g1*g2^2*g3^5*v2 + 10*f2*f5*g1*g2^2*g3^5*v2 + 6*f1*f6*g1*g2^2*g3^5*v2 - 4*f6*g0*g1^2*g2^2*g3^5*v2 - 46*f5*g1^3*g2^2*g3^5*v2 + 3*f6*g0^2*g2^3*g3^5*v2 - 40*f5*g0*g1*g2^3*g3^5*v2 - 10*f4*g1^2*g2^3*g3^5*v2 + 2*f3*g1*g2^4*g3^5*v2 + 4*f2*g2^5*g3^5*v2 - 17*g1^2*g2^5*g3^5*v2 - 4*g0*g2^6*g3^5*v2 - f3*f6*g0^2*g3^6*v2 + f3*f5*g0*g1*g3^6*v2 - 4*f2*f6*g0*g1*g3^6*v2 + 10*f2*f5*g1^2*g3^6*v2 + 6*f1*f6*g1^2*g3^6*v2 + f6*g0*g1^3*g3^6*v2 - 13*f5*g1^4*g3^6*v2 + 8*f2*f5*g0*g2*g3^6*v2 + 3*f1*f6*g0*g2*g3^6*v2 + 2*f1*f5*g1*g2*g3^6*v2 - 2*f6*g0^2*g1*g2*g3^6*v2 - 29*f5*g0*g1^2*g2*g3^6*v2 - 10*f4*g1^3*g2*g3^6*v2 - 12*f5*g0^2*g2^2*g3^6*v2 - 4*f4*g0*g1*g2^2*g3^6*v2 + 2*f3*g1^2*g2^2*g3^6*v2 - f3*g0*g2^3*g3^6*v2 + 6*f2*g1*g2^3*g3^6*v2 - 18*g1^3*g2^3*g3^6*v2 - 9*g0*g1*g2^4*g3^6*v2 + f1*f5*g0*g3^7*v2 + f1*f4*g1*g3^7*v2 + 2*f5*g0^2*g1*g3^7*v2 + 2*f4*g0*g1^2*g3^7*v2 + f3*g1^3*g3^7*v2 - f1*f3*g2*g3^7*v2 + 6*f2*g1^2*g2*g3^7*v2 - 7*g1^4*g2*g3^7*v2 + 2*f2*g0*g2^2*g3^7*v2 + f1*g1*g2^2*g3^7*v2 - 6*g0*g1^2*g2^2*g3^7*v2 - 2*g0^2*g2^3*g3^7*v2 - f2*g0*g1*g3^8*v2 + f1*g1^2*g3^8*v2 + g0*g1^3*g3^8*v2 + f1*g0*g2*g3^8*v2 + g0^2*g1*g2*g3^8*v2 - 12*f5^3*f6*g1*g2^3*v3 - 16*f4*f5*f6^2*g1*g2^3*v3 - 80*f4*f5^2*f6*g2^4*v3 + 16*f3*f5*f6^2*g2^4*v3 - 12*f5*f6^2*g1*g2^5*v3 - 20*f5^2*f6*g2^6*v3 + 24*f3*f5*f6^2*g1*g2^2*g3*v3 + 48*f3*f5^2*f6*g2^3*g3*v3 - 16*f3*f4*f6^2*g2^3*g3*v3 - 12*f5*f6^2*g1^2*g2^3*g3*v3 + 8*f5*f6^2*g0*g2^4*g3*v3 - 42*f5^2*f6*g1*g2^4*g3*v3 - 16*f4*f6^2*g1*g2^4*g3*v3 - 20*f5^3*g2^5*g3*v3 - 112*f4*f5*f6*g2^5*g3*v3 + 12*f3*f6^2*g2^5*g3*v3 - 12*f6^2*g1*g2^6*g3*v3 - 28*f5*f6*g2^7*g3*v3 - 32*f4*f5^2*f6*g0*g2*g3^2*v3 + 8*f3*f5*f6^2*g0*g2*g3^2*v3 + 24*f3^2*f6^2*g2^2*g3^2*v3 + 4*f5*f6^2*g0*g1*g2^2*g3^2*v3 - 22*f5^2*f6*g1^2*g2^2*g3^2*v3 - 16*f4*f6^2*g1^2*g2^2*g3^2*v3 + 24*f5^2*f6*g0*g2^3*g3^2*v3 - 23*f5^3*g1*g2^3*g3^2*v3 - 76*f4*f5*f6*g1*g2^3*g3^2*v3 + 28*f3*f6^2*g1*g2^3*g3^2*v3 - 20*f4*f5^2*g2^4*g3^2*v3 + 72*f3*f5*f6*g2^4*g3^2*v3 - 16*f6^2*g1^2*g2^4*g3^2*v3 + 8*f6^2*g0*g2^5*g3^2*v3 - 64*f5*f6*g1*g2^5*g3^2*v3 - 48*f5^2*g2^6*g3^2*v3 - 32*f4*f6*g2^6*g3^2*v3 - 8*f6*g2^8*g3^2*v3 + 24*f3*f5^2*f6*g0*g3^3*v3 - 4*f5^2*f6*g0*g1*g2*g3^3*v3 - 80*f4*f5*f6*g1^2*g2*g3^3*v3 + 40*f3*f6^2*g1^2*g2*g3^3*v3 - 8*f5^3*g0*g2^2*g3^3*v3 - 64*f4*f5*f6*g0*g2^2*g3^3*v3 + 16*f3*f6^2*g0*g2^2*g3^3*v3 + 54*f3*f5*f6*g1*g2^2*g3^3*v3 - 12*f6^2*g1^3*g2^2*g3^3*v3 + 12*f3*f5^2*g2^3*g3^3*v3 + 4*f3*f4*f6*g2^3*g3^3*v3 - 4*f6^2*g0*g1*g2^3*g3^3*v3 - 69*f5*f6*g1^2*g2^3*g3^3*v3 + 34*f5*f6*g0*g2^4*g3^3*v3 - 66*f5^2*g1*g2^4*g3^3*v3 - 44*f4*f6*g1*g2^4*g3^3*v3 - 28*f4*f5*g2^5*g3^3*v3 + 26*f3*f6*g2^5*g3^3*v3 - 26*f6*g1*g2^6*g3^3*v3 - 36*f5*g2^7*g3^3*v3 + 12*f5^2*f6*g0^2*g3^4*v3 - 8*f5^3*g0*g1*g3^4*v3 - 4*f3*f6^2*g0*g1*g3^4*v3 + 60*f3*f5*f6*g1^2*g3^4*v3 - 8*f4*f5^2*g0*g2*g3^4*v3 + 56*f3*f5*f6*g0*g2*g3^4*v3 - 20*f5*f6*g1^3*g2*g3^4*v3 + 4*f3^2*f6*g2^2*g3^4*v3 + 8*f6^2*g0^2*g2^2*g3^4*v3 + 22*f5*f6*g0*g1*g2^2*g3^4*v3 - 43*f5^2*g1^2*g2^2*g3^4*v3 - 44*f4*f6*g1^2*g2^2*g3^4*v3 - 20*f5^2*g0*g2^3*g3^4*v3 - 16*f4*f6*g0*g2^3*g3^4*v3 - 18*f4*f5*g1*g2^3*g3^4*v3 + 39*f3*f6*g1*g2^3*g3^4*v3 + 20*f3*f5*g2^4*g3^4*v3 - 33*f6*g1^2*g2^4*g3^4*v3 + 14*f6*g0*g2^5*g3^4*v3 - 59*f5*g1*g2^5*g3^4*v3 - 8*f4*g2^6*g3^4*v3 - 8*g2^8*g3^4*v3 + 6*f3*f5^2*g0*g3^5*v3 + 4*f6^2*g0^2*g1*g3^5*v3 + 30*f5*f6*g0*g1^2*g3^5*v3 - 20*f5^2*g1^3*g3^5*v3 + 4*f1*f4*f6*g2*g3^5*v3 + 24*f5*f6*g0^2*g2*g3^5*v3 - 21*f5^2*g0*g1*g2*g3^5*v3 + 8*f4*f6*g0*g1*g2*g3^5*v3 - 20*f4*f5*g1^2*g2*g3^5*v3 + 48*f3*f6*g1^2*g2*g3^5*v3 - 17*f4*f5*g0*g2^2*g3^5*v3 + 19*f3*f6*g0*g2^2*g3^5*v3 + 15*f3*f5*g1*g2^2*g3^5*v3 - 15*f6*g1^3*g2^2*g3^5*v3 + 2*f3*f4*g2^3*g3^5*v3 + 2*f1*f6*g2^3*g3^5*v3 + 14*f6*g0*g1*g2^3*g3^5*v3 - 59*f5*g1^2*g2^3*g3^5*v3 - 13*f5*g0*g2^4*g3^5*v3 - 10*f4*g1*g2^4*g3^5*v3 + 8*f3*g2^5*g3^5*v3 - 17*g1*g2^6*g3^5*v3 - 2*f1*f3*f6*g3^6*v3 + f5^2*g0^2*g3^6*v3 - 7*f3*f6*g0*g1*g3^6*v3 + 15*f3*f5*g1^2*g3^6*v3 + 13*f3*f5*g0*g2*g3^6*v3 + f1*f6*g1*g2*g3^6*v3 + 15*f6*g0*g1^2*g2*g3^6*v3 - 25*f5*g1^3*g2*g3^6*v3 - f3^2*g2^2*g3^6*v3 + f1*f5*g2^2*g3^6*v3 + 11*f6*g0^2*g2^2*g3^6*v3 - 8*f5*g0*g1*g2^2*g3^6*v3 - 10*f4*g1^2*g2^2*g3^6*v3 - 5*f4*g0*g2^3*g3^6*v3 + 9*f3*g1*g2^3*g3^6*v3 - 19*g1^2*g2^4*g3^6*v3 - g0*g2^5*g3^6*v3 - f1*f6*g0*g3^7*v3 + f1*f5*g1*g3^7*v3 - f6*g0^2*g1*g3^7*v3 + 5*f5*g0*g1^2*g3^7*v3 + 2*f5*g0^2*g2*g3^7*v3 + f4*g0*g1*g2*g3^7*v3 + 9*f3*g1^2*g2*g3^7*v3 + 4*f3*g0*g2^2*g3^7*v3 - 8*g1^3*g2^2*g3^7*v3 + f1*g2^3*g3^7*v3 + 2*g0*g1*g2^3*g3^7*v3 - f1*f3*g3^8*v3 - 2*f3*g0*g1*g3^8*v3 + f1*g1*g2*g3^8*v3 + 3*g0*g1^2*g2*g3^8*v3 + g0^2*g2^2*g3^8*v3 + 24*f5^3*f6*g1*g2^2*v4 + 32*f4*f5*f6^2*g1*g2^2*v4 + 160*f4*f5^2*f6*g2^3*v4 - 32*f3*f5*f6^2*g2^3*v4 + 24*f5*f6^2*g1*g2^4*v4 + 40*f5^2*f6*g2^5*v4 + 24*f3*f5^2*f6*g2^2*g3*v4 + 32*f3*f4*f6^2*g2^2*g3*v4 + 24*f5*f6^2*g1^2*g2^2*g3*v4 + 8*f5*f6^2*g0*g2^3*g3*v4 + 124*f5^2*f6*g1*g2^3*g3*v4 + 32*f4*f6^2*g1*g2^3*g3*v4 + 224*f4*f5*f6*g2^4*g3*v4 - 24*f3*f6^2*g2^4*g3*v4 + 24*f6^2*g1*g2^5*g3*v4 + 56*f5*f6*g2^6*g3*v4 + 64*f4*f5^2*f6*g0*g3^2*v4 - 16*f3*f5*f6^2*g0*g3^2*v4 + 24*f5^2*f6*g1^2*g2*g3^2*v4 + 32*f4*f6^2*g1^2*g2*g3^2*v4 + 12*f5^2*f6*g0*g2^2*g3^2*v4 + 6*f5^3*g1*g2^2*g3^2*v4 + 152*f4*f5*f6*g1*g2^2*g3^2*v4 - 8*f3*f6^2*g1*g2^2*g3^2*v4 + 40*f4*f5^2*g2^3*g3^2*v4 + 4*f3*f5*f6*g2^3*g3^2*v4 + 32*f6^2*g1^2*g2^3*g3^2*v4 + 8*f6^2*g0*g2^4*g3^2*v4 + 182*f5*f6*g1*g2^4*g3^2*v4 + 10*f5^2*g2^5*g3^2*v4 + 64*f4*f6*g2^5*g3^2*v4 + 16*f6*g2^7*g3^2*v4 + 32*f5^2*f6*g0*g1*g3^3*v4 + 160*f4*f5*f6*g1^2*g3^3*v4 - 32*f3*f6^2*g1^2*g3^3*v4 + 128*f4*f5*f6*g0*g2*g3^3*v4 - 16*f3*f6^2*g0*g2*g3^3*v4 + 24*f6^2*g1^3*g2*g3^3*v4 + 6*f3*f5^2*g2^2*g3^3*v4 - 8*f3*f4*f6*g2^2*g3^3*v4 + 24*f6^2*g0*g1*g2^2*g3^3*v4 + 142*f5*f6*g1^2*g2^2*g3^3*v4 + 30*f5*f6*g0*g2^3*g3^3*v4 + 32*f5^2*g1*g2^3*g3^3*v4 + 88*f4*f6*g1*g2^3*g3^3*v4 + 56*f4*f5*g2^4*g3^3*v4 - 14*f3*f6*g2^4*g3^3*v4 + 66*f6*g1*g2^5*g3^3*v4 + 14*f5*g2^6*g3^3*v4 + 16*f4*f5^2*g0*g3^4*v4 - 16*f3*f5*f6*g0*g3^4*v4 + 16*f6^2*g0*g1^2*g3^4*v4 + 80*f5*f6*g1^3*g3^4*v4 + 8*f6^2*g0^2*g2*g3^4*v4 + 60*f5*f6*g0*g1*g2*g3^4*v4 + 6*f5^2*g1^2*g2*g3^4*v4 + 88*f4*f6*g1^2*g2*g3^4*v4 + 2*f5^2*g0*g2^2*g3^4*v4 + 32*f4*f6*g0*g2^2*g3^4*v4 + 36*f4*f5*g1*g2^2*g3^4*v4 - 14*f3*f6*g1*g2^2*g3^4*v4 + 3*f3*f5*g2^3*g3^4*v4 + 76*f6*g1^2*g2^3*g3^4*v4 + 10*f6*g0*g2^4*g3^4*v4 + 44*f5*g1*g2^4*g3^4*v4 + 16*f4*g2^5*g3^4*v4 + 4*g2^7*g3^4*v4 - 8*f1*f4*f6*g3^5*v4 + 8*f5^2*g0*g1*g3^5*v4 - 16*f4*f6*g0*g1*g3^5*v4 + 40*f4*f5*g1^2*g3^5*v4 - 16*f3*f6*g1^2*g3^5*v4 + 32*f4*f5*g0*g2*g3^5*v4 - 12*f3*f6*g0*g2*g3^5*v4 + 50*f6*g1^3*g2*g3^5*v4 - 4*f3*f4*g2^2*g3^5*v4 - 4*f1*f6*g2^2*g3^5*v4 + 22*f6*g0*g1*g2^2*g3^5*v4 + 35*f5*g1^2*g2^2*g3^5*v4 + 5*f5*g0*g2^3*g3^5*v4 + 20*f4*g1*g2^3*g3^5*v4 - 2*f3*g2^4*g3^5*v4 + 16*g1*g2^5*g3^5*v4 - 2*f3*f5*g0*g3^6*v4 - 4*f1*f6*g1*g3^6*v4 + 21*f5*g1^3*g3^6*v4 - 2*f1*f5*g2*g3^6*v4 + 2*f6*g0^2*g2*g3^6*v4 + 14*f5*g0*g1*g2*g3^6*v4 + 20*f4*g1^2*g2*g3^6*v4 + 8*f4*g0*g2^2*g3^6*v4 - 3*f3*g1*g2^2*g3^6*v4 + 18*g1^2*g2^3*g3^6*v4 + g0*g2^4*g3^6*v4 - 2*f1*f4*g3^7*v4 - 4*f4*g0*g1*g3^7*v4 - 2*f3*g1^2*g3^7*v4 - f3*g0*g2*g3^7*v4 + 12*g1^3*g2*g3^7*v4 - f1*g2^2*g3^7*v4 + 3*g0*g1*g2^2*g3^7*v4 - f1*g1*g3^8*v4 - g0*g1^2*g3^8*v4 + 20*f5^2*f6*g1*g2^2*g3*v5 + 40*f5^3*g2^3*g3*v5 + 20*f3*f5*f6*g2^2*g3^2*v5 + 28*f5*f6*g1*g2^3*g3^2*v5 + 76*f5^2*g2^4*g3^2*v5 + 16*f5^3*g0*g3^3*v5 + 20*f5*f6*g1^2*g2*g3^3*v5 - 2*f5*f6*g0*g2^2*g3^3*v5 + 39*f5^2*g1*g2^2*g3^3*v5 + 8*f3*f6*g2^3*g3^3*v5 + 8*f6*g1*g2^4*g3^3*v5 + 44*f5*g2^5*g3^3*v5 + 40*f5^2*g1^2*g3^4*v5 + 40*f5^2*g0*g2*g3^4*v5 - f3*f5*g2^2*g3^4*v5 + 8*f6*g1^2*g2^2*g3^4*v5 - 2*f6*g0*g2^3*g3^4*v5 + 42*f5*g1*g2^3*g3^4*v5 + 8*g2^6*g3^4*v5 - 4*f3*f6*g0*g3^5*v5 - 2*f6*g0*g1*g2*g3^5*v5 + 43*f5*g1^2*g2*g3^5*v5 + 23*f5*g0*g2^2*g3^5*v5 - f3*g2^3*g3^5*v5 + 11*g1*g2^4*g3^5*v5 - 2*f1*f5*g3^6*v5 - 4*f5*g0*g1*g3^6*v5 + 11*g1^2*g2^2*g3^6*v5 + 3*g0*g2^3*g3^6*v5 - f3*g0*g3^7*v5 - f1*g2*g3^7*v5 - 3*g0*g1*g2*g3^7*v5 + 2*f5*f6*g1*g2^2*g3*v6 + 10*f5^2*g2^3*g3*v6 + 2*f3*f6*g2^2*g3^2*v6 + 2*f6*g1*g2^3*g3^2*v6 + 14*f5*g2^4*g3^2*v6 + 4*f5^2*g0*g3^3*v6 + 2*f6*g1^2*g2*g3^3*v6 + 9*f5*g1*g2^2*g3^3*v6 + 4*g2^5*g3^3*v6 + 10*f5*g1^2*g3^4*v6 + 8*f5*g0*g2*g3^4*v6 - f3*g2^2*g3^4*v6 + 5*g1*g2^3*g3^4*v6 + 5*g1^2*g2*g3^5*v6 + 2*g0*g2^2*g3^5*v6 - g0*g1*g3^6*v6) + k22*(-20*f5^3*f6*g0*g2^3*v1 - 32*f4*f5*f6^2*g0*g2^3*v1 - 8*f5*f6^2*g0*g2^5*v1 + 16*f1*f5*f6^2*g2^3*g3*v1 - 8*f5*f6^2*g0*g1*g2^3*g3*v1 - 56*f5^2*f6*g0*g2^4*g3*v1 - 32*f4*f6^2*g0*g2^4*g3*v1 - 8*f6^2*g0*g2^6*g3*v1 - 8*f5^3*f6*g0^2*g3^2*v1 - 16*f4*f5*f6^2*g0^2*g3^2*v1 - 4*f5*f6^2*g0^2*g2^2*g3^2*v1 - 16*f5^2*f6*g0*g1*g2^2*g3^2*v1 - 32*f4*f6^2*g0*g1*g2^2*g3^2*v1 - 5*f5^3*g0*g2^3*g3^2*v1 - 16*f4*f5*f6*g0*g2^3*g3^2*v1 + 16*f1*f6^2*g2^4*g3^2*v1 - 16*f6^2*g0*g1*g2^4*g3^2*v1 - 54*f5*f6*g0*g2^5*g3^2*v1 + 8*f1*f5*f6^2*g0*g3^3*v1 - 4*f5*f6^2*g0^2*g1*g3^3*v1 - 20*f5^2*f6*g0*g1^2*g3^3*v1 - 32*f4*f6^2*g0*g1^2*g3^3*v1 - 28*f5^2*f6*g0^2*g2*g3^3*v1 - 16*f4*f6^2*g0^2*g2*g3^3*v1 + 4*f3*f5*f6*g0*g2^2*g3^3*v1 + 16*f1*f6^2*g1*g2^2*g3^3*v1 - 16*f6^2*g0*g1^2*g2^2*g3^3*v1 + 8*f1*f5*f6*g2^3*g3^3*v1 - 4*f6^2*g0^2*g2^3*g3^3*v1 - 38*f5*f6*g0*g1*g2^3*g3^3*v1 - 14*f5^2*g0*g2^4*g3^3*v1 - 16*f4*f6*g0*g2^4*g3^3*v1 - 18*f6*g0*g2^6*g3^3*v1 - 2*f5^3*g0^2*g3^4*v1 - 8*f4*f5*f6*g0^2*g3^4*v1 + 16*f1*f6^2*g1^2*g3^4*v1 - 8*f6^2*g0*g1^3*g3^4*v1 + 8*f1*f6^2*g0*g2*g3^4*v1 - 4*f6^2*g0^2*g1*g2*g3^4*v1 - 36*f5*f6*g0*g1^2*g2*g3^4*v1 - 28*f5*f6*g0^2*g2^2*g3^4*v1 - 4*f5^2*g0*g1*g2^2*g3^4*v1 - 16*f4*f6*g0*g1*g2^2*g3^4*v1 - 2*f4*f5*g0*g2^3*g3^4*v1 + 4*f3*f6*g0*g2^3*g3^4*v1 + 8*f1*f6*g2^4*g3^4*v1 - 24*f6*g0*g1*g2^4*g3^4*v1 - 13*f5*g0*g2^5*g3^4*v1 + 6*f1*f5*f6*g0*g3^5*v1 - f5*f6*g0^2*g1*g3^5*v1 - 5*f5^2*g0*g1^2*g3^5*v1 - 16*f4*f6*g0*g1^2*g3^5*v1 - 7*f5^2*g0^2*g2*g3^5*v1 - 8*f4*f6*g0^2*g2*g3^5*v1 + f3*f5*g0*g2^2*g3^5*v1 + 8*f1*f6*g1*g2^2*g3^5*v1 - 24*f6*g0*g1^2*g2^2*g3^5*v1 + f1*f5*g2^3*g3^5*v1 - 8*f6*g0^2*g2^3*g3^5*v1 - 9*f5*g0*g1*g2^3*g3^5*v1 - 2*f4*g0*g2^4*g3^5*v1 - 4*g0*g2^6*g3^5*v1 - f4*f5*g0^2*g3^6*v1 + 8*f1*f6*g1^2*g3^6*v1 - 6*f6*g0*g1^3*g3^6*v1 + 7*f1*f6*g0*g2*g3^6*v1 - 9*f5*g0*g1^2*g2*g3^6*v1 - 7*f5*g0^2*g2^2*g3^6*v1 - 2*f4*g0*g1*g2^2*g3^6*v1 + f3*g0*g2^3*g3^6*v1 + f1*g2^4*g3^6*v1 - 5*g0*g1*g2^4*g3^6*v1 + f1*f5*g0*g3^7*v1 - 2*f4*g0*g1^2*g3^7*v1 - f4*g0^2*g2*g3^7*v1 + f1*g1*g2^2*g3^7*v1 - 5*g0*g1^2*g2^2*g3^7*v1 - 2*g0^2*g2^3*g3^7*v1 + f1*g1^2*g3^8*v1 - g0*g1^3*g3^8*v1 + f1*g0*g2*g3^8*v1 - 20*f5^3*f6*g1*g2^3*v2 - 32*f4*f5*f6^2*g1*g2^3*v2 - 8*f5*f6^2*g1*g2^5*v2 + 32*f2*f5*f6^2*g2^3*g3*v2 - 8*f5*f6^2*g1^2*g2^3*g3*v2 - 56*f5^2*f6*g1*g2^4*g3*v2 - 32*f4*f6^2*g1*g2^4*g3*v2 - 8*f6^2*g1*g2^6*g3*v2 - 8*f5^3*f6*g0*g1*g3^2*v2 - 16*f4*f5*f6^2*g0*g1*g3^2*v2 - 8*f5*f6^2*g0*g1*g2^2*g3^2*v2 - 16*f5^2*f6*g1^2*g2^2*g3^2*v2 - 32*f4*f6^2*g1^2*g2^2*g3^2*v2 - 18*f5^2*f6*g0*g2^3*g3^2*v2 - 5*f5^3*g1*g2^3*g3^2*v2 - 16*f4*f5*f6*g1*g2^3*g3^2*v2 + 32*f2*f6^2*g2^4*g3^2*v2 - 16*f6^2*g1^2*g2^4*g3^2*v2 - 54*f5*f6*g1*g2^5*g3^2*v2 + 16*f2*f5*f6^2*g0*g3^3*v2 - 4*f5*f6^2*g0*g1^2*g3^3*v2 - 20*f5^2*f6*g1^3*g3^3*v2 - 32*f4*f6^2*g1^3*g3^3*v2 + 4*f5*f6^2*g0^2*g2*g3^3*v2 - 28*f5^2*f6*g0*g1*g2*g3^3*v2 - 16*f4*f6^2*g0*g1*g2*g3^3*v2 - 4*f3*f6^2*g0*g2^2*g3^3*v2 + 4*f3*f5*f6*g1*g2^2*g3^3*v2 + 32*f2*f6^2*g1*g2^2*g3^3*v2 - 16*f6^2*g1^3*g2^2*g3^3*v2 + 16*f2*f5*f6*g2^3*g3^3*v2 - 38*f5*f6*g1^2*g2^3*g3^3*v2 - 28*f5*f6*g0*g2^4*g3^3*v2 - 14*f5^2*g1*g2^4*g3^3*v2 - 16*f4*f6*g1*g2^4*g3^3*v2 - 18*f6*g1*g2^6*g3^3*v2 - 8*f5^2*f6*g0^2*g3^4*v2 - 2*f5^3*g0*g1*g3^4*v2 - 8*f4*f5*f6*g0*g1*g3^4*v2 + 32*f2*f6^2*g1^2*g3^4*v2 - 8*f6^2*g1^4*g3^4*v2 + 16*f2*f6^2*g0*g2*g3^4*v2 - 36*f5*f6*g1^3*g2*g3^4*v2 - 4*f6^2*g0^2*g2^2*g3^4*v2 - 47*f5*f6*g0*g1*g2^2*g3^4*v2 - 4*f5^2*g1^2*g2^2*g3^4*v2 - 16*f4*f6*g1^2*g2^2*g3^4*v2 - 5*f5^2*g0*g2^3*g3^4*v2 - 2*f4*f5*g1*g2^3*g3^4*v2 + 4*f3*f6*g1*g2^3*g3^4*v2 + 16*f2*f6*g2^4*g3^4*v2 - 24*f6*g1^2*g2^4*g3^4*v2 - 10*f6*g0*g2^5*g3^4*v2 - 13*f5*g1*g2^5*g3^4*v2 + 8*f2*f5*f6*g0*g3^5*v2 + 2*f1*f5*f6*g1*g3^5*v2 - 4*f6^2*g0^2*g1*g3^5*v2 - 19*f5*f6*g0*g1^2*g3^5*v2 - 5*f5^2*g1^3*g3^5*v2 - 16*f4*f6*g1^3*g3^5*v2 - 13*f5*f6*g0^2*g2*g3^5*v2 - 7*f5^2*g0*g1*g2*g3^5*v2 - 8*f4*f6*g0*g1*g2*g3^5*v2 - f3*f6*g0*g2^2*g3^5*v2 + f3*f5*g1*g2^2*g3^5*v2 + 16*f2*f6*g1*g2^2*g3^5*v2 - 24*f6*g1^3*g2^2*g3^5*v2 + 2*f2*f5*g2^3*g3^5*v2 - 17*f6*g0*g1*g2^3*g3^5*v2 - 9*f5*g1^2*g2^3*g3^5*v2 - 8*f5*g0*g2^4*g3^5*v2 - 2*f4*g1*g2^4*g3^5*v2 - 4*g1*g2^6*g3^5*v2 - 2*f5^2*g0^2*g3^6*v2 - f4*f5*g0*g1*g3^6*v2 + 16*f2*f6*g1^2*g3^6*v2 - 6*f6*g1^4*g3^6*v2 + 8*f2*f6*g0*g2*g3^6*v2 + 3*f1*f6*g1*g2*g3^6*v2 - 9*f6*g0*g1^2*g2*g3^6*v2 - 9*f5*g1^3*g2*g3^6*v2 - 7*f6*g0^2*g2^2*g3^6*v2 - 12*f5*g0*g1*g2^2*g3^6*v2 - 2*f4*g1^2*g2^2*g3^6*v2 + f3*g1*g2^3*g3^6*v2 + 2*f2*g2^4*g3^6*v2 - 5*g1^2*g2^4*g3^6*v2 - 3*g0*g2^5*g3^6*v2 + f2*f5*g0*g3^7*v2 - f6*g0^2*g1*g3^7*v2 - 5*f5*g0*g1^2*g3^7*v2 - 2*f4*g1^3*g3^7*v2 - 4*f5*g0^2*g2*g3^7*v2 - f4*g0*g1*g2*g3^7*v2 + 2*f2*g1*g2^2*g3^7*v2 - 5*g1^3*g2^2*g3^7*v2 - 5*g0*g1*g2^3*g3^7*v2 + 2*f2*g1^2*g3^8*v2 - g1^4*g3^8*v2 + f2*g0*g2*g3^8*v2 - 3*g0*g1^2*g2*g3^8*v2 - 2*g0^2*g2^2*g3^8*v2 - 20*f5^3*f6*g2^4*v3 - 32*f4*f5*f6^2*g2^4*v3 - 8*f5*f6^2*g2^6*v3 + 48*f3*f5*f6^2*g2^3*g3*v3 - 8*f5*f6^2*g1*g2^4*g3*v3 - 56*f5^2*f6*g2^5*g3*v3 - 32*f4*f6^2*g2^5*g3*v3 - 8*f6^2*g2^7*g3*v3 - 8*f5^3*f6*g0*g2*g3^2*v3 - 16*f4*f5*f6^2*g0*g2*g3^2*v3 - 4*f5*f6^2*g1^2*g2^2*g3^2*v3 + 4*f5*f6^2*g0*g2^3*g3^2*v3 - 34*f5^2*f6*g1*g2^3*g3^2*v3 - 32*f4*f6^2*g1*g2^3*g3^2*v3 - 5*f5^3*g2^4*g3^2*v3 - 16*f4*f5*f6*g2^4*g3^2*v3 + 48*f3*f6^2*g2^4*g3^2*v3 - 16*f6^2*g1*g2^5*g3^2*v3 - 54*f5*f6*g2^6*g3^2*v3 + 24*f3*f5*f6^2*g0*g3^3*v3 - 20*f5^2*f6*g1^2*g2*g3^3*v3 - 32*f4*f6^2*g1^2*g2*g3^3*v3 - 28*f5^2*f6*g0*g2^2*g3^3*v3 - 16*f4*f6^2*g0*g2^2*g3^3*v3 + 44*f3*f6^2*g1*g2^2*g3^3*v3 + 28*f3*f5*f6*g2^3*g3^3*v3 - 12*f6^2*g1^2*g2^3*g3^3*v3 + 4*f6^2*g0*g2^4*g3^3*v3 - 62*f5*f6*g1*g2^4*g3^3*v3 - 14*f5^2*g2^5*g3^3*v3 - 16*f4*f6*g2^5*g3^3*v3 - 18*f6*g2^7*g3^3*v3 + 4*f5*f6^2*g0^2*g3^4*v3 - 8*f5^2*f6*g0*g1*g3^4*v3 + 48*f3*f6^2*g1^2*g3^4*v3 - 2*f5^3*g0*g2*g3^4*v3 - 8*f4*f5*f6*g0*g2*g3^4*v3 + 24*f3*f6^2*g0*g2*g3^4*v3 - 4*f6^2*g1^3*g2*g3^4*v3 - 55*f5*f6*g1^2*g2^2*g3^4*v3 - 26*f5*f6*g0*g2^3*g3^4*v3 - 9*f5^2*g1*g2^3*g3^4*v3 - 16*f4*f6*g1*g2^3*g3^4*v3 - 2*f4*f5*g2^4*g3^4*v3 + 28*f3*f6*g2^4*g3^4*v3 - 30*f6*g1*g2^5*g3^4*v3 - 13*f5*g2^6*g3^4*v3 + 12*f3*f5*f6*g0*g3^5*v3 + 4*f6^2*g0*g1^2*g3^5*v3 - 18*f5*f6*g1^3*g3^5*v3 + 2*f1*f5*f6*g2*g3^5*v3 + 4*f6^2*g0^2*g2*g3^5*v3 - 12*f5*f6*g0*g1*g2*g3^5*v3 - 5*f5^2*g1^2*g2*g3^5*v3 - 16*f4*f6*g1^2*g2*g3^5*v3 - 8*f5^2*g0*g2^2*g3^5*v3 - 8*f4*f6*g0*g2^2*g3^5*v3 + 23*f3*f6*g1*g2^2*g3^5*v3 + 4*f3*f5*g2^3*g3^5*v3 - 29*f6*g1^2*g2^3*g3^5*v3 - 6*f6*g0*g2^4*g3^5*v3 - 15*f5*g1*g2^4*g3^5*v3 - 2*f4*g2^5*g3^5*v3 - 4*g2^7*g3^5*v3 + f5*f6*g0^2*g3^6*v3 - 2*f5^2*g0*g1*g3^6*v3 + 24*f3*f6*g1^2*g3^6*v3 - f4*f5*g0*g2*g3^6*v3 + 12*f3*f6*g0*g2*g3^6*v3 - 11*f6*g1^3*g2*g3^6*v3 + 3*f1*f6*g2^2*g3^6*v3 - 3*f6*g0*g1*g2^2*g3^6*v3 - 14*f5*g1^2*g2^2*g3^6*v3 - 8*f5*g0*g2^3*g3^6*v3 - 2*f4*g1*g2^3*g3^6*v3 + 4*f3*g2^4*g3^6*v3 - 7*g1*g2^5*g3^6*v3 + f3*f5*g0*g3^7*v3 + f6*g0*g1^2*g3^7*v3 - 5*f5*g1^3*g3^7*v3 + f6*g0^2*g2*g3^7*v3 - 4*f5*g0*g1*g2*g3^7*v3 - 2*f4*g1^2*g2*g3^7*v3 - f4*g0*g2^2*g3^7*v3 + 3*f3*g1*g2^2*g3^7*v3 - 7*g1^2*g2^3*g3^7*v3 - 2*g0*g2^4*g3^7*v3 + 3*f3*g1^2*g3^8*v3 + f3*g0*g2*g3^8*v3 - 3*g1^3*g2*g3^8*v3 - g0*g1*g2^2*g3^8*v3 + 40*f5^3*f6*g2^3*v4 + 64*f4*f5*f6^2*g2^3*v4 + 16*f5*f6^2*g2^5*v4 + 32*f5*f6^2*g1*g2^3*g3*v4 + 76*f5^2*f6*g2^4*g3*v4 + 64*f4*f6^2*g2^4*g3*v4 + 16*f6^2*g2^6*g3*v4 + 16*f5^3*f6*g0*g3^2*v4 + 32*f4*f5*f6^2*g0*g3^2*v4 + 8*f5*f6^2*g0*g2^2*g3^2*v4 + 32*f5^2*f6*g1*g2^2*g3^2*v4 + 64*f4*f6^2*g1*g2^2*g3^2*v4 + 10*f5^3*g2^3*g3^2*v4 + 32*f4*f5*f6*g2^3*g3^2*v4 + 48*f6^2*g1*g2^4*g3^2*v4 + 52*f5*f6*g2^5*g3^2*v4 + 16*f5*f6^2*g0*g1*g3^3*v4 + 40*f5^2*f6*g1^2*g3^3*v4 + 64*f4*f6^2*g1^2*g3^3*v4 + 40*f5^2*f6*g0*g2*g3^3*v4 + 32*f4*f6^2*g0*g2*g3^3*v4 - 8*f3*f5*f6*g2^2*g3^3*v4 + 48*f6^2*g1^2*g2^2*g3^3*v4 + 8*f6^2*g0*g2^3*g3^3*v4 + 48*f5*f6*g1*g2^3*g3^3*v4 + 19*f5^2*g2^4*g3^3*v4 + 32*f4*f6*g2^4*g3^3*v4 + 16*f6*g2^6*g3^3*v4 + 4*f5^3*g0*g3^4*v4 + 16*f4*f5*f6*g0*g3^4*v4 + 32*f6^2*g1^3*g3^4*v4 + 16*f6^2*g0*g1*g2*g3^4*v4 + 36*f5*f6*g1^2*g2*g3^4*v4 + 26*f5*f6*g0*g2^2*g3^4*v4 + 8*f5^2*g1*g2^2*g3^4*v4 + 32*f4*f6*g1*g2^2*g3^4*v4 + 4*f4*f5*g2^3*g3^4*v4 - 4*f3*f6*g2^3*g3^4*v4 + 32*f6*g1*g2^4*g3^4*v4 + 12*f5*g2^5*g3^4*v4 - 4*f1*f5*f6*g3^5*v4 + 4*f5*f6*g0*g1*g3^5*v4 + 10*f5^2*g1^2*g3^5*v4 + 32*f4*f6*g1^2*g3^5*v4 + 10*f5^2*g0*g2*g3^5*v4 + 16*f4*f6*g0*g2*g3^5*v4 - 2*f3*f5*g2^2*g3^5*v4 + 32*f6*g1^2*g2^2*g3^5*v4 + 6*f6*g0*g2^3*g3^5*v4 + 10*f5*g1*g2^3*g3^5*v4 + 4*f4*g2^4*g3^5*v4 + 3*g2^6*g3^5*v4 + 2*f4*f5*g0*g3^6*v4 + 16*f6*g1^3*g3^6*v4 - 4*f1*f6*g2*g3^6*v4 + 4*f6*g0*g1*g2*g3^6*v4 + 9*f5*g1^2*g2*g3^6*v4 + 6*f5*g0*g2^2*g3^6*v4 + 4*f4*g1*g2^2*g3^6*v4 - f3*g2^3*g3^6*v4 + 5*g1*g2^4*g3^6*v4 - f1*f5*g3^7*v4 + 4*f4*g1^2*g3^7*v4 + 2*f4*g0*g2*g3^7*v4 + 5*g1^2*g2^2*g3^7*v4 + g0*g2^3*g3^7*v4 + 2*g1^3*g3^8*v4 - f1*g2*g3^8*v4 + 36*f5^2*f6*g2^3*g3*v5 + 52*f5*f6*g2^4*g3^2*v5 + 16*f5^2*f6*g0*g3^3*v5 + 32*f5*f6*g1*g2^2*g3^3*v5 + 9*f5^2*g2^3*g3^3*v5 + 16*f6*g2^5*g3^3*v5 + 36*f5*f6*g1^2*g3^4*v5 + 28*f5*f6*g0*g2*g3^4*v5 - 4*f3*f6*g2^2*g3^4*v5 + 16*f6*g1*g2^3*g3^4*v5 + 13*f5*g2^4*g3^4*v5 + 4*f5^2*g0*g3^5*v5 + 16*f6*g1^2*g2*g3^5*v5 + 8*f6*g0*g2^2*g3^5*v5 + 8*f5*g1*g2^2*g3^5*v5 + 4*g2^5*g3^5*v5 - 2*f1*f6*g3^6*v5 - 2*f6*g0*g1*g3^6*v5 + 9*f5*g1^2*g3^6*v5 + 7*f5*g0*g2*g3^6*v5 - f3*g2^2*g3^6*v5 + 4*g1*g2^3*g3^6*v5 + 4*g1^2*g2*g3^7*v5 + 2*g0*g2^2*g3^7*v5 + 4*f5*f6*g2^3*g3*v6 + 4*f6*g2^4*g3^2*v6 + 2*f5*f6*g0*g3^3*v6 + 4*f6*g1*g2^2*g3^3*v6 + f5*g2^3*g3^3*v6 + 4*f6*g1^2*g3^4*v6 + 2*f6*g0*g2*g3^4*v6 + g2^4*g3^4*v6 + f5*g0*g3^5*v6 + g1*g2^2*g3^5*v6 + g1^2*g3^6*v6 + g0*g2*g3^6*v6) + k23*(64*f6^4*g0^2*g2^2*v1 + 32*f5*f6^3*g0*g1*g2^2*v1 - 8*f5^2*f6^2*g0*g2^3*v1 - 32*f4*f6^3*g0*g2^3*v1 - 8*f6^3*g0*g2^5*v1 + 4*f5^3*f6*g0*g2^2*g3*v1 - 32*f4*f5*f6^2*g0*g2^2*g3*v1 + 16*f1*f6^3*g2^3*g3*v1 + 24*f6^3*g0*g1*g2^3*g3*v1 - 28*f5*f6^2*g0*g2^4*g3*v1 - 8*f5^3*f6*g0*g1*g3^2*v1 - 16*f4*f5*f6^2*g0*g1*g3^2*v1 - 64*f0*f6^3*g2^2*g3^2*v1 + 48*f6^3*g0^2*g2^2*g3^2*v1 + 12*f5*f6^2*g0*g1*g2^2*g3^2*v1 - 12*f5^2*f6*g0*g2^3*g3^2*v1 - 80*f4*f6^2*g0*g2^3*g3^2*v1 - 30*f6^2*g0*g2^5*g3^2*v1 - 20*f3*f5^2*f6*g0*g3^3*v1 - 32*f3*f4*f6^2*g0*g3^3*v1 + 8*f1*f5*f6^2*g1*g3^3*v1 - 4*f5*f6^2*g0*g1^2*g3^3*v1 - 24*f5^2*f6*g0*g1*g2*g3^3*v1 - 16*f4*f6^2*g0*g1*g2*g3^3*v1 + f5^3*g0*g2^2*g3^3*v1 - 16*f4*f5*f6*g0*g2^2*g3^3*v1 - 8*f3*f6^2*g0*g2^2*g3^3*v1 + 24*f1*f6^2*g2^3*g3^3*v1 - 2*f6^2*g0*g1*g2^3*g3^3*v1 - 39*f5*f6*g0*g2^4*g3^3*v1 + 16*f1*f3*f6^2*g3^4*v1 - 2*f5^3*g0*g1*g3^4*v1 - 8*f4*f5*f6*g0*g1*g3^4*v1 - 8*f3*f6^2*g0*g1*g3^4*v1 - 36*f3*f5*f6*g0*g2*g3^4*v1 + 8*f1*f6^2*g1*g2*g3^4*v1 - 4*f6^2*g0*g1^2*g2*g3^4*v1 - 48*f0*f6^2*g2^2*g3^4*v1 + 12*f6^2*g0^2*g2^2*g3^4*v1 - 21*f5*f6*g0*g1*g2^2*g3^4*v1 - 2*f5^2*g0*g2^3*g3^4*v1 - 34*f4*f6*g0*g2^3*g3^4*v1 - 25*f6*g0*g2^5*g3^4*v1 - 5*f3*f5^2*g0*g3^5*v1 - 16*f3*f4*f6*g0*g3^5*v1 + 4*f1*f5*f6*g1*g3^5*v1 - 3*f5*f6*g0*g1^2*g3^5*v1 + 2*f5*f6*g0^2*g2*g3^5*v1 - 6*f5^2*g0*g1*g2*g3^5*v1 - 8*f4*f6*g0*g1*g2*g3^5*v1 - 2*f4*f5*g0*g2^2*g3^5*v1 - 17*f3*f6*g0*g2^2*g3^5*v1 + 9*f1*f6*g2^3*g3^5*v1 - 12*f6*g0*g1*g2^3*g3^5*v1 - 7*f5*g0*g2^4*g3^5*v1 + 8*f1*f3*f6*g3^6*v1 - f4*f5*g0*g1*g3^6*v1 - 6*f3*f6*g0*g1*g3^6*v1 - 9*f3*f5*g0*g2*g3^6*v1 + 4*f1*f6*g1*g2*g3^6*v1 - 3*f6*g0*g1^2*g2*g3^6*v1 - 12*f0*f6*g2^2*g3^6*v1 + 3*f6*g0^2*g2^2*g3^6*v1 - 5*f5*g0*g1*g2^2*g3^6*v1 - 4*f4*g0*g2^3*g3^6*v1 - 4*g0*g2^5*g3^6*v1 - 2*f3*f4*g0*g3^7*v1 + f1*f5*g1*g3^7*v1 + f6*g0^2*g1*g3^7*v1 + f5*g0^2*g2*g3^7*v1 - f4*g0*g1*g2*g3^7*v1 - 4*f3*g0*g2^2*g3^7*v1 + f1*g2^3*g3^7*v1 - 2*g0*g1*g2^3*g3^7*v1 + f1*f3*g3^8*v1 - f3*g0*g1*g3^8*v1 + f1*g1*g2*g3^8*v1 - f0*g2^2*g3^8*v1 + g0^2*g2^2*g3^8*v1 + 64*f6^4*g0*g1*g2^2*v2 + 32*f5*f6^3*g1^2*g2^2*v2 - 8*f5^2*f6^2*g1*g2^3*v2 - 32*f4*f6^3*g1*g2^3*v2 - 8*f6^3*g1*g2^5*v2 + 4*f5^3*f6*g1*g2^2*g3*v2 - 32*f4*f5*f6^2*g1*g2^2*g3*v2 + 32*f2*f6^3*g2^3*g3*v2 + 24*f6^3*g1^2*g2^3*g3*v2 + 16*f6^3*g0*g2^4*g3*v2 - 28*f5*f6^2*g1*g2^4*g3*v2 - 8*f5^3*f6*g1^2*g3^2*v2 - 16*f4*f5*f6^2*g1^2*g3^2*v2 - 32*f1*f6^3*g2^2*g3^2*v2 + 48*f6^3*g0*g1*g2^2*g3^2*v2 + 12*f5*f6^2*g1^2*g2^2*g3^2*v2 - 24*f5*f6^2*g0*g2^3*g3^2*v2 - 12*f5^2*f6*g1*g2^3*g3^2*v2 - 80*f4*f6^2*g1*g2^3*g3^2*v2 - 30*f6^2*g1*g2^5*g3^2*v2 - 20*f3*f5^2*f6*g1*g3^3*v2 - 32*f3*f4*f6^2*g1*g3^3*v2 + 16*f2*f5*f6^2*g1*g3^3*v2 - 4*f5*f6^2*g1^3*g3^3*v2 + 4*f5*f6^2*g0*g1*g2*g3^3*v2 - 24*f5^2*f6*g1^2*g2*g3^3*v2 - 16*f4*f6^2*g1^2*g2*g3^3*v2 + 2*f5^2*f6*g0*g2^2*g3^3*v2 - 16*f4*f6^2*g0*g2^2*g3^3*v2 + f5^3*g1*g2^2*g3^3*v2 - 16*f4*f5*f6*g1*g2^2*g3^3*v2 - 8*f3*f6^2*g1*g2^2*g3^3*v2 + 48*f2*f6^2*g2^3*g3^3*v2 - 2*f6^2*g1^2*g2^3*g3^3*v2 - 8*f6^2*g0*g2^4*g3^3*v2 - 39*f5*f6*g1*g2^4*g3^3*v2 + 32*f2*f3*f6^2*g3^4*v2 - 8*f5^2*f6*g0*g1*g3^4*v2 - 2*f5^3*g1^2*g3^4*v2 - 8*f4*f5*f6*g1^2*g3^4*v2 - 8*f3*f6^2*g1^2*g3^4*v2 + 4*f3*f6^2*g0*g2*g3^4*v2 - 36*f3*f5*f6*g1*g2*g3^4*v2 + 16*f2*f6^2*g1*g2*g3^4*v2 - 4*f6^2*g1^3*g2*g3^4*v2 - 24*f1*f6^2*g2^2*g3^4*v2 + 8*f6^2*g0*g1*g2^2*g3^4*v2 - 21*f5*f6*g1^2*g2^2*g3^4*v2 - 24*f5*f6*g0*g2^3*g3^4*v2 - 2*f5^2*g1*g2^3*g3^4*v2 - 34*f4*f6*g1*g2^3*g3^4*v2 - 25*f6*g1*g2^5*g3^4*v2 - 18*f3*f5*f6*g0*g3^5*v2 - 5*f3*f5^2*g1*g3^5*v2 - 16*f3*f4*f6*g1*g3^5*v2 + 8*f2*f5*f6*g1*g3^5*v2 - 3*f5*f6*g1^3*g3^5*v2 - 9*f5*f6*g0*g1*g2*g3^5*v2 - 6*f5^2*g1^2*g2*g3^5*v2 - 8*f4*f6*g1^2*g2*g3^5*v2 + f5^2*g0*g2^2*g3^5*v2 - 8*f4*f6*g0*g2^2*g3^5*v2 - 2*f4*f5*g1*g2^2*g3^5*v2 - 17*f3*f6*g1*g2^2*g3^5*v2 + 18*f2*f6*g2^3*g3^5*v2 - 12*f6*g1^2*g2^3*g3^5*v2 - 15*f6*g0*g2^4*g3^5*v2 - 8*f5*g1*g2^4*g3^5*v2 + 16*f2*f3*f6*g3^6*v2 - 2*f5^2*g0*g1*g3^6*v2 - f4*f5*g1^2*g3^6*v2 - 6*f3*f6*g1^2*g3^6*v2 - 9*f3*f6*g0*g2*g3^6*v2 - 9*f3*f5*g1*g2*g3^6*v2 + 8*f2*f6*g1*g2*g3^6*v2 - 3*f6*g1^3*g2*g3^6*v2 - 6*f1*f6*g2^2*g3^6*v2 - 4*f6*g0*g1*g2^2*g3^6*v2 - 5*f5*g1^2*g2^2*g3^6*v2 - 4*f5*g0*g2^3*g3^6*v2 - 4*f4*g1*g2^3*g3^6*v2 - 4*g1*g2^5*g3^6*v2 - 4*f3*f5*g0*g3^7*v2 - 2*f3*f4*g1*g3^7*v2 + f2*f5*g1*g3^7*v2 + f6*g0*g1^2*g3^7*v2 - 2*f5*g0*g1*g2*g3^7*v2 - f4*g1^2*g2*g3^7*v2 - f4*g0*g2^2*g3^7*v2 - 4*f3*g1*g2^2*g3^7*v2 + 2*f2*g2^3*g3^7*v2 - 2*g1^2*g2^3*g3^7*v2 - 3*g0*g2^4*g3^7*v2 + 2*f2*f3*g3^8*v2 - f3*g1^2*g3^8*v2 - 2*f3*g0*g2*g3^8*v2 + f2*g1*g2*g3^8*v2 - g0*g1*g2^2*g3^8*v2 + 64*f6^4*g0*g2^3*v3 + 32*f5*f6^3*g1*g2^3*v3 - 8*f5^2*f6^2*g2^4*v3 - 32*f4*f6^3*g2^4*v3 - 8*f6^3*g2^6*v3 - 32*f5*f6^3*g0*g2^2*g3*v3 - 16*f5^3*f6*g2^3*g3*v3 + 48*f3*f6^3*g2^3*g3*v3 + 40*f6^3*g1*g2^4*g3*v3 - 36*f5*f6^2*g2^5*g3*v3 - 8*f5^3*f6*g1*g2*g3^2*v3 - 16*f4*f5*f6^2*g1*g2*g3^2*v3 + 72*f6^3*g0*g2^3*g3^2*v3 - 16*f5*f6^2*g1*g2^3*g3^2*v3 - 50*f5^2*f6*g2^4*g3^2*v3 - 48*f4*f6^2*g2^4*g3^2*v3 - 38*f6^2*g2^6*g3^2*v3 - 8*f5^3*f6*g0*g3^3*v3 + 16*f4*f5*f6^2*g0*g3^3*v3 + 24*f3*f5*f6^2*g1*g3^3*v3 - 20*f3*f5^2*f6*g2*g3^3*v3 - 32*f3*f4*f6^2*g2*g3^3*v3 - 40*f5*f6^2*g0*g2^2*g3^3*v3 - 40*f5^2*f6*g1*g2^2*g3^3*v3 - 4*f5^3*g2^3*g3^3*v3 + 60*f3*f6^2*g2^3*g3^3*v3 - 10*f6^2*g1*g2^4*g3^3*v3 - 65*f5*f6*g2^5*g3^3*v3 + 48*f3^2*f6^2*g3^4*v3 + 4*f5*f6^2*g0*g1*g3^4*v3 - 28*f5^2*f6*g1^2*g3^4*v3 + 32*f4*f6^2*g1^2*g3^4*v3 - 20*f5^2*f6*g0*g2*g3^4*v3 + 16*f4*f6^2*g0*g2*g3^4*v3 - 2*f5^3*g1*g2*g3^4*v3 - 8*f4*f5*f6*g1*g2*g3^4*v3 + 20*f3*f6^2*g1*g2*g3^4*v3 - 34*f3*f5*f6*g2^2*g3^4*v3 - 12*f6^2*g1^2*g2^2*g3^4*v3 + 14*f6^2*g0*g2^3*g3^4*v3 - 66*f5*f6*g1*g2^3*g3^4*v3 - 12*f5^2*g2^4*g3^4*v3 - 18*f4*f6*g2^4*g3^4*v3 - 33*f6*g2^6*g3^4*v3 - 2*f5^3*g0*g3^5*v3 + 8*f4*f5*f6*g0*g3^5*v3 + 8*f3*f6^2*g0*g3^5*v3 - 6*f3*f5*f6*g1*g3^5*v3 - 5*f3*f5^2*g2*g3^5*v3 - 16*f3*f4*f6*g2*g3^5*v3 - 32*f5*f6*g1^2*g2*g3^5*v3 - 24*f5*f6*g0*g2^2*g3^5*v3 - 10*f5^2*g1*g2^2*g3^5*v3 + 9*f3*f6*g2^3*g3^5*v3 - 29*f6*g1*g2^4*g3^5*v3 - 14*f5*g2^5*g3^5*v3 + 24*f3^2*f6*g3^6*v3 + 3*f5*f6*g0*g1*g3^6*v3 - 7*f5^2*g1^2*g3^6*v3 + 16*f4*f6*g1^2*g3^6*v3 - 5*f5^2*g0*g2*g3^6*v3 + 8*f4*f6*g0*g2*g3^6*v3 - f4*f5*g1*g2*g3^6*v3 + f3*f6*g1*g2*g3^6*v3 - 9*f3*f5*g2^2*g3^6*v3 - 15*f6*g1^2*g2^2*g3^6*v3 - 4*f6*g0*g2^3*g3^6*v3 - 15*f5*g1*g2^3*g3^6*v3 - 2*f4*g2^4*g3^6*v3 - 6*g2^6*g3^6*v3 + f4*f5*g0*g3^7*v3 + 2*f3*f6*g0*g3^7*v3 - 3*f3*f5*g1*g3^7*v3 - 2*f3*f4*g2*g3^7*v3 + f6*g0*g1*g2*g3^7*v3 - 8*f5*g1^2*g2*g3^7*v3 - 4*f5*g0*g2^2*g3^7*v3 - f3*g2^3*g3^7*v3 - 6*g1*g2^4*g3^7*v3 + 3*f3^2*g3^8*v3 + 2*f4*g1^2*g3^8*v3 + f4*g0*g2*g3^8*v3 - f3*g1*g2*g3^8*v3 - 3*g1^2*g2^2*g3^8*v3 - g0*g2^3*g3^8*v3 - 128*f6^4*g0*g2^2*v4 - 64*f5*f6^3*g1*g2^2*v4 + 16*f5^2*f6^2*g2^3*v4 + 64*f4*f6^3*g2^3*v4 + 16*f6^3*g2^5*v4 - 8*f5^3*f6*g2^2*g3*v4 + 64*f4*f5*f6^2*g2^2*g3*v4 + 40*f5*f6^2*g2^4*g3*v4 + 16*f5^3*f6*g1*g3^2*v4 + 32*f4*f5*f6^2*g1*g3^2*v4 - 160*f6^3*g0*g2^2*g3^2*v4 - 16*f5*f6^2*g1*g2^2*g3^2*v4 + 28*f5^2*f6*g2^3*g3^2*v4 + 128*f4*f6^2*g2^3*g3^2*v4 + 44*f6^2*g2^5*g3^2*v4 + 40*f3*f5^2*f6*g3^3*v4 + 64*f3*f4*f6^2*g3^3*v4 + 16*f5*f6^2*g1^2*g3^3*v4 + 32*f5^2*f6*g1*g2*g3^3*v4 + 32*f4*f6^2*g1*g2*g3^3*v4 - 2*f5^3*g2^2*g3^3*v4 + 32*f4*f5*f6*g2^2*g3^3*v4 + 24*f3*f6^2*g2^2*g3^3*v4 + 40*f6^2*g1*g2^3*g3^3*v4 + 46*f5*f6*g2^4*g3^3*v4 + 4*f5^3*g1*g3^4*v4 + 16*f4*f5*f6*g1*g3^4*v4 + 32*f3*f6^2*g1*g3^4*v4 + 36*f3*f5*f6*g2*g3^4*v4 + 16*f6^2*g1^2*g2*g3^4*v4 - 64*f6^2*g0*g2^2*g3^4*v4 + 20*f5*f6*g1*g2^2*g3^4*v4 + 6*f5^2*g2^3*g3^4*v4 + 52*f4*f6*g2^3*g3^4*v4 + 26*f6*g2^5*g3^4*v4 + 10*f3*f5^2*g3^5*v4 + 32*f3*f4*f6*g3^5*v4 + 8*f6^2*g0*g1*g3^5*v4 + 8*f5*f6*g1^2*g3^5*v4 - 4*f5*f6*g0*g2*g3^5*v4 + 8*f5^2*g1*g2*g3^5*v4 + 16*f4*f6*g1*g2*g3^5*v4 + 4*f4*f5*g2^2*g3^5*v4 + 18*f3*f6*g2^2*g3^5*v4 + 22*f6*g1*g2^3*g3^5*v4 + 9*f5*g2^4*g3^5*v4 + 2*f4*f5*g1*g3^6*v4 + 16*f3*f6*g1*g3^6*v4 + 9*f3*f5*g2*g3^6*v4 + 8*f6*g1^2*g2*g3^6*v4 - 12*f6*g0*g2^2*g3^6*v4 + 5*f5*g1*g2^2*g3^6*v4 + 6*f4*g2^3*g3^6*v4 + 4*g2^5*g3^6*v4 + 4*f3*f4*g3^7*v4 + 2*f6*g0*g1*g3^7*v4 + f5*g1^2*g3^7*v4 - f5*g0*g2*g3^7*v4 + 2*f4*g1*g2*g3^7*v4 + 3*f3*g2^2*g3^7*v4 + 3*g1*g2^3*g3^7*v4 + 2*f3*g1*g3^8*v4 + g1^2*g2*g3^8*v4 - g0*g2^2*g3^8*v4 - 32*f6^3*g1*g2^2*g3*v5 + 48*f5*f6^2*g2^3*g3*v5 - 4*f5^2*f6*g2^2*g3^2*v5 + 32*f4*f6^2*g2^2*g3^2*v5 + 44*f6^2*g2^4*g3^2*v5 + 8*f5*f6^2*g0*g3^3*v5 + 16*f5^2*f6*g1*g3^3*v5 + 8*f6^2*g1*g2^2*g3^3*v5 + 48*f5*f6*g2^3*g3^3*v5 + 36*f3*f5*f6*g3^4*v5 + 24*f6^2*g1^2*g3^4*v5 + 16*f6^2*g0*g2*g3^4*v5 + 24*f5*f6*g1*g2*g3^4*v5 - f5^2*g2^2*g3^4*v5 + 16*f4*f6*g2^2*g3^4*v5 + 35*f6*g2^4*g3^4*v5 + 4*f5*f6*g0*g3^5*v5 + 4*f5^2*g1*g3^5*v5 + 16*f3*f6*g2*g3^5*v5 + 16*f6*g1*g2^2*g3^5*v5 + 9*f5*g2^3*g3^5*v5 + 9*f3*f5*g3^6*v5 + 12*f6*g1^2*g3^6*v5 + 6*f6*g0*g2*g3^6*v5 + 6*f5*g1*g2*g3^6*v5 + 2*f4*g2^2*g3^6*v5 + 6*g2^4*g3^6*v5 + f5*g0*g3^7*v5 + 4*f3*g2*g3^7*v5 + 3*g1*g2^2*g3^7*v5 + 2*g1^2*g3^8*v5 + g0*g2*g3^8*v5 + 4*f6^2*g2^3*g3*v6 + 2*f5*f6*g1*g3^3*v6 + 5*f6*g2^3*g3^3*v6 + 4*f3*f6*g3^4*v6 + 2*f6*g1*g2*g3^4*v6 + f5*g1*g3^5*v6 + g2^3*g3^5*v6 + f3*g3^6*v6 + g1*g2*g3^6*v6) + k33*(-8*f5^2*f6^2*g2^3*g3*v3 + 32*f4*f6^3*g2^3*g3*v3 + 8*f6^3*g2^5*g3*v3 + 4*f5^3*f6*g2^2*g3^2*v3 - 32*f4*f5*f6^2*g2^2*g3^2*v3 + 32*f3*f6^3*g2^2*g3^2*v3 + 16*f6^3*g1*g2^3*g3^2*v3 - 28*f5*f6^2*g2^4*g3^2*v3 - 8*f5^3*f6*g1*g3^3*v3 + 16*f4*f5*f6^2*g1*g3^3*v3 + 16*f6^3*g0*g2^2*g3^3*v3 - 24*f5*f6^2*g1*g2^2*g3^3*v3 - 14*f5^2*f6*g2^3*g3^3*v3 + 32*f4*f6^2*g2^3*g3^3*v3 - 14*f6^2*g2^5*g3^3*v3 - 20*f3*f5^2*f6*g3^4*v3 + 32*f3*f4*f6^2*g3^4*v3 - 16*f5^2*f6*g1*g2*g3^4*v3 + 16*f4*f6^2*g1*g2*g3^4*v3 + f5^3*g2^2*g3^4*v3 - 16*f4*f5*f6*g2^2*g3^4*v3 + 20*f3*f6^2*g2^2*g3^4*v3 - 27*f5*f6*g2^4*g3^4*v3 - 2*f5^3*g1*g3^5*v3 + 8*f4*f5*f6*g1*g3^5*v3 - 20*f3*f5*f6*g2*g3^5*v3 + 8*f6^2*g0*g2^2*g3^5*v3 - 22*f5*f6*g1*g2^2*g3^5*v3 - 3*f5^2*g2^3*g3^5*v3 + 10*f4*f6*g2^3*g3^5*v3 - 12*f6*g2^5*g3^5*v3 - 5*f3*f5^2*g3^6*v3 + 16*f3*f4*f6*g3^6*v3 - 4*f5^2*g1*g2*g3^6*v3 + 8*f4*f6*g1*g2*g3^6*v3 - 2*f4*f5*g2^2*g3^6*v3 - f3*f6*g2^2*g3^6*v3 - 5*f6*g1*g2^3*g3^6*v3 - 5*f5*g2^4*g3^6*v3 + f4*f5*g1*g3^7*v3 - 5*f3*f5*g2*g3^7*v3 + f6*g0*g2^2*g3^7*v3 - 4*f5*g1*g2^2*g3^7*v3 + f4*g2^3*g3^7*v3 - 2*g2^5*g3^7*v3 + 2*f3*f4*g3^8*v3 + f4*g1*g2*g3^8*v3 - f3*g2^2*g3^8*v3 - g1*g2^3*g3^8*v3 + 24*f5*f6^2*g2^2*g3^2*v5 + 8*f5*f6^2*g1*g3^3*v5 + 32*f6^2*g2^3*g3^3*v5 + 24*f3*f6^2*g3^4*v5 + 8*f6^2*g1*g2*g3^4*v5 + 12*f5*f6*g2^2*g3^4*v5 + 4*f5*f6*g1*g3^5*v5 + 16*f6*g2^3*g3^5*v5 + 12*f3*f6*g3^6*v5 + 4*f6*g1*g2*g3^6*v5 + 2*f5*g2^2*g3^6*v5 + f5*g1*g3^7*v5 + 2*g2^3*g3^7*v5 + 2*f3*g3^8*v5 + g1*g2*g3^8*v5 + 8*f6^2*g2^2*g3^2*v6 + 4*f6*g2^2*g3^4*v6 + g2^2*g3^6*v6), (16*f0*f3^2*f5^2 - 16*f1^2*f4*f5^2 + 64*f0*f2*f4*f5^2 + 32*f1^2*f4^2*f6 - 128*f0*f2*f4^2*f6 - 12*f1^2*f3*f5*f6 + 48*f0*f2*f3*f5*f6 + 4*f3^2*f5^2*g0^2 + 16*f2*f4*f5^2*g0^2 - 32*f2*f4^2*f6*g0^2 + 12*f2*f3*f5*f6*g0^2 - 16*f1*f4*f5^2*g0*g1 + 32*f1*f4^2*f6*g0*g1 - 12*f1*f3*f5*f6*g0*g1 + 16*f0*f4*f5^2*g1^2 - 32*f0*f4^2*f6*g1^2 + 12*f0*f3*f5*f6*g1^2 - 8*f1*f3*f5^2*g0*g2 - 16*f0*f3*f5*f6*g0*g2 - 4*f3*f5*f6*g0^3*g2 + 16*f0*f3*f5^2*g1*g2 - 6*f1^2*f5*f6*g1*g2 + 24*f0*f2*f5*f6*g1*g2 + 6*f2*f5*f6*g0^2*g1*g2 - 6*f1*f5*f6*g0*g1^2*g2 + 6*f0*f5*f6*g1^3*g2 - 4*f1^2*f5^2*g2^2 + 16*f0*f2*f5^2*g2^2 + 16*f1^2*f4*f6*g2^2 - 64*f0*f2*f4*f6*g2^2 + 8*f2*f5^2*g0^2*g2^2 - 16*f2*f4*f6*g0^2*g2^2 + 4*f1*f5*f6*g0^2*g2^2 + 4*f0*f6^2*g0^2*g2^2 + f6^2*g0^4*g2^2 - 8*f1*f5^2*g0*g1*g2^2 + 16*f1*f4*f6*g0*g1*g2^2 - 8*f0*f5*f6*g0*g1*g2^2 + 8*f0*f5^2*g1^2*g2^2 - 16*f0*f4*f6*g1^2*g2^2 + 2*f1^2*f6*g2^4 - 8*f0*f2*f6*g2^4 - 2*f2*f6*g0^2*g2^4 + 2*f1*f6*g0*g1*g2^4 - 2*f0*f6*g1^2*g2^4 + 16*f0*f3*f5^2*g0*g3 - 6*f1^2*f5*f6*g0*g3 + 24*f0*f2*f5*f6*g0*g3 + 4*f3*f5^2*g0^3*g3 + 6*f2*f5*f6*g0^3*g3 + 12*f1^2*f4*f6*g1*g3 - 48*f0*f2*f4*f6*g1*g3 - 12*f2*f4*f6*g0^2*g1*g3 - 6*f1*f5*f6*g0^2*g1*g3 + 12*f1*f4*f6*g0*g1^2*g3 + 6*f0*f5*f6*g0*g1^2*g3 - 12*f0*f4*f6*g1^3*g3 + 16*f0*f3^2*f5*g2*g3 - 16*f1^2*f4*f5*g2*g3 + 64*f0*f2*f4*f5*g2*g3 - 6*f1^2*f3*f6*g2*g3 + 24*f0*f2*f3*f6*g2*g3 + 4*f3^2*f5*g0^2*g2*g3 + 16*f2*f4*f5*g0^2*g2*g3 - 4*f1*f5^2*g0^2*g2*g3 + 6*f2*f3*f6*g0^2*g2*g3 - 8*f0*f5*f6*g0^2*g2*g3 - 2*f5*f6*g0^4*g2*g3 - 16*f1*f4*f5*g0*g1*g2*g3 + 8*f0*f5^2*g0*g1*g2*g3 - 6*f1*f3*f6*g0*g1*g2*g3 + 16*f0*f4*f5*g1^2*g2*g3 + 6*f0*f3*f6*g1^2*g2*g3 - 10*f1*f3*f5*g0*g2^2*g3 - 8*f0*f3*f6*g0*g2^2*g3 - 2*f3*f6*g0^3*g2^2*g3 + 20*f0*f3*f5*g1*g2^2*g3 - 3*f1^2*f5*g2^3*g3 + 12*f0*f2*f5*g2^3*g3 + 9*f2*f5*g0^2*g2^3*g3 + 3*f1*f6*g0^2*g2^3*g3 - 9*f1*f5*g0*g1*g2^3*g3 - 6*f0*f6*g0*g1*g2^3*g3 + 9*f0*f5*g1^2*g2^3*g3 + 8*f1^2*f4^2*g3^2 - 32*f0*f2*f4^2*g3^2 - 3*f1^2*f3*f5*g3^2 + 12*f0*f2*f3*f5*g3^2 - 8*f2*f4^2*g0^2*g3^2 + 3*f2*f3*f5*g0^2*g3^2 + 4*f0*f5^2*g0^2*g3^2 + f5^2*g0^4*g3^2 + 8*f1*f4^2*g0*g1*g3^2 - 5*f1*f3*f5*g0*g1*g3^2 - 8*f0*f4^2*g1^2*g3^2 + 7*f0*f3*f5*g1^2*g3^2 + f1^2*f6*g1^2*g3^2 - 4*f0*f2*f6*g1^2*g3^2 - f2*f6*g0^2*g1^2*g3^2 + f1*f6*g0*g1^3*g3^2 - f0*f6*g1^4*g3^2 + 16*f0*f3*f5*g0*g2*g3^2 - 3*f1^2*f6*g0*g2*g3^2 + 12*f0*f2*f6*g0*g2*g3^2 + 4*f3*f5*g0^3*g2*g3^2 + 3*f2*f6*g0^3*g2*g3^2 - 2*f1^2*f5*g1*g2*g3^2 + 8*f0*f2*f5*g1*g2*g3^2 + 4*f2*f5*g0^2*g1*g2*g3^2 - 2*f1*f6*g0^2*g1*g2*g3^2 - 4*f1*f5*g0*g1^2*g2*g3^2 + f0*f6*g0*g1^2*g2*g3^2 + 4*f0*f5*g1^3*g2*g3^2 + 4*f0*f3^2*g2^2*g3^2 + f3^2*g0^2*g2^2*g3^2 - 5*f1*f5*g0^2*g2^2*g3^2 - 4*f0*f6*g0^2*g2^2*g3^2 - f6*g0^4*g2^2*g3^2 + 10*f0*f5*g0*g1*g2^2*g3^2 - 3*f1*f3*g0*g2^3*g3^2 + 6*f0*f3*g1*g2^3*g3^2 - f0*f2*g2^4*g3^2 + 2*f2*g0^2*g2^4*g3^2 - 2*f1*g0*g1*g2^4*g3^2 + 2*f0*g1^2*g2^4*g3^2 + 3*f1^2*f4*g1*g3^3 - 12*f0*f2*f4*g1*g3^3 - 3*f2*f4*g0^2*g1*g3^3 - f1*f5*g0^2*g1*g3^3 + 3*f1*f4*g0*g1^2*g3^3 + 2*f0*f5*g0*g1^2*g3^3 - 3*f0*f4*g1^3*g3^3 - 2*f1^2*f3*g2*g3^3 + 8*f0*f2*f3*g2*g3^3 + 2*f2*f3*g0^2*g2*g3^3 + 4*f0*f5*g0^2*g2*g3^3 + f5*g0^4*g2*g3^3 - 3*f1*f3*g0*g1*g2*g3^3 + 4*f0*f3*g1^2*g2*g3^3 + 4*f0*f3*g0*g2^2*g3^3 + f3*g0^3*g2^2*g3^3 - f1^2*g1*g2^2*g3^3 + 2*f0*f2*g1*g2^2*g3^3 + 2*f2*g0^2*g1*g2^2*g3^3 - 2*f1*g0*g1^2*g2^2*g3^3 + 2*f0*g1^3*g2^2*g3^3 - 2*f1*g0^2*g2^3*g3^3 + 3*f0*g0*g1*g2^3*g3^3 - f0*f2*g1^2*g3^4 - f1*g0^2*g1*g2*g3^4 + f0*g0*g1^2*g2*g3^4 + f0*g0^2*g2^2*g3^4)*k11^2 + (128*f0*f3*f4*f5^2 + 32*f1^2*f5^3 - 128*f0*f2*f5^3 - 128*f0*f3*f4^2*f6 + 48*f0*f3^2*f5*f6 - 16*f1^2*f3*f6^2 + 64*f0*f2*f3*f6^2 + 32*f3*f4*f5^2*g0^2 - 32*f2*f5^3*g0^2 - 32*f3*f4^2*f6*g0^2 + 12*f3^2*f5*f6*g0^2 + 16*f2*f3*f6^2*g0^2 + 32*f1*f5^3*g0*g1 - 16*f1*f3*f6^2*g0*g1 - 32*f0*f5^3*g1^2 + 16*f0*f3*f6^2*g1^2 - 32*f1*f4*f5^2*g0*g2 + 32*f1*f4^2*f6*g0*g2 - 20*f1*f3*f5*f6*g0*g2 - 32*f0*f4*f5*f6*g0*g2 - 8*f4*f5*f6*g0^3*g2 + 64*f0*f4*f5^2*g1*g2 - 64*f0*f4^2*f6*g1*g2 + 48*f0*f3*f5*f6*g1*g2 - 8*f1^2*f6^2*g1*g2 + 32*f0*f2*f6^2*g1*g2 + 2*f3*f5*f6*g0^2*g1*g2 + 8*f2*f6^2*g0^2*g1*g2 - 8*f1*f6^2*g0*g1^2*g2 + 8*f0*f6^2*g1^3*g2 + 32*f0*f3*f5^2*g2^2 - 64*f0*f3*f4*f6*g2^2 + 8*f3*f5^2*g0^2*g2^2 - 16*f3*f4*f6*g0^2*g2^2 + 8*f2*f5*f6*g0^2*g2^2 + 4*f1*f6^2*g0^2*g2^2 - 10*f1*f5*f6*g0*g1*g2^2 + 2*f6^2*g0^3*g1*g2^2 + 12*f0*f5*f6*g1^2*g2^2 - 8*f1*f5^2*g0*g2^3 + 16*f1*f4*f6*g0*g2^3 - 8*f0*f5*f6*g0*g2^3 + 16*f0*f5^2*g1*g2^3 - 32*f0*f4*f6*g1*g2^3 - 8*f0*f3*f6*g2^4 - 2*f3*f6*g0^2*g2^4 + 2*f1*f6*g0*g2^5 - 4*f0*f6*g1*g2^5 - 8*f1*f3*f5^2*g0*g3 + 32*f0*f4*f5^2*g0*g3 + 8*f0*f3*f5*f6*g0*g3 - 8*f1^2*f6^2*g0*g3 + 32*f0*f2*f6^2*g0*g3 + 8*f4*f5^2*g0^3*g3 + 2*f3*f5*f6*g0^3*g3 + 8*f2*f6^2*g0^3*g3 + 32*f0*f3*f5^2*g1*g3 - 48*f0*f3*f4*f6*g1*g3 + 4*f3*f5^2*g0^2*g1*g3 - 12*f3*f4*f6*g0^2*g1*g3 - 8*f1*f6^2*g0^2*g1*g3 + 8*f0*f6^2*g0*g1^2*g3 + 128*f0*f3*f4*f5*g2*g3 + 48*f1^2*f5^2*g2*g3 - 192*f0*f2*f5^2*g2*g3 + 24*f0*f3^2*f6*g2*g3 + 32*f3*f4*f5*g0^2*g2*g3 - 40*f2*f5^2*g0^2*g2*g3 + 6*f3^2*f6*g0^2*g2*g3 - 2*f1*f5*f6*g0^2*g2*g3 + 8*f0*f6^2*g0^2*g2*g3 + 2*f6^2*g0^4*g2*g3 + 36*f1*f5^2*g0*g1*g2*g3 + 12*f1*f4*f6*g0*g1*g2*g3 - 12*f0*f5*f6*g0*g1*g2*g3 - 4*f5*f6*g0^3*g1*g2*g3 - 32*f0*f5^2*g1^2*g2*g3 - 24*f0*f4*f6*g1^2*g2*g3 - 36*f1*f4*f5*g0*g2^2*g3 + 8*f0*f5^2*g0*g2^2*g3 - 10*f1*f3*f6*g0*g2^2*g3 - 16*f0*f4*f6*g0*g2^2*g3 - 4*f4*f6*g0^3*g2^2*g3 + 72*f0*f4*f5*g1*g2^2*g3 + 12*f0*f3*f6*g1*g2^2*g3 - 2*f3*f6*g0^2*g1*g2^2*g3 + 32*f0*f3*f5*g2^3*g3 + 2*f1^2*f6*g2^3*g3 - 8*f0*f2*f6*g2^3*g3 + 9*f3*f5*g0^2*g2^3*g3 + 4*f2*f6*g0^2*g2^3*g3 - f1*f6*g0*g1*g2^3*g3 - 2*f0*f6*g1^2*g2^3*g3 - 9*f1*f5*g0*g2^4*g3 - 6*f0*f6*g0*g2^4*g3 + 18*f0*f5*g1*g2^4*g3 - 32*f0*f3*f4^2*g3^2 + 12*f0*f3^2*f5*g3^2 - 8*f1^2*f3*f6*g3^2 + 32*f0*f2*f3*f6*g3^2 - 8*f3*f4^2*g0^2*g3^2 + 3*f3^2*f5*g0^2*g3^2 - 4*f1*f5^2*g0^2*g3^2 + 8*f2*f3*f6*g0^2*g3^2 - 8*f0*f5*f6*g0^2*g3^2 - 2*f5*f6*g0^4*g3^2 - 4*f1*f4*f5*g0*g1*g3^2 + 16*f0*f5^2*g0*g1*g3^2 - 8*f1*f3*f6*g0*g1*g3^2 + 2*f5^2*g0^3*g1*g3^2 + 8*f0*f4*f5*g1^2*g3^2 + 4*f0*f3*f6*g1^2*g3^2 - f3*f6*g0^2*g1^2*g3^2 + 8*f1*f4^2*g0*g2*g3^2 - 13*f1*f3*f5*g0*g2*g3^2 + 32*f0*f4*f5*g0*g2*g3^2 + 4*f0*f3*f6*g0*g2*g3^2 + 8*f4*f5*g0^3*g2*g3^2 + f3*f6*g0^3*g2*g3^2 - 16*f0*f4^2*g1*g2*g3^2 + 46*f0*f3*f5*g1*g2*g3^2 - 4*f1^2*f6*g1*g2*g3^2 + 16*f0*f2*f6*g1*g2*g3^2 + 6*f3*f5*g0^2*g1*g2*g3^2 + 6*f2*f6*g0^2*g1*g2*g3^2 - 4*f1*f6*g0*g1^2*g2*g3^2 + 2*f0*f6*g1^3*g2*g3^2 + 16*f0*f3*f4*g2^2*g3^2 + 24*f1^2*f5*g2^2*g3^2 - 96*f0*f2*f5*g2^2*g3^2 + 4*f3*f4*g0^2*g2^2*g3^2 - 12*f2*f5*g0^2*g2^2*g3^2 + f1*f6*g0^2*g2^2*g3^2 + 5*f1*f5*g0*g1*g2^2*g3^2 - 8*f0*f6*g0*g1*g2^2*g3^2 - f6*g0^3*g1*g2^2*g3^2 + 2*f0*f5*g1^2*g2^2*g3^2 - 6*f1*f4*g0*g2^3*g3^2 + 10*f0*f5*g0*g2^3*g3^2 + 12*f0*f4*g1*g2^3*g3^2 + 5*f0*f3*g2^4*g3^2 + 2*f3*g0^2*g2^4*g3^2 - 2*f1*g0*g2^5*g3^2 + 4*f0*g1*g2^5*g3^2 - 2*f1^2*f6*g0*g3^3 + 8*f0*f2*f6*g0*g3^3 + 2*f2*f6*g0^3*g3^3 - 12*f0*f3*f4*g1*g3^3 - 3*f3*f4*g0^2*g1*g3^3 + 2*f2*f5*g0^2*g1*g3^3 - f1*f6*g0^2*g1*g3^3 - 3*f1*f5*g0*g1^2*g3^3 + 4*f0*f5*g1^3*g3^3 + 8*f0*f3^2*g2*g3^3 + 2*f3^2*g0^2*g2*g3^3 - 5*f1*f5*g0^2*g2*g3^3 - 4*f0*f6*g0^2*g2*g3^3 - f6*g0^4*g2*g3^3 + f1*f4*g0*g1*g2*g3^3 + 16*f0*f5*g0*g1*g2*g3^3 + f5*g0^3*g1*g2*g3^3 - 2*f0*f4*g1^2*g2*g3^3 - 5*f1*f3*g0*g2^2*g3^3 + 8*f0*f4*g0*g2^2*g3^3 + 2*f4*g0^3*g2^2*g3^3 + 14*f0*f3*g1*g2^2*g3^3 + 2*f3*g0^2*g1*g2^2*g3^3 + 4*f1^2*g2^3*g3^3 - 18*f0*f2*g2^3*g3^3 - 2*f1*g0*g1*g2^3*g3^3 + 4*f0*g1^2*g2^3*g3^3 + 3*f0*g0*g2^4*g3^3 - f1^2*f3*g3^4 + 4*f0*f2*f3*g3^4 + f2*f3*g0^2*g3^4 - f1*f3*g0*g1*g3^4 - f1^2*g1*g2*g3^4 + 2*f0*f2*g1*g2*g3^4 + 2*f2*g0^2*g1*g2*g3^4 - 2*f1*g0*g1^2*g2*g3^4 + 2*f0*g1^3*g2*g3^4 - 2*f1*g0^2*g2^2*g3^4 + 4*f0*g0*g1*g2^2*g3^4)*k11*k12 + (64*f1*f3*f4*f5^2 - 64*f0*f3*f5^3 - 64*f1*f3*f4^2*f6 + 8*f1*f3^2*f5*f6 + 64*f0*f3*f4*f5*f6 - 16*f3*f5^3*g0^2 + 16*f3*f4*f5*f6*g0^2 + 32*f3*f4*f5^2*g0*g1 - 32*f3*f4^2*f6*g0*g1 + 4*f3^2*f5*f6*g0*g1 - 64*f2*f4*f5^2*g0*g2 + 16*f1*f5^3*g0*g2 + 64*f2*f4^2*f6*g0*g2 - 8*f2*f3*f5*f6*g0*g2 - 32*f1*f4*f5*f6*g0*g2 + 32*f0*f5^2*f6*g0*g2 + 8*f1*f3*f6^2*g0*g2 - 32*f0*f4*f6^2*g0*g2 + 8*f5^2*f6*g0^3*g2 - 8*f4*f6^2*g0^3*g2 + 32*f1*f4*f5^2*g1*g2 - 32*f0*f5^3*g1*g2 - 32*f1*f4^2*f6*g1*g2 + 8*f1*f3*f5*f6*g1*g2 + 32*f0*f4*f5*f6*g1*g2 - 8*f4*f5*f6*g0^2*g1*g2 + 4*f3*f6^2*g0^2*g1*g2 + 2*f3*f5*f6*g0*g1^2*g2 + 16*f1*f3*f5^2*g2^2 - 32*f1*f3*f4*f6*g2^2 + 16*f0*f3*f5*f6*g2^2 + 8*f3*f5*f6*g0^2*g2^2 + 8*f3*f5^2*g0*g1*g2^2 - 16*f3*f4*f6*g0*g1*g2^2 - 4*f2*f5*f6*g0*g1*g2^2 + 4*f1*f6^2*g0*g1*g2^2 + 2*f1*f5*f6*g1^2*g2^2 + 2*f6^2*g0^2*g1^2*g2^2 - 16*f2*f5^2*g0*g2^3 + 32*f2*f4*f6*g0*g2^3 - 8*f1*f5*f6*g0*g2^3 - 8*f0*f6^2*g0*g2^3 - 4*f6^2*g0^3*g2^3 + 8*f1*f5^2*g1*g2^3 - 16*f1*f4*f6*g1*g2^3 + 8*f0*f5*f6*g1*g2^3 - 4*f1*f3*f6*g2^4 - 2*f3*f6*g0*g1*g2^4 + 4*f2*f6*g0*g2^5 - 2*f1*f6*g1*g2^5 + 32*f1*f4*f5^2*g0*g3 - 32*f0*f5^3*g0*g3 - 32*f1*f4^2*f6*g0*g3 + 8*f1*f3*f5*f6*g0*g3 + 32*f0*f4*f5*f6*g0*g3 - 8*f5^3*g0^3*g3 + 8*f4*f5*f6*g0^3*g3 + 8*f1*f3*f5^2*g1*g3 - 32*f0*f4*f5^2*g1*g3 - 24*f1*f3*f4*f6*g1*g3 + 64*f0*f4^2*f6*g1*g3 - 8*f0*f3*f5*f6*g1*g3 + 8*f4*f5^2*g0^2*g1*g3 + 2*f3*f5*f6*g0^2*g1*g3 + 4*f3*f5^2*g0*g1^2*g3 - 12*f3*f4*f6*g0*g1^2*g3 + 64*f1*f3*f4*f5*g2*g3 - 96*f0*f3*f5^2*g2*g3 + 4*f1*f3^2*f6*g2*g3 + 32*f0*f3*f4*f6*g2*g3 - 24*f3*f5^2*g0^2*g2*g3 + 8*f3*f4*f6*g0^2*g2*g3 - 4*f2*f5*f6*g0^2*g2*g3 + 4*f1*f6^2*g0^2*g2*g3 + 32*f3*f4*f5*g0*g1*g2*g3 - 8*f2*f5^2*g0*g1*g2*g3 + 2*f3^2*f6*g0*g1*g2*g3 + 24*f2*f4*f6*g0*g1*g2*g3 - 4*f1*f5*f6*g0*g1*g2*g3 - 8*f0*f6^2*g0*g1*g2*g3 + 4*f1*f5^2*g1^2*g2*g3 - 12*f1*f4*f6*g1^2*g2*g3 - 4*f0*f5*f6*g1^2*g2*g3 - 4*f5*f6*g0^2*g1^2*g2*g3 + 2*f3^2*f5*g0*g2^2*g3 - 72*f2*f4*f5*g0*g2^2*g3 + 36*f1*f5^2*g0*g2^2*g3 - 36*f1*f4*f6*g0*g2^2*g3 + 40*f0*f5*f6*g0*g2^2*g3 + 12*f5*f6*g0^3*g2^2*g3 + 36*f1*f4*f5*g1*g2^2*g3 - 64*f0*f5^2*g1*g2^2*g3 - 4*f1*f3*f6*g1*g2^2*g3 + 56*f0*f4*f6*g1*g2^2*g3 - 4*f4*f6*g0^2*g1*g2^2*g3 - 2*f3*f6*g0*g1^2*g2^2*g3 + 16*f1*f3*f5*g2^3*g3 + 8*f0*f3*f6*g2^3*g3 + 3*f3*f6*g0^2*g2^3*g3 + 9*f3*f5*g0*g1*g2^3*g3 + 6*f2*f6*g0*g1*g2^3*g3 - 3*f1*f6*g1^2*g2^3*g3 - 18*f2*f5*g0*g2^4*g3 - 8*f1*f6*g0*g2^4*g3 + 9*f1*f5*g1*g2^4*g3 + 10*f0*f6*g1*g2^4*g3 - 16*f1*f3*f4^2*g3^2 + 2*f1*f3^2*f5*g3^2 + 16*f0*f3*f4*f5*g3^2 + 4*f3*f4*f5*g0^2*g3^2 + 2*f1*f5*f6*g0^2*g3^2 - 8*f3*f4^2*g0*g1*g3^2 + 3*f3^2*f5*g0*g1*g3^2 - 8*f2*f4*f5*g0*g1*g3^2 + 8*f1*f5^2*g0*g1*g3^2 + 4*f2*f3*f6*g0*g1*g3^2 - 16*f1*f4*f6*g0*g1*g3^2 - 4*f0*f5*f6*g0*g1*g3^2 + 4*f1*f4*f5*g1^2*g3^2 - 8*f0*f5^2*g1^2*g3^2 - 4*f1*f3*f6*g1^2*g3^2 + 32*f0*f4*f6*g1^2*g3^2 + 2*f5^2*g0^2*g1^2*g3^2 - f3*f6*g0*g1^3*g3^2 + 16*f2*f4^2*g0*g2*g3^2 - 2*f2*f3*f5*g0*g2*g3^2 + 28*f1*f4*f5*g0*g2*g3^2 - 48*f0*f5^2*g0*g2*g3^2 + 6*f1*f3*f6*g0*g2*g3^2 + 8*f0*f4*f6*g0*g2*g3^2 - 12*f5^2*g0^3*g2*g3^2 + 2*f4*f6*g0^3*g2*g3^2 - 8*f1*f4^2*g1*g2*g3^2 + 11*f1*f3*f5*g1*g2*g3^2 - 24*f0*f4*f5*g1*g2*g3^2 - 4*f0*f3*f6*g1*g2*g3^2 + 8*f4*f5*g0^2*g1*g2*g3^2 + f3*f6*g0^2*g1*g2*g3^2 + 6*f3*f5*g0*g1^2*g2*g3^2 + 4*f2*f6*g0*g1^2*g2*g3^2 - 2*f1*f6*g1^3*g2*g3^2 + 8*f1*f3*f4*g2^2*g3^2 - 44*f0*f3*f5*g2^2*g3^2 - 9*f3*f5*g0^2*g2^2*g3^2 + 4*f3*f4*g0*g1*g2^2*g3^2 - 14*f2*f5*g0*g1*g2^2*g3^2 - 7*f1*f6*g0*g1*g2^2*g3^2 + 7*f1*f5*g1^2*g2^2*g3^2 + 8*f0*f6*g1^2*g2^2*g3^2 - f6*g0^2*g1^2*g2^2*g3^2 + f3^2*g0*g2^3*g3^2 - 12*f2*f4*g0*g2^3*g3^2 + 23*f1*f5*g0*g2^3*g3^2 + 10*f0*f6*g0*g2^3*g3^2 + 3*f6*g0^3*g2^3*g3^2 + 6*f1*f4*g1*g2^3*g3^2 - 36*f0*f5*g1*g2^3*g3^2 + 2*f1*f3*g2^4*g3^2 + 2*f3*g0*g1*g2^4*g3^2 - 4*f2*g0*g2^5*g3^2 + 2*f1*g1*g2^5*g3^2 - 8*f1*f4^2*g0*g3^3 + f1*f3*f5*g0*g3^3 + 8*f0*f4*f5*g0*g3^3 + 2*f4*f5*g0^3*g3^3 - 6*f1*f3*f4*g1*g3^3 + 16*f0*f4^2*g1*g3^3 - 2*f0*f3*f5*g1*g3^3 + 2*f3*f5*g0^2*g1*g3^3 + 2*f2*f6*g0^2*g1*g3^3 - 3*f3*f4*g0*g1^2*g3^3 - 2*f2*f5*g0*g1^2*g3^3 - 3*f1*f6*g0*g1^2*g3^3 + f1*f5*g1^3*g3^3 + 4*f0*f6*g1^3*g3^3 + 2*f1*f3^2*g2*g3^3 + 8*f0*f3*f4*g2*g3^3 + 2*f3*f4*g0^2*g2*g3^3 + f1*f6*g0^2*g2*g3^3 + 2*f3^2*g0*g1*g2*g3^3 + 2*f2*f4*g0*g1*g2*g3^3 + 8*f1*f5*g0*g1*g2*g3^3 - 4*f0*f6*g0*g1*g2*g3^3 - f6*g0^3*g1*g2*g3^3 - f1*f4*g1^2*g2*g3^3 - 10*f0*f5*g1^2*g2*g3^3 + f5*g0^2*g1^2*g2*g3^3 - f2*f3*g0*g2^2*g3^3 + f1*f4*g0*g2^2*g3^3 - 22*f0*f5*g0*g2^2*g3^3 - 5*f5*g0^3*g2^2*g3^3 + 2*f1*f3*g1*g2^2*g3^3 + 6*f0*f4*g1*g2^2*g3^3 + 2*f4*g0^2*g1*g2^2*g3^3 + 2*f3*g0*g1^2*g2^2*g3^3 - 6*f0*f3*g2^3*g3^3 - f3*g0^2*g2^3*g3^3 - 4*f2*g0*g1*g2^3*g3^3 + 2*f1*g1^2*g2^3*g3^3 + 3*f1*g0*g2^4*g3^3 - 4*f0*g1*g2^4*g3^3 + f2*f3*g0*g1*g3^4 - 4*f1*f4*g0*g1*g3^4 + 2*f0*f5*g0*g1*g3^4 + f5*g0^3*g1*g3^4 - f1*f3*g1^2*g3^4 + 8*f0*f4*g1^2*g3^4 + f1*f3*g0*g2*g3^4 + 4*f0*f4*g0*g2*g3^4 + f4*g0^3*g2*g3^4 - 2*f0*f3*g1*g2*g3^4 + f3*g0^2*g1*g2*g3^4 - f0*g1^2*g2^2*g3^4 - 3*f0*g0*g2^3*g3^4 - g0^3*g2^3*g3^4 - f1*g0*g1^2*g3^5 + f0*g1^3*g3^5 + f0*g0*g1*g2*g3^5)*k11*k13 + (16*f1*f3*f5^2 + 64*f0*f4*f5^2 - 128*f0*f4^2*f6 + 80*f0*f3*f5*f6 + 16*f4*f5^2*g0^2 - 32*f4^2*f6*g0^2 + 20*f3*f5*f6*g0^2 + 8*f3*f5^2*g0*g1 - 16*f2*f5^2*g0*g2 - 16*f1*f5*f6*g0*g2 - 16*f0*f6^2*g0*g2 - 4*f6^2*g0^3*g2 + 8*f1*f5^2*g1*g2 + 40*f0*f5*f6*g1*g2 + 2*f5*f6*g0^2*g1*g2 + 16*f0*f5^2*g2^2 - 64*f0*f4*f6*g2^2 + 8*f5^2*g0^2*g2^2 - 16*f4*f6*g0^2*g2^2 - 8*f0*f6*g2^4 - 2*f6*g0^2*g2^4 + 8*f1*f5^2*g0*g3 + 40*f0*f5*f6*g0*g3 + 10*f5*f6*g0^3*g3 - 48*f0*f4*f6*g1*g3 + 4*f5^2*g0^2*g1*g3 - 12*f4*f6*g0^2*g1*g3 + 16*f1*f3*f5*g2*g3 + 64*f0*f4*f5*g2*g3 + 40*f0*f3*f6*g2*g3 + 16*f4*f5*g0^2*g2*g3 + 10*f3*f6*g0^2*g2*g3 + 8*f3*f5*g0*g1*g2*g3 - 20*f2*f5*g0*g2^2*g3 - 10*f1*f6*g0*g2^2*g3 + 10*f1*f5*g1*g2^2*g3 + 12*f0*f6*g1*g2^2*g3 - 2*f6*g0^2*g1*g2^2*g3 + 12*f0*f5*g2^3*g3 + 9*f5*g0^2*g2^3*g3 - 32*f0*f4^2*g3^2 + 20*f0*f3*f5*g3^2 - 8*f4^2*g0^2*g3^2 + 5*f3*f5*g0^2*g3^2 - 4*f2*f5*g0*g1*g3^2 - 2*f1*f6*g0*g1*g3^2 + 2*f1*f5*g1^2*g3^2 - f6*g0^2*g1^2*g3^2 + 6*f1*f5*g0*g2*g3^2 + 16*f0*f6*g0*g2*g3^2 + 4*f6*g0^3*g2*g3^2 + 12*f0*f5*g1*g2*g3^2 + 8*f5*g0^2*g1*g2*g3^2 + 4*f1*f3*g2^2*g3^2 + 2*f3*g0*g1*g2^2*g3^2 - 6*f2*g0*g2^3*g3^2 + 3*f1*g1*g2^3*g3^2 - f0*g2^4*g3^2 + 2*g0^2*g2^4*g3^2 + 4*f0*f5*g0*g3^3 + f5*g0^3*g3^3 - 12*f0*f4*g1*g3^3 - 3*f4*g0^2*g1*g3^3 + 12*f0*f3*g2*g3^3 + 3*f3*g0^2*g2*g3^3 - 2*f2*g0*g1*g2*g3^3 + f1*g1^2*g2*g3^3 + 5*f0*g1*g2^2*g3^3 + 3*g0^2*g1*g2^2*g3^3 - f1*g0*g1*g3^4 + 2*f0*g0*g2*g3^4)*k11*k14 + (128*f0*f4^2*f5^2 - 32*f0*f3*f5^3 - 128*f0*f4^3*f6 + 48*f0*f3*f4*f5*f6 + 64*f1^2*f5^2*f6 - 256*f0*f2*f5^2*f6 + 64*f0*f3^2*f6^2 - 16*f1^2*f4*f6^2 + 64*f0*f2*f4*f6^2 + 32*f4^2*f5^2*g0^2 - 8*f3*f5^3*g0^2 - 32*f4^3*f6*g0^2 + 12*f3*f4*f5*f6*g0^2 - 64*f2*f5^2*f6*g0^2 + 16*f3^2*f6^2*g0^2 + 16*f2*f4*f6^2*g0^2 + 64*f1*f5^2*f6*g0*g1 - 16*f1*f4*f6^2*g0*g1 - 64*f0*f5^2*f6*g1^2 + 16*f0*f4*f6^2*g1^2 + 8*f1*f5^3*g0*g2 - 16*f1*f4*f5*f6*g0*g2 - 48*f0*f5^2*f6*g0*g2 - 16*f1*f3*f6^2*g0*g2 - 12*f5^2*f6*g0^3*g2 - 16*f0*f5^3*g1*g2 + 24*f0*f4*f5*f6*g1*g2 + 64*f0*f3*f6^2*g1*g2 - 2*f4*f5*f6*g0^2*g1*g2 + 8*f3*f6^2*g0^2*g1*g2 + 64*f0*f4*f5^2*g2^2 - 96*f0*f4^2*f6*g2^2 + 12*f0*f3*f5*f6*g2^2 - 4*f1^2*f6^2*g2^2 + 16*f0*f2*f6^2*g2^2 + 8*f4*f5^2*g0^2*g2^2 - 16*f4^2*f6*g0^2*g2^2 + 4*f3*f5*f6*g0^2*g2^2 + 8*f2*f6^2*g0^2*g2^2 - 12*f1*f6^2*g0*g1*g2^2 + 20*f0*f6^2*g1^2*g2^2 + f6^2*g0^2*g1^2*g2^2 - 4*f1*f5*f6*g0*g2^3 + 2*f6^2*g0^3*g2^3 + 6*f0*f5*f6*g1*g2^3 + 8*f0*f5^2*g2^4 - 24*f0*f4*f6*g2^4 - 2*f4*f6*g0^2*g2^4 - 2*f0*f6*g2^6 - 32*f1*f4*f5^2*g0*g3 + 48*f0*f5^3*g0*g3 + 32*f1*f4^2*f6*g0*g3 - 20*f1*f3*f5*f6*g0*g3 - 8*f0*f4*f5*f6*g0*g3 + 32*f0*f3*f6^2*g0*g3 + 12*f5^3*g0^3*g3 - 2*f4*f5*f6*g0^3*g3 + 8*f3*f6^2*g0^3*g3 + 96*f0*f4*f5^2*g1*g3 - 112*f0*f4^2*f6*g1*g3 + 24*f0*f3*f5*f6*g1*g3 - 8*f1^2*f6^2*g1*g3 + 32*f0*f2*f6^2*g1*g3 + 8*f4*f5^2*g0^2*g1*g3 - 12*f4^2*f6*g0^2*g1*g3 - 4*f3*f5*f6*g0^2*g1*g3 + 8*f2*f6^2*g0^2*g1*g3 - 8*f1*f6^2*g0*g1^2*g3 + 8*f0*f6^2*g1^3*g3 + 128*f0*f4^2*f5*g2*g3 - 48*f0*f3*f5^2*g2*g3 + 24*f0*f3*f4*f6*g2*g3 + 64*f1^2*f5*f6*g2*g3 - 256*f0*f2*f5*f6*g2*g3 + 32*f4^2*f5*g0^2*g2*g3 - 12*f3*f5^2*g0^2*g2*g3 + 6*f3*f4*f6*g0^2*g2*g3 - 48*f2*f5*f6*g0^2*g2*g3 + 46*f1*f5*f6*g0*g1*g2*g3 + 16*f0*f6^2*g0*g1*g2*g3 + 4*f6^2*g0^3*g1*g2*g3 - 52*f0*f5*f6*g1^2*g2*g3 - 2*f5*f6*g0^2*g1^2*g2*g3 - 2*f1*f5^2*g0*g2^2*g3 + 8*f1*f4*f6*g0*g2^2*g3 - 50*f0*f5*f6*g0*g2^2*g3 - 10*f5*f6*g0^3*g2^2*g3 + 12*f0*f5^2*g1*g2^2*g3 - 44*f0*f4*f6*g1*g2^2*g3 - 4*f4*f6*g0^2*g1*g2^2*g3 + 68*f0*f4*f5*g2^3*g3 - 2*f0*f3*f6*g2^3*g3 + 9*f4*f5*g0^2*g2^3*g3 + 2*f3*f6*g0^2*g2^3*g3 + f1*f6*g0*g2^4*g3 - 8*f0*f6*g1*g2^4*g3 + 9*f0*f5*g2^5*g3 - 32*f0*f4^3*g3^2 + 12*f0*f3*f4*f5*g3^2 + 16*f1^2*f5^2*g3^2 - 64*f0*f2*f5^2*g3^2 + 32*f0*f3^2*f6*g3^2 - 8*f1^2*f4*f6*g3^2 + 32*f0*f2*f4*f6*g3^2 - 8*f4^3*g0^2*g3^2 + 3*f3*f4*f5*g0^2*g3^2 - 12*f2*f5^2*g0^2*g3^2 + 8*f3^2*f6*g0^2*g3^2 + 8*f2*f4*f6*g0^2*g3^2 - 6*f1*f5*f6*g0^2*g3^2 + 4*f0*f6^2*g0^2*g3^2 + f6^2*g0^4*g3^2 + 2*f1*f5^2*g0*g1*g3^2 + 4*f1*f4*f6*g0*g1*g3^2 - 4*f0*f5*f6*g0*g1*g3^2 - 4*f5*f6*g0^3*g1*g3^2 + 12*f0*f5^2*g1^2*g3^2 - 20*f0*f4*f6*g1^2*g3^2 + f5^2*g0^2*g1^2*g3^2 - f4*f6*g0^2*g1^2*g3^2 - 36*f1*f4*f5*g0*g2*g3^2 + 72*f0*f5^2*g0*g2*g3^2 - 18*f1*f3*f6*g0*g2*g3^2 - 4*f0*f4*f6*g0*g2*g3^2 + 14*f5^2*g0^3*g2*g3^2 - f4*f6*g0^3*g2*g3^2 + 104*f0*f4*f5*g1*g2*g3^2 + 44*f0*f3*f6*g1*g2*g3^2 + 8*f4*f5*g0^2*g1*g2*g3^2 + 4*f3*f6*g0^2*g1*g2*g3^2 + 8*f0*f4^2*g2^2*g3^2 - 21*f0*f3*f5*g2^2*g3^2 + 14*f1^2*f6*g2^2*g3^2 - 56*f0*f2*f6*g2^2*g3^2 + 4*f4^2*g0^2*g2^2*g3^2 - 4*f3*f5*g0^2*g2^2*g3^2 - 2*f2*f6*g0^2*g2^2*g3^2 + 3*f1*f6*g0*g1*g2^2*g3^2 - 7*f0*f6*g1^2*g2^2*g3^2 - 9*f1*f5*g0*g2^3*g3^2 - 15*f0*f6*g0*g2^3*g3^2 - f6*g0^3*g2^3*g3^2 + 28*f0*f5*g1*g2^3*g3^2 + 11*f0*f4*g2^4*g3^2 + 2*f4*g0^2*g2^4*g3^2 + 2*f0*g2^6*g3^2 + 8*f1*f4^2*g0*g3^3 - 5*f1*f3*f5*g0*g3^3 + 8*f0*f3*f6*g0*g3^3 + 2*f3*f6*g0^3*g3^3 - 28*f0*f4^2*g1*g3^3 + 6*f0*f3*f5*g1*g3^3 - 4*f1^2*f6*g1*g3^3 + 16*f0*f2*f6*g1*g3^3 - 3*f4^2*g0^2*g1*g3^3 + 6*f2*f6*g0^2*g1*g3^3 - 4*f1*f6*g0*g1^2*g3^3 + 2*f0*f6*g1^3*g3^3 + 8*f0*f3*f4*g2*g3^3 + 16*f1^2*f5*g2*g3^3 - 64*f0*f2*f5*g2*g3^3 + 2*f3*f4*g0^2*g2*g3^3 - 8*f2*f5*g0^2*g2*g3^3 - 3*f1*f6*g0^2*g2*g3^3 - 3*f1*f5*g0*g1*g2*g3^3 + 2*f0*f6*g0*g1*g2*g3^3 + 16*f0*f5*g1^2*g2*g3^3 - 6*f1*f4*g0*g2^2*g3^3 + 36*f0*f5*g0*g2^2*g3^3 + 4*f5*g0^3*g2^2*g3^3 + 15*f0*f4*g1*g2^2*g3^3 + 2*f4*g0^2*g1*g2^2*g3^3 - 4*f0*f3*g2^3*g3^3 - 2*f1*g0*g2^4*g3^3 + 6*f0*g1*g2^4*g3^3 + 4*f0*f3^2*g3^4 - f1^2*f4*g3^4 + 4*f0*f2*f4*g3^4 + f3^2*g0^2*g3^4 + f2*f4*g0^2*g3^4 - f1*f5*g0^2*g3^4 + 2*f1*f4*g0*g1*g3^4 - f5*g0^3*g1*g3^4 - 6*f0*f4*g1^2*g3^4 - 4*f1*f3*g0*g2*g3^4 + 8*f0*f3*g1*g2*g3^4 + f3*g0^2*g1*g2*g3^4 + 3*f1^2*g2^2*g3^4 - 15*f0*f2*g2^2*g3^4 - 3*f1*g0*g1*g2^2*g3^4 + 5*f0*g1^2*g2^2*g3^4 + 6*f0*g0*g2^3*g3^4 - f1^2*g1*g3^5 + 2*f0*f2*g1*g3^5 + f2*g0^2*g1*g3^5 - f1*g0*g1^2*g3^5 - f1*g0^2*g2*g3^5 - g0^3*g1*g2*g3^5)*k11*k22 + (128*f0*f4*f5^3 - 128*f0*f4^2*f5*f6 - 80*f0*f3*f5^2*f6 + 128*f0*f3*f4*f6^2 + 48*f1^2*f5*f6^2 - 192*f0*f2*f5*f6^2 + 32*f4*f5^3*g0^2 - 32*f4^2*f5*f6*g0^2 - 20*f3*f5^2*f6*g0^2 + 32*f3*f4*f6^2*g0^2 - 48*f2*f5*f6^2*g0^2 + 48*f1*f5*f6^2*g0*g1 - 48*f0*f5*f6^2*g1^2 + 8*f1*f5^2*f6*g0*g2 - 16*f1*f4*f6^2*g0*g2 - 64*f0*f5*f6^2*g0*g2 - 16*f5*f6^2*g0^3*g2 - 40*f0*f5^2*f6*g1*g2 + 64*f0*f4*f6^2*g1*g2 - 6*f5^2*f6*g0^2*g1*g2 + 8*f4*f6^2*g0^2*g1*g2 + 32*f0*f5^3*g2^2 - 64*f0*f4*f5*f6*g2^2 + 32*f0*f3*f6^2*g2^2 + 8*f5^3*g0^2*g2^2 - 16*f4*f5*f6*g0^2*g2^2 + 8*f3*f6^2*g0^2*g2^2 - 4*f1*f6^2*g0*g2^3 + 16*f0*f6^2*g1*g2^3 + 2*f6^2*g0^2*g1*g2^3 - 8*f0*f5*f6*g2^4 - 2*f5*f6*g0^2*g2^4 + 8*f1*f5^3*g0*g3 - 16*f1*f4*f5*f6*g0*g3 + 40*f0*f5^2*f6*g0*g3 - 16*f1*f3*f6^2*g0*g3 + 32*f0*f4*f6^2*g0*g3 + 10*f5^2*f6*g0^3*g3 + 8*f4*f6^2*g0^3*g3 + 32*f0*f5^3*g1*g3 - 48*f0*f4*f5*f6*g1*g3 + 64*f0*f3*f6^2*g1*g3 + 12*f5^3*g0^2*g1*g3 - 20*f4*f5*f6*g0^2*g1*g3 + 8*f3*f6^2*g0^2*g1*g3 + 192*f0*f4*f5^2*g2*g3 - 64*f0*f4^2*f6*g2*g3 - 80*f0*f3*f5*f6*g2*g3 + 24*f1^2*f6^2*g2*g3 - 96*f0*f2*f6^2*g2*g3 + 32*f4*f5^2*g0^2*g2*g3 - 18*f3*f5*f6*g0^2*g2*g3 - 16*f2*f6^2*g0^2*g2*g3 + 8*f1*f6^2*g0*g1*g2*g3 + 8*f0*f6^2*g1^2*g2*g3 + 2*f6^2*g0^2*g1^2*g2*g3 - 4*f1*f5*f6*g0*g2^2*g3 - 24*f0*f6^2*g0*g2^2*g3 - 2*f6^2*g0^3*g2^2*g3 - 36*f0*f5*f6*g1*g2^2*g3 - 10*f5*f6*g0^2*g1*g2^2*g3 + 56*f0*f5^2*g2^3*g3 - 40*f0*f4*f6*g2^3*g3 + 9*f5^2*g0^2*g2^3*g3 - 6*f0*f6*g2^5*g3 - 32*f0*f4^2*f5*g3^2 - 20*f0*f3*f5^2*g3^2 + 64*f0*f3*f4*f6*g3^2 + 24*f1^2*f5*f6*g3^2 - 96*f0*f2*f5*f6*g3^2 - 8*f4^2*f5*g0^2*g3^2 - 5*f3*f5^2*g0^2*g3^2 + 16*f3*f4*f6*g0^2*g3^2 - 16*f2*f5*f6*g0^2*g3^2 - 4*f1*f6^2*g0^2*g3^2 + 8*f1*f5*f6*g0*g1*g3^2 + 16*f0*f6^2*g0*g1*g3^2 + 2*f6^2*g0^3*g1*g3^2 - 12*f0*f5*f6*g1^2*g3^2 - 3*f5*f6*g0^2*g1^2*g3^2 + 14*f1*f5^2*g0*g2*g3^2 - 16*f1*f4*f6*g0*g2*g3^2 + 24*f0*f5*f6*g0*g2*g3^2 + 5*f5*f6*g0^3*g2*g3^2 + 40*f0*f5^2*g1*g2*g3^2 + 8*f0*f4*f6*g1*g2*g3^2 + 12*f5^2*g0^2*g1*g2*g3^2 + 2*f4*f6*g0^2*g1*g2*g3^2 + 80*f0*f4*f5*g2^2*g3^2 - 4*f0*f3*f6*g2^2*g3^2 + 4*f4*f5*g0^2*g2^2*g3^2 + 2*f3*f6*g0^2*g2^2*g3^2 - 5*f1*f6*g0*g2^3*g3^2 - 4*f0*f6*g1*g2^3*g3^2 + 29*f0*f5*g2^4*g3^2 + 2*f5*g0^2*g2^4*g3^2 - 4*f1*f4*f5*g0*g3^3 + 16*f0*f5^2*g0*g3^3 - 8*f1*f3*f6*g0*g3^3 + 8*f0*f4*f6*g0*g3^3 + 2*f5^2*g0^3*g3^3 + 2*f4*f6*g0^3*g3^3 - 12*f0*f4*f5*g1*g3^3 + 32*f0*f3*f6*g1*g3^3 - 5*f4*f5*g0^2*g1*g3^3 + 6*f3*f6*g0^2*g1*g3^3 - 16*f0*f4^2*g2*g3^3 - 18*f0*f3*f5*g2*g3^3 + 12*f1^2*f6*g2*g3^3 - 48*f0*f2*f6*g2*g3^3 - 4*f3*f5*g0^2*g2*g3^3 - 4*f2*f6*g0^2*g2*g3^3 - 4*f1*f6*g0*g1*g2*g3^3 + 10*f0*f6*g1^2*g2*g3^3 + f6*g0^2*g1^2*g2*g3^3 + 5*f1*f5*g0*g2^2*g3^3 + 4*f0*f6*g0*g2^2*g3^3 + 2*f6*g0^3*g2^2*g3^3 + 18*f0*f5*g1*g2^2*g3^3 + 2*f5*g0^2*g1*g2^2*g3^3 + 6*f0*f4*g2^3*g3^3 + 4*f0*g2^5*g3^3 + 8*f0*f3*f4*g3^4 + 3*f1^2*f5*g3^4 - 12*f0*f2*f5*g3^4 + 2*f3*f4*g0^2*g3^4 - f2*f5*g0^2*g3^4 - f1*f6*g0^2*g3^4 - f1*f5*g0*g1*g3^4 + 4*f0*f6*g0*g1*g3^4 + f6*g0^3*g1*g3^4 - f5*g0^2*g1^2*g3^4 - 3*f1*f4*g0*g2*g3^4 + 16*f0*f5*g0*g2*g3^4 + f5*g0^3*g2*g3^4 - 2*f0*f4*g1*g2*g3^4 - 2*f0*f3*g2^2*g3^4 + 3*f0*g1*g2^3*g3^4 - f1*f3*g0*g3^5 + 4*f0*f3*g1*g3^5 + f3*g0^2*g1*g3^5 + f1^2*g2*g3^5 - 6*f0*f2*g2*g3^5 - 2*f1*g0*g1*g2*g3^5 + 2*f0*g1^2*g2*g3^5 + 4*f0*g0*g2^2*g3^5)*k12*k22 + (16*f0*f5^4 + 64*f0*f4*f5^2*f6 - 64*f0*f4^2*f6^2 - 16*f0*f3*f5*f6^2 + 16*f1^2*f6^3 - 64*f0*f2*f6^3 + 4*f5^4*g0^2 + 16*f4*f5^2*f6*g0^2 - 16*f4^2*f6^2*g0^2 - 4*f3*f5*f6^2*g0^2 - 16*f2*f6^3*g0^2 + 16*f1*f6^3*g0*g1 - 16*f0*f6^3*g1^2 - 32*f0*f6^3*g0*g2 - 8*f6^3*g0^3*g2 - 8*f0*f5*f6^2*g1*g2 - 2*f5*f6^2*g0^2*g1*g2 + 16*f0*f5^2*f6*g2^2 - 32*f0*f4*f6^2*g2^2 + 4*f5^2*f6*g0^2*g2^2 - 8*f4*f6^2*g0^2*g2^2 - 4*f0*f6^2*g2^4 - f6^2*g0^2*g2^4 + 8*f1*f5^2*f6*g0*g3 - 16*f1*f4*f6^2*g0*g3 + 24*f0*f5*f6^2*g0*g3 + 6*f5*f6^2*g0^3*g3 + 16*f0*f4*f6^2*g1*g3 + 4*f5^2*f6*g0^2*g1*g3 - 4*f4*f6^2*g0^2*g1*g3 + 32*f0*f5^3*g2*g3 + 64*f0*f4*f5*f6*g2*g3 - 8*f0*f3*f6^2*g2*g3 + 8*f5^3*g0^2*g2*g3 + 16*f4*f5*f6*g0^2*g2*g3 - 2*f3*f6^2*g0^2*g2*g3 - 8*f1*f6^2*g0*g2^2*g3 + 8*f0*f6^2*g1*g2^2*g3 - 2*f6^2*g0^2*g1*g2^2*g3 + 20*f0*f5*f6*g2^3*g3 + 5*f5*f6*g0^2*g2^3*g3 + 16*f0*f4*f5^2*g3^2 - 32*f0*f4^2*f6*g3^2 - 8*f0*f3*f5*f6*g3^2 + 12*f1^2*f6^2*g3^2 - 48*f0*f2*f6^2*g3^2 - 4*f4*f5^2*g0^2*g3^2 - f3*f5*f6*g0^2*g3^2 - 8*f2*f6^2*g0^2*g3^2 + 8*f0*f6^2*g1^2*g3^2 + 8*f1*f5*f6*g0*g2*g3^2 - 4*f0*f6^2*g0*g2*g3^2 + f6^2*g0^3*g2*g3^2 - 2*f0*f5*f6*g1*g2*g3^2 + 4*f5*f6*g0^2*g1*g2*g3^2 + 28*f0*f5^2*g2^2*g3^2 + 4*f5^2*g0^2*g2^2*g3^2 + 6*f4*f6*g0^2*g2^2*g3^2 + 3*f0*f6*g2^4*g3^2 + 2*f6*g0^2*g2^4*g3^2 + 2*f1*f5^2*g0*g3^3 - 8*f1*f4*f6*g0*g3^3 + 14*f0*f5*f6*g0*g3^3 + 2*f5*f6*g0^3*g3^3 + 8*f0*f4*f6*g1*g3^3 - 2*f5^2*g0^2*g1*g3^3 + 3*f4*f6*g0^2*g1*g3^3 + 16*f0*f4*f5*g2*g3^3 - 2*f0*f3*f6*g2*g3^3 - 4*f4*f5*g0^2*g2*g3^3 - 2*f1*f6*g0*g2^2*g3^3 + 6*f0*f6*g1*g2^2*g3^3 + 3*f6*g0^2*g1*g2^2*g3^3 + 13*f0*f5*g2^3*g3^3 - 4*f0*f4^2*g3^4 - f0*f3*f5*g3^4 + 3*f1^2*f6*g3^4 - 12*f0*f2*f6*g3^4 + f4^2*g0^2*g3^4 - f2*f6*g0^2*g3^4 - 3*f1*f6*g0*g1*g3^4 + 7*f0*f6*g1^2*g3^4 + f6*g0^2*g1^2*g3^4 + 2*f1*f5*g0*g2*g3^4 + 5*f0*f6*g0*g2*g3^4 + f6*g0^3*g2*g3^4 - 2*f5*g0^2*g1*g2*g3^4 + 2*f0*f4*g2^2*g3^4 + 2*f0*g2^4*g3^4 - f1*f4*g0*g3^5 + 2*f0*f5*g0*g3^5 + f0*f4*g1*g3^5 + f4*g0^2*g1*g3^5 + f0*g1*g2^2*g3^5 - f0*f2*g3^6 - f1*g0*g1*g3^6 + f0*g1^2*g3^6 + f0*g0*g2*g3^6)*k22^2 + (128*f1*f4^2*f5^2 - 16*f1*f3*f5^3 - 192*f0*f4*f5^3 - 128*f1*f4^3*f6 + 16*f1*f3*f4*f5*f6 + 256*f0*f4^2*f5*f6 - 144*f0*f3*f5^2*f6 + 32*f1*f3^2*f6^2 - 48*f4*f5^3*g0^2 + 64*f4^2*f5*f6*g0^2 - 36*f3*f5^2*f6*g0^2 + 64*f4^2*f5^2*g0*g1 - 8*f3*f5^3*g0*g1 - 64*f4^3*f6*g0*g1 + 8*f3*f4*f5*f6*g0*g1 + 16*f3^2*f6^2*g0*g1 - 32*f3*f4*f5^2*g0*g2 + 16*f2*f5^3*g0*g2 + 32*f3*f4^2*f6*g0*g2 + 4*f3^2*f5*f6*g0*g2 - 32*f2*f4*f5*f6*g0*g2 + 16*f1*f5^2*f6*g0*g2 - 16*f2*f3*f6^2*g0*g2 - 16*f1*f4*f6^2*g0*g2 + 48*f0*f5*f6^2*g0*g2 + 12*f5*f6^2*g0^3*g2 - 8*f1*f5^3*g1*g2 + 8*f1*f4*f5*f6*g1*g2 - 72*f0*f5^2*f6*g1*g2 + 32*f1*f3*f6^2*g1*g2 - 10*f5^2*f6*g0^2*g1*g2 - 8*f4*f6^2*g0^2*g1*g2 - 4*f4*f5*f6*g0*g1^2*g2 + 12*f3*f6^2*g0*g1^2*g2 + 64*f1*f4*f5^2*g2^2 - 48*f0*f5^3*g2^2 - 96*f1*f4^2*f6*g2^2 + 4*f1*f3*f5*f6*g2^2 + 128*f0*f4*f5*f6*g2^2 - 8*f5^3*g0^2*g2^2 + 24*f4*f5*f6*g0^2*g2^2 + 16*f4*f5^2*g0*g1*g2^2 - 32*f4^2*f6*g0*g1*g2^2 + 6*f3*f5*f6*g0*g1*g2^2 - 8*f2*f6^2*g0*g1*g2^2 + 8*f1*f6^2*g1^2*g2^2 + 2*f6^2*g0*g1^3*g2^2 - 8*f3*f5^2*g0*g2^3 + 16*f3*f4*f6*g0*g2^3 - 8*f2*f5*f6*g0*g2^3 - 4*f1*f6^2*g0*g2^3 + 2*f1*f5*f6*g1*g2^3 - 2*f6^2*g0^2*g1*g2^3 + 8*f1*f5^2*g2^4 - 24*f1*f4*f6*g2^4 + 16*f0*f5*f6*g2^4 + 2*f5*f6*g0^2*g2^4 - 4*f4*f6*g0*g1*g2^4 + 2*f3*f6*g0*g2^5 - 2*f1*f6*g2^6 - 64*f2*f4*f5^2*g0*g3 + 8*f1*f5^3*g0*g3 + 64*f2*f4^2*f6*g0*g3 - 8*f2*f3*f5*f6*g0*g3 - 24*f1*f4*f5*f6*g0*g3 - 40*f0*f5^2*f6*g0*g3 + 40*f1*f3*f6^2*g0*g3 - 32*f0*f4*f6^2*g0*g3 - 10*f5^2*f6*g0^3*g3 - 8*f4*f6^2*g0^3*g3 + 64*f1*f4*f5^2*g1*g3 - 80*f1*f4^2*f6*g1*g3 - 12*f1*f3*f5*f6*g1*g3 + 144*f0*f4*f5*f6*g1*g3 - 32*f0*f3*f6^2*g1*g3 + 4*f5^3*g0^2*g1*g3 + 24*f4*f5*f6*g0^2*g1*g3 + 12*f3*f6^2*g0^2*g1*g3 + 16*f4*f5^2*g0*g1^2*g3 - 24*f4^2*f6*g0*g1^2*g3 - 8*f3*f5*f6*g0*g1^2*g3 + 128*f1*f4^2*f5*g2*g3 - 24*f1*f3*f5^2*g2*g3 - 288*f0*f4*f5^2*g2*g3 + 8*f1*f3*f4*f6*g2*g3 + 128*f0*f4^2*f6*g2*g3 - 144*f0*f3*f5*f6*g2*g3 - 56*f4*f5^2*g0^2*g2*g3 + 16*f4^2*f6*g0^2*g2*g3 - 20*f3*f5*f6*g0^2*g2*g3 - 8*f2*f6^2*g0^2*g2*g3 + 64*f4^2*f5*g0*g1*g2*g3 - 20*f3*f5^2*g0*g1*g2*g3 + 16*f3*f4*f6*g0*g1*g2*g3 - 4*f2*f5*f6*g0*g1*g2*g3 + 20*f1*f6^2*g0*g1*g2*g3 - 6*f1*f5*f6*g1^2*g2*g3 - 16*f0*f6^2*g1^2*g2*g3 + 4*f6^2*g0^2*g1^2*g2*g3 - 4*f5*f6*g0*g1^3*g2*g3 - 32*f3*f4*f5*g0*g2^2*g3 - 4*f2*f5^2*g0*g2^2*g3 + 6*f3^2*f6*g0*g2^2*g3 + 16*f2*f4*f6*g0*g2^2*g3 + 16*f1*f5*f6*g0*g2^2*g3 + 16*f0*f6^2*g0*g2^2*g3 - 2*f6^2*g0^3*g2^2*g3 + 10*f1*f5^2*g1*g2^2*g3 - 36*f1*f4*f6*g1*g2^2*g3 - 48*f0*f5*f6*g1*g2^2*g3 + 2*f5*f6*g0^2*g1*g2^2*g3 - 8*f4*f6*g0*g1^2*g2^2*g3 + 68*f1*f4*f5*g2^3*g3 - 76*f0*f5^2*g2^3*g3 - 4*f1*f3*f6*g2^3*g3 + 72*f0*f4*f6*g2^3*g3 - 9*f5^2*g0^2*g2^3*g3 + 2*f4*f6*g0^2*g2^3*g3 + 18*f4*f5*g0*g1*g2^3*g3 + 7*f3*f6*g0*g1*g2^3*g3 - 9*f3*f5*g0*g2^4*g3 + 2*f2*f6*g0*g2^4*g3 - 7*f1*f6*g1*g2^4*g3 + 9*f1*f5*g2^5*g3 + 10*f0*f6*g2^5*g3 - 32*f1*f4^3*g3^2 + 4*f1*f3*f4*f5*g3^2 + 64*f0*f4^2*f5*g3^2 - 36*f0*f3*f5^2*g3^2 + 16*f1*f3^2*f6*g3^2 + 16*f4^2*f5*g0^2*g3^2 - 9*f3*f5^2*g0^2*g3^2 - 4*f2*f5*f6*g0^2*g3^2 + 12*f1*f6^2*g0^2*g3^2 - 16*f4^3*g0*g1*g3^2 + 2*f3*f4*f5*g0*g1*g3^2 - 20*f2*f5^2*g0*g1*g3^2 + 12*f3^2*f6*g0*g1*g3^2 + 24*f2*f4*f6*g0*g1*g3^2 - 8*f1*f5*f6*g0*g1*g3^2 - 24*f0*f6^2*g0*g1*g3^2 + 14*f1*f5^2*g1^2*g3^2 - 16*f1*f4*f6*g1^2*g3^2 + 8*f0*f5*f6*g1^2*g3^2 - 3*f5*f6*g0^2*g1^2*g3^2 + 2*f5^2*g0*g1^3*g3^2 - 2*f4*f6*g0*g1^3*g3^2 + 8*f3*f4^2*g0*g2*g3^2 + f3^2*f5*g0*g2*g3^2 - 72*f2*f4*f5*g0*g2*g3^2 + 22*f1*f5^2*g0*g2*g3^2 - 12*f2*f3*f6*g0*g2*g3^2 - 20*f1*f4*f6*g0*g2*g3^2 - 28*f0*f5*f6*g0*g2*g3^2 + 68*f1*f4*f5*g1*g2*g3^2 - 20*f0*f5^2*g1*g2*g3^2 + 10*f1*f3*f6*g1*g2*g3^2 + 72*f0*f4*f6*g1*g2*g3^2 + 2*f5^2*g0^2*g1*g2*g3^2 - 2*f4*f6*g0^2*g1*g2*g3^2 + 16*f4*f5*g0*g1^2*g2*g3^2 + 7*f3*f6*g0*g1^2*g2*g3^2 + 8*f1*f4^2*g2^2*g3^2 - 11*f1*f3*f5*g2^2*g3^2 - 112*f0*f4*f5*g2^2*g3^2 - 36*f0*f3*f6*g2^2*g3^2 - 10*f4*f5*g0^2*g2^2*g3^2 + 8*f4^2*g0*g1*g2^2*g3^2 - 13*f3*f5*g0*g1*g2^2*g3^2 + 2*f2*f6*g0*g1*g2^2*g3^2 - 4*f1*f6*g1^2*g2^2*g3^2 - 4*f3*f4*g0*g2^3*g3^2 - 18*f2*f5*g0*g2^3*g3^2 - 2*f1*f6*g0*g2^3*g3^2 + 19*f1*f5*g1*g2^3*g3^2 + 11*f1*f4*g2^4*g3^2 - 35*f0*f5*g2^4*g3^2 - 2*f5*g0^2*g2^4*g3^2 + 4*f4*g0*g1*g2^4*g3^2 - 2*f3*g0*g2^5*g3^2 + 2*f1*g2^6*g3^2 + 16*f2*f4^2*g0*g3^3 - 2*f2*f3*f5*g0*g3^3 - 4*f1*f4*f5*g0*g3^3 - 12*f0*f5^2*g0*g3^3 + 14*f1*f3*f6*g0*g3^3 - 8*f0*f4*f6*g0*g3^3 - 3*f5^2*g0^3*g3^3 - 2*f4*f6*g0^3*g3^3 - 20*f1*f4^2*g1*g3^3 - 3*f1*f3*f5*g1*g3^3 + 36*f0*f4*f5*g1*g3^3 - 16*f0*f3*f6*g1*g3^3 + 11*f4*f5*g0^2*g1*g3^3 + 4*f3*f6*g0^2*g1*g3^3 - 6*f4^2*g0*g1^2*g3^3 - 2*f3*f5*g0*g1^2*g3^3 + 4*f2*f6*g0*g1^2*g3^3 - 2*f1*f6*g1^3*g3^3 + 4*f1*f3*f4*g2*g3^3 + 32*f0*f4^2*g2*g3^3 - 38*f0*f3*f5*g2*g3^3 + 4*f4^2*g0^2*g2*g3^3 - 7*f3*f5*g0^2*g2*g3^3 - 4*f2*f6*g0^2*g2*g3^3 + 5*f3*f4*g0*g1*g2*g3^3 - 22*f2*f5*g0*g1*g2*g3^3 + 2*f1*f6*g0*g1*g2*g3^3 + 13*f1*f5*g1^2*g2*g3^3 - 4*f0*f6*g1^2*g2*g3^3 - f6*g0^2*g1^2*g2*g3^3 + f3^2*g0*g2^2*g3^3 - 12*f2*f4*g0*g2^2*g3^3 + 16*f1*f5*g0*g2^2*g3^3 - 6*f0*f6*g0*g2^2*g3^3 + f6*g0^3*g2^2*g3^3 + 9*f1*f4*g1*g2^2*g3^3 - 15*f0*f5*g1*g2^2*g3^3 + f5*g0^2*g1*g2^2*g3^3 + 4*f4*g0*g1^2*g2^2*g3^3 - 3*f1*f3*g2^3*g3^3 - 6*f0*f4*g2^3*g3^3 + f4*g0^2*g2^3*g3^3 - 2*f3*g0*g1*g2^3*g3^3 - 4*f2*g0*g2^4*g3^3 + 4*f1*g1*g2^4*g3^3 - 4*f0*g2^5*g3^3 + 2*f1*f3^2*g3^4 + 2*f1*f6*g0^2*g3^4 + 2*f3^2*g0*g1*g3^4 + 6*f2*f4*g0*g1*g3^4 - f1*f5*g0*g1*g3^4 - 6*f0*f6*g0*g1*g3^4 - f6*g0^3*g1*g3^4 - 4*f1*f4*g1^2*g3^4 + 2*f0*f5*g1^2*g3^4 - 3*f2*f3*g0*g2*g3^4 - 3*f1*f4*g0*g2*g3^4 - 12*f0*f5*g0*g2*g3^4 - 3*f5*g0^3*g2*g3^4 + f1*f3*g1*g2*g3^4 + 18*f0*f4*g1*g2*g3^4 + 3*f4*g0^2*g1*g2*g3^4 + f3*g0*g1^2*g2*g3^4 - 10*f0*f3*g2^2*g3^4 - f3*g0^2*g2^2*g3^4 - 5*f2*g0*g1*g2^2*g3^4 + 2*f1*g1^2*g2^2*g3^4 + 2*f1*g0*g2^3*g3^4 - f0*g1*g2^3*g3^4 + f1*f3*g0*g3^5 - 2*f0*f3*g1*g3^5 + f2*g0*g1^2*g3^5 - f1*g1^3*g3^5 - f1*g0*g1*g2*g3^5 - g0^2*g1^2*g2*g3^5 - 3*f0*g0*g2^2*g3^5 - g0^3*g2^2*g3^5)*k11*k23 + (128*f1*f4*f5^3 - 64*f0*f5^4 - 128*f1*f4^2*f5*f6 - 64*f1*f3*f5^2*f6 - 128*f0*f4*f5^2*f6 + 96*f1*f3*f4*f6^2 + 256*f0*f4^2*f6^2 - 224*f0*f3*f5*f6^2 - 16*f5^4*g0^2 - 32*f4*f5^2*f6*g0^2 + 64*f4^2*f6^2*g0^2 - 56*f3*f5*f6^2*g0^2 + 64*f4*f5^3*g0*g1 - 64*f4^2*f5*f6*g0*g1 - 32*f3*f5^2*f6*g0*g1 + 48*f3*f4*f6^2*g0*g1 + 16*f2*f5^2*f6*g0*g2 - 32*f2*f4*f6^2*g0*g2 + 8*f1*f5*f6^2*g0*g2 + 32*f0*f6^3*g0*g2 + 8*f6^3*g0^3*g2 - 32*f1*f5^2*f6*g1*g2 + 48*f1*f4*f6^2*g1*g2 - 112*f0*f5*f6^2*g1*g2 - 24*f5*f6^2*g0^2*g1*g2 - 12*f5^2*f6*g0*g1^2*g2 + 16*f4*f6^2*g0*g1^2*g2 + 32*f1*f5^3*g2^2 - 64*f1*f4*f5*f6*g2^2 - 32*f0*f5^2*f6*g2^2 + 24*f1*f3*f6^2*g2^2 + 128*f0*f4*f6^2*g2^2 + 16*f4*f6^2*g0^2*g2^2 + 16*f5^3*g0*g1*g2^2 - 32*f4*f5*f6*g0*g1*g2^2 + 12*f3*f6^2*g0*g1*g2^2 - 8*f2*f6^2*g0*g2^3 + 12*f1*f6^2*g1*g2^3 + 4*f6^2*g0*g1^2*g2^3 - 8*f1*f5*f6*g2^4 + 16*f0*f6^2*g2^4 - 4*f5*f6*g0*g1*g2^4 - 32*f3*f4*f5^2*g0*g3 + 16*f2*f5^3*g0*g3 + 32*f3*f4^2*f6*g0*g3 + 4*f3^2*f5*f6*g0*g3 - 32*f2*f4*f5*f6*g0*g3 - 16*f1*f5^2*f6*g0*g3 - 16*f2*f3*f6^2*g0*g3 + 32*f1*f4*f6^2*g0*g3 - 64*f0*f5*f6^2*g0*g3 - 16*f5*f6^2*g0^3*g3 + 40*f1*f5^3*g1*g3 - 64*f1*f4*f5*f6*g1*g3 + 80*f0*f5^2*f6*g1*g3 + 32*f1*f3*f6^2*g1*g3 + 64*f0*f4*f6^2*g1*g3 + 12*f5^2*f6*g0^2*g1*g3 + 32*f4*f6^2*g0^2*g1*g3 + 24*f5^3*g0*g1^2*g3 - 40*f4*f5*f6*g0*g1^2*g3 + 12*f3*f6^2*g0*g1^2*g3 + 192*f1*f4*f5^2*g2*g3 - 128*f0*f5^3*g2*g3 - 64*f1*f4^2*f6*g2*g3 - 64*f1*f3*f5*f6*g2*g3 - 128*f0*f4*f5*f6*g2*g3 - 112*f0*f3*f6^2*g2*g3 - 32*f5^3*g0^2*g2*g3 - 32*f4*f5*f6*g0^2*g2*g3 - 20*f3*f6^2*g0^2*g2*g3 + 64*f4*f5^2*g0*g1*g2*g3 - 26*f3*f5*f6*g0*g1*g2*g3 - 16*f2*f6^2*g0*g1*g2*g3 + 16*f1*f6^2*g1^2*g2*g3 + 4*f6^2*g0*g1^3*g2*g3 - 10*f3*f5^2*g0*g2^2*g3 + 20*f3*f4*f6*g0*g2^2*g3 - 8*f2*f5*f6*g0*g2^2*g3 + 16*f1*f6^2*g0*g2^2*g3 - 40*f1*f5*f6*g1*g2^2*g3 - 48*f0*f6^2*g1*g2^2*g3 - 4*f6^2*g0^2*g1*g2^2*g3 - 20*f5*f6*g0*g1^2*g2^2*g3 + 56*f1*f5^2*g2^3*g3 - 40*f1*f4*f6*g2^3*g3 - 28*f0*f5*f6*g2^3*g3 - 4*f5*f6*g0^2*g2^3*g3 + 18*f5^2*g0*g1*g2^3*g3 + 3*f3*f6*g0*g2^4*g3 - 6*f1*f6*g2^5*g3 - 32*f1*f4^2*f5*g3^2 - 16*f1*f3*f5^2*g3^2 - 32*f0*f4*f5^2*g3^2 + 48*f1*f3*f4*f6*g3^2 + 128*f0*f4^2*f6*g3^2 - 112*f0*f3*f5*f6*g3^2 + 8*f4*f5^2*g0^2*g3^2 + 16*f4^2*f6*g0^2*g3^2 - 16*f3*f5*f6*g0^2*g3^2 - 8*f2*f6^2*g0^2*g3^2 - 16*f4^2*f5*g0*g1*g3^2 - 18*f3*f5^2*g0*g1*g3^2 + 40*f3*f4*f6*g0*g1*g3^2 - 16*f2*f5*f6*g0*g1*g3^2 + 20*f1*f6^2*g0*g1*g3^2 - 4*f1*f5*f6*g1^2*g3^2 - 16*f0*f6^2*g1^2*g3^2 + 4*f6^2*g0^2*g1^2*g3^2 - 6*f5*f6*g0*g1^3*g3^2 - 32*f3*f4*f5*g0*g2*g3^2 + 28*f2*f5^2*g0*g2*g3^2 + 2*f3^2*f6*g0*g2*g3^2 - 32*f2*f4*f6*g0*g2*g3^2 - 4*f1*f5*f6*g0*g2*g3^2 - 16*f0*f6^2*g0*g2*g3^2 - 6*f6^2*g0^3*g2*g3^2 + 54*f1*f5^2*g1*g2*g3^2 - 8*f1*f4*f6*g1*g2*g3^2 + 20*f0*f5*f6*g1*g2*g3^2 + f5*f6*g0^2*g1*g2*g3^2 + 24*f5^2*g0*g1^2*g2*g3^2 + 4*f4*f6*g0*g1^2*g2*g3^2 + 80*f1*f4*f5*g2^2*g3^2 - 104*f0*f5^2*g2^2*g3^2 - 4*f1*f3*f6*g2^2*g3^2 + 32*f0*f4*f6*g2^2*g3^2 - 16*f5^2*g0^2*g2^2*g3^2 - 8*f4*f6*g0^2*g2^2*g3^2 + 8*f4*f5*g0*g1*g2^2*g3^2 + 9*f3*f6*g0*g1*g2^2*g3^2 - 11*f3*f5*g0*g2^3*g3^2 - 10*f2*f6*g0*g2^3*g3^2 - 9*f1*f6*g1*g2^3*g3^2 + 29*f1*f5*g2^4*g3^2 + 4*f0*f6*g2^4*g3^2 - 3*f6*g0^2*g2^4*g3^2 + 4*f5*g0*g1*g2^4*g3^2 + 8*f3*f4^2*g0*g3^3 + f3^2*f5*g0*g3^3 - 8*f2*f4*f5*g0*g3^3 + 2*f1*f5^2*g0*g3^3 - 8*f2*f3*f6*g0*g3^3 + 8*f1*f4*f6*g0*g3^3 - 24*f0*f5*f6*g0*g3^3 - f5*f6*g0^3*g3^3 - 16*f1*f4*f5*g1*g3^3 + 20*f0*f5^2*g1*g3^3 + 16*f1*f3*f6*g1*g3^3 + 32*f0*f4*f6*g1*g3^3 + 9*f5^2*g0^2*g1*g3^3 + 4*f4*f6*g0^2*g1*g3^3 - 10*f4*f5*g0*g1^2*g3^3 + 11*f3*f6*g0*g1^2*g3^3 - 16*f1*f4^2*g2*g3^3 - 14*f1*f3*f5*g2*g3^3 - 32*f0*f4*f5*g2*g3^3 - 60*f0*f3*f6*g2*g3^3 + 8*f4*f5*g0^2*g2*g3^3 - 5*f3*f6*g0^2*g2*g3^3 - 16*f3*f5*g0*g1*g2*g3^3 - 16*f2*f6*g0*g1*g2*g3^3 + 6*f1*f6*g1^2*g2*g3^3 + 2*f6*g0*g1^3*g2*g3^3 - 3*f3*f4*g0*g2^2*g3^3 + 10*f2*f5*g0*g2^2*g3^3 + 6*f1*f6*g0*g2^2*g3^3 + 23*f1*f5*g1*g2^2*g3^3 - 8*f0*f6*g1*g2^2*g3^3 - 3*f6*g0^2*g1*g2^2*g3^3 + 4*f5*g0*g1^2*g2^2*g3^3 + 6*f1*f4*g2^3*g3^3 - 39*f0*f5*g2^3*g3^3 - f5*g0^2*g2^3*g3^3 - 2*f3*g0*g2^4*g3^3 + 4*f1*g2^5*g3^3 + 6*f1*f3*f4*g3^4 + 16*f0*f4^2*g3^4 - 14*f0*f3*f5*g3^4 - f3*f5*g0^2*g3^4 - 2*f2*f6*g0^2*g3^4 + 7*f3*f4*g0*g1*g3^4 - 4*f2*f5*g0*g1*g3^4 + 7*f1*f6*g0*g1*g3^4 - f1*f5*g1^2*g3^4 - 8*f0*f6*g1^2*g3^4 - 2*f5*g0*g1^3*g3^4 - 6*f2*f4*g0*g2*g3^4 + 4*f1*f5*g0*g2*g3^4 - 10*f0*f6*g0*g2*g3^4 - 5*f1*f4*g1*g2*g3^4 + 12*f0*f5*g1*g2*g3^4 + 7*f5*g0^2*g1*g2*g3^4 - 2*f1*f3*g2^2*g3^4 + f4*g0^2*g2^2*g3^4 - 2*f3*g0*g1*g2^2*g3^4 + 3*f1*g1*g2^3*g3^4 - 4*f0*g2^4*g3^4 - f2*f3*g0*g3^5 - 2*f0*f5*g0*g3^5 + 2*f1*f3*g1*g3^5 + 4*f0*f4*g1*g3^5 - f4*g0^2*g1*g3^5 + 2*f3*g0*g1^2*g3^5 - 8*f0*f3*g2*g3^5 - 3*f2*g0*g1*g2*g3^5 + f1*g0*g2^2*g3^5 + f0*g1*g2^2*g3^5 - f0*g1^2*g3^6 - g0^2*g1^2*g3^6 - f0*g0*g2*g3^6)*k12*k23 + (16*f1*f5^4 + 64*f1*f4*f5^2*f6 - 32*f0*f5^3*f6 - 64*f1*f4^2*f6^2 - 16*f1*f3*f5*f6^2 + 64*f0*f4*f5*f6^2 - 128*f0*f3*f6^3 - 8*f5^3*f6*g0^2 + 16*f4*f5*f6^2*g0^2 - 32*f3*f6^3*g0^2 + 8*f5^4*g0*g1 + 32*f4*f5^2*f6*g0*g1 - 32*f4^2*f6^2*g0*g1 - 8*f3*f5*f6^2*g0*g1 - 8*f1*f5*f6^2*g1*g2 - 64*f0*f6^3*g1*g2 - 16*f6^3*g0^2*g1*g2 - 4*f5*f6^2*g0*g1^2*g2 + 16*f1*f5^2*f6*g2^2 - 32*f1*f4*f6^2*g2^2 + 16*f0*f5*f6^2*g2^2 + 4*f5*f6^2*g0^2*g2^2 + 8*f5^2*f6*g0*g1*g2^2 - 16*f4*f6^2*g0*g1*g2^2 - 4*f1*f6^2*g2^4 - 2*f6^2*g0*g1*g2^4 + 16*f2*f5^2*f6*g0*g3 - 32*f2*f4*f6^2*g0*g3 - 32*f0*f6^3*g0*g3 - 8*f6^3*g0^3*g3 + 8*f1*f5^2*f6*g1*g3 + 64*f0*f5*f6^2*g1*g3 + 16*f5*f6^2*g0^2*g1*g3 + 8*f5^2*f6*g0*g1^2*g3 - 8*f4*f6^2*g0*g1^2*g3 + 32*f1*f5^3*g2*g3 + 64*f1*f4*f5*f6*g2*g3 - 48*f0*f5^2*f6*g2*g3 - 8*f1*f3*f6^2*g2*g3 + 32*f0*f4*f6^2*g2*g3 - 4*f5^2*f6*g0^2*g2*g3 - 8*f4*f6^2*g0^2*g2*g3 + 16*f5^3*g0*g1*g2*g3 + 32*f4*f5*f6*g0*g1*g2*g3 - 4*f3*f6^2*g0*g1*g2*g3 - 16*f2*f6^2*g0*g2^2*g3 - 4*f6^2*g0*g1^2*g2^2*g3 + 20*f1*f5*f6*g2^3*g3 + 16*f0*f6^2*g2^3*g3 - 4*f6^2*g0^2*g2^3*g3 + 10*f5*f6*g0*g1*g2^3*g3 + 16*f1*f4*f5^2*g3^2 - 8*f0*f5^3*g3^2 - 32*f1*f4^2*f6*g3^2 - 8*f1*f3*f5*f6*g3^2 + 32*f0*f4*f5*f6*g3^2 - 96*f0*f3*f6^2*g3^2 - 6*f5^3*g0^2*g3^2 + 16*f4*f5*f6*g0^2*g3^2 - 16*f3*f6^2*g0^2*g3^2 - 8*f4*f5^2*g0*g1*g3^2 - 2*f3*f5*f6*g0*g1*g3^2 - 16*f2*f6^2*g0*g1*g3^2 + 8*f1*f6^2*g1^2*g3^2 + 16*f2*f5*f6*g0*g2*g3^2 + 4*f1*f6^2*g0*g2*g3^2 + 6*f1*f5*f6*g1*g2*g3^2 - 16*f0*f6^2*g1*g2*g3^2 - 6*f6^2*g0^2*g1*g2*g3^2 + 8*f5*f6*g0*g1^2*g2*g3^2 + 28*f1*f5^2*g2^2*g3^2 - 16*f0*f5*f6*g2^2*g3^2 + 9*f5*f6*g0^2*g2^2*g3^2 + 8*f5^2*g0*g1*g2^2*g3^2 + 12*f4*f6*g0*g1*g2^2*g3^2 + 3*f1*f6*g2^4*g3^2 + 4*f6*g0*g1*g2^4*g3^2 + 4*f2*f5^2*g0*g3^3 - 16*f2*f4*f6*g0*g3^3 + 2*f1*f5*f6*g0*g3^3 - 16*f0*f6^2*g0*g3^3 - 2*f6^2*g0^3*g3^3 + 2*f1*f5^2*g1*g3^3 + 32*f0*f5*f6*g1*g3^3 + 11*f5*f6*g0^2*g1*g3^3 - 4*f5^2*g0*g1^2*g3^3 + 6*f4*f6*g0*g1^2*g3^3 + 16*f1*f4*f5*g2*g3^3 - 12*f0*f5^2*g2*g3^3 - 2*f1*f3*f6*g2*g3^3 + 16*f0*f4*f6*g2*g3^3 - 8*f5^2*g0^2*g2*g3^3 + 2*f4*f6*g0^2*g2*g3^3 - 8*f4*f5*g0*g1*g2*g3^3 - 4*f2*f6*g0*g2^2*g3^3 + 4*f1*f6*g1*g2^2*g3^3 + 6*f6*g0*g1^2*g2^2*g3^3 + 13*f1*f5*g2^3*g3^3 + 4*f0*f6*g2^3*g3^3 + 2*f6*g0^2*g2^3*g3^3 - 4*f1*f4^2*g3^4 - f1*f3*f5*g3^4 + 4*f0*f4*f5*g3^4 - 24*f0*f3*f6*g3^4 + 3*f4*f5*g0^2*g3^4 - 2*f3*f6*g0^2*g3^4 + 2*f4^2*g0*g1*g3^4 - 8*f2*f6*g0*g1*g3^4 + 4*f1*f6*g1^2*g3^4 + 2*f6*g0*g1^3*g3^4 + 4*f2*f5*g0*g2*g3^4 + 3*f1*f6*g0*g2*g3^4 + 2*f1*f5*g1*g2*g3^4 + 4*f0*f6*g1*g2*g3^4 + 2*f6*g0^2*g1*g2*g3^4 - 4*f5*g0*g1^2*g2*g3^4 + 2*f1*f4*g2^2*g3^4 - 5*f0*f5*g2^2*g3^4 - 2*f5*g0^2*g2^2*g3^4 + 2*f1*g2^4*g3^4 - 2*f2*f4*g0*g3^5 - 2*f0*f6*g0*g3^5 + 4*f0*f5*g1*g3^5 + f5*g0^2*g1*g3^5 + 2*f4*g0*g1^2*g3^5 + 2*f0*f4*g2*g3^5 + f4*g0^2*g2*g3^5 + f1*g1*g2^2*g3^5 - 2*f0*f3*g3^6 - f2*g0*g1*g3^6 + f0*g1*g2*g3^6)*k22*k23 + (64*f1*f4*f5^2 - 128*f0*f5^3 - 64*f1*f4^2*f6 + 40*f1*f3*f5*f6 + 64*f0*f4*f5*f6 + 64*f0*f3*f6^2 - 32*f5^3*g0^2 + 16*f4*f5*f6*g0^2 + 16*f3*f6^2*g0^2 + 32*f4*f5^2*g0*g1 - 32*f4^2*f6*g0*g1 + 20*f3*f5*f6*g0*g1 - 32*f2*f5*f6*g0*g2 - 16*f1*f6^2*g0*g2 + 20*f1*f5*f6*g1*g2 + 32*f0*f6^2*g1*g2 + 2*f5*f6*g0*g1^2*g2 + 16*f1*f5^2*g2^2 - 32*f1*f4*f6*g2^2 + 16*f0*f5*f6*g2^2 + 8*f5^2*g0*g1*g2^2 - 16*f4*f6*g0*g1*g2^2 - 4*f1*f6*g2^4 - 2*f6*g0*g1*g2^4 - 16*f2*f5^2*g0*g3 + 4*f1*f5*f6*g0*g3 + 16*f0*f6^2*g0*g3 + 4*f6^2*g0^3*g3 + 16*f1*f5^2*g1*g3 - 24*f1*f4*f6*g1*g3 + 32*f0*f5*f6*g1*g3 + 10*f5*f6*g0^2*g1*g3 + 4*f5^2*g0*g1^2*g3 - 12*f4*f6*g0*g1^2*g3 + 64*f1*f4*f5*g2*g3 - 192*f0*f5^2*g2*g3 + 20*f1*f3*f6*g2*g3 + 32*f0*f4*f6*g2*g3 - 32*f5^2*g0^2*g2*g3 + 8*f4*f6*g0^2*g2*g3 + 32*f4*f5*g0*g1*g2*g3 + 10*f3*f6*g0*g1*g2*g3 - 2*f3*f5*g0*g2^2*g3 - 20*f2*f6*g0*g2^2*g3 + 6*f1*f6*g1*g2^2*g3 - 2*f6*g0*g1^2*g2^2*g3 + 16*f1*f5*g2^3*g3 + 4*f0*f6*g2^3*g3 - f6*g0^2*g2^3*g3 + 9*f5*g0*g1*g2^3*g3 - 16*f1*f4^2*g3^2 + 10*f1*f3*f5*g3^2 + 16*f0*f4*f5*g3^2 + 32*f0*f3*f6*g3^2 + 4*f4*f5*g0^2*g3^2 + 8*f3*f6*g0^2*g3^2 - 8*f4^2*g0*g1*g3^2 + 3*f3*f5*g0*g1*g3^2 - 4*f2*f6*g0*g1*g3^2 - f6*g0*g1^3*g3^2 - 24*f2*f5*g0*g2*g3^2 - 4*f1*f6*g0*g2*g3^2 + 22*f1*f5*g1*g2*g3^2 + 32*f0*f6*g1*g2*g3^2 + 6*f6*g0^2*g1*g2*g3^2 + 6*f5*g0*g1^2*g2*g3^2 + 8*f1*f4*g2^2*g3^2 - 92*f0*f5*g2^2*g3^2 - 3*f5*g0^2*g2^2*g3^2 + 4*f4*g0*g1*g2^2*g3^2 - f3*g0*g2^3*g3^2 + 2*f1*g2^4*g3^2 + 2*g0*g1*g2^4*g3^2 + 4*f0*f6*g0*g3^3 + f6*g0^3*g3^3 - 6*f1*f4*g1*g3^3 + 8*f0*f5*g1*g3^3 + 5*f5*g0^2*g1*g3^3 - 3*f4*g0*g1^2*g3^3 + 6*f1*f3*g2*g3^3 + 8*f0*f4*g2*g3^3 + 2*f4*g0^2*g2*g3^3 + 2*f3*g0*g1*g2*g3^3 - 9*f2*g0*g2^2*g3^3 + 6*f1*g1*g2^2*g3^3 + 2*g0*g1^2*g2^2*g3^3 - 15*f0*g2^3*g3^3 + 2*g0^2*g2^3*g3^3 + 4*f0*f3*g3^4 + f3*g0^2*g3^4 - f2*g0*g1*g3^4 - f1*g0*g2*g3^4 + 6*f0*g1*g2*g3^4 + 3*g0^2*g1*g2*g3^4)*k11*k24 + (-16*f1*f5^3 + 32*f1*f4*f5*f6 - 160*f0*f5^2*f6 + 32*f1*f3*f6^2 + 64*f0*f4*f6^2 - 40*f5^2*f6*g0^2 + 16*f4*f6^2*g0^2 - 8*f5^3*g0*g1 + 16*f4*f5*f6*g0*g1 + 16*f3*f6^2*g0*g1 + 32*f4*f5^2*g0*g2 - 32*f4^2*f6*g0*g2 - 4*f3*f5*f6*g0*g2 - 16*f2*f6^2*g0*g2 + 16*f1*f6^2*g1*g2 + 4*f6^2*g0*g1^2*g2 + 8*f1*f5*f6*g2^2 + 16*f0*f6^2*g2^2 - 4*f6^2*g0^2*g2^2 + 2*f5*f6*g0*g1*g2^2 + 8*f5^2*g0*g2^3 - 16*f4*f6*g0*g2^3 - 2*f6*g0*g2^5 - 32*f2*f5*f6*g0*g3 + 16*f1*f5*f6*g1*g3 + 32*f0*f6^2*g1*g3 + 8*f6^2*g0^2*g1*g3 - 24*f1*f5^2*g2*g3 + 16*f1*f4*f6*g2*g3 - 160*f0*f5*f6*g2*g3 - 34*f5*f6*g0^2*g2*g3 - 4*f5^2*g0*g1*g2*g3 - 4*f4*f6*g0*g1*g2*g3 + 32*f4*f5*g0*g2^2*g3 - 6*f3*f6*g0*g2^2*g3 + 2*f1*f6*g2^3*g3 - 3*f6*g0*g1*g2^3*g3 + 9*f5*g0*g2^4*g3 + 8*f1*f4*f5*g3^2 - 40*f0*f5^2*g3^2 + 16*f1*f3*f6*g3^2 + 32*f0*f4*f6*g3^2 + 2*f5^2*g0^2*g3^2 + 8*f4*f6*g0^2*g3^2 + 4*f4*f5*g0*g1*g3^2 + 4*f3*f6*g0*g1*g3^2 - 8*f4^2*g0*g2*g3^2 - f3*f5*g0*g2*g3^2 - 24*f2*f6*g0*g2*g3^2 + 16*f1*f6*g1*g2*g3^2 + f6*g0*g1^2*g2*g3^2 - 10*f1*f5*g2^2*g3^2 - 32*f0*f6*g2^2*g3^2 - 7*f6*g0^2*g2^2*g3^2 + 5*f5*g0*g1*g2^2*g3^2 + 4*f4*g0*g2^3*g3^2 + 2*g0*g2^5*g3^2 - 8*f2*f5*g0*g3^3 - 2*f1*f6*g0*g3^3 + 4*f1*f5*g1*g3^3 + 16*f0*f6*g1*g3^3 + 3*f6*g0^2*g1*g3^3 + 2*f5*g0*g1^2*g3^3 + 4*f1*f4*g2*g3^3 - 40*f0*f5*g2*g3^3 + 6*f5*g0^2*g2*g3^3 - f4*g0*g1*g2*g3^3 - f3*g0*g2^2*g3^3 - 2*f1*g2^3*g3^3 + 2*g0*g1*g2^3*g3^3 + 2*f1*f3*g3^4 + 4*f0*f4*g3^4 + f4*g0^2*g3^4 - 5*f2*g0*g2*g3^4 + 3*f1*g1*g2*g3^4 + g0*g1^2*g2*g3^4 - 9*f0*g2^2*g3^4 + 3*g0^2*g2^2*g3^4 - f1*g0*g3^5 + 2*f0*g1*g3^5)*k12*k24 + (-16*f1*f5^2*f6 + 32*f1*f4*f6^2 - 64*f0*f5*f6^2 - 16*f5*f6^2*g0^2 - 8*f5^2*f6*g0*g1 + 16*f4*f6^2*g0*g1 + 8*f1*f6^2*g2^2 + 4*f6^2*g0*g1*g2^2 + 32*f4*f5^2*g0*g3 - 32*f4^2*f6*g0*g3 - 4*f3*f5*f6*g0*g3 - 16*f2*f6^2*g0*g3 + 16*f1*f6^2*g1*g3 + 4*f6^2*g0*g1^2*g3 - 16*f1*f5*f6*g2*g3 - 32*f0*f6^2*g2*g3 - 16*f6^2*g0^2*g2*g3 - 10*f5*f6*g0*g1*g2*g3 + 10*f5^2*g0*g2^2*g3 - 20*f4*f6*g0*g2^2*g3 - 3*f6*g0*g2^4*g3 - 4*f1*f5^2*g3^2 + 16*f1*f4*f6*g3^2 - 32*f0*f5*f6*g3^2 + 2*f5*f6*g0^2*g3^2 + 8*f5^2*g0*g1*g3^2 - 8*f4*f6*g0*g1*g3^2 + 32*f4*f5*g0*g2*g3^2 - 2*f3*f6*g0*g2*g3^2 - 5*f6*g0*g1*g2^2*g3^2 + 11*f5*g0*g2^3*g3^2 - 8*f4^2*g0*g3^3 - f3*f5*g0*g3^3 - 8*f2*f6*g0*g3^3 + 8*f1*f6*g1*g3^3 + f6*g0*g1^2*g3^3 - 4*f1*f5*g2*g3^3 - 16*f0*f6*g2*g3^3 - f6*g0^2*g2*g3^3 + 8*f5*g0*g1*g2*g3^3 + 3*f4*g0*g2^2*g3^3 + 2*g0*g2^4*g3^3 + 2*f1*f4*g3^4 - 4*f0*f5*g3^4 + 2*f5*g0^2*g3^4 - 3*f4*g0*g1*g3^4 - f1*g2^2*g3^4 + g0*g1*g2^2*g3^4 - f2*g0*g3^5 + f1*g1*g3^5 - 2*f0*g2*g3^5 + g0^2*g2*g3^5)*k22*k24 + (-32*f3^2*f4*f5^2 + 128*f2*f4^2*f5^2 - 96*f1*f4*f5^3 + 64*f0*f5^4 + 32*f3^2*f4^2*f6 - 128*f2*f4^3*f6 + 4*f3^3*f5*f6 - 16*f2*f3*f4*f5*f6 + 128*f1*f4^2*f5*f6 + 8*f1*f3*f5^2*f6 - 64*f0*f4*f5^2*f6 + 16*f2*f3^2*f6^2 - 32*f1*f3*f4*f6^2 - 64*f0*f4^2*f6^2 + 48*f0*f3*f5*f6^2 + 16*f5^4*g0^2 - 16*f4*f5^2*f6*g0^2 - 16*f4^2*f6^2*g0^2 + 12*f3*f5*f6^2*g0^2 - 48*f4*f5^3*g0*g1 + 64*f4^2*f5*f6*g0*g1 + 4*f3*f5^2*f6*g0*g1 - 16*f3*f4*f6^2*g0*g1 + 32*f4^2*f5^2*g1^2 - 32*f4^3*f6*g1^2 - 4*f3*f4*f5*f6*g1^2 + 4*f3^2*f6^2*g1^2 + 8*f3*f5^3*g0*g2 - 16*f3*f4*f5*f6*g0*g2 - 8*f3^2*f6^2*g0*g2 - 32*f3*f4*f5^2*g1*g2 + 32*f3*f4^2*f6*g1*g2 + 6*f3^2*f5*f6*g1*g2 - 8*f2*f4*f5*f6*g1*g2 + 4*f1*f5^2*f6*g1*g2 + 16*f2*f3*f6^2*g1*g2 - 16*f1*f4*f6^2*g1*g2 + 24*f0*f5*f6^2*g1*g2 + 6*f5*f6^2*g0^2*g1*g2 + 2*f5^2*f6*g0*g1^2*g2 - 8*f4*f6^2*g0*g1^2*g2 - 2*f4*f5*f6*g1^3*g2 + 4*f3*f6^2*g1^3*g2 - 8*f3^2*f5^2*g2^2 + 64*f2*f4*f5^2*g2^2 - 24*f1*f5^3*g2^2 + 16*f3^2*f4*f6*g2^2 - 96*f2*f4^2*f6*g2^2 - 4*f2*f3*f5*f6*g2^2 + 64*f1*f4*f5*f6*g2^2 - 16*f0*f5^2*f6*g2^2 - 8*f1*f3*f6^2*g2^2 - 32*f0*f4*f6^2*g2^2 - 12*f5^2*f6*g0^2*g2^2 + 12*f4*f6^2*g0^2*g2^2 - 8*f5^3*g0*g1*g2^2 + 24*f4*f5*f6*g0*g1*g2^2 - 12*f3*f6^2*g0*g1*g2^2 + 8*f4*f5^2*g1^2*g2^2 - 16*f4^2*f6*g1^2*g2^2 + 2*f3*f5*f6*g1^2*g2^2 + 4*f2*f6^2*g1^2*g2^2 + f6^2*g1^4*g2^2 - 4*f3*f5*f6*g0*g2^3 - 8*f3*f5^2*g1*g2^3 + 16*f3*f4*f6*g1*g2^3 - 2*f2*f5*f6*g1*g2^3 - 4*f1*f6^2*g1*g2^3 - 4*f6^2*g0*g1^2*g2^3 + 8*f2*f5^2*g2^4 + 2*f3^2*f6*g2^4 - 24*f2*f4*f6*g2^4 + 8*f1*f5*f6*g2^4 - 4*f0*f6^2*g2^4 + 4*f6^2*g0^2*g2^4 + 2*f5*f6*g0*g1*g2^4 - 2*f4*f6*g1^2*g2^4 + 2*f3*f6*g1*g2^5 - 2*f2*f6*g2^6 - 32*f3*f4*f5^2*g0*g3 + 32*f3*f4^2*f6*g0*g3 + 6*f3^2*f5*f6*g0*g3 - 8*f2*f4*f5*f6*g0*g3 + 4*f1*f5^2*f6*g0*g3 + 16*f2*f3*f6^2*g0*g3 - 16*f1*f4*f6^2*g0*g3 + 24*f0*f5*f6^2*g0*g3 + 6*f5*f6^2*g0^3*g3 - 8*f3^2*f5^2*g1*g3 + 32*f2*f4*f5^2*g1*g3 - 16*f1*f5^3*g1*g3 + 12*f3^2*f4*f6*g1*g3 - 48*f2*f4^2*f6*g1*g3 - 16*f2*f3*f5*f6*g1*g3 + 56*f1*f4*f5*f6*g1*g3 - 32*f0*f5^2*f6*g1*g3 - 8*f1*f3*f6^2*g1*g3 - 16*f0*f4*f6^2*g1*g3 - 6*f5^2*f6*g0^2*g1*g3 - 12*f4*f6^2*g0^2*g1*g3 - 8*f5^3*g0*g1^2*g3 + 26*f4*f5*f6*g0*g1^2*g3 + 8*f4*f5^2*g1^3*g3 - 12*f4^2*f6*g1^3*g3 - 4*f3*f5*f6*g1^3*g3 - 32*f3^2*f4*f5*g2*g3 + 128*f2*f4^2*f5*g2*g3 - 144*f1*f4*f5^2*g2*g3 + 128*f0*f5^3*g2*g3 + 2*f3^3*f6*g2*g3 - 8*f2*f3*f4*f6*g2*g3 + 64*f1*f4^2*f6*g2*g3 + 8*f1*f3*f5*f6*g2*g3 - 64*f0*f4*f5*f6*g2*g3 + 24*f0*f3*f6^2*g2*g3 + 36*f5^3*g0^2*g2*g3 - 24*f4*f5*f6*g0^2*g2*g3 - 2*f3*f6^2*g0^2*g2*g3 - 56*f4*f5^2*g0*g1*g2*g3 + 16*f4^2*f6*g0*g1*g2*g3 + 14*f3*f5*f6*g0*g1*g2*g3 + 8*f2*f6^2*g0*g1*g2*g3 + 32*f4^2*f5*g1^2*g2*g3 - 8*f3*f5^2*g1^2*g2*g3 + 10*f3*f4*f6*g1^2*g2*g3 - 8*f2*f5*f6*g1^2*g2*g3 - 4*f1*f6^2*g1^2*g2*g3 - 2*f5*f6*g1^4*g2*g3 - 2*f3*f5^2*g0*g2^2*g3 + 12*f3*f4*f6*g0*g2^2*g3 - 2*f2*f5*f6*g0*g2^2*g3 - 4*f1*f6^2*g0*g2^2*g3 - 32*f3*f4*f5*g1*g2^2*g3 + 8*f2*f5^2*g1*g2^2*g3 + 8*f3^2*f6*g1*g2^2*g3 - 28*f2*f4*f6*g1*g2^2*g3 + 18*f1*f5*f6*g1*g2^2*g3 + 8*f0*f6^2*g1*g2^2*g3 + 12*f5*f6*g0*g1^2*g2^2*g3 - 4*f4*f6*g1^3*g2^2*g3 - 9*f3^2*f5*g2^3*g3 + 68*f2*f4*f5*g2^3*g3 - 38*f1*f5^2*g2^3*g3 - 6*f2*f3*f6*g2^3*g3 + 36*f1*f4*f6*g2^3*g3 - 20*f0*f5*f6*g2^3*g3 - 12*f5*f6*g0^2*g2^3*g3 - 9*f5^2*g0*g1*g2^3*g3 + 2*f4*f6*g0*g1*g2^3*g3 + 9*f4*f5*g1^2*g2^3*g3 + 5*f3*f6*g1^2*g2^3*g3 + 2*f3*f6*g0*g2^4*g3 - 9*f3*f5*g1*g2^4*g3 - 6*f2*f6*g1*g2^4*g3 + 9*f2*f5*g2^5*g3 + 5*f1*f6*g2^5*g3 + 8*f3^2*f4^2*g3^2 - 32*f2*f4^3*g3^2 + f3^3*f5*g3^2 - 4*f2*f3*f4*f5*g3^2 + 32*f1*f4^2*f5*g3^2 + 2*f1*f3*f5^2*g3^2 - 16*f0*f4*f5^2*g3^2 + 8*f2*f3^2*f6*g3^2 - 16*f1*f3*f4*f6*g3^2 - 32*f0*f4^2*f6*g3^2 + 24*f0*f3*f5*f6*g3^2 - 12*f4*f5^2*g0^2*g3^2 + 9*f3*f5*f6*g0^2*g3^2 + 4*f2*f6^2*g0^2*g3^2 + 16*f4^2*f5*g0*g1*g3^2 - 13*f3*f5^2*g0*g1*g3^2 + 8*f3*f4*f6*g0*g1*g3^2 - 8*f2*f5*f6*g0*g1*g3^2 - 4*f1*f6^2*g0*g1*g3^2 - 8*f4^3*g1^2*g3^2 - f3*f4*f5*g1^2*g3^2 + 4*f2*f5^2*g1^2*g3^2 + 5*f3^2*f6*g1^2*g3^2 - 4*f2*f4*f6*g1^2*g3^2 + 6*f1*f5*f6*g1^2*g3^2 - f6^2*g0^2*g1^2*g3^2 + f5*f6*g0*g1^3*g3^2 + f5^2*g1^4*g3^2 - f4*f6*g1^4*g3^2 - 36*f3*f4*f5*g0*g2*g3^2 + f3^2*f6*g0*g2*g3^2 - 4*f2*f4*f6*g0*g2*g3^2 + 4*f1*f5*f6*g0*g2*g3^2 + 12*f0*f6^2*g0*g2*g3^2 + f6^2*g0^3*g2*g3^2 + 8*f3*f4^2*g1*g2*g3^2 - 7*f3^2*f5*g1*g2*g3^2 + 32*f2*f4*f5*g1*g2*g3^2 - 24*f1*f5^2*g1*g2*g3^2 + 20*f1*f4*f6*g1*g2*g3^2 - 18*f0*f5*f6*g1*g2*g3^2 + 4*f5*f6*g0^2*g1*g2*g3^2 - 12*f5^2*g0*g1^2*g2*g3^2 - f4*f6*g0*g1^2*g2*g3^2 + 8*f4*f5*g1^3*g2*g3^2 + 3*f3*f6*g1^3*g2*g3^2 - 4*f3^2*f4*g2^2*g3^2 + 8*f2*f4^2*g2^2*g3^2 - f2*f3*f5*g2^2*g3^2 - 56*f1*f4*f5*g2^2*g3^2 + 92*f0*f5^2*g2^2*g3^2 - 2*f1*f3*f6*g2^2*g3^2 - 32*f0*f4*f6*g2^2*g3^2 + 25*f5^2*g0^2*g2^2*g3^2 - 2*f4*f6*g0^2*g2^2*g3^2 - 10*f4*f5*g0*g1*g2^2*g3^2 + 7*f3*f6*g0*g1*g2^2*g3^2 + 4*f4^2*g1^2*g2^2*g3^2 - 9*f3*f5*g1^2*g2^2*g3^2 - 3*f2*f6*g1^2*g2^2*g3^2 - 10*f3*f5*g0*g2^3*g3^2 - 3*f2*f6*g0*g2^3*g3^2 - 4*f3*f4*g1*g2^3*g3^2 + 10*f2*f5*g1*g2^3*g3^2 + 7*f1*f6*g1*g2^3*g3^2 + f6*g0*g1^2*g2^3*g3^2 - 2*f3^2*g2^4*g3^2 + 11*f2*f4*g2^4*g3^2 - 18*f1*f5*g2^4*g3^2 - 9*f0*f6*g2^4*g3^2 - f6*g0^2*g2^4*g3^2 - 2*f5*g0*g1*g2^4*g3^2 + 2*f4*g1^2*g2^4*g3^2 - 2*f3*g1*g2^5*g3^2 + 2*f2*g2^6*g3^2 + 8*f3*f4^2*g0*g3^3 + f3^2*f5*g0*g3^3 + 4*f2*f3*f6*g0*g3^3 - 4*f1*f4*f6*g0*g3^3 + 6*f0*f5*f6*g0*g3^3 + 2*f5*f6*g0^3*g3^3 + 3*f3^2*f4*g1*g3^3 - 12*f2*f4^2*g1*g3^3 - 4*f2*f3*f5*g1*g3^3 + 14*f1*f4*f5*g1*g3^3 - 8*f0*f5^2*g1*g3^3 - 4*f1*f3*f6*g1*g3^3 - 8*f0*f4*f6*g1*g3^3 - 7*f5^2*g0^2*g1*g3^3 + f4*f6*g0^2*g1*g3^3 + 11*f4*f5*g0*g1^2*g3^3 + f3*f6*g0*g1^2*g3^3 - 3*f4^2*g1^3*g3^3 - 2*f3*f5*g1^3*g3^3 + 16*f1*f4^2*g2*g3^3 + f1*f3*f5*g2*g3^3 - 16*f0*f4*f5*g2*g3^3 + 14*f0*f3*f6*g2*g3^3 - 14*f4*f5*g0^2*g2*g3^3 + 4*f3*f6*g0^2*g2*g3^3 + 4*f4^2*g0*g1*g2*g3^3 - 13*f3*f5*g0*g1*g2*g3^3 - 2*f2*f6*g0*g1*g2*g3^3 + 3*f3*f4*g1^2*g2*g3^3 + 2*f2*f5*g1^2*g2*g3^3 + f1*f6*g1^2*g2*g3^3 - f6*g0*g1^3*g2*g3^3 - 5*f3*f4*g0*g2^2*g3^3 - f3^2*g1*g2^2*g3^3 + 3*f2*f4*g1*g2^2*g3^3 - 10*f1*f5*g1*g2^2*g3^3 - 2*f0*f6*g1*g2^2*g3^3 + 5*f6*g0^2*g1*g2^2*g3^3 - 3*f5*g0*g1^2*g2^2*g3^3 + 2*f4*g1^3*g2^2*g3^3 - f2*f3*g2^3*g3^3 - 3*f1*f4*g2^3*g3^3 + 27*f0*f5*g2^3*g3^3 + 5*f5*g0^2*g2^3*g3^3 + f4*g0*g1*g2^3*g3^3 - 2*f3*g1^2*g2^3*g3^3 - 3*f3*g0*g2^4*g3^3 + 2*f2*g1*g2^4*g3^3 - 2*f1*g2^5*g3^3 + f2*f3^2*g3^4 - 2*f1*f3*f4*g3^4 - 4*f0*f4^2*g3^4 + 3*f0*f3*f5*g3^4 + f4^2*g0^2*g3^4 + f3*f5*g0^2*g3^4 + 3*f3*f4*g0*g1*g3^4 - f1*f6*g0*g1*g3^4 + f3^2*g1^2*g3^4 - f2*f4*g1^2*g3^4 + f1*f5*g1^2*g3^4 + f5*g0*g1^3*g3^4 + 3*f0*f6*g0*g2*g3^4 + f6*g0^3*g2*g3^4 - f2*f3*g1*g2*g3^4 + 6*f1*f4*g1*g2*g3^4 - 6*f0*f5*g1*g2*g3^4 - 7*f5*g0^2*g1*g2*g3^4 + 3*f4*g0*g1^2*g2*g3^4 - f1*f3*g2^2*g3^4 - 6*f0*f4*g2^2*g3^4 - 3*f4*g0^2*g2^2*g3^4 - 3*f3*g0*g1*g2^2*g3^4 - f1*g1*g2^3*g3^4 + 2*f0*g2^4*g3^4 - f1*f3*g1*g3^5 - f0*f4*g1*g3^5 + f4*g0^2*g1*g3^5 + 2*f0*f3*g2*g3^5 - f0*g1*g2^2*g3^5 - 2*g0^2*g1*g2^2*g3^5)*k11*k33 + (128*f2*f4*f5^3 - 32*f1*f5^4 - 128*f2*f4^2*f5*f6 - 48*f2*f3*f5^2*f6 - 64*f1*f4*f5^2*f6 + 64*f0*f5^3*f6 + 64*f2*f3*f4*f6^2 + 128*f1*f4^2*f6^2 - 32*f1*f3*f5*f6^2 - 192*f0*f4*f5*f6^2 + 64*f0*f3*f6^3 + 16*f5^3*f6*g0^2 - 48*f4*f5*f6^2*g0^2 + 16*f3*f6^3*g0^2 - 16*f5^4*g0*g1 - 32*f4*f5^2*f6*g0*g1 + 64*f4^2*f6^2*g0*g1 - 16*f3*f5*f6^2*g0*g1 + 32*f4*f5^3*g1^2 - 32*f4^2*f5*f6*g1^2 - 12*f3*f5^2*f6*g1^2 + 16*f3*f4*f6^2*g1^2 + 32*f4*f5^3*g0*g2 - 32*f4^2*f5*f6*g0*g2 + 4*f3*f5^2*f6*g0*g2 - 16*f3*f4*f6^2*g0*g2 - 24*f2*f5^2*f6*g1*g2 + 32*f2*f4*f6^2*g1*g2 - 16*f1*f5*f6^2*g1*g2 + 32*f0*f6^3*g1*g2 + 8*f6^3*g0^2*g1*g2 - 8*f5*f6^2*g0*g1^2*g2 - 6*f5^2*f6*g1^3*g2 + 8*f4*f6^2*g1^3*g2 + 32*f2*f5^3*g2^2 - 64*f2*f4*f5*f6*g2^2 - 16*f1*f5^2*f6*g2^2 + 16*f2*f3*f6^2*g2^2 + 64*f1*f4*f6^2*g2^2 - 48*f0*f5*f6^2*g2^2 - 12*f5*f6^2*g0^2*g2^2 - 6*f5^2*f6*g0*g1*g2^2 + 24*f4*f6^2*g0*g1*g2^2 + 8*f5^3*g1^2*g2^2 - 16*f4*f5*f6*g1^2*g2^2 + 4*f3*f6^2*g1^2*g2^2 + 8*f5^3*g0*g2^3 - 16*f4*f5*f6*g0*g2^3 - 4*f3*f6^2*g0*g2^3 + 8*f2*f6^2*g1*g2^3 + 2*f6^2*g1^3*g2^3 - 8*f2*f5*f6*g2^4 + 8*f1*f6^2*g2^4 + 2*f6^2*g0*g1*g2^4 - 2*f5*f6*g1^2*g2^4 - 2*f5*f6*g0*g2^5 - 64*f4^2*f5^2*g0*g3 + 8*f3*f5^3*g0*g3 + 64*f4^3*f6*g0*g3 - 8*f3*f4*f5*f6*g0*g3 - 24*f2*f5^2*f6*g0*g3 - 16*f3^2*f6^2*g0*g3 + 32*f2*f4*f6^2*g0*g3 - 16*f1*f5*f6^2*g0*g3 + 32*f0*f6^3*g0*g3 + 8*f6^3*g0^3*g3 - 32*f3*f4*f5^2*g1*g3 + 48*f2*f5^3*g1*g3 + 32*f3*f4^2*f6*g1*g3 + 4*f3^2*f5*f6*g1*g3 - 80*f2*f4*f5*f6*g1*g3 + 16*f1*f5^2*f6*g1*g3 + 16*f2*f3*f6^2*g1*g3 + 32*f1*f4*f6^2*g1*g3 - 48*f0*f5*f6^2*g1*g3 - 20*f5*f6^2*g0^2*g1*g3 + 2*f5^2*f6*g0*g1^2*g3 + 24*f4*f6^2*g0*g1^2*g3 + 12*f5^3*g1^3*g3 - 20*f4*f5*f6*g1^3*g3 + 4*f3*f6^2*g1^3*g3 + 192*f2*f4*f5^2*g2*g3 - 64*f1*f5^3*g2*g3 - 64*f2*f4^2*f6*g2*g3 - 48*f2*f3*f5*f6*g2*g3 - 64*f1*f4*f5*f6*g2*g3 + 96*f0*f5^2*f6*g2*g3 - 16*f1*f3*f6^2*g2*g3 - 96*f0*f4*f6^2*g2*g3 + 10*f5^2*f6*g0^2*g2*g3 + 8*f4*f6^2*g0^2*g2*g3 - 20*f5^3*g0*g1*g2*g3 - 48*f4*f5*f6*g0*g1*g2*g3 - 24*f3*f6^2*g0*g1*g2*g3 + 32*f4*f5^2*g1^2*g2*g3 - 8*f3*f5*f6*g1^2*g2*g3 + 8*f2*f6^2*g1^2*g2*g3 + 2*f6^2*g1^4*g2*g3 + 12*f4*f5^2*g0*g2^2*g3 + 40*f4^2*f6*g0*g2^2*g3 - 12*f3*f5*f6*g0*g2^2*g3 + 8*f2*f6^2*g0*g2^2*g3 - 10*f3*f5^2*g1*g2^2*g3 + 20*f3*f4*f6*g1*g2^2*g3 - 44*f2*f5*f6*g1*g2^2*g3 - 2*f6^2*g0*g1^2*g2^2*g3 - 10*f5*f6*g1^3*g2^2*g3 + 56*f2*f5^2*g2^3*g3 - 40*f2*f4*f6*g2^3*g3 - 14*f1*f5*f6*g2^3*g3 - 32*f0*f6^2*g2^3*g3 + 4*f6^2*g0^2*g2^3*g3 - 15*f5*f6*g0*g1*g2^3*g3 + 9*f5^2*g1^2*g2^3*g3 + 9*f5^2*g0*g2^4*g3 + 6*f4*f6*g0*g2^4*g3 + 3*f3*f6*g1*g2^4*g3 - 6*f2*f6*g2^5*g3 - 32*f2*f4^2*f5*g3^2 - 12*f2*f3*f5^2*g3^2 - 16*f1*f4*f5^2*g3^2 + 16*f0*f5^3*g3^2 + 32*f2*f3*f4*f6*g3^2 + 64*f1*f4^2*f6*g3^2 - 16*f1*f3*f5*f6*g3^2 - 96*f0*f4*f5*f6*g3^2 + 48*f0*f3*f6^2*g3^2 + 8*f5^3*g0^2*g3^2 - 28*f4*f5*f6*g0^2*g3^2 - 4*f3*f6^2*g0^2*g3^2 - 12*f4*f5^2*g0*g1*g3^2 + 48*f4^2*f6*g0*g1*g3^2 - 6*f3*f5*f6*g0*g1*g3^2 + 8*f2*f6^2*g0*g1*g3^2 - 8*f4^2*f5*g1^2*g3^2 - 13*f3*f5^2*g1^2*g3^2 + 24*f3*f4*f6*g1^2*g3^2 - 12*f2*f5*f6*g1^2*g3^2 + 2*f6^2*g0*g1^3*g3^2 - 3*f5*f6*g1^4*g3^2 - 72*f4^2*f5*g0*g2*g3^2 + 11*f3*f5^2*g0*g2*g3^2 - 8*f3*f4*f6*g0*g2*g3^2 - 24*f2*f5*f6*g0*g2*g3^2 - 8*f1*f6^2*g0*g2*g3^2 - 32*f3*f4*f5*g1*g2*g3^2 + 68*f2*f5^2*g1*g2*g3^2 + 2*f3^2*f6*g1*g2*g3^2 - 24*f2*f4*f6*g1*g2*g3^2 + 6*f1*f5*f6*g1*g2*g3^2 - 4*f5*f6*g0*g1^2*g2*g3^2 + 12*f5^2*g1^3*g2*g3^2 + 2*f4*f6*g1^3*g2*g3^2 + 80*f2*f4*f5*g2^2*g3^2 - 52*f1*f5^2*g2^2*g3^2 - 4*f2*f3*f6*g2^2*g3^2 + 16*f1*f4*f6*g2^2*g3^2 + 24*f0*f5*f6*g2^2*g3^2 - 12*f5*f6*g0^2*g2^2*g3^2 - 3*f5^2*g0*g1*g2^2*g3^2 + 6*f4*f6*g0*g1*g2^2*g3^2 + 4*f4*f5*g1^2*g2^2*g3^2 + 7*f3*f6*g1^2*g2^2*g3^2 - 18*f4*f5*g0*g2^3*g3^2 - 5*f3*f6*g0*g2^3*g3^2 - 11*f3*f5*g1*g2^3*g3^2 - 14*f2*f6*g1*g2^3*g3^2 + 29*f2*f5*g2^4*g3^2 + 2*f1*f6*g2^4*g3^2 - 3*f6*g0*g1*g2^4*g3^2 + 2*f5*g1^2*g2^4*g3^2 + 2*f5*g0*g2^5*g3^2 + 16*f4^3*g0*g3^3 - 2*f3*f4*f5*g0*g3^3 - 8*f3^2*f6*g0*g3^3 + 8*f2*f4*f6*g0*g3^3 - 4*f1*f5*f6*g0*g3^3 + 16*f0*f6^2*g0*g3^3 + 8*f3*f4^2*g1*g3^3 + f3^2*f5*g1*g3^3 - 20*f2*f4*f5*g1*g3^3 + 4*f1*f5^2*g1*g3^3 + 8*f2*f3*f6*g1*g3^3 + 16*f1*f4*f6*g1*g3^3 - 24*f0*f5*f6*g1*g3^3 - 5*f5*f6*g0^2*g1*g3^3 + 6*f5^2*g0*g1^2*g3^3 + 6*f4*f6*g0*g1^2*g3^3 - 5*f4*f5*g1^3*g3^3 + 5*f3*f6*g1^3*g3^3 - 16*f2*f4^2*g2*g3^3 - 10*f2*f3*f5*g2*g3^3 - 16*f1*f4*f5*g2*g3^3 + 24*f0*f5^2*g2*g3^3 - 10*f1*f3*f6*g2*g3^3 - 48*f0*f4*f6*g2*g3^3 + 12*f5^2*g0^2*g2*g3^3 - 4*f4*f6*g0^2*g2*g3^3 - 17*f4*f5*g0*g1*g2*g3^3 - 10*f3*f6*g0*g1*g2*g3^3 - 12*f3*f5*g1^2*g2*g3^3 - 2*f2*f6*g1^2*g2*g3^3 + f6*g1^4*g2*g3^3 - 6*f4^2*g0*g2^2*g3^3 + f3*f5*g0*g2^2*g3^3 - 4*f2*f6*g0*g2^2*g3^3 - 3*f3*f4*g1*g2^2*g3^3 + 28*f2*f5*g1*g2^2*g3^3 + 2*f1*f6*g1*g2^2*g3^3 - 4*f6*g0*g1^2*g2^2*g3^3 + 2*f5*g1^3*g2^2*g3^3 + 6*f2*f4*g2^3*g3^3 - 20*f1*f5*g2^3*g3^3 - 8*f0*f6*g2^3*g3^3 - 2*f6*g0^2*g2^3*g3^3 + f5*g0*g1*g2^3*g3^3 - 4*f4*g0*g2^4*g3^3 - 2*f3*g1*g2^4*g3^3 + 4*f2*g2^5*g3^3 + 4*f2*f3*f4*g3^4 + 8*f1*f4^2*g3^4 - 2*f1*f3*f5*g3^4 - 12*f0*f4*f5*g3^4 + 12*f0*f3*f6*g3^4 - 5*f4*f5*g0^2*g3^4 - 2*f3*f6*g0^2*g3^4 + 8*f4^2*g0*g1*g3^4 - f3*f5*g0*g1*g3^4 + 2*f2*f6*g0*g1*g3^4 + 5*f3*f4*g1^2*g3^4 - 3*f2*f5*g1^2*g3^4 - f6*g0*g1^3*g3^4 - f5*g1^4*g3^4 - 2*f3*f4*g0*g2*g3^4 - 2*f1*f6*g0*g2*g3^4 - 8*f2*f4*g1*g2*g3^4 + 2*f1*f5*g1*g2*g3^4 - 6*f0*f6*g1*g2*g3^4 + f6*g0^2*g1*g2*g3^4 + 5*f5*g0*g1^2*g2*g3^4 - f2*f3*g2^2*g3^4 + 9*f0*f5*g2^2*g3^4 + 4*f5*g0^2*g2^2*g3^4 - 2*f4*g0*g1*g2^2*g3^4 - 2*f3*g1^2*g2^2*g3^4 - f3*g0*g2^3*g3^4 + 3*f2*g1*g2^3*g3^4 - 2*f1*g2^4*g3^4 - f3^2*g0*g3^5 + 2*f0*f6*g0*g3^5 + f2*f3*g1*g3^5 + 2*f1*f4*g1*g3^5 - 3*f0*f5*g1*g3^5 - 2*f5*g0^2*g1*g3^5 + f3*g1^3*g3^5 - 2*f1*f3*g2*g3^5 - 6*f0*f4*g2*g3^5 - 2*f4*g0^2*g2*g3^5 - f3*g0*g1*g2*g3^5 - f2*g1^2*g2*g3^5 + f0*f3*g3^6 - g0*g1^3*g3^6 - f0*g1*g2*g3^6 - g0^2*g1*g2*g3^6)*k12*k33 + (64*f3*f4*f5^3 - 64*f3*f4^2*f5*f6 - 24*f3^2*f5^2*f6 + 32*f3^2*f4*f6^2 - 16*f5^4*g0*g2 + 32*f4*f5^3*g1*g2 - 32*f4^2*f5*f6*g1*g2 - 24*f3*f5^2*f6*g1*g2 + 32*f3*f4*f6^2*g1*g2 + 16*f3*f5^3*g2^2 - 32*f3*f4*f5*f6*g2^2 + 8*f3^2*f6^2*g2^2 - 6*f5^2*f6*g1^2*g2^2 + 8*f4*f6^2*g1^2*g2^2 + 8*f5^3*g1*g2^3 - 16*f4*f5*f6*g1*g2^3 + 8*f3*f6^2*g1*g2^3 - 4*f3*f5*f6*g2^4 + 2*f6^2*g1^2*g2^4 - 2*f5*f6*g1*g2^5 + 32*f4*f5^3*g0*g3 - 32*f4^2*f5*f6*g0*g3 - 24*f3*f5^2*f6*g0*g3 + 32*f3*f4*f6^2*g0*g3 - 64*f4^2*f5^2*g1*g3 + 24*f3*f5^3*g1*g3 + 64*f4^3*f6*g1*g3 - 32*f3*f4*f5*f6*g1*g3 + 96*f3*f4*f5^2*g2*g3 - 32*f3*f4^2*f6*g2*g3 - 24*f3^2*f5*f6*g2*g3 - 12*f5^2*f6*g0*g1*g2*g3 + 16*f4*f6^2*g0*g1*g2*g3 + 12*f5^3*g1^2*g2*g3 - 16*f4*f5*f6*g1^2*g2*g3 - 20*f5^3*g0*g2^2*g3 - 28*f4*f5*f6*g0*g2^2*g3 + 12*f3*f6^2*g0*g2^2*g3 + 12*f4*f5^2*g1*g2^2*g3 + 40*f4^2*f6*g1*g2^2*g3 - 34*f3*f5*f6*g1*g2^2*g3 + 28*f3*f5^2*g2^3*g3 - 20*f3*f4*f6*g2^3*g3 + 6*f6^2*g0*g1*g2^3*g3 - 11*f5*f6*g1^2*g2^3*g3 - 6*f5*f6*g0*g2^4*g3 + 9*f5^2*g1*g2^4*g3 + 6*f4*f6*g1*g2^4*g3 - 3*f3*f6*g2^5*g3 - 16*f3*f4^2*f5*g3^2 - 6*f3^2*f5^2*g3^2 + 16*f3^2*f4*f6*g3^2 - 6*f5^2*f6*g0^2*g3^2 + 8*f4*f6^2*g0^2*g3^2 + 16*f5^3*g0*g1*g3^2 - 28*f4*f5*f6*g0*g1*g3^2 + 4*f3*f6^2*g0*g1*g3^2 - 20*f4*f5^2*g1^2*g3^2 + 32*f4^2*f6*g1^2*g3^2 + 44*f4*f5^2*g0*g2*g3^2 - 8*f4^2*f6*g0*g2*g3^2 - 26*f3*f5*f6*g0*g2*g3^2 - 72*f4^2*f5*g1*g2*g3^2 + 31*f3*f5^2*g1*g2*g3^2 + 2*f6^2*g0*g1^2*g2*g3^2 + 40*f3*f4*f5*g2^2*g3^2 - 2*f3^2*f6*g2^2*g3^2 + 4*f6^2*g0^2*g2^2*g3^2 - 25*f5*f6*g0*g1*g2^2*g3^2 + 13*f5^2*g1^2*g2^2*g3^2 + 14*f4*f6*g1^2*g2^2*g3^2 - 5*f5^2*g0*g2^3*g3^2 - 12*f4*f6*g0*g2^3*g3^2 - 18*f4*f5*g1*g2^3*g3^2 - 6*f3*f6*g1*g2^3*g3^2 + 14*f3*f5*g2^4*g3^2 - 3*f6*g0*g2^5*g3^2 + 2*f5*g1*g2^5*g3^2 - 8*f4^2*f5*g0*g3^3 - 3*f3*f5^2*g0*g3^3 + 12*f3*f4*f6*g0*g3^3 + 16*f4^3*g1*g3^3 - 8*f3*f4*f5*g1*g3^3 + 2*f6^2*g0^2*g1*g3^3 - 3*f5*f6*g0*g1^2*g3^3 - f5^2*g1^3*g3^3 + 4*f4*f6*g1^3*g3^3 - 8*f3*f4^2*g2*g3^3 - 5*f3^2*f5*g2*g3^3 - 7*f5*f6*g0^2*g2*g3^3 + 24*f5^2*g0*g1*g2*g3^3 - 6*f4*f6*g0*g1*g2*g3^3 - 25*f4*f5*g1^2*g2*g3^3 + 13*f4*f5*g0*g2^2*g3^3 - 3*f3*f6*g0*g2^2*g3^3 - 6*f4^2*g1*g2^2*g3^3 + 11*f3*f5*g1*g2^2*g3^3 + f6*g1^3*g2^2*g3^3 + 3*f3*f4*g2^3*g3^3 - 7*f6*g0*g1*g2^3*g3^3 + 2*f5*g1^2*g2^3*g3^3 - 4*f4*g1*g2^4*g3^3 + 2*f3*g2^5*g3^3 + 2*f3^2*f4*g3^4 + 2*f4*f6*g0^2*g3^4 - 8*f4*f5*g0*g1*g3^4 + 3*f3*f6*g0*g1*g3^4 + 8*f4^2*g1^2*g3^4 - 2*f4^2*g0*g2*g3^4 - 3*f3*f5*g0*g2*g3^4 - 3*f3*f4*g1*g2*g3^4 - f5*g1^3*g2*g3^4 - f3^2*g2^2*g3^4 - f6*g0^2*g2^2*g3^4 + 8*f5*g0*g1*g2^2*g3^4 - 3*f4*g1^2*g2^2*g3^4 + f3*g1*g2^3*g3^4 + f3*f4*g0*g3^5 + f6*g0^2*g1*g3^5 - 2*f5*g0*g1^2*g3^5 + f4*g1^3*g3^5 - 3*f4*g0*g1*g2*g3^5 - f3*g0*g2^2*g3^5 - g0*g1^2*g2*g3^6)*k13*k33 + (16*f2*f5^4 + 64*f2*f4*f5^2*f6 - 16*f1*f5^3*f6 - 64*f2*f4^2*f6^2 - 16*f2*f3*f5*f6^2 + 32*f1*f4*f5*f6^2 + 16*f0*f5^2*f6^2 - 32*f1*f3*f6^3 - 64*f0*f4*f6^3 + 4*f5^2*f6^2*g0^2 - 16*f4*f6^3*g0^2 - 8*f5^3*f6*g0*g1 + 16*f4*f5*f6^2*g0*g1 - 16*f3*f6^3*g0*g1 + 4*f5^4*g1^2 + 16*f4*f5^2*f6*g1^2 - 16*f4^2*f6^2*g1^2 - 4*f3*f5*f6^2*g1^2 + 8*f5^4*g0*g2 + 32*f4*f5^2*f6*g0*g2 - 32*f4^2*f6^2*g0*g2 - 8*f3*f5*f6^2*g0*g2 - 8*f2*f5*f6^2*g1*g2 - 16*f1*f6^3*g1*g2 - 8*f6^3*g0*g1^2*g2 - 2*f5*f6^2*g1^3*g2 + 16*f2*f5^2*f6*g2^2 - 32*f2*f4*f6^2*g2^2 + 8*f1*f5*f6^2*g2^2 - 16*f0*f6^3*g2^2 - 4*f6^3*g0^2*g2^2 + 4*f5^2*f6*g1^2*g2^2 - 8*f4*f6^2*g1^2*g2^2 + 8*f5^2*f6*g0*g2^3 - 16*f4*f6^2*g0*g2^3 - 4*f2*f6^2*g2^4 - f6^2*g1^2*g2^4 - 2*f6^2*g0*g2^5 - 32*f4*f5^3*g0*g3 + 32*f4^2*f5*f6*g0*g3 + 28*f3*f5^2*f6*g0*g3 - 48*f3*f4*f6^2*g0*g3 - 8*f2*f5*f6^2*g0*g3 - 16*f1*f6^3*g0*g3 + 16*f2*f5^2*f6*g1*g3 - 16*f2*f4*f6^2*g1*g3 + 24*f1*f5*f6^2*g1*g3 - 8*f6^3*g0^2*g1*g3 + 10*f5*f6^2*g0*g1^2*g3 + 4*f5^2*f6*g1^3*g3 - 4*f4*f6^2*g1^3*g3 + 32*f2*f5^3*g2*g3 + 64*f2*f4*f5*f6*g2*g3 - 24*f1*f5^2*f6*g2*g3 - 8*f2*f3*f6^2*g2*g3 + 16*f1*f4*f6^2*g2*g3 + 16*f0*f5*f6^2*g2*g3 + 10*f5^2*f6*g0*g1*g2*g3 - 24*f4*f6^2*g0*g1*g2*g3 + 8*f5^3*g1^2*g2*g3 + 16*f4*f5*f6*g1^2*g2*g3 - 2*f3*f6^2*g1^2*g2*g3 + 6*f5^3*g0*g2^2*g3 + 52*f4*f5*f6*g0*g2^2*g3 - 28*f3*f6^2*g0*g2^2*g3 - 8*f2*f6^2*g1*g2^2*g3 - 2*f6^2*g1^3*g2^2*g3 + 20*f2*f5*f6*g2^3*g3 + 8*f1*f6^2*g2^3*g3 - 12*f6^2*g0*g1*g2^3*g3 + 5*f5*f6*g1^2*g2^3*g3 + 13*f5*f6*g0*g2^4*g3 + 16*f2*f4*f5^2*g3^2 - 4*f1*f5^3*g3^2 - 32*f2*f4^2*f6*g3^2 - 8*f2*f3*f5*f6*g3^2 + 16*f1*f4*f5*f6*g3^2 + 8*f0*f5^2*f6*g3^2 - 24*f1*f3*f6^2*g3^2 - 48*f0*f4*f6^2*g3^2 + 8*f5^2*f6*g0^2*g3^2 - 16*f4*f6^2*g0^2*g3^2 - 20*f5^3*g0*g1*g3^2 + 40*f4*f5*f6*g0*g1*g3^2 - 32*f3*f6^2*g0*g1*g3^2 - 4*f4*f5^2*g1^2*g3^2 - f3*f5*f6*g1^2*g3^2 - 40*f4*f5^2*g0*g2*g3^2 + 24*f3*f5*f6*g0*g2*g3^2 - 4*f2*f6^2*g0*g2*g3^2 + 14*f2*f5*f6*g1*g2*g3^2 - 11*f6^2*g0*g1^2*g2*g3^2 + 4*f5*f6*g1^3*g2*g3^2 + 28*f2*f5^2*g2^2*g3^2 - 8*f1*f5*f6*g2^2*g3^2 - 8*f0*f6^2*g2^2*g3^2 - 7*f6^2*g0^2*g2^2*g3^2 + 31*f5*f6*g0*g1*g2^2*g3^2 + 4*f5^2*g1^2*g2^2*g3^2 + 6*f4*f6*g1^2*g2^2*g3^2 - 3*f5^2*g0*g2^3*g3^2 + 12*f4*f6*g0*g2^3*g3^2 + 3*f2*f6*g2^4*g3^2 + 2*f6*g1^2*g2^4*g3^2 + 4*f6*g0*g2^5*g3^2 + 8*f4^2*f5*g0*g3^3 + 7*f3*f5^2*g0*g3^3 - 24*f3*f4*f6*g0*g3^3 - 2*f2*f5*f6*g0*g3^3 - 8*f1*f6^2*g0*g3^3 + 4*f2*f5^2*g1*g3^3 - 8*f2*f4*f6*g1*g3^3 + 12*f1*f5*f6*g1*g3^3 - 6*f6^2*g0^2*g1*g3^3 + 15*f5*f6*g0*g1^2*g3^3 - 2*f5^2*g1^3*g3^3 + 3*f4*f6*g1^3*g3^3 + 16*f2*f4*f5*g2*g3^3 - 6*f1*f5^2*g2*g3^3 - 2*f2*f3*f6*g2*g3^3 + 8*f1*f4*f6*g2*g3^3 + 8*f0*f5*f6*g2*g3^3 + 8*f5*f6*g0^2*g2*g3^3 - 26*f5^2*g0*g1*g2*g3^3 + 6*f4*f6*g0*g1*g2*g3^3 - 4*f4*f5*g1^2*g2*g3^3 - 11*f4*f5*g0*g2^2*g3^3 - 6*f3*f6*g0*g2^2*g3^3 + 2*f2*f6*g1*g2^2*g3^3 + 3*f6*g1^3*g2^2*g3^3 + 13*f2*f5*g2^3*g3^3 + 2*f1*f6*g2^3*g3^3 + 8*f6*g0*g1*g2^3*g3^3 - 2*f5*g0*g2^4*g3^3 - 4*f2*f4^2*g3^4 - f2*f3*f5*g3^4 + 2*f1*f4*f5*g3^4 + f0*f5^2*g3^4 - 6*f1*f3*f6*g3^4 - 12*f0*f4*f6*g3^4 - 3*f4*f6*g0^2*g3^4 + 9*f4*f5*g0*g1*g3^4 - 13*f3*f6*g0*g1*g3^4 + f4^2*g1^2*g3^4 + f6*g1^4*g3^4 + 2*f4^2*g0*g2*g3^4 + 6*f3*f5*g0*g2*g3^4 - f2*f6*g0*g2*g3^4 + 4*f2*f5*g1*g2*g3^4 + 3*f1*f6*g1*g2*g3^4 + 2*f6*g0*g1^2*g2*g3^4 - 2*f5*g1^3*g2*g3^4 + 2*f2*f4*g2^2*g3^4 - 3*f1*f5*g2^2*g3^4 - f0*f6*g2^2*g3^4 + f6*g0^2*g2^2*g3^4 - 8*f5*g0*g1*g2^2*g3^4 + 2*f2*g2^4*g3^4 - 3*f3*f4*g0*g3^5 - f1*f6*g0*g3^5 - f2*f4*g1*g3^5 + f1*f5*g1*g3^5 - f6*g0^2*g1*g3^5 + 2*f5*g0*g1^2*g3^5 + f4*g1^3*g3^5 + f1*f4*g2*g3^5 + f0*f5*g2*g3^5 + 3*f4*g0*g1*g2*g3^5 + f2*g1*g2^2*g3^5 - f1*f3*g3^6 - f0*f4*g3^6 - 2*f3*g0*g1*g3^6)*k22*k33 + (16*f3*f5^4 + 64*f3*f4*f5^2*f6 - 64*f3*f4^2*f6^2 - 16*f3^2*f5*f6^2 + 8*f5^4*g1*g2 + 32*f4*f5^2*f6*g1*g2 - 32*f4^2*f6^2*g1*g2 - 16*f3*f5*f6^2*g1*g2 + 16*f3*f5^2*f6*g2^2 - 32*f3*f4*f6^2*g2^2 - 4*f5*f6^2*g1^2*g2^2 + 8*f5^2*f6*g1*g2^3 - 16*f4*f6^2*g1*g2^3 - 4*f3*f6^2*g2^4 - 2*f6^2*g1*g2^5 - 8*f5^4*g0*g3 + 32*f4*f5^2*f6*g0*g3 - 32*f4^2*f6^2*g0*g3 - 16*f3*f5*f6^2*g0*g3 - 32*f4*f5^3*g1*g3 + 32*f4^2*f5*f6*g1*g3 + 28*f3*f5^2*f6*g1*g3 - 32*f3*f4*f6^2*g1*g3 + 32*f3*f5^3*g2*g3 + 64*f3*f4*f5*f6*g2*g3 - 8*f3^2*f6^2*g2*g3 - 8*f5*f6^2*g0*g1*g2*g3 + 14*f5^2*f6*g1^2*g2*g3 - 16*f4*f6^2*g1^2*g2*g3 + 10*f5^2*f6*g0*g2^2*g3 - 24*f4*f6^2*g0*g2^2*g3 + 6*f5^3*g1*g2^2*g3 + 52*f4*f5*f6*g1*g2^2*g3 - 20*f3*f6^2*g1*g2^2*g3 + 20*f3*f5*f6*g2^3*g3 - 8*f6^2*g1^2*g2^3*g3 - 4*f6^2*g0*g2^4*g3 + 13*f5*f6*g1*g2^4*g3 + 16*f3*f4*f5^2*g3^2 - 32*f3*f4^2*f6*g3^2 - 8*f3^2*f5*f6*g3^2 - 4*f5*f6^2*g0^2*g3^2 + 16*f5^2*f6*g0*g1*g3^2 - 24*f4*f6^2*g0*g1*g3^2 - 14*f5^3*g1^2*g3^2 + 24*f4*f5*f6*g1^2*g3^2 - 8*f3*f6^2*g1^2*g3^2 - 18*f5^3*g0*g2*g3^2 + 36*f4*f5*f6*g0*g2*g3^2 - 12*f3*f6^2*g0*g2*g3^2 - 40*f4*f5^2*g1*g2*g3^2 + 22*f3*f5*f6*g1*g2*g3^2 - 4*f6^2*g1^3*g2*g3^2 + 28*f3*f5^2*g2^2*g3^2 - 14*f6^2*g0*g1*g2^2*g3^2 + 22*f5*f6*g1^2*g2^2*g3^2 + 12*f5*f6*g0*g2^3*g3^2 - 3*f5^2*g1*g2^3*g3^2 + 12*f4*f6*g1*g2^3*g3^2 + 3*f3*f6*g2^4*g3^2 + 4*f6*g1*g2^5*g3^2 + 8*f4*f5^2*g0*g3^3 - 16*f4^2*f6*g0*g3^3 - 6*f3*f5*f6*g0*g3^3 + 8*f4^2*f5*g1*g3^3 + 7*f3*f5^2*g1*g3^3 - 16*f3*f4*f6*g1*g3^3 - 4*f6^2*g0*g1^2*g3^3 + 6*f5*f6*g1^3*g3^3 + 16*f3*f4*f5*g2*g3^3 - 2*f3^2*f6*g2*g3^3 - 4*f6^2*g0^2*g2*g3^3 + 16*f5*f6*g0*g1*g2*g3^3 - 18*f5^2*g1^2*g2*g3^3 + 4*f4*f6*g1^2*g2*g3^3 - 13*f5^2*g0*g2^2*g3^3 - 2*f4*f6*g0*g2^2*g3^3 - 11*f4*f5*g1*g2^2*g3^3 + 13*f3*f5*g2^3*g3^3 + 6*f6*g1^2*g2^3*g3^3 + 2*f6*g0*g2^4*g3^3 - 2*f5*g1*g2^4*g3^3 - 4*f3*f4^2*g3^4 - f3^2*f5*g3^4 - f5*f6*g0^2*g3^4 + 2*f5^2*g0*g1*g3^4 - 10*f4*f6*g0*g1*g3^4 + 6*f4*f5*g1^2*g3^4 - 4*f3*f6*g1^2*g3^4 + 9*f4*f5*g0*g2*g3^4 - 5*f3*f6*g0*g2*g3^4 + 2*f4^2*g1*g2*g3^4 + 6*f3*f5*g1*g2*g3^4 + f6*g1^3*g2*g3^4 + 2*f3*f4*g2^2*g3^4 - 6*f5*g1^2*g2^2*g3^4 - 3*f5*g0*g2^3*g3^4 + 2*f3*g2^4*g3^4 - 2*f4^2*g0*g3^5 - f3*f5*g0*g3^5 - 2*f3*f4*g1*g3^5 - f6*g0*g1^2*g3^5 + f5*g1^3*g3^5 - f6*g0^2*g2*g3^5 + 2*f5*g0*g1*g2*g3^5 + 2*f4*g1^2*g2*g3^5 + f4*g0*g2^2*g3^5 + f3*g1*g2^2*g3^5 - f4*g0*g1*g3^6 - f3*g1^2*g3^6 - f3*g0*g2*g3^6)*k23*k33 + (-16*f4*f5^4 + 96*f4^2*f5^2*f6 + 20*f3*f5^3*f6 - 64*f4^3*f6^2 - 48*f3*f4*f5*f6^2 + 16*f3^2*f6^3 + 10*f5^3*f6*g1*g2 - 24*f4*f5*f6^2*g1*g2 + 16*f3*f6^3*g1*g2 - 4*f5^4*g2^2 + 48*f4*f5^2*f6*g2^2 - 48*f4^2*f6^2*g2^2 - 12*f3*f5*f6^2*g2^2 + 4*f6^3*g1^2*g2^2 - 6*f5*f6^2*g1*g2^3 + 6*f5^2*f6*g2^4 - 12*f4*f6^2*g2^4 - f6^2*g2^6 + 10*f5^3*f6*g0*g3 - 24*f4*f5*f6^2*g0*g3 + 16*f3*f6^3*g0*g3 - 16*f5^4*g1*g3 + 44*f4*f5^2*f6*g1*g3 - 16*f4^2*f6^2*g1*g3 - 24*f3*f5*f6^2*g1*g3 - 32*f4*f5^3*g2*g3 + 96*f4^2*f5*f6*g2*g3 + 30*f3*f5^2*f6*g2*g3 - 24*f3*f4*f6^2*g2*g3 + 8*f6^3*g0*g1*g2*g3 - 12*f5*f6^2*g1^2*g2*g3 - 6*f5*f6^2*g0*g2^2*g3 + 26*f5^2*f6*g1*g2^2*g3 - 20*f4*f6^2*g1*g2^2*g3 - 11*f5^3*g2^3*g3 + 56*f4*f5*f6*g2^3*g3 - 10*f3*f6^2*g2^3*g3 - 6*f6^2*g1*g2^4*g3 + 8*f5*f6*g2^5*g3 + 24*f4^2*f5^2*g3^2 + 5*f3*f5^3*g3^2 - 32*f4^3*f6*g3^2 - 24*f3*f4*f5*f6*g3^2 + 12*f3^2*f6^2*g3^2 + 4*f6^3*g0^2*g3^2 - 12*f5*f6^2*g0*g1*g3^2 + 9*f5^2*f6*g1^2*g3^2 + 15*f5^2*f6*g0*g2*g3^2 - 12*f4*f6^2*g0*g2*g3^2 - 30*f5^3*g1*g2*g3^2 + 34*f4*f5*f6*g1*g2*g3^2 - 12*f4*f5^2*g2^2*g3^2 + 9*f3*f5*f6*g2^2*g3^2 - 3*f6^2*g1^2*g2^2*g3^2 - 5*f6^2*g0*g2^3*g3^2 + 19*f5*f6*g1*g2^3*g3^2 - 9*f5^2*g2^4*g3^2 + 9*f4*f6*g2^4*g3^2 + 2*f6*g2^6*g3^2 - 6*f4*f5*f6*g0*g3^3 + 8*f3*f6^2*g0*g3^3 + 11*f4*f5^2*g1*g3^3 - 8*f4^2*f6*g1*g3^3 - 12*f3*f5*f6*g1*g3^3 + 24*f4^2*f5*g2*g3^3 + 7*f3*f5^2*g2*g3^3 - 10*f3*f4*f6*g2*g3^3 - 2*f6^2*g0*g1*g2*g3^3 + 3*f5*f6*g1^2*g2*g3^3 + 6*f5*f6*g0*g2^2*g3^3 - 19*f5^2*g1*g2^2*g3^3 + 3*f4*f6*g1*g2^2*g3^3 + 6*f4*f5*g2^3*g3^3 - 2*f3*f6*g2^3*g3^3 + 3*f6*g1*g2^4*g3^3 - 2*f5*g2^5*g3^3 - 4*f4^3*g3^4 - 3*f3*f4*f5*g3^4 + 3*f3^2*f6*g3^4 + f6^2*g0^2*g3^4 - 3*f5*f6*g0*g1*g3^4 + 2*f5^2*g1^2*g3^4 - 3*f4*f6*g0*g2*g3^4 + 10*f4*f5*g1*g2*g3^4 - 3*f3*f6*g1*g2*g3^4 + 3*f4^2*g2^2*g3^4 + 2*f3*f5*g2^2*g3^4 - 4*f5*g1*g2^3*g3^4 + 2*f4*g2^4*g3^4 + f3*f6*g0*g3^5 - f4^2*g1*g3^5 - 2*f3*f5*g1*g3^5 - f3*f4*g2*g3^5 - f6*g0*g1*g2*g3^5 + f5*g1^2*g2*g3^5 + 2*f4*g1*g2^2*g3^5 - f3*g1*g2*g3^6)*k33^2 + (128*f2*f4*f5^2 - 32*f1*f5^3 - 128*f2*f4^2*f6 + 16*f2*f3*f5*f6 + 64*f1*f4*f5*f6 - 64*f0*f5^2*f6 - 16*f1*f3*f6^2 + 64*f0*f4*f6^2 - 16*f5^2*f6*g0^2 + 16*f4*f6^2*g0^2 - 16*f5^3*g0*g1 + 32*f4*f5*f6*g0*g1 - 8*f3*f6^2*g0*g1 + 32*f4*f5^2*g1^2 - 32*f4^2*f6*g1^2 + 4*f3*f5*f6*g1^2 - 64*f4*f5^2*g0*g2 + 64*f4^2*f6*g0*g2 - 24*f3*f5*f6*g0*g2 + 8*f2*f5*f6*g1*g2 - 8*f1*f6^2*g1*g2 - 4*f6^2*g0*g1^2*g2 + 2*f5*f6*g1^3*g2 + 32*f2*f5^2*g2^2 - 64*f2*f4*f6*g2^2 + 16*f1*f5*f6*g2^2 + 16*f0*f6^2*g2^2 + 16*f6^2*g0^2*g2^2 - 4*f5*f6*g0*g1*g2^2 + 8*f5^2*g1^2*g2^2 - 16*f4*f6*g1^2*g2^2 - 16*f5^2*g0*g2^3 + 32*f4*f6*g0*g2^3 - 8*f2*f6*g2^4 - 2*f6*g1^2*g2^4 + 4*f6*g0*g2^5 + 8*f2*f5*f6*g0*g3 - 8*f1*f6^2*g0*g3 + 16*f2*f5^2*g1*g3 - 48*f2*f4*f6*g1*g3 + 16*f1*f5*f6*g1*g3 + 16*f0*f6^2*g1*g3 + 10*f5*f6*g0*g1^2*g3 + 4*f5^2*g1^3*g3 - 12*f4*f6*g1^3*g3 + 128*f2*f4*f5*g2*g3 - 48*f1*f5^2*g2*g3 + 8*f2*f3*f6*g2*g3 + 32*f1*f4*f6*g2*g3 - 64*f0*f5*f6*g2*g3 - 28*f5*f6*g0^2*g2*g3 - 24*f5^2*g0*g1*g2*g3 + 40*f4*f6*g0*g1*g2*g3 + 32*f4*f5*g1^2*g2*g3 + 2*f3*f6*g1^2*g2*g3 - 72*f4*f5*g0*g2^2*g3 - 6*f3*f6*g0*g2^2*g3 + 2*f3*f5*g1*g2^2*g3 - 8*f2*f6*g1*g2^2*g3 - 2*f6*g1^3*g2^2*g3 + 32*f2*f5*g2^3*g3 + 10*f1*f6*g2^3*g3 + 4*f6*g0*g1*g2^3*g3 + 9*f5*g1^2*g2^3*g3 - 18*f5*g0*g2^4*g3 - 32*f2*f4^2*g3^2 + 4*f2*f3*f5*g3^2 + 16*f1*f4*f5*g3^2 - 16*f0*f5^2*g3^2 - 8*f1*f3*f6*g3^2 + 32*f0*f4*f6*g3^2 - 4*f5^2*g0^2*g3^2 + 8*f4*f6*g0^2*g3^2 + 2*f3*f6*g0*g1*g3^2 - 8*f4^2*g1^2*g3^2 + 3*f3*f5*g1^2*g3^2 - 4*f2*f6*g1^2*g3^2 - f6*g1^4*g3^2 + 16*f4^2*g0*g2*g3^2 - 4*f3*f5*g0*g2*g3^2 + 4*f2*f6*g0*g2*g3^2 + 20*f2*f5*g1*g2*g3^2 + 4*f1*f6*g1*g2*g3^2 + 4*f6*g0*g1^2*g2*g3^2 + 6*f5*g1^3*g2*g3^2 + 16*f2*f4*g2^2*g3^2 - 20*f1*f5*g2^2*g3^2 - 8*f0*f6*g2^2*g3^2 - 3*f6*g0^2*g2^2*g3^2 - 14*f5*g0*g1*g2^2*g3^2 + 4*f4*g1^2*g2^2*g3^2 - 12*f4*g0*g2^3*g3^2 + f3*g1*g2^3*g3^2 + 5*f2*g2^4*g3^2 + 2*g1^2*g2^4*g3^2 - 4*g0*g2^5*g3^2 - 2*f1*f6*g0*g3^3 - 12*f2*f4*g1*g3^3 + 4*f1*f5*g1*g3^3 + 8*f0*f6*g1*g3^3 + 4*f6*g0^2*g1*g3^3 + 3*f5*g0*g1^2*g3^3 - 3*f4*g1^3*g3^3 + 4*f2*f3*g2*g3^3 + 8*f1*f4*g2*g3^3 - 16*f0*f5*g2*g3^3 - 5*f5*g0^2*g2*g3^3 + 6*f4*g0*g1*g2*g3^3 + 2*f3*g1^2*g2*g3^3 - 2*f3*g0*g2^2*g3^3 + 4*f2*g1*g2^2*g3^3 + 2*g1^3*g2^2*g3^3 - 2*f1*g2^3*g3^3 - 2*g0*g1*g2^3*g3^3 - f1*f3*g3^4 + 4*f0*f4*g3^4 + f4*g0^2*g3^4 + f3*g0*g1*g3^4 - f2*g1^2*g3^4 + f1*g1*g2*g3^4 + 2*g0*g1^2*g2*g3^4 - 3*f0*g2^2*g3^4 - 2*g0^2*g2^2*g3^4 + f0*g1*g3^5)*k11*k34 + (64*f3*f4*f5^2 - 32*f2*f5^3 - 64*f3*f4^2*f6 - 8*f3^2*f5*f6 + 64*f2*f4*f5*f6 - 32*f1*f5^2*f6 + 32*f2*f3*f6^2 + 32*f1*f4*f6^2 - 96*f0*f5*f6^2 - 24*f5*f6^2*g0^2 - 16*f5^2*f6*g0*g1 + 16*f4*f6^2*g0*g1 - 8*f5^3*g1^2 + 16*f4*f5*f6*g1^2 + 8*f3*f6^2*g1^2 - 16*f3*f6^2*g0*g2 + 32*f4*f5^2*g1*g2 - 32*f4^2*f6*g1*g2 - 8*f3*f5*f6*g1*g2 + 16*f2*f6^2*g1*g2 + 4*f6^2*g1^3*g2 + 16*f3*f5^2*g2^2 - 32*f3*f4*f6*g2^2 + 16*f2*f5*f6*g2^2 + 8*f1*f6^2*g2^2 - 4*f6^2*g0*g1*g2^2 + 2*f5*f6*g1^2*g2^2 + 8*f5^2*g1*g2^3 - 16*f4*f6*g1*g2^3 - 4*f3*f6*g2^4 - 2*f6*g1*g2^5 - 96*f4*f5^2*g0*g3 + 96*f4^2*f6*g0*g3 - 40*f3*f5*f6*g0*g3 + 16*f2*f6^2*g0*g3 + 16*f3*f5^2*g1*g3 - 24*f3*f4*f6*g1*g3 + 4*f6^2*g0*g1^2*g3 + 64*f3*f4*f5*g2*g3 - 48*f2*f5^2*g2*g3 - 4*f3^2*f6*g2*g3 + 32*f2*f4*f6*g2*g3 - 32*f1*f5*f6*g2*g3 - 48*f0*f6^2*g2*g3 + 4*f6^2*g0^2*g2*g3 - 28*f5*f6*g0*g1*g2*g3 - 4*f5^2*g1^2*g2*g3 - 4*f4*f6*g1^2*g2*g3 - 36*f5^2*g0*g2^2*g3 + 56*f4*f6*g0*g2^2*g3 + 32*f4*f5*g1*g2^2*g3 - 10*f3*f6*g1*g2^2*g3 + 18*f3*f5*g2^3*g3 + 4*f2*f6*g2^3*g3 - 3*f6*g1^2*g2^3*g3 + 8*f6*g0*g2^4*g3 + 9*f5*g1*g2^4*g3 - 16*f3*f4^2*g3^2 - 2*f3^2*f5*g3^2 + 16*f2*f4*f5*g3^2 - 8*f1*f5^2*g3^2 + 16*f2*f3*f6*g3^2 + 16*f1*f4*f6*g3^2 - 48*f0*f5*f6*g3^2 - 30*f5*f6*g0^2*g3^2 - 16*f5^2*g0*g1*g3^2 + 52*f4*f6*g0*g1*g3^2 + 4*f4*f5*g1^2*g3^2 + 2*f3*f6*g1^2*g3^2 - 96*f4*f5*g0*g2*g3^2 - 28*f3*f6*g0*g2*g3^2 - 8*f4^2*g1*g2*g3^2 + 15*f3*f5*g1*g2*g3^2 + 8*f2*f6*g1*g2*g3^2 + f6*g1^3*g2*g3^2 + 8*f3*f4*g2^2*g3^2 - 20*f2*f5*g2^2*g3^2 - 4*f1*f6*g2^2*g3^2 + f6*g0*g1*g2^2*g3^2 + 5*f5*g1^2*g2^2*g3^2 - 35*f5*g0*g2^3*g3^2 + 4*f4*g1*g2^3*g3^2 + 3*f3*g2^4*g3^2 + 2*g1*g2^5*g3^2 + 24*f4^2*g0*g3^3 - 9*f3*f5*g0*g3^3 + 4*f2*f6*g0*g3^3 - 6*f3*f4*g1*g3^3 + 6*f6*g0*g1^2*g3^3 + 2*f5*g1^3*g3^3 + 8*f2*f4*g2*g3^3 - 8*f1*f5*g2*g3^3 - 24*f0*f6*g2*g3^3 - 11*f6*g0^2*g2*g3^3 - 18*f5*g0*g1*g2*g3^3 - f4*g1^2*g2*g3^3 - 10*f4*g0*g2^2*g3^3 + 3*f3*g1*g2^2*g3^3 - 3*f2*g2^3*g3^3 + 2*g1^2*g2^3*g3^3 - 6*g0*g2^4*g3^3 + 2*f2*f3*g3^4 + 2*f1*f4*g3^4 - 6*f0*f5*g3^4 - 4*f5*g0^2*g3^4 + 12*f4*g0*g1*g3^4 - 7*f3*g0*g2*g3^4 + f2*g1*g2*g3^4 + g1^3*g2*g3^4 - 2*f1*g2^2*g3^4 - 3*g0*g1*g2^2*g3^4 + g0*g1^2*g3^5 - 3*f0*g2*g3^5 - 2*g0^2*g2*g3^5)*k12*k34 + (128*f4^2*f5^2 - 16*f3*f5^3 - 128*f4^3*f6 + 16*f3*f4*f5*f6 + 32*f3^2*f6^2 + 32*f5^2*f6*g0*g2 - 80*f4*f6^2*g0*g2 - 8*f5^3*g1*g2 + 8*f4*f5*f6*g1*g2 + 32*f3*f6^2*g1*g2 + 64*f4*f5^2*g2^2 - 96*f4^2*f6*g2^2 + 4*f3*f5*f6*g2^2 + 8*f6^2*g1^2*g2^2 - 20*f6^2*g0*g2^3 + 2*f5*f6*g1*g2^3 + 8*f5^2*g2^4 - 24*f4*f6*g2^4 - 2*f6*g2^6 - 8*f5^3*g0*g3 + 8*f4*f5*f6*g0*g3 + 32*f3*f6^2*g0*g3 - 32*f4*f5^2*g1*g3 + 16*f4^2*f6*g1*g3 - 24*f3*f5*f6*g1*g3 + 128*f4^2*f5*g2*g3 - 24*f3*f5^2*g2*g3 + 8*f3*f4*f6*g2*g3 - 12*f5*f6*g1^2*g2*g3 + 28*f5*f6*g0*g2^2*g3 - 26*f5^2*g1*g2^2*g3 + 24*f4*f6*g1*g2^2*g3 + 68*f4*f5*g2^3*g3 - 4*f3*f6*g2^3*g3 + 2*f6*g1*g2^4*g3 + 9*f5*g2^5*g3 - 32*f4^3*g3^2 + 4*f3*f4*f5*g3^2 + 16*f3^2*f6*g3^2 + 8*f6^2*g0^2*g3^2 - 18*f5*f6*g0*g1*g3^2 - 10*f5^2*g1^2*g3^2 + 32*f4*f6*g1^2*g3^2 - 10*f5^2*g0*g2*g3^2 - 24*f4*f6*g0*g2*g3^2 - 28*f4*f5*g1*g2*g3^2 + 4*f3*f6*g1*g2*g3^2 + 8*f4^2*g2^2*g3^2 - 11*f3*f5*g2^2*g3^2 + 8*f6*g1^2*g2^2*g3^2 - 4*f6*g0*g2^3*g3^2 - 17*f5*g1*g2^3*g3^2 + 11*f4*g2^4*g3^2 + 2*g2^6*g3^2 + 4*f4*f5*g0*g3^3 + 10*f3*f6*g0*g3^3 + 4*f4^2*g1*g3^3 - 6*f3*f5*g1*g3^3 + 4*f6*g1^3*g3^3 + 4*f3*f4*g2*g3^3 - 10*f6*g0*g1*g2*g3^3 - 14*f5*g1^2*g2*g3^3 - 5*f5*g0*g2^2*g3^3 - 3*f3*g2^3*g3^3 - 2*g1*g2^4*g3^3 + 2*f3^2*g3^4 + f6*g0^2*g3^4 - 2*f5*g0*g1*g3^4 + 8*f4*g1^2*g3^4 - 2*f3*g1*g2*g3^4 - 2*g1^2*g2^2*g3^4 - 2*g0*g2^3*g3^4 + g1^3*g3^5 - 2*g0*g1*g2*g3^5)*k13*k34 + (-32*f2*f5^2*f6 + 64*f2*f4*f6^2 - 16*f1*f5*f6^2 - 64*f0*f6^3 - 16*f6^3*g0^2 - 8*f5*f6^2*g0*g1 - 8*f5^2*f6*g1^2 + 16*f4*f6^2*g1^2 - 16*f5^2*f6*g0*g2 + 32*f4*f6^2*g0*g2 + 16*f2*f6^2*g2^2 + 4*f6^2*g1^2*g2^2 + 8*f6^2*g0*g2^3 + 16*f5^3*g0*g3 - 32*f4*f5*f6*g0*g3 - 32*f3*f6^2*g0*g3 + 32*f4*f5^2*g1*g3 - 32*f4^2*f6*g1*g3 - 4*f3*f5*f6*g1*g3 + 16*f2*f6^2*g1*g3 + 4*f6^2*g1^3*g3 - 32*f2*f5*f6*g2*g3 - 8*f1*f6^2*g2*g3 - 12*f6^2*g0*g1*g2*g3 - 10*f5*f6*g1^2*g2*g3 - 30*f5*f6*g0*g2^2*g3 + 10*f5^2*g1*g2^2*g3 - 20*f4*f6*g1*g2^2*g3 - 3*f6*g1*g2^4*g3 - 8*f2*f5^2*g3^2 + 32*f2*f4*f6*g3^2 - 8*f1*f5*f6*g3^2 - 48*f0*f6^2*g3^2 - 16*f6^2*g0^2*g3^2 - 4*f5*f6*g0*g1*g3^2 + 8*f5^2*g1^2*g3^2 - 8*f4*f6*g1^2*g3^2 + 22*f5^2*g0*g2*g3^2 - 4*f4*f6*g0*g2*g3^2 + 32*f4*f5*g1*g2*g3^2 - 2*f3*f6*g1*g2*g3^2 - 5*f6*g1^2*g2^2*g3^2 - 6*f6*g0*g2^3*g3^2 + 11*f5*g1*g2^3*g3^2 - 8*f4*f5*g0*g3^3 - 16*f3*f6*g0*g3^3 - 8*f4^2*g1*g3^3 - f3*f5*g1*g3^3 + 8*f2*f6*g1*g3^3 + f6*g1^3*g3^3 - 8*f2*f5*g2*g3^3 - 4*f1*f6*g2*g3^3 - 6*f6*g0*g1*g2*g3^3 + 8*f5*g1^2*g2*g3^3 + 6*f5*g0*g2^2*g3^3 + 3*f4*g1*g2^2*g3^3 + 2*g1*g2^4*g3^3 + 4*f2*f4*g3^4 - f1*f5*g3^4 - 12*f0*f6*g3^4 - 3*f6*g0^2*g3^4 - 3*f4*g1^2*g3^4 - 3*f4*g0*g2*g3^4 - f2*g2^2*g3^4 + g1^2*g2^2*g3^4 - 2*f3*g0*g3^5 + f2*g1*g3^5 - f1*g2*g3^5 - g0*g1*g2*g3^5 - f0*g3^6)*k22*k34 + (64*f4*f5^3 - 64*f4^2*f5*f6 - 56*f3*f5^2*f6 + 96*f3*f4*f6^2 - 28*f5^2*f6*g1*g2 + 48*f4*f6^2*g1*g2 + 16*f5^3*g2^2 - 32*f4*f5*f6*g2^2 + 24*f3*f6^2*g2^2 + 12*f6^2*g1*g2^3 - 4*f5*f6*g2^4 + 4*f5^2*f6*g0*g3 - 32*f4*f6^2*g0*g3 + 32*f5^3*g1*g3 - 56*f4*f5*f6*g1*g3 + 16*f3*f6^2*g1*g3 + 96*f4*f5^2*g2*g3 - 32*f4^2*f6*g2*g3 - 56*f3*f5*f6*g2*g3 + 8*f6^2*g1^2*g2*g3 - 16*f6^2*g0*g2^2*g3 - 44*f5*f6*g1*g2^2*g3 + 28*f5^2*g2^3*g3 - 20*f4*f6*g2^3*g3 - 3*f6*g2^5*g3 - 16*f4^2*f5*g3^2 - 14*f3*f5^2*g3^2 + 48*f3*f4*f6*g3^2 - 16*f6^2*g0*g1*g3^2 - 8*f5*f6*g1^2*g3^2 + 2*f5*f6*g0*g2*g3^2 + 42*f5^2*g1*g2*g3^2 - 4*f4*f6*g1*g2*g3^2 + 40*f4*f5*g2^2*g3^2 - 2*f3*f6*g2^2*g3^2 - 9*f6*g1*g2^3*g3^2 + 14*f5*g2^4*g3^2 + 4*f5^2*g0*g3^3 - 20*f4*f6*g0*g3^3 - 14*f4*f5*g1*g3^3 + 8*f3*f6*g1*g3^3 - 8*f4^2*g2*g3^3 - 13*f3*f5*g2*g3^3 - 9*f6*g0*g2^2*g3^3 + 14*f5*g1*g2^2*g3^3 + 3*f4*g2^3*g3^3 + 2*g2^5*g3^3 + 6*f3*f4*g3^4 - 8*f6*g0*g1*g3^4 - 2*f5*g1^2*g3^4 + 3*f5*g0*g2*g3^4 - 4*f4*g1*g2*g3^4 - 2*f3*g2^2*g3^4 + g1*g2^3*g3^4 - 3*f4*g0*g3^5 + f3*g1*g3^5 - g1^2*g2*g3^5 - g0*g2^2*g3^5 - g0*g1*g3^6)*k23*k34 + (32*f5^4 + 64*f5^3*g2*g3 + 2*f5*f6*g2^3*g3 + 2*f5*f6*g1*g2*g3^2 + 48*f5^2*g2^2*g3^2 + 2*f3*f6*g2*g3^3 + 2*f6*g1*g2^2*g3^3 + 16*f5*g2^3*g3^3 + 2*g2^4*g3^4)*k33*k34 + (16*f2*f5^2 + 16*f1*f5*f6 + 16*f0*f6^2 + 4*f6^2*g0^2 + 8*f5*f6*g0*g1 + 4*f5^2*g1^2 - 16*f5^2*g0*g2 + 16*f2*f5*g2*g3 + 8*f1*f6*g2*g3 + 4*f6*g0*g1*g2*g3 + 4*f5*g1^2*g2*g3 - 20*f5*g0*g2^2*g3 + 4*f1*f5*g3^2 + 8*f0*f6*g3^2 + 2*f6*g0^2*g3^2 - 2*f5*g0*g1*g3^2 + 4*f2*g2^2*g3^2 + g1^2*g2^2*g3^2 - 6*g0*g2^3*g3^2 + 2*f1*g2*g3^3 - g0*g1*g2*g3^3 + f0*g3^4)*k11*k44 + (32*f2*f5*f6 + 16*f1*f6^2 + 8*f6^2*g0*g1 + 8*f5*f6*g1^2 - 8*f5*f6*g0*g2 - 24*f5^2*g0*g3 + 16*f2*f6*g2*g3 + 4*f6*g1^2*g2*g3 - 6*f6*g0*g2^2*g3 - 2*f5*g1*g2^2*g3 + 8*f2*f5*g3^2 + 8*f1*f6*g3^2 + 2*f6*g0*g1*g3^2 - 28*f5*g0*g2*g3^2 - g1*g2^3*g3^2 + 4*f2*g2*g3^3 - 9*g0*g2^2*g3^3 + f1*g3^4)*k12*k44 + (128*f4*f5^2 - 128*f4^2*f6 + 32*f3*f5*f6 - 24*f6^2*g0*g2 + 16*f5*f6*g1*g2 + 32*f5^2*g2^2 - 64*f4*f6*g2^2 - 8*f6*g2^4 + 16*f5*f6*g0*g3 + 8*f5^2*g1*g3 - 48*f4*f6*g1*g3 + 128*f4*f5*g2*g3 + 16*f3*f6*g2*g3 + 32*f5*g2^3*g3 - 32*f4^2*g3^2 + 8*f3*f5*g3^2 + 14*f5*g1*g2*g3^2 + 16*f4*g2^2*g3^2 + 5*g2^4*g3^2 + 2*f5*g0*g3^3 - 12*f4*g1*g3^3 + 6*f3*g2*g3^3 + 4*g1*g2^2*g3^3)*k13*k44 + (16*f5^2 + 16*f5*g2*g3 + 4*g2^2*g3^2)*k14*k44 + (-32*f4*f5^2 + 32*f4^2*f6 + 4*f3*f5*f6 + 16*f2*f6^2 + 4*f6^2*g1^2 + 8*f6^2*g0*g2 + 2*f5*f6*g1*g2 - 8*f5^2*g2^2 + 16*f4*f6*g2^2 + 2*f6*g2^4 - 22*f5*f6*g0*g3 - 8*f5^2*g1*g3 + 12*f4*f6*g1*g3 - 32*f4*f5*g2*g3 + 2*f3*f6*g2*g3 + 2*f6*g1*g2^2*g3 - 9*f5*g2^3*g3 + 8*f4^2*g3^2 + f3*f5*g3^2 + 8*f2*f6*g3^2 + f6*g1^2*g3^2 - 9*f6*g0*g2*g3^2 - 8*f5*g1*g2*g3^2 - 4*f4*g2^2*g3^2 - 2*g2^4*g3^2 - 6*f5*g0*g3^3 + 3*f4*g1*g3^3 - 2*g1*g2^2*g3^3 + f2*g3^4 - 3*g0*g2*g3^4)*k22*k44 + (-16*f5^3 + 32*f4*f5*f6 + 32*f3*f6^2 + 16*f6^2*g1*g2 + 8*f5*f6*g2^2 - 8*f6^2*g0*g3 - 8*f5*f6*g1*g3 - 24*f5^2*g2*g3 + 16*f4*f6*g2*g3 + 2*f6*g2^3*g3 + 8*f4*f5*g3^2 + 16*f3*f6*g3^2 + 4*f6*g1*g2*g3^2 - 10*f5*g2^2*g3^2 - 6*f6*g0*g3^3 - 2*f5*g1*g3^3 + 4*f4*g2*g3^3 - 2*g2^3*g3^3 + 2*f3*g3^4 - g0*g3^5)*k23*k44 + (16*f5*f6 + 8*f6*g2*g3 + 4*f5*g3^2 + 2*g2*g3^3)*k24*k44 + (-32*f5^2*f6 + 80*f4*f6^2 + 20*f6^2*g2^2 + 16*f6^2*g1*g3 - 32*f5*f6*g2*g3 - 8*f5^2*g3^2 + 40*f4*f6*g3^2 + 2*f6*g2^2*g3^2 + 8*f6*g1*g3^3 - 8*f5*g2*g3^3 + 5*f4*g3^4 - g2^2*g3^4 + g1*g3^5)*k33*k44 + (16*f6^2 + 8*f6*g3^2 + g3^4)*k34*k44 - f1*g2*g3^2*k12*v6 - g0*g3^2*k14*v6 - g2^2*g3*k24*v6 - g2*g3^2*k34*v6 - v6^2 + k11*(-(f1*g2^2*g3*v6) - f1*g1*g3^2*v6 - g0^2*g2*g3^2*v6) + k13*(-(f3*g2^2*g3*v6) - g0*g2^2*g3^2*v6 - g0*g1*g3^3*v6) + k22*(-(f1*g3^3*v6) - g0*g1*g3^3*v6) + k23*(-(f5*g0*g3^2*v6) - g1^2*g3^3*v6 - g0*g2*g3^3*v6) + k33*(-(f5*g2^2*g3*v6) - f5*g1*g3^2*v6 - f3*g3^3*v6 - g1*g2*g3^3*v6), g1*k11*k13 + g3*k11*k33 + k13*v1 - k12*v2 + k11*v3, g1*k11*k23 + g3*k12*k33 + k23*v1 - k22*v2 + k12*v3, g1*k11*k33 + g3*k13*k33 + k33*v1 - k23*v2 + k13*v3, g1*k11*k34 + g3*k13*k34 + k34*v1 - k24*v2 + k14*v3, (f1 - g0*g1)*k11^2 - g0*g2*k11*k12 + (f3 - g1*g2)*k11*k13 - g0*g3*k11*k22 - g1*g3*k11*k23 + k11*k24 + f5*k11*k33 + g3*k13*v2 - g3*k12*v3 + k11*(-(g0*v1) - g1*v2 - g2*v3 + 2*v4), (f1 - g0*g1)*k11*k12 - g0*g2*k11*k22 - g0*g3*k12*k22 + (f3 - g1*g2)*k11*k23 - g1*g3*k12*k23 + k12*k24 + f5*k12*k33 + g3*k23*v2 - g3*k22*v3 + k12*(-(g0*v1) - g1*v2 - g2*v3 + 2*v4), (f1 - g0*g1)*k11*k13 - g0*g2*k11*k23 - g0*g3*k12*k23 + (f3 - g1*g2)*k11*k33 - g1*g3*k12*k33 + f5*k13*k33 + k12*k34 + g3*k33*v2 - g3*k23*v3 + k13*(-(g0*v1) - g1*v2 - g2*v3 + 2*v4), (f1 - g0*g1)*k11*k14 - g0*g2*k11*k24 - g0*g3*k12*k24 + (f3 - g1*g2)*k11*k34 - g1*g3*k12*k34 + f5*k13*k34 + k12*k44 + g3*k34*v2 - g3*k24*v3 + k14*(-(g0*v1) - g1*v2 - g2*v3 + 2*v4), (8*f1*f6^2*g1 - 8*f6^2*g0*g1^2 - 16*f1*f4*f6*g3 + 16*f4*f6*g0*g1*g3 - 4*f1*f6*g2^2*g3 + 4*f6*g0*g1*g2^2*g3 - 4*f3*f5*g0*g3^2 - 4*f2*f6*g0*g3^2 - 6*f1*f6*g1*g3^2 + 2*f6*g0*g1^2*g3^2 - 2*f6*g0^2*g2*g3^2 + 4*f5*g0*g1*g2*g3^2 - 4*f1*f4*g3^3 + 2*f5*g0^2*g3^3 + 4*f4*g0*g1*g3^3 - 2*f3*g0*g2*g3^3 - 2*f1*g2^2*g3^3 + 4*g0*g1*g2^2*g3^3 - f2*g0*g3^4 - 3*f1*g1*g3^4 + 2*g0*g1^2*g3^4)*k11^2 + (-8*f6^2*g0*g1*g2 - 4*f1*f5*f6*g3 + 4*f5*f6*g0*g1*g3 + 16*f4*f6*g0*g2*g3 + 4*f6*g0*g2^3*g3 - 8*f3*f6*g0*g3^2 - 4*f1*f6*g2*g3^2 + 4*f6*g0*g1*g2*g3^2 + 4*f5*g0*g2^2*g3^2 - 5*f1*f5*g3^3 - 2*f6*g0^2*g3^3 + 3*f5*g0*g1*g3^3 + 4*f4*g0*g2*g3^3 + 4*g0*g2^3*g3^3 - 2*f3*g0*g3^4 - 4*f1*g2*g3^4 + 3*g0*g1*g2*g3^4)*k11*k12 + (8*f3*f6^2*g1 - 8*f6^2*g1^2*g2 - 16*f3*f4*f6*g3 + 8*f1*f6^2*g3 + 16*f4*f6*g1*g2*g3 - 4*f3*f6*g2^2*g3 + 4*f6*g1*g2^3*g3 + 8*f4*f6*g0*g3^2 - 10*f3*f6*g1*g3^2 - 4*f3*f5*g2*g3^2 - 4*f2*f6*g2*g3^2 + 4*f5*g1*g2^2*g3^2 - 4*f3*f4*g3^3 + 2*f1*f6*g3^3 + 2*f5*g1^2*g3^3 + 4*f4*g1*g2*g3^3 - 4*f3*g2^2*g3^3 + 4*g1*g2^3*g3^3 + 2*f4*g0*g3^4 - 3*f3*g1*g3^4 - f2*g2*g3^4 + 2*g1^2*g2*g3^4)*k11*k13 + (-4*f5*g1*g3^2 - 2*g1*g2*g3^3 - g0*g3^4)*k11*k14 + (-8*f6^2*g0*g1*g3 + 4*f5*f6*g0*g2*g3 - 4*f5^2*g0*g3^2 + 8*f4*f6*g0*g3^2 + 6*f6*g0*g2^2*g3^2 - 4*f1*f6*g3^3 - 3*f5*g0*g2*g3^3 + 2*f4*g0*g3^4 + g0*g2^2*g3^4 - 2*f1*g3^5)*k11*k22 + (-4*f3*f5*f6*g3 - 8*f6^2*g1^2*g3 - 8*f6^2*g0*g2*g3 + 4*f5*f6*g1*g2*g3 + 4*f5*f6*g0*g3^2 - 4*f5^2*g1*g3^2 + 8*f4*f6*g1*g3^2 - 4*f3*f6*g2*g3^2 + 6*f6*g1*g2^2*g3^2 - f3*f5*g3^3 - 4*f2*f6*g3^3 - 4*f6*g0*g2*g3^3 - 3*f5*g1*g2*g3^3 + 2*f5*g0*g3^4 + 2*f4*g1*g3^4 - f3*g2*g3^4 + g1*g2^2*g3^4 - f2*g3^5)*k11*k23 + (-4*f6^2*g0*g3^2 - f6*g0*g3^4)*k12*k23 + (8*f6^2*g1 - 16*f4*f6*g3 - 4*f6*g2^2*g3 - 6*f6*g1*g3^2 - 4*f5*g2*g3^2 - 4*f4*g3^3 - 4*g2^2*g3^3 - 2*g1*g3^4)*k11*k24 + (-4*f5*f6*g3 - 4*f6*g2*g3^2 - f5*g3^3 - g2*g3^4)*k12*k24 + (8*f5*f6^2*g1 - 16*f4*f5*f6*g3 + 8*f3*f6^2*g3 - 8*f6^2*g1*g2*g3 - 4*f5*f6*g2^2*g3 + 4*f6^2*g0*g3^2 - 2*f5*f6*g1*g3^2 + 8*f4*f6*g2*g3^2 + 2*f6*g2^3*g3^2 - 4*f4*f5*g3^3 - 2*f3*f6*g3^3 - 2*f6*g1*g2*g3^3 - 4*f5*g2^2*g3^3 - f6*g0*g3^4 + 2*f4*g2*g3^4 - 2*f3*g3^5)*k11*k33 + (-4*f5^2*f6*g3 - 4*f6^2*g1*g3^2 - f5^2*g3^3 - f6*g1*g3^4)*k12*k33 + (8*f5*f6^2*g3 - 4*f6^2*g2*g3^2 + 6*f5*f6*g3^3 - f6*g2*g3^4 + f5*g3^5)*k13*k33 + (-4*f5*g3^3 - 3*g2*g3^4)*k11*k34 + (8*f6^2*g3 + 2*f6*g3^3)*k12*k34 + k13*(-8*f6^2*g2*g3*v3 + 4*f5*f6*g3^2*v3 - 2*f6*g2*g3^3*v3 + f5*g3^4*v3 + 16*f6^2*g3*v4 + 8*f6*g3^3*v4 + g3^5*v4) + k12*(4*f5*f6*g0*g3*v1 + 4*f6*g0*g2*g3^2*v1 + f5*g0*g3^3*v1 + g0*g2*g3^4*v1 - 8*f6^2*g0*g3*v2 + 4*f5*f6*g1*g3*v2 + 4*f6*g1*g2*g3^2*v2 - 2*f6*g0*g3^3*v2 + f5*g1*g3^3*v2 + g1*g2*g3^4*v2 - 8*f6^2*g1*g3*v3 + 4*f5*f6*g2*g3*v3 + 4*f6*g2^2*g3^2*v3 - 2*f6*g1*g3^3*v3 + f5*g2*g3^3*v3 + g2^2*g3^4*v3 - 8*f5*f6*g3*v4 - 4*f6*g2*g3^2*v4 - 2*f5*g3^3*v4 - g2*g3^4*v4 - 4*f6*g3^2*v5 - g3^4*v5) + k11*(-8*f6^2*g0*g1*v1 + 16*f4*f6*g0*g3*v1 + 4*f6*g0*g2^2*g3*v1 - 4*f1*f6*g3^2*v1 + 2*f6*g0*g1*g3^2*v1 + 4*f5*g0*g2*g3^2*v1 + 4*f4*g0*g3^3*v1 + 4*g0*g2^2*g3^3*v1 - f1*g3^4*v1 + 2*g0*g1*g3^4*v1 - 8*f6^2*g1^2*v2 + 16*f4*f6*g1*g3*v2 + 4*f6*g1*g2^2*g3*v2 - 8*f2*f6*g3^2*v2 + 2*f6*g1^2*g3^2*v2 - 4*f6*g0*g2*g3^2*v2 + 4*f5*g1*g2*g3^2*v2 + 4*f5*g0*g3^3*v2 + 4*f4*g1*g3^3*v2 + 4*g1*g2^2*g3^3*v2 - 2*f2*g3^4*v2 + 2*g1^2*g3^4*v2 + 2*g0*g2*g3^4*v2 - 8*f6^2*g1*g2*v3 + 8*f6^2*g0*g3*v3 + 16*f4*f6*g2*g3*v3 + 4*f6*g2^3*g3*v3 - 12*f3*f6*g3^2*v3 - 2*f6*g1*g2*g3^2*v3 + 4*f5*g2^2*g3^2*v3 - 2*f6*g0*g3^3*v3 + 4*f5*g1*g3^3*v3 + 4*f4*g2*g3^3*v3 + 4*g2^3*g3^3*v3 - 3*f3*g3^4*v3 + 2*g1*g2*g3^4*v3 + 16*f6^2*g1*v4 - 32*f4*f6*g3*v4 - 8*f6*g2^2*g3*v4 - 8*f6*g1*g3^2*v4 - 8*f4*g3^3*v4 - 2*g2^2*g3^3*v4 - 3*g1*g3^4*v4 - 8*f5*g3^2*v5 - 4*g2*g3^3*v5 - 2*g3^2*v6), (8*f1*f6^2*g1 - 8*f6^2*g0*g1^2 - 16*f1*f4*f6*g3 + 16*f4*f6*g0*g1*g3 - 4*f1*f6*g2^2*g3 + 4*f6*g0*g1*g2^2*g3 - 4*f3*f5*g0*g3^2 - 4*f2*f6*g0*g3^2 - 6*f1*f6*g1*g3^2 + 2*f6*g0*g1^2*g3^2 - 2*f6*g0^2*g2*g3^2 + 4*f5*g0*g1*g2*g3^2 - 4*f1*f4*g3^3 + 2*f5*g0^2*g3^3 + 4*f4*g0*g1*g3^3 - 2*f3*g0*g2*g3^3 - 2*f1*g2^2*g3^3 + 4*g0*g1*g2^2*g3^3 - f2*g0*g3^4 - 3*f1*g1*g3^4 + 2*g0*g1^2*g3^4)*k11*k12 + (-8*f6^2*g0*g1*g2 - 4*f1*f5*f6*g3 + 4*f5*f6*g0*g1*g3 + 16*f4*f6*g0*g2*g3 + 4*f6*g0*g2^3*g3 - 8*f3*f6*g0*g3^2 - 4*f1*f6*g2*g3^2 + 4*f6*g0*g1*g2*g3^2 + 4*f5*g0*g2^2*g3^2 - 5*f1*f5*g3^3 - 2*f6*g0^2*g3^3 + 3*f5*g0*g1*g3^3 + 4*f4*g0*g2*g3^3 + 4*g0*g2^3*g3^3 - 2*f3*g0*g3^4 - 4*f1*g2*g3^4 + 3*g0*g1*g2*g3^4)*k11*k22 + (-8*f6^2*g0*g1*g3 + 4*f5*f6*g0*g2*g3 - 4*f5^2*g0*g3^2 + 8*f4*f6*g0*g3^2 + 6*f6*g0*g2^2*g3^2 - 4*f1*f6*g3^3 - 3*f5*g0*g2*g3^3 + 2*f4*g0*g3^4 + g0*g2^2*g3^4 - 2*f1*g3^5)*k12*k22 + (8*f3*f6^2*g1 - 8*f6^2*g1^2*g2 - 16*f3*f4*f6*g3 + 8*f1*f6^2*g3 + 16*f4*f6*g1*g2*g3 - 4*f3*f6*g2^2*g3 + 4*f6*g1*g2^3*g3 + 8*f4*f6*g0*g3^2 - 10*f3*f6*g1*g3^2 - 4*f3*f5*g2*g3^2 - 4*f2*f6*g2*g3^2 + 4*f5*g1*g2^2*g3^2 - 4*f3*f4*g3^3 + 2*f1*f6*g3^3 + 2*f5*g1^2*g3^3 + 4*f4*g1*g2*g3^3 - 4*f3*g2^2*g3^3 + 4*g1*g2^3*g3^3 + 2*f4*g0*g3^4 - 3*f3*g1*g3^4 - f2*g2*g3^4 + 2*g1^2*g2*g3^4)*k11*k23 + (-4*f3*f5*f6*g3 - 8*f6^2*g1^2*g3 - 8*f6^2*g0*g2*g3 + 4*f5*f6*g1*g2*g3 + 4*f5*f6*g0*g3^2 - 4*f5^2*g1*g3^2 + 8*f4*f6*g1*g3^2 - 4*f3*f6*g2*g3^2 + 6*f6*g1*g2^2*g3^2 - f3*f5*g3^3 - 4*f2*f6*g3^3 - 4*f6*g0*g2*g3^3 - 3*f5*g1*g2*g3^3 + 2*f5*g0*g3^4 + 2*f4*g1*g3^4 - f3*g2*g3^4 + g1*g2^2*g3^4 - f2*g3^5)*k12*k23 + (-4*f6^2*g0*g3^2 - f6*g0*g3^4)*k22*k23 + (-4*f5*g1*g3^2 - 2*g1*g2*g3^3 - g0*g3^4)*k11*k24 + (8*f6^2*g1 - 16*f4*f6*g3 - 4*f6*g2^2*g3 - 6*f6*g1*g3^2 - 4*f5*g2*g3^2 - 4*f4*g3^3 - 4*g2^2*g3^3 - 2*g1*g3^4)*k12*k24 + (-4*f5*f6*g3 - 4*f6*g2*g3^2 - f5*g3^3 - g2*g3^4)*k22*k24 + (8*f5*f6^2*g1 - 16*f4*f5*f6*g3 + 8*f3*f6^2*g3 - 8*f6^2*g1*g2*g3 - 4*f5*f6*g2^2*g3 + 4*f6^2*g0*g3^2 - 2*f5*f6*g1*g3^2 + 8*f4*f6*g2*g3^2 + 2*f6*g2^3*g3^2 - 4*f4*f5*g3^3 - 2*f3*f6*g3^3 - 2*f6*g1*g2*g3^3 - 4*f5*g2^2*g3^3 - f6*g0*g3^4 + 2*f4*g2*g3^4 - 2*f3*g3^5)*k12*k33 + (-4*f5^2*f6*g3 - 4*f6^2*g1*g3^2 - f5^2*g3^3 - f6*g1*g3^4)*k22*k33 + (8*f5*f6^2*g3 - 4*f6^2*g2*g3^2 + 6*f5*f6*g3^3 - f6*g2*g3^4 + f5*g3^5)*k23*k33 + (-4*f5*g3^3 - 3*g2*g3^4)*k12*k34 + (8*f6^2*g3 + 2*f6*g3^3)*k22*k34 + k23*(-8*f6^2*g2*g3*v3 + 4*f5*f6*g3^2*v3 - 2*f6*g2*g3^3*v3 + f5*g3^4*v3 + 16*f6^2*g3*v4 + 8*f6*g3^3*v4 + g3^5*v4) + k22*(4*f5*f6*g0*g3*v1 + 4*f6*g0*g2*g3^2*v1 + f5*g0*g3^3*v1 + g0*g2*g3^4*v1 - 8*f6^2*g0*g3*v2 + 4*f5*f6*g1*g3*v2 + 4*f6*g1*g2*g3^2*v2 - 2*f6*g0*g3^3*v2 + f5*g1*g3^3*v2 + g1*g2*g3^4*v2 - 8*f6^2*g1*g3*v3 + 4*f5*f6*g2*g3*v3 + 4*f6*g2^2*g3^2*v3 - 2*f6*g1*g3^3*v3 + f5*g2*g3^3*v3 + g2^2*g3^4*v3 - 8*f5*f6*g3*v4 - 4*f6*g2*g3^2*v4 - 2*f5*g3^3*v4 - g2*g3^4*v4 - 4*f6*g3^2*v5 - g3^4*v5) + k12*(-8*f6^2*g0*g1*v1 + 16*f4*f6*g0*g3*v1 + 4*f6*g0*g2^2*g3*v1 - 4*f1*f6*g3^2*v1 + 2*f6*g0*g1*g3^2*v1 + 4*f5*g0*g2*g3^2*v1 + 4*f4*g0*g3^3*v1 + 4*g0*g2^2*g3^3*v1 - f1*g3^4*v1 + 2*g0*g1*g3^4*v1 - 8*f6^2*g1^2*v2 + 16*f4*f6*g1*g3*v2 + 4*f6*g1*g2^2*g3*v2 - 8*f2*f6*g3^2*v2 + 2*f6*g1^2*g3^2*v2 - 4*f6*g0*g2*g3^2*v2 + 4*f5*g1*g2*g3^2*v2 + 4*f5*g0*g3^3*v2 + 4*f4*g1*g3^3*v2 + 4*g1*g2^2*g3^3*v2 - 2*f2*g3^4*v2 + 2*g1^2*g3^4*v2 + 2*g0*g2*g3^4*v2 - 8*f6^2*g1*g2*v3 + 8*f6^2*g0*g3*v3 + 16*f4*f6*g2*g3*v3 + 4*f6*g2^3*g3*v3 - 12*f3*f6*g3^2*v3 - 2*f6*g1*g2*g3^2*v3 + 4*f5*g2^2*g3^2*v3 - 2*f6*g0*g3^3*v3 + 4*f5*g1*g3^3*v3 + 4*f4*g2*g3^3*v3 + 4*g2^3*g3^3*v3 - 3*f3*g3^4*v3 + 2*g1*g2*g3^4*v3 + 16*f6^2*g1*v4 - 32*f4*f6*g3*v4 - 8*f6*g2^2*g3*v4 - 8*f6*g1*g3^2*v4 - 8*f4*g3^3*v4 - 2*g2^2*g3^3*v4 - 3*g1*g3^4*v4 - 8*f5*g3^2*v5 - 4*g2*g3^3*v5 - 2*g3^2*v6), (8*f1*f6^2*g1 - 8*f6^2*g0*g1^2 - 16*f1*f4*f6*g3 + 16*f4*f6*g0*g1*g3 - 4*f1*f6*g2^2*g3 + 4*f6*g0*g1*g2^2*g3 - 4*f3*f5*g0*g3^2 - 4*f2*f6*g0*g3^2 - 6*f1*f6*g1*g3^2 + 2*f6*g0*g1^2*g3^2 - 2*f6*g0^2*g2*g3^2 + 4*f5*g0*g1*g2*g3^2 - 4*f1*f4*g3^3 + 2*f5*g0^2*g3^3 + 4*f4*g0*g1*g3^3 - 2*f3*g0*g2*g3^3 - 2*f1*g2^2*g3^3 + 4*g0*g1*g2^2*g3^3 - f2*g0*g3^4 - 3*f1*g1*g3^4 + 2*g0*g1^2*g3^4)*k11*k13 + (-8*f6^2*g0*g1*g2 - 4*f1*f5*f6*g3 + 4*f5*f6*g0*g1*g3 + 16*f4*f6*g0*g2*g3 + 4*f6*g0*g2^3*g3 - 8*f3*f6*g0*g3^2 - 4*f1*f6*g2*g3^2 + 4*f6*g0*g1*g2*g3^2 + 4*f5*g0*g2^2*g3^2 - 5*f1*f5*g3^3 - 2*f6*g0^2*g3^3 + 3*f5*g0*g1*g3^3 + 4*f4*g0*g2*g3^3 + 4*g0*g2^3*g3^3 - 2*f3*g0*g3^4 - 4*f1*g2*g3^4 + 3*g0*g1*g2*g3^4)*k11*k23 + (-8*f6^2*g0*g1*g3 + 4*f5*f6*g0*g2*g3 - 4*f5^2*g0*g3^2 + 8*f4*f6*g0*g3^2 + 6*f6*g0*g2^2*g3^2 - 4*f1*f6*g3^3 - 3*f5*g0*g2*g3^3 + 2*f4*g0*g3^4 + g0*g2^2*g3^4 - 2*f1*g3^5)*k12*k23 + (8*f3*f6^2*g1 - 8*f6^2*g1^2*g2 - 16*f3*f4*f6*g3 + 8*f1*f6^2*g3 + 16*f4*f6*g1*g2*g3 - 4*f3*f6*g2^2*g3 + 4*f6*g1*g2^3*g3 + 8*f4*f6*g0*g3^2 - 10*f3*f6*g1*g3^2 - 4*f3*f5*g2*g3^2 - 4*f2*f6*g2*g3^2 + 4*f5*g1*g2^2*g3^2 - 4*f3*f4*g3^3 + 2*f1*f6*g3^3 + 2*f5*g1^2*g3^3 + 4*f4*g1*g2*g3^3 - 4*f3*g2^2*g3^3 + 4*g1*g2^3*g3^3 + 2*f4*g0*g3^4 - 3*f3*g1*g3^4 - f2*g2*g3^4 + 2*g1^2*g2*g3^4)*k11*k33 + (-4*f3*f5*f6*g3 - 8*f6^2*g1^2*g3 - 8*f6^2*g0*g2*g3 + 4*f5*f6*g1*g2*g3 + 4*f5*f6*g0*g3^2 - 4*f5^2*g1*g3^2 + 8*f4*f6*g1*g3^2 - 4*f3*f6*g2*g3^2 + 6*f6*g1*g2^2*g3^2 - f3*f5*g3^3 - 4*f2*f6*g3^3 - 4*f6*g0*g2*g3^3 - 3*f5*g1*g2*g3^3 + 2*f5*g0*g3^4 + 2*f4*g1*g3^4 - f3*g2*g3^4 + g1*g2^2*g3^4 - f2*g3^5)*k12*k33 + (8*f5*f6^2*g1 - 16*f4*f5*f6*g3 + 8*f3*f6^2*g3 - 8*f6^2*g1*g2*g3 - 4*f5*f6*g2^2*g3 + 4*f6^2*g0*g3^2 - 2*f5*f6*g1*g3^2 + 8*f4*f6*g2*g3^2 + 2*f6*g2^3*g3^2 - 4*f4*f5*g3^3 - 2*f3*f6*g3^3 - 2*f6*g1*g2*g3^3 - 4*f5*g2^2*g3^3 - f6*g0*g3^4 + 2*f4*g2*g3^4 - 2*f3*g3^5)*k13*k33 + (-4*f6^2*g0*g3^2 - f6*g0*g3^4)*k22*k33 + (-4*f5^2*f6*g3 - 4*f6^2*g1*g3^2 - f5^2*g3^3 - f6*g1*g3^4)*k23*k33 + (8*f5*f6^2*g3 - 4*f6^2*g2*g3^2 + 6*f5*f6*g3^3 - f6*g2*g3^4 + f5*g3^5)*k33^2 + (-4*f5*g1*g3^2 - 2*g1*g2*g3^3 - g0*g3^4)*k11*k34 + (8*f6^2*g1 - 16*f4*f6*g3 - 4*f6*g2^2*g3 - 6*f6*g1*g3^2 - 4*f5*g2*g3^2 - 4*f4*g3^3 - 4*g2^2*g3^3 - 2*g1*g3^4)*k12*k34 + (-4*f5*g3^3 - 3*g2*g3^4)*k13*k34 + (-4*f5*f6*g3 - 4*f6*g2*g3^2 - f5*g3^3 - g2*g3^4)*k22*k34 + (8*f6^2*g3 + 2*f6*g3^3)*k23*k34 + k33*(-8*f6^2*g2*g3*v3 + 4*f5*f6*g3^2*v3 - 2*f6*g2*g3^3*v3 + f5*g3^4*v3 + 16*f6^2*g3*v4 + 8*f6*g3^3*v4 + g3^5*v4) + k23*(4*f5*f6*g0*g3*v1 + 4*f6*g0*g2*g3^2*v1 + f5*g0*g3^3*v1 + g0*g2*g3^4*v1 - 8*f6^2*g0*g3*v2 + 4*f5*f6*g1*g3*v2 + 4*f6*g1*g2*g3^2*v2 - 2*f6*g0*g3^3*v2 + f5*g1*g3^3*v2 + g1*g2*g3^4*v2 - 8*f6^2*g1*g3*v3 + 4*f5*f6*g2*g3*v3 + 4*f6*g2^2*g3^2*v3 - 2*f6*g1*g3^3*v3 + f5*g2*g3^3*v3 + g2^2*g3^4*v3 - 8*f5*f6*g3*v4 - 4*f6*g2*g3^2*v4 - 2*f5*g3^3*v4 - g2*g3^4*v4 - 4*f6*g3^2*v5 - g3^4*v5) + k13*(-8*f6^2*g0*g1*v1 + 16*f4*f6*g0*g3*v1 + 4*f6*g0*g2^2*g3*v1 - 4*f1*f6*g3^2*v1 + 2*f6*g0*g1*g3^2*v1 + 4*f5*g0*g2*g3^2*v1 + 4*f4*g0*g3^3*v1 + 4*g0*g2^2*g3^3*v1 - f1*g3^4*v1 + 2*g0*g1*g3^4*v1 - 8*f6^2*g1^2*v2 + 16*f4*f6*g1*g3*v2 + 4*f6*g1*g2^2*g3*v2 - 8*f2*f6*g3^2*v2 + 2*f6*g1^2*g3^2*v2 - 4*f6*g0*g2*g3^2*v2 + 4*f5*g1*g2*g3^2*v2 + 4*f5*g0*g3^3*v2 + 4*f4*g1*g3^3*v2 + 4*g1*g2^2*g3^3*v2 - 2*f2*g3^4*v2 + 2*g1^2*g3^4*v2 + 2*g0*g2*g3^4*v2 - 8*f6^2*g1*g2*v3 + 8*f6^2*g0*g3*v3 + 16*f4*f6*g2*g3*v3 + 4*f6*g2^3*g3*v3 - 12*f3*f6*g3^2*v3 - 2*f6*g1*g2*g3^2*v3 + 4*f5*g2^2*g3^2*v3 - 2*f6*g0*g3^3*v3 + 4*f5*g1*g3^3*v3 + 4*f4*g2*g3^3*v3 + 4*g2^3*g3^3*v3 - 3*f3*g3^4*v3 + 2*g1*g2*g3^4*v3 + 16*f6^2*g1*v4 - 32*f4*f6*g3*v4 - 8*f6*g2^2*g3*v4 - 8*f6*g1*g3^2*v4 - 8*f4*g3^3*v4 - 2*g2^2*g3^3*v4 - 3*g1*g3^4*v4 - 8*f5*g3^2*v5 - 4*g2*g3^3*v5 - 2*g3^2*v6), (8*f1*f6^2*g1 - 8*f6^2*g0*g1^2 - 16*f1*f4*f6*g3 + 16*f4*f6*g0*g1*g3 - 4*f1*f6*g2^2*g3 + 4*f6*g0*g1*g2^2*g3 - 4*f3*f5*g0*g3^2 - 4*f2*f6*g0*g3^2 - 6*f1*f6*g1*g3^2 + 2*f6*g0*g1^2*g3^2 - 2*f6*g0^2*g2*g3^2 + 4*f5*g0*g1*g2*g3^2 - 4*f1*f4*g3^3 + 2*f5*g0^2*g3^3 + 4*f4*g0*g1*g3^3 - 2*f3*g0*g2*g3^3 - 2*f1*g2^2*g3^3 + 4*g0*g1*g2^2*g3^3 - f2*g0*g3^4 - 3*f1*g1*g3^4 + 2*g0*g1^2*g3^4)*k11*k14 + (-8*f6^2*g0*g1*g2 - 4*f1*f5*f6*g3 + 4*f5*f6*g0*g1*g3 + 16*f4*f6*g0*g2*g3 + 4*f6*g0*g2^3*g3 - 8*f3*f6*g0*g3^2 - 4*f1*f6*g2*g3^2 + 4*f6*g0*g1*g2*g3^2 + 4*f5*g0*g2^2*g3^2 - 5*f1*f5*g3^3 - 2*f6*g0^2*g3^3 + 3*f5*g0*g1*g3^3 + 4*f4*g0*g2*g3^3 + 4*g0*g2^3*g3^3 - 2*f3*g0*g3^4 - 4*f1*g2*g3^4 + 3*g0*g1*g2*g3^4)*k11*k24 + (-8*f6^2*g0*g1*g3 + 4*f5*f6*g0*g2*g3 - 4*f5^2*g0*g3^2 + 8*f4*f6*g0*g3^2 + 6*f6*g0*g2^2*g3^2 - 4*f1*f6*g3^3 - 3*f5*g0*g2*g3^3 + 2*f4*g0*g3^4 + g0*g2^2*g3^4 - 2*f1*g3^5)*k12*k24 + (8*f3*f6^2*g1 - 8*f6^2*g1^2*g2 - 16*f3*f4*f6*g3 + 8*f1*f6^2*g3 + 16*f4*f6*g1*g2*g3 - 4*f3*f6*g2^2*g3 + 4*f6*g1*g2^3*g3 + 8*f4*f6*g0*g3^2 - 10*f3*f6*g1*g3^2 - 4*f3*f5*g2*g3^2 - 4*f2*f6*g2*g3^2 + 4*f5*g1*g2^2*g3^2 - 4*f3*f4*g3^3 + 2*f1*f6*g3^3 + 2*f5*g1^2*g3^3 + 4*f4*g1*g2*g3^3 - 4*f3*g2^2*g3^3 + 4*g1*g2^3*g3^3 + 2*f4*g0*g3^4 - 3*f3*g1*g3^4 - f2*g2*g3^4 + 2*g1^2*g2*g3^4)*k11*k34 + (-4*f3*f5*f6*g3 - 8*f6^2*g1^2*g3 - 8*f6^2*g0*g2*g3 + 4*f5*f6*g1*g2*g3 + 4*f5*f6*g0*g3^2 - 4*f5^2*g1*g3^2 + 8*f4*f6*g1*g3^2 - 4*f3*f6*g2*g3^2 + 6*f6*g1*g2^2*g3^2 - f3*f5*g3^3 - 4*f2*f6*g3^3 - 4*f6*g0*g2*g3^3 - 3*f5*g1*g2*g3^3 + 2*f5*g0*g3^4 + 2*f4*g1*g3^4 - f3*g2*g3^4 + g1*g2^2*g3^4 - f2*g3^5)*k12*k34 + (8*f5*f6^2*g1 - 16*f4*f5*f6*g3 + 8*f3*f6^2*g3 - 8*f6^2*g1*g2*g3 - 4*f5*f6*g2^2*g3 + 4*f6^2*g0*g3^2 - 2*f5*f6*g1*g3^2 + 8*f4*f6*g2*g3^2 + 2*f6*g2^3*g3^2 - 4*f4*f5*g3^3 - 2*f3*f6*g3^3 - 2*f6*g1*g2*g3^3 - 4*f5*g2^2*g3^3 - f6*g0*g3^4 + 2*f4*g2*g3^4 - 2*f3*g3^5)*k13*k34 + (-4*f6^2*g0*g3^2 - f6*g0*g3^4)*k22*k34 + (-4*f5^2*f6*g3 - 4*f6^2*g1*g3^2 - f5^2*g3^3 - f6*g1*g3^4)*k23*k34 + (8*f5*f6^2*g3 - 4*f6^2*g2*g3^2 + 6*f5*f6*g3^3 - f6*g2*g3^4 + f5*g3^5)*k33*k34 + (-4*f5*g1*g3^2 - 2*g1*g2*g3^3 - g0*g3^4)*k11*k44 + (8*f6^2*g1 - 16*f4*f6*g3 - 4*f6*g2^2*g3 - 6*f6*g1*g3^2 - 4*f5*g2*g3^2 - 4*f4*g3^3 - 4*g2^2*g3^3 - 2*g1*g3^4)*k12*k44 + (-4*f5*g3^3 - 3*g2*g3^4)*k13*k44 + (-4*f5*f6*g3 - 4*f6*g2*g3^2 - f5*g3^3 - g2*g3^4)*k22*k44 + (8*f6^2*g3 + 2*f6*g3^3)*k23*k44 + k34*(-8*f6^2*g2*g3*v3 + 4*f5*f6*g3^2*v3 - 2*f6*g2*g3^3*v3 + f5*g3^4*v3 + 16*f6^2*g3*v4 + 8*f6*g3^3*v4 + g3^5*v4) + k24*(4*f5*f6*g0*g3*v1 + 4*f6*g0*g2*g3^2*v1 + f5*g0*g3^3*v1 + g0*g2*g3^4*v1 - 8*f6^2*g0*g3*v2 + 4*f5*f6*g1*g3*v2 + 4*f6*g1*g2*g3^2*v2 - 2*f6*g0*g3^3*v2 + f5*g1*g3^3*v2 + g1*g2*g3^4*v2 - 8*f6^2*g1*g3*v3 + 4*f5*f6*g2*g3*v3 + 4*f6*g2^2*g3^2*v3 - 2*f6*g1*g3^3*v3 + f5*g2*g3^3*v3 + g2^2*g3^4*v3 - 8*f5*f6*g3*v4 - 4*f6*g2*g3^2*v4 - 2*f5*g3^3*v4 - g2*g3^4*v4 - 4*f6*g3^2*v5 - g3^4*v5) + k14*(-8*f6^2*g0*g1*v1 + 16*f4*f6*g0*g3*v1 + 4*f6*g0*g2^2*g3*v1 - 4*f1*f6*g3^2*v1 + 2*f6*g0*g1*g3^2*v1 + 4*f5*g0*g2*g3^2*v1 + 4*f4*g0*g3^3*v1 + 4*g0*g2^2*g3^3*v1 - f1*g3^4*v1 + 2*g0*g1*g3^4*v1 - 8*f6^2*g1^2*v2 + 16*f4*f6*g1*g3*v2 + 4*f6*g1*g2^2*g3*v2 - 8*f2*f6*g3^2*v2 + 2*f6*g1^2*g3^2*v2 - 4*f6*g0*g2*g3^2*v2 + 4*f5*g1*g2*g3^2*v2 + 4*f5*g0*g3^3*v2 + 4*f4*g1*g3^3*v2 + 4*g1*g2^2*g3^3*v2 - 2*f2*g3^4*v2 + 2*g1^2*g3^4*v2 + 2*g0*g2*g3^4*v2 - 8*f6^2*g1*g2*v3 + 8*f6^2*g0*g3*v3 + 16*f4*f6*g2*g3*v3 + 4*f6*g2^3*g3*v3 - 12*f3*f6*g3^2*v3 - 2*f6*g1*g2*g3^2*v3 + 4*f5*g2^2*g3^2*v3 - 2*f6*g0*g3^3*v3 + 4*f5*g1*g3^3*v3 + 4*f4*g2*g3^3*v3 + 4*g2^3*g3^3*v3 - 3*f3*g3^4*v3 + 2*g1*g2*g3^4*v3 + 16*f6^2*g1*v4 - 32*f4*f6*g3*v4 - 8*f6*g2^2*g3*v4 - 8*f6*g1*g3^2*v4 - 8*f4*g3^3*v4 - 2*g2^2*g3^3*v4 - 3*g1*g3^4*v4 - 8*f5*g3^2*v5 - 4*g2*g3^3*v5 - 2*g3^2*v6), (96*f1*f4*f5*f6 - 16*f1*f3*f6^2 - 96*f4*f5*f6*g0*g1 + 16*f3*f6^2*g0*g1 + 8*f1*f6^2*g1*g2 - 8*f6^2*g0*g1^2*g2 + 24*f1*f5*f6*g2^2 - 24*f5*f6*g0*g1*g2^2 + 24*f3*f5^2*g0*g3 + 24*f2*f5*f6*g0*g3 + 16*f1*f6^2*g0*g3 + 60*f1*f5*f6*g1*g3 + 16*f0*f6^2*g1*g3 - 36*f5*f6*g0*g1^2*g3 + 48*f1*f4*f6*g2*g3 + 12*f5*f6*g0^2*g2*g3 - 24*f5^2*g0*g1*g2*g3 - 48*f4*f6*g0*g1*g2*g3 + 12*f1*f6*g2^3*g3 - 12*f6*g0*g1*g2^3*g3 + 24*f1*f4*f5*g3^2 - 8*f1*f3*f6*g3^2 - 12*f5^2*g0^2*g3^2 - 24*f4*f5*g0*g1*g3^2 + 8*f3*f6*g0*g1*g3^2 + 24*f3*f5*g0*g2*g3^2 + 12*f2*f6*g0*g2*g3^2 + 34*f1*f6*g1*g2*g3^2 - 22*f6*g0*g1^2*g2*g3^2 + 12*f1*f5*g2^2*g3^2 + 6*f6*g0^2*g2^2*g3^2 - 36*f5*g0*g1*g2^2*g3^2 + 6*f2*f5*g0*g3^3 + 8*f1*f6*g0*g3^3 + 21*f1*f5*g1*g3^3 + 8*f0*f6*g1*g3^3 - 15*f5*g0*g1^2*g3^3 + 12*f1*f4*g2*g3^3 - 6*f5*g0^2*g2*g3^3 - 12*f4*g0*g1*g2*g3^3 + 6*f3*g0*g2^2*g3^3 + 6*f1*g2^3*g3^3 - 12*g0*g1*g2^3*g3^3 - f1*f3*g3^4 + f3*g0*g1*g3^4 + 3*f2*g0*g2*g3^4 + 11*f1*g1*g2*g3^4 - 8*g0*g1^2*g2*g3^4 + f1*g0*g3^5 + f0*g1*g3^5)*k11^2 + (24*f1*f5^2*f6 + 32*f1*f4*f6^2 - 24*f5^2*f6*g0*g1 - 32*f4*f6^2*g0*g1 - 96*f4*f5*f6*g0*g2 + 16*f3*f6^2*g0*g2 + 8*f1*f6^2*g2^2 - 16*f6^2*g0*g1*g2^2 - 24*f5*f6*g0*g2^3 + 56*f3*f5*f6*g0*g3 + 16*f2*f6^2*g0*g3 + 24*f1*f6^2*g1*g3 - 8*f6^2*g0*g1^2*g3 + 36*f1*f5*f6*g2*g3 + 16*f0*f6^2*g2*g3 + 4*f6^2*g0^2*g2*g3 - 68*f5*f6*g0*g1*g2*g3 - 24*f5^2*g0*g2^2*g3 - 48*f4*f6*g0*g2^2*g3 - 12*f6*g0*g2^4*g3 + 30*f1*f5^2*g3^2 + 16*f1*f4*f6*g3^2 + 8*f5*f6*g0^2*g3^2 - 18*f5^2*g0*g1*g3^2 - 16*f4*f6*g0*g1*g3^2 - 24*f4*f5*g0*g2*g3^2 + 36*f3*f6*g0*g2*g3^2 + 18*f1*f6*g2^2*g3^2 - 38*f6*g0*g1*g2^2*g3^2 - 36*f5*g0*g2^3*g3^2 + 14*f3*f5*g0*g3^3 + 8*f2*f6*g0*g3^3 + 14*f1*f6*g1*g3^3 - 6*f6*g0*g1^2*g3^3 + 39*f1*f5*g2*g3^3 + 8*f0*f6*g2*g3^3 + 7*f6*g0^2*g2*g3^3 - 32*f5*g0*g1*g2*g3^3 - 12*f4*g0*g2^2*g3^3 - 12*g0*g2^4*g3^3 + 2*f1*f4*g3^4 - f5*g0^2*g3^4 - 2*f4*g0*g1*g3^4 + 8*f3*g0*g2*g3^4 + 13*f1*g2^2*g3^4 - 13*g0*g1*g2^2*g3^4 + f2*g0*g3^5 + 2*f1*g1*g3^5 - g0*g1^2*g3^5 + f0*g2*g3^5)*k11*k12 + (96*f3*f4*f5*f6 - 16*f3^2*f6^2 - 96*f4*f5*f6*g1*g2 + 24*f3*f6^2*g1*g2 + 24*f3*f5*f6*g2^2 - 8*f6^2*g1^2*g2^2 - 24*f5*f6*g1*g2^3 - 48*f4*f5*f6*g0*g3 + 32*f3*f6^2*g0*g3 + 84*f3*f5*f6*g1*g3 + 24*f3*f5^2*g2*g3 + 48*f3*f4*f6*g2*g3 + 24*f2*f5*f6*g2*g3 + 8*f1*f6^2*g2*g3 - 24*f5*f6*g1^2*g2*g3 - 24*f5^2*g1*g2^2*g3 - 48*f4*f6*g1*g2^2*g3 + 12*f3*f6*g2^3*g3 - 12*f6*g1*g2^4*g3 + 24*f3*f4*f5*g3^2 - 8*f3^2*f6*g3^2 + 12*f1*f5*f6*g3^2 + 16*f0*f6^2*g3^2 - 12*f5^2*g1^2*g3^2 - 24*f4*f6*g0*g2*g3^2 - 24*f4*f5*g1*g2*g3^2 + 54*f3*f6*g1*g2*g3^2 + 36*f3*f5*g2^2*g3^2 + 12*f2*f6*g2^2*g3^2 - 16*f6*g1^2*g2^2*g3^2 - 36*f5*g1*g2^3*g3^2 - 12*f4*f5*g0*g3^3 + 16*f3*f6*g0*g3^3 + 21*f3*f5*g1*g3^3 + 12*f3*f4*g2*g3^3 + 6*f2*f5*g2*g3^3 + 10*f1*f6*g2*g3^3 - 21*f5*g1^2*g2*g3^3 - 12*f4*g1*g2^2*g3^3 + 12*f3*g2^3*g3^3 - 12*g1*g2^4*g3^3 - f3^2*g3^4 + 3*f1*f5*g3^4 + 8*f0*f6*g3^4 - 6*f4*g0*g2*g3^4 + 12*f3*g1*g2*g3^4 + 3*f2*g2^2*g3^4 - 8*g1^2*g2^2*g3^4 + 2*f3*g0*g3^5 + 2*f1*g2*g3^5 + f0*g3^6)*k11*k13 + (24*f5^2*g1*g3 + 24*f5*g1*g2*g3^2 + 6*f5*g0*g3^3 + 6*g1*g2^2*g3^3 + 3*g0*g2*g3^4)*k11*k14 + (-24*f5^2*f6*g0*g2 - 32*f4*f6^2*g0*g2 - 8*f6^2*g0*g2^3 + 24*f5^3*g0*g3 - 48*f4*f5*f6*g0*g3 + 32*f3*f6^2*g0*g3 + 8*f1*f6^2*g2*g3 - 12*f6^2*g0*g1*g2*g3 - 56*f5*f6*g0*g2^2*g3 + 32*f1*f5*f6*g3^2 + 16*f0*f6^2*g3^2 + 4*f6^2*g0^2*g3^2 - 28*f5*f6*g0*g1*g3^2 + 30*f5^2*g0*g2*g3^2 - 40*f4*f6*g0*g2*g3^2 - 28*f6*g0*g2^3*g3^2 - 12*f4*f5*g0*g3^3 + 16*f3*f6*g0*g3^3 + 22*f1*f6*g2*g3^3 - 21*f6*g0*g1*g2*g3^3 + f5*g0*g2^2*g3^3 + 14*f1*f5*g3^4 + 8*f0*f6*g3^4 + f6*g0^2*g3^4 - 4*f5*g0*g1*g3^4 - 8*f4*g0*g2*g3^4 - 5*g0*g2^3*g3^4 + 2*f3*g0*g3^5 + 8*f1*g2*g3^5 - 3*g0*g1*g2*g3^5 + f0*g3^6)*k11*k22 + (8*f5^2*f6*g0*g3 - 16*f4*f6^2*g0*g3 - 4*f6^2*g0*g2^2*g3 + 8*f1*f6^2*g3^2 - 4*f6^2*g0*g1*g3^2 + 8*f5*f6*g0*g2*g3^2 + 2*f5^2*g0*g3^3 - 8*f4*f6*g0*g3^3 - f6*g0*g2^2*g3^3 + 6*f1*f6*g3^4 - f6*g0*g1*g3^4 + 2*f5*g0*g2*g3^4 - f4*g0*g3^5 + f1*g3^6)*k12*k22 + (24*f3*f5^2*f6 + 32*f3*f4*f6^2 - 24*f5^2*f6*g1*g2 - 32*f4*f6^2*g1*g2 + 8*f3*f6^2*g2^2 - 8*f6^2*g1*g2^3 - 24*f5^2*f6*g0*g3 + 24*f5^3*g1*g3 - 48*f4*f5*f6*g1*g3 + 48*f3*f6^2*g1*g3 + 44*f3*f5*f6*g2*g3 + 16*f2*f6^2*g2*g3 - 12*f6^2*g1^2*g2*g3 - 8*f6^2*g0*g2^2*g3 - 56*f5*f6*g1*g2^2*g3 + 6*f3*f5^2*g3^2 + 16*f3*f4*f6*g3^2 + 24*f2*f5*f6*g3^2 + 32*f1*f6^2*g3^2 - 28*f5*f6*g1^2*g3^2 - 12*f5*f6*g0*g2*g3^2 + 30*f5^2*g1*g2*g3^2 - 40*f4*f6*g1*g2*g3^2 + 22*f3*f6*g2^2*g3^2 - 28*f6*g1*g2^3*g3^2 - 12*f5^2*g0*g3^3 - 12*f4*f5*g1*g3^3 + 24*f3*f6*g1*g3^3 + 11*f3*f5*g2*g3^3 + 20*f2*f6*g2*g3^3 - 21*f6*g1^2*g2*g3^3 - 4*f6*g0*g2^2*g3^3 + f5*g1*g2^2*g3^3 + 2*f3*f4*g3^4 + 6*f2*f5*g3^4 + 16*f1*f6*g3^4 - 4*f5*g1^2*g3^4 - 9*f5*g0*g2*g3^4 - 8*f4*g1*g2*g3^4 + 5*f3*g2^2*g3^4 - 5*g1*g2^3*g3^4 + 3*f3*g1*g3^5 + 4*f2*g2*g3^5 - 3*g1^2*g2*g3^5 - 2*g0*g2^2*g3^5 + 2*f1*g3^6)*k11*k23 + (16*f5*f6^2*g0*g3 + 8*f5^2*f6*g1*g3 - 16*f4*f6^2*g1*g3 - 4*f6^2*g1*g2^2*g3 + 16*f2*f6^2*g3^2 - 4*f6^2*g1^2*g3^2 + 16*f6^2*g0*g2*g3^2 + 8*f5*f6*g1*g2*g3^2 + 2*f5^2*g1*g3^3 - 8*f4*f6*g1*g3^3 - f6*g1*g2^2*g3^3 + 8*f2*f6*g3^4 - f6*g1^2*g3^4 + 4*f6*g0*g2*g3^4 + 2*f5*g1*g2*g3^4 - f5*g0*g3^5 - f4*g1*g3^5 + f2*g3^6)*k12*k23 + (96*f4*f5*f6 - 16*f3*f6^2 + 8*f6^2*g1*g2 + 24*f5*f6*g2^2 + 8*f6^2*g0*g3 + 68*f5*f6*g1*g3 + 24*f5^2*g2*g3 + 48*f4*f6*g2*g3 + 12*f6*g2^3*g3 + 24*f4*f5*g3^2 - 8*f3*f6*g3^2 + 38*f6*g1*g2*g3^2 + 36*f5*g2^2*g3^2 + 6*f6*g0*g3^3 + 17*f5*g1*g3^3 + 12*f4*g2*g3^3 + 12*g2^3*g3^3 - f3*g3^4 + 9*g1*g2*g3^4 + g0*g3^5)*k11*k24 + (24*f5^2*f6 + 32*f4*f6^2 + 8*f6^2*g2^2 + 16*f6^2*g1*g3 + 44*f5*f6*g2*g3 + 6*f5^2*g3^2 + 16*f4*f6*g3^2 + 22*f6*g2^2*g3^2 + 8*f6*g1*g3^3 + 11*f5*g2*g3^3 + 2*f4*g3^4 + 5*g2^2*g3^4 + g1*g3^5)*k12*k24 + (96*f4*f5^2*f6 - 16*f3*f5*f6^2 + 8*f5*f6^2*g1*g2 + 24*f5^2*f6*g2^2 + 8*f5*f6^2*g0*g3 + 36*f5^2*f6*g1*g3 + 16*f4*f6^2*g1*g3 + 24*f3*f6^2*g2*g3 - 8*f6^2*g1*g2^2*g3 + 24*f4*f5^2*g3^2 + 28*f3*f5*f6*g3^2 + 20*f6^2*g0*g2*g3^2 + 10*f5*f6*g1*g2*g3^2 + 24*f5^2*g2^2*g3^2 - 24*f4*f6*g2^2*g3^2 - 6*f6*g2^4*g3^2 + 22*f5*f6*g0*g3^3 + 3*f5^2*g1*g3^3 + 8*f4*f6*g1*g3^3 + 30*f3*f6*g2*g3^3 - 10*f6*g1*g2^2*g3^3 + 12*f5*g2^3*g3^3 + 14*f3*f5*g3^4 + 19*f6*g0*g2*g3^4 - f5*g1*g2*g3^4 - 6*f4*g2^2*g3^4 + 2*f5*g0*g3^5 + f4*g1*g3^5 + 9*f3*g2*g3^5 - 2*g1*g2^2*g3^5 + 2*g0*g2*g3^6)*k11*k33 + (24*f5^3*f6 + 32*f4*f5*f6^2 + 8*f5*f6^2*g2^2 + 32*f5*f6^2*g1*g3 + 12*f5^2*f6*g2*g3 - 16*f4*f6^2*g2*g3 - 4*f6^2*g2^3*g3 + 6*f5^3*g3^2 + 16*f4*f5*f6*g3^2 + 24*f3*f6^2*g3^2 + 12*f6^2*g1*g2*g3^2 + 10*f5*f6*g2^2*g3^2 + 4*f6^2*g0*g3^3 + 8*f5*f6*g1*g3^3 + 3*f5^2*g2*g3^3 - 8*f4*f6*g2*g3^3 - f6*g2^3*g3^3 + 2*f4*f5*g3^4 + 14*f3*f6*g3^4 + 3*f6*g1*g2*g3^4 + 2*f5*g2^2*g3^4 + f6*g0*g3^5 - f4*g2*g3^5 + 2*f3*g3^6)*k12*k33 + (-12*f5^2*f6*g3^2 + 16*f4*f6^2*g3^2 + 12*f6^2*g2^2*g3^2 - 12*f5*f6*g2*g3^3 - 3*f5^2*g3^4 + 8*f4*f6*g3^4 + 3*f6*g2^2*g3^4 - 3*f5*g2*g3^5 + f4*g3^6)*k13*k33 + (16*f6^2*g1*g3 + 24*f5^2*g3^2 + 8*f6*g1*g3^3 + 30*f5*g2*g3^3 + 9*g2^2*g3^4 + g1*g3^5)*k11*k34 + (16*f6^2*g2*g3 + 20*f5*f6*g3^2 + 20*f6*g2*g3^3 + 5*f5*g3^4 + 4*g2*g3^5)*k12*k34 + (16*f6^2*g3^2 + 8*f6*g3^4 + g3^6)*k13*k34 + k13*(-24*f5^2*f6*g3*v3 + 32*f4*f6^2*g3*v3 - 8*f6^2*g2^2*g3*v3 - 24*f5*f6*g2*g3^2*v3 - 6*f5^2*g3^3*v3 + 16*f4*f6*g3^3*v3 - 10*f6*g2^2*g3^3*v3 - 6*f5*g2*g3^4*v3 + 2*f4*g3^5*v3 - 2*g2^2*g3^5*v3 + 32*f6^2*g3*v5 + 16*f6*g3^3*v5 + 2*g3^5*v5) + k11*(-96*f4*f5*f6*g0*v1 + 16*f3*f6^2*g0*v1 - 8*f6^2*g0*g1*g2*v1 - 24*f5*f6*g0*g2^2*v1 + 24*f1*f5*f6*g3*v1 + 32*f0*f6^2*g3*v1 - 36*f5*f6*g0*g1*g3*v1 - 24*f5^2*g0*g2*g3*v1 - 48*f4*f6*g0*g2*g3*v1 - 12*f6*g0*g2^3*g3*v1 - 24*f4*f5*g0*g3^2*v1 + 8*f3*f6*g0*g3^2*v1 + 12*f1*f6*g2*g3^2*v1 - 22*f6*g0*g1*g2*g3^2*v1 - 36*f5*g0*g2^2*g3^2*v1 + 6*f1*f5*g3^3*v1 + 16*f0*f6*g3^3*v1 - 15*f5*g0*g1*g3^3*v1 - 12*f4*g0*g2*g3^3*v1 - 12*g0*g2^3*g3^3*v1 + f3*g0*g3^4*v1 + 3*f1*g2*g3^4*v1 - 8*g0*g1*g2*g3^4*v1 + 2*f0*g3^5*v1 - 96*f4*f5*f6*g1*v2 + 16*f3*f6^2*g1*v2 - 8*f6^2*g1^2*g2*v2 - 24*f5*f6*g1*g2^2*v2 + 48*f2*f5*f6*g3*v2 + 16*f1*f6^2*g3*v2 - 36*f5*f6*g1^2*g3*v2 + 24*f5*f6*g0*g2*g3*v2 - 24*f5^2*g1*g2*g3*v2 - 48*f4*f6*g1*g2*g3*v2 - 12*f6*g1*g2^3*g3*v2 - 24*f5^2*g0*g3^2*v2 - 24*f4*f5*g1*g3^2*v2 + 8*f3*f6*g1*g3^2*v2 + 24*f2*f6*g2*g3^2*v2 - 22*f6*g1^2*g2*g3^2*v2 + 12*f6*g0*g2^2*g3^2*v2 - 36*f5*g1*g2^2*g3^2*v2 + 12*f2*f5*g3^3*v2 + 8*f1*f6*g3^3*v2 - 15*f5*g1^2*g3^3*v2 - 24*f5*g0*g2*g3^3*v2 - 12*f4*g1*g2*g3^3*v2 - 12*g1*g2^3*g3^3*v2 + f3*g1*g3^4*v2 + 6*f2*g2*g3^4*v2 - 8*g1^2*g2*g3^4*v2 - 6*g0*g2^2*g3^4*v2 + f1*g3^5*v2 - 96*f4*f5*f6*g2*v3 + 16*f3*f6^2*g2*v3 - 8*f6^2*g1*g2^2*v3 - 24*f5*f6*g2^3*v3 + 72*f3*f5*f6*g3*v3 + 8*f6^2*g0*g2*g3*v3 - 12*f5*f6*g1*g2*g3*v3 - 24*f5^2*g2^2*g3*v3 - 48*f4*f6*g2^2*g3*v3 - 12*f6*g2^4*g3*v3 + 36*f5*f6*g0*g3^2*v3 - 24*f5^2*g1*g3^2*v3 - 24*f4*f5*g2*g3^2*v3 + 44*f3*f6*g2*g3^2*v3 - 10*f6*g1*g2^2*g3^2*v3 - 36*f5*g2^3*g3^2*v3 + 18*f3*f5*g3^3*v3 + 22*f6*g0*g2*g3^3*v3 - 27*f5*g1*g2*g3^3*v3 - 12*f4*g2^2*g3^3*v3 - 12*g2^4*g3^3*v3 + 3*f5*g0*g3^4*v3 + 10*f3*g2*g3^4*v3 - 8*g1*g2^2*g3^4*v3 + 2*g0*g2*g3^5*v3 + 192*f4*f5*f6*v4 - 32*f3*f6^2*v4 + 16*f6^2*g1*g2*v4 + 48*f5*f6*g2^2*v4 + 16*f6^2*g0*g3*v4 + 96*f5*f6*g1*g3*v4 + 96*f4*f6*g2*g3*v4 + 24*f6*g2^3*g3*v4 + 48*f4*f5*g3^2*v4 - 16*f3*f6*g3^2*v4 + 56*f6*g1*g2*g3^2*v4 + 12*f5*g2^2*g3^2*v4 + 8*f6*g0*g3^3*v4 + 24*f5*g1*g3^3*v4 + 24*f4*g2*g3^3*v4 + 6*g2^3*g3^3*v4 - 2*f3*g3^4*v4 + 13*g1*g2*g3^4*v4 + g0*g3^5*v4 + 48*f5^2*g3*v5 + 48*f5*g2*g3^2*v5 + 12*g2^2*g3^3*v5 + 12*f5*g3*v6 + 6*g2*g3^2*v6) + k12*(-24*f5^2*f6*g0*v1 - 32*f4*f6^2*g0*v1 - 8*f6^2*g0*g2^2*v1 + 16*f1*f6^2*g3*v1 - 8*f6^2*g0*g1*g3*v1 - 44*f5*f6*g0*g2*g3*v1 - 6*f5^2*g0*g3^2*v1 - 16*f4*f6*g0*g3^2*v1 - 22*f6*g0*g2^2*g3^2*v1 + 8*f1*f6*g3^3*v1 - 6*f6*g0*g1*g3^3*v1 - 11*f5*g0*g2*g3^3*v1 - 2*f4*g0*g3^4*v1 - 5*g0*g2^2*g3^4*v1 + f1*g3^5*v1 - g0*g1*g3^5*v1 - 24*f5^2*f6*g1*v2 - 32*f4*f6^2*g1*v2 - 8*f6^2*g1*g2^2*v2 + 32*f2*f6^2*g3*v2 - 8*f6^2*g1^2*g3*v2 - 44*f5*f6*g1*g2*g3*v2 - 20*f5*f6*g0*g3^2*v2 - 6*f5^2*g1*g3^2*v2 - 16*f4*f6*g1*g3^2*v2 - 22*f6*g1*g2^2*g3^2*v2 + 16*f2*f6*g3^3*v2 - 6*f6*g1^2*g3^3*v2 - 12*f6*g0*g2*g3^3*v2 - 11*f5*g1*g2*g3^3*v2 - 5*f5*g0*g3^4*v2 - 2*f4*g1*g3^4*v2 - 5*g1*g2^2*g3^4*v2 + 2*f2*g3^5*v2 - g1^2*g3^5*v2 - 3*g0*g2*g3^5*v2 - 24*f5^2*f6*g2*v3 - 32*f4*f6^2*g2*v3 - 8*f6^2*g2^3*v3 + 48*f3*f6^2*g3*v3 - 8*f6^2*g1*g2*g3*v3 - 44*f5*f6*g2^2*g3*v3 + 8*f6^2*g0*g3^2*v3 - 20*f5*f6*g1*g3^2*v3 - 6*f5^2*g2*g3^2*v3 - 16*f4*f6*g2*g3^2*v3 - 22*f6*g2^3*g3^2*v3 + 24*f3*f6*g3^3*v3 - 14*f6*g1*g2*g3^3*v3 - 11*f5*g2^2*g3^3*v3 + 2*f6*g0*g3^4*v3 - 5*f5*g1*g3^4*v3 - 2*f4*g2*g3^4*v3 - 5*g2^3*g3^4*v3 + 3*f3*g3^5*v3 - 3*g1*g2*g3^5*v3 + 48*f5^2*f6*v4 + 64*f4*f6^2*v4 + 16*f6^2*g2^2*v4 + 32*f6^2*g1*g3*v4 + 48*f5*f6*g2*g3*v4 + 12*f5^2*g3^2*v4 + 32*f4*f6*g3^2*v4 + 20*f6*g2^2*g3^2*v4 + 16*f6*g1*g3^3*v4 + 12*f5*g2*g3^3*v4 + 4*f4*g3^4*v4 + 4*g2^2*g3^4*v4 + 2*g1*g3^5*v4 + 40*f5*f6*g3*v5 + 20*f6*g2*g3^2*v5 + 10*f5*g3^3*v5 + 5*g2*g3^4*v5 + 4*f6*g3*v6 + g3^3*v6), (96*f1*f4*f5*f6 - 16*f1*f3*f6^2 - 96*f4*f5*f6*g0*g1 + 16*f3*f6^2*g0*g1 + 8*f1*f6^2*g1*g2 - 8*f6^2*g0*g1^2*g2 + 24*f1*f5*f6*g2^2 - 24*f5*f6*g0*g1*g2^2 + 24*f3*f5^2*g0*g3 + 24*f2*f5*f6*g0*g3 + 16*f1*f6^2*g0*g3 + 60*f1*f5*f6*g1*g3 + 16*f0*f6^2*g1*g3 - 36*f5*f6*g0*g1^2*g3 + 48*f1*f4*f6*g2*g3 + 12*f5*f6*g0^2*g2*g3 - 24*f5^2*g0*g1*g2*g3 - 48*f4*f6*g0*g1*g2*g3 + 12*f1*f6*g2^3*g3 - 12*f6*g0*g1*g2^3*g3 + 24*f1*f4*f5*g3^2 - 8*f1*f3*f6*g3^2 - 12*f5^2*g0^2*g3^2 - 24*f4*f5*g0*g1*g3^2 + 8*f3*f6*g0*g1*g3^2 + 24*f3*f5*g0*g2*g3^2 + 12*f2*f6*g0*g2*g3^2 + 34*f1*f6*g1*g2*g3^2 - 22*f6*g0*g1^2*g2*g3^2 + 12*f1*f5*g2^2*g3^2 + 6*f6*g0^2*g2^2*g3^2 - 36*f5*g0*g1*g2^2*g3^2 + 6*f2*f5*g0*g3^3 + 8*f1*f6*g0*g3^3 + 21*f1*f5*g1*g3^3 + 8*f0*f6*g1*g3^3 - 15*f5*g0*g1^2*g3^3 + 12*f1*f4*g2*g3^3 - 6*f5*g0^2*g2*g3^3 - 12*f4*g0*g1*g2*g3^3 + 6*f3*g0*g2^2*g3^3 + 6*f1*g2^3*g3^3 - 12*g0*g1*g2^3*g3^3 - f1*f3*g3^4 + f3*g0*g1*g3^4 + 3*f2*g0*g2*g3^4 + 11*f1*g1*g2*g3^4 - 8*g0*g1^2*g2*g3^4 + f1*g0*g3^5 + f0*g1*g3^5)*k11*k12 + (24*f1*f5^2*f6 + 32*f1*f4*f6^2 - 24*f5^2*f6*g0*g1 - 32*f4*f6^2*g0*g1 - 96*f4*f5*f6*g0*g2 + 16*f3*f6^2*g0*g2 + 8*f1*f6^2*g2^2 - 16*f6^2*g0*g1*g2^2 - 24*f5*f6*g0*g2^3 + 56*f3*f5*f6*g0*g3 + 16*f2*f6^2*g0*g3 + 24*f1*f6^2*g1*g3 - 8*f6^2*g0*g1^2*g3 + 36*f1*f5*f6*g2*g3 + 16*f0*f6^2*g2*g3 + 4*f6^2*g0^2*g2*g3 - 68*f5*f6*g0*g1*g2*g3 - 24*f5^2*g0*g2^2*g3 - 48*f4*f6*g0*g2^2*g3 - 12*f6*g0*g2^4*g3 + 30*f1*f5^2*g3^2 + 16*f1*f4*f6*g3^2 + 8*f5*f6*g0^2*g3^2 - 18*f5^2*g0*g1*g3^2 - 16*f4*f6*g0*g1*g3^2 - 24*f4*f5*g0*g2*g3^2 + 36*f3*f6*g0*g2*g3^2 + 18*f1*f6*g2^2*g3^2 - 38*f6*g0*g1*g2^2*g3^2 - 36*f5*g0*g2^3*g3^2 + 14*f3*f5*g0*g3^3 + 8*f2*f6*g0*g3^3 + 14*f1*f6*g1*g3^3 - 6*f6*g0*g1^2*g3^3 + 39*f1*f5*g2*g3^3 + 8*f0*f6*g2*g3^3 + 7*f6*g0^2*g2*g3^3 - 32*f5*g0*g1*g2*g3^3 - 12*f4*g0*g2^2*g3^3 - 12*g0*g2^4*g3^3 + 2*f1*f4*g3^4 - f5*g0^2*g3^4 - 2*f4*g0*g1*g3^4 + 8*f3*g0*g2*g3^4 + 13*f1*g2^2*g3^4 - 13*g0*g1*g2^2*g3^4 + f2*g0*g3^5 + 2*f1*g1*g3^5 - g0*g1^2*g3^5 + f0*g2*g3^5)*k11*k22 + (-24*f5^2*f6*g0*g2 - 32*f4*f6^2*g0*g2 - 8*f6^2*g0*g2^3 + 24*f5^3*g0*g3 - 48*f4*f5*f6*g0*g3 + 32*f3*f6^2*g0*g3 + 8*f1*f6^2*g2*g3 - 12*f6^2*g0*g1*g2*g3 - 56*f5*f6*g0*g2^2*g3 + 32*f1*f5*f6*g3^2 + 16*f0*f6^2*g3^2 + 4*f6^2*g0^2*g3^2 - 28*f5*f6*g0*g1*g3^2 + 30*f5^2*g0*g2*g3^2 - 40*f4*f6*g0*g2*g3^2 - 28*f6*g0*g2^3*g3^2 - 12*f4*f5*g0*g3^3 + 16*f3*f6*g0*g3^3 + 22*f1*f6*g2*g3^3 - 21*f6*g0*g1*g2*g3^3 + f5*g0*g2^2*g3^3 + 14*f1*f5*g3^4 + 8*f0*f6*g3^4 + f6*g0^2*g3^4 - 4*f5*g0*g1*g3^4 - 8*f4*g0*g2*g3^4 - 5*g0*g2^3*g3^4 + 2*f3*g0*g3^5 + 8*f1*g2*g3^5 - 3*g0*g1*g2*g3^5 + f0*g3^6)*k12*k22 + (8*f5^2*f6*g0*g3 - 16*f4*f6^2*g0*g3 - 4*f6^2*g0*g2^2*g3 + 8*f1*f6^2*g3^2 - 4*f6^2*g0*g1*g3^2 + 8*f5*f6*g0*g2*g3^2 + 2*f5^2*g0*g3^3 - 8*f4*f6*g0*g3^3 - f6*g0*g2^2*g3^3 + 6*f1*f6*g3^4 - f6*g0*g1*g3^4 + 2*f5*g0*g2*g3^4 - f4*g0*g3^5 + f1*g3^6)*k22^2 + (96*f3*f4*f5*f6 - 16*f3^2*f6^2 - 96*f4*f5*f6*g1*g2 + 24*f3*f6^2*g1*g2 + 24*f3*f5*f6*g2^2 - 8*f6^2*g1^2*g2^2 - 24*f5*f6*g1*g2^3 - 48*f4*f5*f6*g0*g3 + 32*f3*f6^2*g0*g3 + 84*f3*f5*f6*g1*g3 + 24*f3*f5^2*g2*g3 + 48*f3*f4*f6*g2*g3 + 24*f2*f5*f6*g2*g3 + 8*f1*f6^2*g2*g3 - 24*f5*f6*g1^2*g2*g3 - 24*f5^2*g1*g2^2*g3 - 48*f4*f6*g1*g2^2*g3 + 12*f3*f6*g2^3*g3 - 12*f6*g1*g2^4*g3 + 24*f3*f4*f5*g3^2 - 8*f3^2*f6*g3^2 + 12*f1*f5*f6*g3^2 + 16*f0*f6^2*g3^2 - 12*f5^2*g1^2*g3^2 - 24*f4*f6*g0*g2*g3^2 - 24*f4*f5*g1*g2*g3^2 + 54*f3*f6*g1*g2*g3^2 + 36*f3*f5*g2^2*g3^2 + 12*f2*f6*g2^2*g3^2 - 16*f6*g1^2*g2^2*g3^2 - 36*f5*g1*g2^3*g3^2 - 12*f4*f5*g0*g3^3 + 16*f3*f6*g0*g3^3 + 21*f3*f5*g1*g3^3 + 12*f3*f4*g2*g3^3 + 6*f2*f5*g2*g3^3 + 10*f1*f6*g2*g3^3 - 21*f5*g1^2*g2*g3^3 - 12*f4*g1*g2^2*g3^3 + 12*f3*g2^3*g3^3 - 12*g1*g2^4*g3^3 - f3^2*g3^4 + 3*f1*f5*g3^4 + 8*f0*f6*g3^4 - 6*f4*g0*g2*g3^4 + 12*f3*g1*g2*g3^4 + 3*f2*g2^2*g3^4 - 8*g1^2*g2^2*g3^4 + 2*f3*g0*g3^5 + 2*f1*g2*g3^5 + f0*g3^6)*k11*k23 + (24*f3*f5^2*f6 + 32*f3*f4*f6^2 - 24*f5^2*f6*g1*g2 - 32*f4*f6^2*g1*g2 + 8*f3*f6^2*g2^2 - 8*f6^2*g1*g2^3 - 24*f5^2*f6*g0*g3 + 24*f5^3*g1*g3 - 48*f4*f5*f6*g1*g3 + 48*f3*f6^2*g1*g3 + 44*f3*f5*f6*g2*g3 + 16*f2*f6^2*g2*g3 - 12*f6^2*g1^2*g2*g3 - 8*f6^2*g0*g2^2*g3 - 56*f5*f6*g1*g2^2*g3 + 6*f3*f5^2*g3^2 + 16*f3*f4*f6*g3^2 + 24*f2*f5*f6*g3^2 + 32*f1*f6^2*g3^2 - 28*f5*f6*g1^2*g3^2 - 12*f5*f6*g0*g2*g3^2 + 30*f5^2*g1*g2*g3^2 - 40*f4*f6*g1*g2*g3^2 + 22*f3*f6*g2^2*g3^2 - 28*f6*g1*g2^3*g3^2 - 12*f5^2*g0*g3^3 - 12*f4*f5*g1*g3^3 + 24*f3*f6*g1*g3^3 + 11*f3*f5*g2*g3^3 + 20*f2*f6*g2*g3^3 - 21*f6*g1^2*g2*g3^3 - 4*f6*g0*g2^2*g3^3 + f5*g1*g2^2*g3^3 + 2*f3*f4*g3^4 + 6*f2*f5*g3^4 + 16*f1*f6*g3^4 - 4*f5*g1^2*g3^4 - 9*f5*g0*g2*g3^4 - 8*f4*g1*g2*g3^4 + 5*f3*g2^2*g3^4 - 5*g1*g2^3*g3^4 + 3*f3*g1*g3^5 + 4*f2*g2*g3^5 - 3*g1^2*g2*g3^5 - 2*g0*g2^2*g3^5 + 2*f1*g3^6)*k12*k23 + (16*f5*f6^2*g0*g3 + 8*f5^2*f6*g1*g3 - 16*f4*f6^2*g1*g3 - 4*f6^2*g1*g2^2*g3 + 16*f2*f6^2*g3^2 - 4*f6^2*g1^2*g3^2 + 16*f6^2*g0*g2*g3^2 + 8*f5*f6*g1*g2*g3^2 + 2*f5^2*g1*g3^3 - 8*f4*f6*g1*g3^3 - f6*g1*g2^2*g3^3 + 8*f2*f6*g3^4 - f6*g1^2*g3^4 + 4*f6*g0*g2*g3^4 + 2*f5*g1*g2*g3^4 - f5*g0*g3^5 - f4*g1*g3^5 + f2*g3^6)*k22*k23 + (24*f5^2*g1*g3 + 24*f5*g1*g2*g3^2 + 6*f5*g0*g3^3 + 6*g1*g2^2*g3^3 + 3*g0*g2*g3^4)*k11*k24 + (96*f4*f5*f6 - 16*f3*f6^2 + 8*f6^2*g1*g2 + 24*f5*f6*g2^2 + 8*f6^2*g0*g3 + 68*f5*f6*g1*g3 + 24*f5^2*g2*g3 + 48*f4*f6*g2*g3 + 12*f6*g2^3*g3 + 24*f4*f5*g3^2 - 8*f3*f6*g3^2 + 38*f6*g1*g2*g3^2 + 36*f5*g2^2*g3^2 + 6*f6*g0*g3^3 + 17*f5*g1*g3^3 + 12*f4*g2*g3^3 + 12*g2^3*g3^3 - f3*g3^4 + 9*g1*g2*g3^4 + g0*g3^5)*k12*k24 + (24*f5^2*f6 + 32*f4*f6^2 + 8*f6^2*g2^2 + 16*f6^2*g1*g3 + 44*f5*f6*g2*g3 + 6*f5^2*g3^2 + 16*f4*f6*g3^2 + 22*f6*g2^2*g3^2 + 8*f6*g1*g3^3 + 11*f5*g2*g3^3 + 2*f4*g3^4 + 5*g2^2*g3^4 + g1*g3^5)*k22*k24 + (96*f4*f5^2*f6 - 16*f3*f5*f6^2 + 8*f5*f6^2*g1*g2 + 24*f5^2*f6*g2^2 + 8*f5*f6^2*g0*g3 + 36*f5^2*f6*g1*g3 + 16*f4*f6^2*g1*g3 + 24*f3*f6^2*g2*g3 - 8*f6^2*g1*g2^2*g3 + 24*f4*f5^2*g3^2 + 28*f3*f5*f6*g3^2 + 20*f6^2*g0*g2*g3^2 + 10*f5*f6*g1*g2*g3^2 + 24*f5^2*g2^2*g3^2 - 24*f4*f6*g2^2*g3^2 - 6*f6*g2^4*g3^2 + 22*f5*f6*g0*g3^3 + 3*f5^2*g1*g3^3 + 8*f4*f6*g1*g3^3 + 30*f3*f6*g2*g3^3 - 10*f6*g1*g2^2*g3^3 + 12*f5*g2^3*g3^3 + 14*f3*f5*g3^4 + 19*f6*g0*g2*g3^4 - f5*g1*g2*g3^4 - 6*f4*g2^2*g3^4 + 2*f5*g0*g3^5 + f4*g1*g3^5 + 9*f3*g2*g3^5 - 2*g1*g2^2*g3^5 + 2*g0*g2*g3^6)*k12*k33 + (24*f5^3*f6 + 32*f4*f5*f6^2 + 8*f5*f6^2*g2^2 + 32*f5*f6^2*g1*g3 + 12*f5^2*f6*g2*g3 - 16*f4*f6^2*g2*g3 - 4*f6^2*g2^3*g3 + 6*f5^3*g3^2 + 16*f4*f5*f6*g3^2 + 24*f3*f6^2*g3^2 + 12*f6^2*g1*g2*g3^2 + 10*f5*f6*g2^2*g3^2 + 4*f6^2*g0*g3^3 + 8*f5*f6*g1*g3^3 + 3*f5^2*g2*g3^3 - 8*f4*f6*g2*g3^3 - f6*g2^3*g3^3 + 2*f4*f5*g3^4 + 14*f3*f6*g3^4 + 3*f6*g1*g2*g3^4 + 2*f5*g2^2*g3^4 + f6*g0*g3^5 - f4*g2*g3^5 + 2*f3*g3^6)*k22*k33 + (-12*f5^2*f6*g3^2 + 16*f4*f6^2*g3^2 + 12*f6^2*g2^2*g3^2 - 12*f5*f6*g2*g3^3 - 3*f5^2*g3^4 + 8*f4*f6*g3^4 + 3*f6*g2^2*g3^4 - 3*f5*g2*g3^5 + f4*g3^6)*k23*k33 + (16*f6^2*g1*g3 + 24*f5^2*g3^2 + 8*f6*g1*g3^3 + 30*f5*g2*g3^3 + 9*g2^2*g3^4 + g1*g3^5)*k12*k34 + (16*f6^2*g2*g3 + 20*f5*f6*g3^2 + 20*f6*g2*g3^3 + 5*f5*g3^4 + 4*g2*g3^5)*k22*k34 + (16*f6^2*g3^2 + 8*f6*g3^4 + g3^6)*k23*k34 + k23*(-24*f5^2*f6*g3*v3 + 32*f4*f6^2*g3*v3 - 8*f6^2*g2^2*g3*v3 - 24*f5*f6*g2*g3^2*v3 - 6*f5^2*g3^3*v3 + 16*f4*f6*g3^3*v3 - 10*f6*g2^2*g3^3*v3 - 6*f5*g2*g3^4*v3 + 2*f4*g3^5*v3 - 2*g2^2*g3^5*v3 + 32*f6^2*g3*v5 + 16*f6*g3^3*v5 + 2*g3^5*v5) + k12*(-96*f4*f5*f6*g0*v1 + 16*f3*f6^2*g0*v1 - 8*f6^2*g0*g1*g2*v1 - 24*f5*f6*g0*g2^2*v1 + 24*f1*f5*f6*g3*v1 + 32*f0*f6^2*g3*v1 - 36*f5*f6*g0*g1*g3*v1 - 24*f5^2*g0*g2*g3*v1 - 48*f4*f6*g0*g2*g3*v1 - 12*f6*g0*g2^3*g3*v1 - 24*f4*f5*g0*g3^2*v1 + 8*f3*f6*g0*g3^2*v1 + 12*f1*f6*g2*g3^2*v1 - 22*f6*g0*g1*g2*g3^2*v1 - 36*f5*g0*g2^2*g3^2*v1 + 6*f1*f5*g3^3*v1 + 16*f0*f6*g3^3*v1 - 15*f5*g0*g1*g3^3*v1 - 12*f4*g0*g2*g3^3*v1 - 12*g0*g2^3*g3^3*v1 + f3*g0*g3^4*v1 + 3*f1*g2*g3^4*v1 - 8*g0*g1*g2*g3^4*v1 + 2*f0*g3^5*v1 - 96*f4*f5*f6*g1*v2 + 16*f3*f6^2*g1*v2 - 8*f6^2*g1^2*g2*v2 - 24*f5*f6*g1*g2^2*v2 + 48*f2*f5*f6*g3*v2 + 16*f1*f6^2*g3*v2 - 36*f5*f6*g1^2*g3*v2 + 24*f5*f6*g0*g2*g3*v2 - 24*f5^2*g1*g2*g3*v2 - 48*f4*f6*g1*g2*g3*v2 - 12*f6*g1*g2^3*g3*v2 - 24*f5^2*g0*g3^2*v2 - 24*f4*f5*g1*g3^2*v2 + 8*f3*f6*g1*g3^2*v2 + 24*f2*f6*g2*g3^2*v2 - 22*f6*g1^2*g2*g3^2*v2 + 12*f6*g0*g2^2*g3^2*v2 - 36*f5*g1*g2^2*g3^2*v2 + 12*f2*f5*g3^3*v2 + 8*f1*f6*g3^3*v2 - 15*f5*g1^2*g3^3*v2 - 24*f5*g0*g2*g3^3*v2 - 12*f4*g1*g2*g3^3*v2 - 12*g1*g2^3*g3^3*v2 + f3*g1*g3^4*v2 + 6*f2*g2*g3^4*v2 - 8*g1^2*g2*g3^4*v2 - 6*g0*g2^2*g3^4*v2 + f1*g3^5*v2 - 96*f4*f5*f6*g2*v3 + 16*f3*f6^2*g2*v3 - 8*f6^2*g1*g2^2*v3 - 24*f5*f6*g2^3*v3 + 72*f3*f5*f6*g3*v3 + 8*f6^2*g0*g2*g3*v3 - 12*f5*f6*g1*g2*g3*v3 - 24*f5^2*g2^2*g3*v3 - 48*f4*f6*g2^2*g3*v3 - 12*f6*g2^4*g3*v3 + 36*f5*f6*g0*g3^2*v3 - 24*f5^2*g1*g3^2*v3 - 24*f4*f5*g2*g3^2*v3 + 44*f3*f6*g2*g3^2*v3 - 10*f6*g1*g2^2*g3^2*v3 - 36*f5*g2^3*g3^2*v3 + 18*f3*f5*g3^3*v3 + 22*f6*g0*g2*g3^3*v3 - 27*f5*g1*g2*g3^3*v3 - 12*f4*g2^2*g3^3*v3 - 12*g2^4*g3^3*v3 + 3*f5*g0*g3^4*v3 + 10*f3*g2*g3^4*v3 - 8*g1*g2^2*g3^4*v3 + 2*g0*g2*g3^5*v3 + 192*f4*f5*f6*v4 - 32*f3*f6^2*v4 + 16*f6^2*g1*g2*v4 + 48*f5*f6*g2^2*v4 + 16*f6^2*g0*g3*v4 + 96*f5*f6*g1*g3*v4 + 96*f4*f6*g2*g3*v4 + 24*f6*g2^3*g3*v4 + 48*f4*f5*g3^2*v4 - 16*f3*f6*g3^2*v4 + 56*f6*g1*g2*g3^2*v4 + 12*f5*g2^2*g3^2*v4 + 8*f6*g0*g3^3*v4 + 24*f5*g1*g3^3*v4 + 24*f4*g2*g3^3*v4 + 6*g2^3*g3^3*v4 - 2*f3*g3^4*v4 + 13*g1*g2*g3^4*v4 + g0*g3^5*v4 + 48*f5^2*g3*v5 + 48*f5*g2*g3^2*v5 + 12*g2^2*g3^3*v5 + 12*f5*g3*v6 + 6*g2*g3^2*v6) + k22*(-24*f5^2*f6*g0*v1 - 32*f4*f6^2*g0*v1 - 8*f6^2*g0*g2^2*v1 + 16*f1*f6^2*g3*v1 - 8*f6^2*g0*g1*g3*v1 - 44*f5*f6*g0*g2*g3*v1 - 6*f5^2*g0*g3^2*v1 - 16*f4*f6*g0*g3^2*v1 - 22*f6*g0*g2^2*g3^2*v1 + 8*f1*f6*g3^3*v1 - 6*f6*g0*g1*g3^3*v1 - 11*f5*g0*g2*g3^3*v1 - 2*f4*g0*g3^4*v1 - 5*g0*g2^2*g3^4*v1 + f1*g3^5*v1 - g0*g1*g3^5*v1 - 24*f5^2*f6*g1*v2 - 32*f4*f6^2*g1*v2 - 8*f6^2*g1*g2^2*v2 + 32*f2*f6^2*g3*v2 - 8*f6^2*g1^2*g3*v2 - 44*f5*f6*g1*g2*g3*v2 - 20*f5*f6*g0*g3^2*v2 - 6*f5^2*g1*g3^2*v2 - 16*f4*f6*g1*g3^2*v2 - 22*f6*g1*g2^2*g3^2*v2 + 16*f2*f6*g3^3*v2 - 6*f6*g1^2*g3^3*v2 - 12*f6*g0*g2*g3^3*v2 - 11*f5*g1*g2*g3^3*v2 - 5*f5*g0*g3^4*v2 - 2*f4*g1*g3^4*v2 - 5*g1*g2^2*g3^4*v2 + 2*f2*g3^5*v2 - g1^2*g3^5*v2 - 3*g0*g2*g3^5*v2 - 24*f5^2*f6*g2*v3 - 32*f4*f6^2*g2*v3 - 8*f6^2*g2^3*v3 + 48*f3*f6^2*g3*v3 - 8*f6^2*g1*g2*g3*v3 - 44*f5*f6*g2^2*g3*v3 + 8*f6^2*g0*g3^2*v3 - 20*f5*f6*g1*g3^2*v3 - 6*f5^2*g2*g3^2*v3 - 16*f4*f6*g2*g3^2*v3 - 22*f6*g2^3*g3^2*v3 + 24*f3*f6*g3^3*v3 - 14*f6*g1*g2*g3^3*v3 - 11*f5*g2^2*g3^3*v3 + 2*f6*g0*g3^4*v3 - 5*f5*g1*g3^4*v3 - 2*f4*g2*g3^4*v3 - 5*g2^3*g3^4*v3 + 3*f3*g3^5*v3 - 3*g1*g2*g3^5*v3 + 48*f5^2*f6*v4 + 64*f4*f6^2*v4 + 16*f6^2*g2^2*v4 + 32*f6^2*g1*g3*v4 + 48*f5*f6*g2*g3*v4 + 12*f5^2*g3^2*v4 + 32*f4*f6*g3^2*v4 + 20*f6*g2^2*g3^2*v4 + 16*f6*g1*g3^3*v4 + 12*f5*g2*g3^3*v4 + 4*f4*g3^4*v4 + 4*g2^2*g3^4*v4 + 2*g1*g3^5*v4 + 40*f5*f6*g3*v5 + 20*f6*g2*g3^2*v5 + 10*f5*g3^3*v5 + 5*g2*g3^4*v5 + 4*f6*g3*v6 + g3^3*v6), (96*f1*f4*f5*f6 - 16*f1*f3*f6^2 - 96*f4*f5*f6*g0*g1 + 16*f3*f6^2*g0*g1 + 8*f1*f6^2*g1*g2 - 8*f6^2*g0*g1^2*g2 + 24*f1*f5*f6*g2^2 - 24*f5*f6*g0*g1*g2^2 + 24*f3*f5^2*g0*g3 + 24*f2*f5*f6*g0*g3 + 16*f1*f6^2*g0*g3 + 60*f1*f5*f6*g1*g3 + 16*f0*f6^2*g1*g3 - 36*f5*f6*g0*g1^2*g3 + 48*f1*f4*f6*g2*g3 + 12*f5*f6*g0^2*g2*g3 - 24*f5^2*g0*g1*g2*g3 - 48*f4*f6*g0*g1*g2*g3 + 12*f1*f6*g2^3*g3 - 12*f6*g0*g1*g2^3*g3 + 24*f1*f4*f5*g3^2 - 8*f1*f3*f6*g3^2 - 12*f5^2*g0^2*g3^2 - 24*f4*f5*g0*g1*g3^2 + 8*f3*f6*g0*g1*g3^2 + 24*f3*f5*g0*g2*g3^2 + 12*f2*f6*g0*g2*g3^2 + 34*f1*f6*g1*g2*g3^2 - 22*f6*g0*g1^2*g2*g3^2 + 12*f1*f5*g2^2*g3^2 + 6*f6*g0^2*g2^2*g3^2 - 36*f5*g0*g1*g2^2*g3^2 + 6*f2*f5*g0*g3^3 + 8*f1*f6*g0*g3^3 + 21*f1*f5*g1*g3^3 + 8*f0*f6*g1*g3^3 - 15*f5*g0*g1^2*g3^3 + 12*f1*f4*g2*g3^3 - 6*f5*g0^2*g2*g3^3 - 12*f4*g0*g1*g2*g3^3 + 6*f3*g0*g2^2*g3^3 + 6*f1*g2^3*g3^3 - 12*g0*g1*g2^3*g3^3 - f1*f3*g3^4 + f3*g0*g1*g3^4 + 3*f2*g0*g2*g3^4 + 11*f1*g1*g2*g3^4 - 8*g0*g1^2*g2*g3^4 + f1*g0*g3^5 + f0*g1*g3^5)*k11*k13 + (24*f1*f5^2*f6 + 32*f1*f4*f6^2 - 24*f5^2*f6*g0*g1 - 32*f4*f6^2*g0*g1 - 96*f4*f5*f6*g0*g2 + 16*f3*f6^2*g0*g2 + 8*f1*f6^2*g2^2 - 16*f6^2*g0*g1*g2^2 - 24*f5*f6*g0*g2^3 + 56*f3*f5*f6*g0*g3 + 16*f2*f6^2*g0*g3 + 24*f1*f6^2*g1*g3 - 8*f6^2*g0*g1^2*g3 + 36*f1*f5*f6*g2*g3 + 16*f0*f6^2*g2*g3 + 4*f6^2*g0^2*g2*g3 - 68*f5*f6*g0*g1*g2*g3 - 24*f5^2*g0*g2^2*g3 - 48*f4*f6*g0*g2^2*g3 - 12*f6*g0*g2^4*g3 + 30*f1*f5^2*g3^2 + 16*f1*f4*f6*g3^2 + 8*f5*f6*g0^2*g3^2 - 18*f5^2*g0*g1*g3^2 - 16*f4*f6*g0*g1*g3^2 - 24*f4*f5*g0*g2*g3^2 + 36*f3*f6*g0*g2*g3^2 + 18*f1*f6*g2^2*g3^2 - 38*f6*g0*g1*g2^2*g3^2 - 36*f5*g0*g2^3*g3^2 + 14*f3*f5*g0*g3^3 + 8*f2*f6*g0*g3^3 + 14*f1*f6*g1*g3^3 - 6*f6*g0*g1^2*g3^3 + 39*f1*f5*g2*g3^3 + 8*f0*f6*g2*g3^3 + 7*f6*g0^2*g2*g3^3 - 32*f5*g0*g1*g2*g3^3 - 12*f4*g0*g2^2*g3^3 - 12*g0*g2^4*g3^3 + 2*f1*f4*g3^4 - f5*g0^2*g3^4 - 2*f4*g0*g1*g3^4 + 8*f3*g0*g2*g3^4 + 13*f1*g2^2*g3^4 - 13*g0*g1*g2^2*g3^4 + f2*g0*g3^5 + 2*f1*g1*g3^5 - g0*g1^2*g3^5 + f0*g2*g3^5)*k11*k23 + (-24*f5^2*f6*g0*g2 - 32*f4*f6^2*g0*g2 - 8*f6^2*g0*g2^3 + 24*f5^3*g0*g3 - 48*f4*f5*f6*g0*g3 + 32*f3*f6^2*g0*g3 + 8*f1*f6^2*g2*g3 - 12*f6^2*g0*g1*g2*g3 - 56*f5*f6*g0*g2^2*g3 + 32*f1*f5*f6*g3^2 + 16*f0*f6^2*g3^2 + 4*f6^2*g0^2*g3^2 - 28*f5*f6*g0*g1*g3^2 + 30*f5^2*g0*g2*g3^2 - 40*f4*f6*g0*g2*g3^2 - 28*f6*g0*g2^3*g3^2 - 12*f4*f5*g0*g3^3 + 16*f3*f6*g0*g3^3 + 22*f1*f6*g2*g3^3 - 21*f6*g0*g1*g2*g3^3 + f5*g0*g2^2*g3^3 + 14*f1*f5*g3^4 + 8*f0*f6*g3^4 + f6*g0^2*g3^4 - 4*f5*g0*g1*g3^4 - 8*f4*g0*g2*g3^4 - 5*g0*g2^3*g3^4 + 2*f3*g0*g3^5 + 8*f1*g2*g3^5 - 3*g0*g1*g2*g3^5 + f0*g3^6)*k12*k23 + (8*f5^2*f6*g0*g3 - 16*f4*f6^2*g0*g3 - 4*f6^2*g0*g2^2*g3 + 8*f1*f6^2*g3^2 - 4*f6^2*g0*g1*g3^2 + 8*f5*f6*g0*g2*g3^2 + 2*f5^2*g0*g3^3 - 8*f4*f6*g0*g3^3 - f6*g0*g2^2*g3^3 + 6*f1*f6*g3^4 - f6*g0*g1*g3^4 + 2*f5*g0*g2*g3^4 - f4*g0*g3^5 + f1*g3^6)*k22*k23 + (96*f3*f4*f5*f6 - 16*f3^2*f6^2 - 96*f4*f5*f6*g1*g2 + 24*f3*f6^2*g1*g2 + 24*f3*f5*f6*g2^2 - 8*f6^2*g1^2*g2^2 - 24*f5*f6*g1*g2^3 - 48*f4*f5*f6*g0*g3 + 32*f3*f6^2*g0*g3 + 84*f3*f5*f6*g1*g3 + 24*f3*f5^2*g2*g3 + 48*f3*f4*f6*g2*g3 + 24*f2*f5*f6*g2*g3 + 8*f1*f6^2*g2*g3 - 24*f5*f6*g1^2*g2*g3 - 24*f5^2*g1*g2^2*g3 - 48*f4*f6*g1*g2^2*g3 + 12*f3*f6*g2^3*g3 - 12*f6*g1*g2^4*g3 + 24*f3*f4*f5*g3^2 - 8*f3^2*f6*g3^2 + 12*f1*f5*f6*g3^2 + 16*f0*f6^2*g3^2 - 12*f5^2*g1^2*g3^2 - 24*f4*f6*g0*g2*g3^2 - 24*f4*f5*g1*g2*g3^2 + 54*f3*f6*g1*g2*g3^2 + 36*f3*f5*g2^2*g3^2 + 12*f2*f6*g2^2*g3^2 - 16*f6*g1^2*g2^2*g3^2 - 36*f5*g1*g2^3*g3^2 - 12*f4*f5*g0*g3^3 + 16*f3*f6*g0*g3^3 + 21*f3*f5*g1*g3^3 + 12*f3*f4*g2*g3^3 + 6*f2*f5*g2*g3^3 + 10*f1*f6*g2*g3^3 - 21*f5*g1^2*g2*g3^3 - 12*f4*g1*g2^2*g3^3 + 12*f3*g2^3*g3^3 - 12*g1*g2^4*g3^3 - f3^2*g3^4 + 3*f1*f5*g3^4 + 8*f0*f6*g3^4 - 6*f4*g0*g2*g3^4 + 12*f3*g1*g2*g3^4 + 3*f2*g2^2*g3^4 - 8*g1^2*g2^2*g3^4 + 2*f3*g0*g3^5 + 2*f1*g2*g3^5 + f0*g3^6)*k11*k33 + (24*f3*f5^2*f6 + 32*f3*f4*f6^2 - 24*f5^2*f6*g1*g2 - 32*f4*f6^2*g1*g2 + 8*f3*f6^2*g2^2 - 8*f6^2*g1*g2^3 - 24*f5^2*f6*g0*g3 + 24*f5^3*g1*g3 - 48*f4*f5*f6*g1*g3 + 48*f3*f6^2*g1*g3 + 44*f3*f5*f6*g2*g3 + 16*f2*f6^2*g2*g3 - 12*f6^2*g1^2*g2*g3 - 8*f6^2*g0*g2^2*g3 - 56*f5*f6*g1*g2^2*g3 + 6*f3*f5^2*g3^2 + 16*f3*f4*f6*g3^2 + 24*f2*f5*f6*g3^2 + 32*f1*f6^2*g3^2 - 28*f5*f6*g1^2*g3^2 - 12*f5*f6*g0*g2*g3^2 + 30*f5^2*g1*g2*g3^2 - 40*f4*f6*g1*g2*g3^2 + 22*f3*f6*g2^2*g3^2 - 28*f6*g1*g2^3*g3^2 - 12*f5^2*g0*g3^3 - 12*f4*f5*g1*g3^3 + 24*f3*f6*g1*g3^3 + 11*f3*f5*g2*g3^3 + 20*f2*f6*g2*g3^3 - 21*f6*g1^2*g2*g3^3 - 4*f6*g0*g2^2*g3^3 + f5*g1*g2^2*g3^3 + 2*f3*f4*g3^4 + 6*f2*f5*g3^4 + 16*f1*f6*g3^4 - 4*f5*g1^2*g3^4 - 9*f5*g0*g2*g3^4 - 8*f4*g1*g2*g3^4 + 5*f3*g2^2*g3^4 - 5*g1*g2^3*g3^4 + 3*f3*g1*g3^5 + 4*f2*g2*g3^5 - 3*g1^2*g2*g3^5 - 2*g0*g2^2*g3^5 + 2*f1*g3^6)*k12*k33 + (96*f4*f5^2*f6 - 16*f3*f5*f6^2 + 8*f5*f6^2*g1*g2 + 24*f5^2*f6*g2^2 + 8*f5*f6^2*g0*g3 + 36*f5^2*f6*g1*g3 + 16*f4*f6^2*g1*g3 + 24*f3*f6^2*g2*g3 - 8*f6^2*g1*g2^2*g3 + 24*f4*f5^2*g3^2 + 28*f3*f5*f6*g3^2 + 20*f6^2*g0*g2*g3^2 + 10*f5*f6*g1*g2*g3^2 + 24*f5^2*g2^2*g3^2 - 24*f4*f6*g2^2*g3^2 - 6*f6*g2^4*g3^2 + 22*f5*f6*g0*g3^3 + 3*f5^2*g1*g3^3 + 8*f4*f6*g1*g3^3 + 30*f3*f6*g2*g3^3 - 10*f6*g1*g2^2*g3^3 + 12*f5*g2^3*g3^3 + 14*f3*f5*g3^4 + 19*f6*g0*g2*g3^4 - f5*g1*g2*g3^4 - 6*f4*g2^2*g3^4 + 2*f5*g0*g3^5 + f4*g1*g3^5 + 9*f3*g2*g3^5 - 2*g1*g2^2*g3^5 + 2*g0*g2*g3^6)*k13*k33 + (16*f5*f6^2*g0*g3 + 8*f5^2*f6*g1*g3 - 16*f4*f6^2*g1*g3 - 4*f6^2*g1*g2^2*g3 + 16*f2*f6^2*g3^2 - 4*f6^2*g1^2*g3^2 + 16*f6^2*g0*g2*g3^2 + 8*f5*f6*g1*g2*g3^2 + 2*f5^2*g1*g3^3 - 8*f4*f6*g1*g3^3 - f6*g1*g2^2*g3^3 + 8*f2*f6*g3^4 - f6*g1^2*g3^4 + 4*f6*g0*g2*g3^4 + 2*f5*g1*g2*g3^4 - f5*g0*g3^5 - f4*g1*g3^5 + f2*g3^6)*k22*k33 + (24*f5^3*f6 + 32*f4*f5*f6^2 + 8*f5*f6^2*g2^2 + 32*f5*f6^2*g1*g3 + 12*f5^2*f6*g2*g3 - 16*f4*f6^2*g2*g3 - 4*f6^2*g2^3*g3 + 6*f5^3*g3^2 + 16*f4*f5*f6*g3^2 + 24*f3*f6^2*g3^2 + 12*f6^2*g1*g2*g3^2 + 10*f5*f6*g2^2*g3^2 + 4*f6^2*g0*g3^3 + 8*f5*f6*g1*g3^3 + 3*f5^2*g2*g3^3 - 8*f4*f6*g2*g3^3 - f6*g2^3*g3^3 + 2*f4*f5*g3^4 + 14*f3*f6*g3^4 + 3*f6*g1*g2*g3^4 + 2*f5*g2^2*g3^4 + f6*g0*g3^5 - f4*g2*g3^5 + 2*f3*g3^6)*k23*k33 + (-12*f5^2*f6*g3^2 + 16*f4*f6^2*g3^2 + 12*f6^2*g2^2*g3^2 - 12*f5*f6*g2*g3^3 - 3*f5^2*g3^4 + 8*f4*f6*g3^4 + 3*f6*g2^2*g3^4 - 3*f5*g2*g3^5 + f4*g3^6)*k33^2 + (24*f5^2*g1*g3 + 24*f5*g1*g2*g3^2 + 6*f5*g0*g3^3 + 6*g1*g2^2*g3^3 + 3*g0*g2*g3^4)*k11*k34 + (96*f4*f5*f6 - 16*f3*f6^2 + 8*f6^2*g1*g2 + 24*f5*f6*g2^2 + 8*f6^2*g0*g3 + 68*f5*f6*g1*g3 + 24*f5^2*g2*g3 + 48*f4*f6*g2*g3 + 12*f6*g2^3*g3 + 24*f4*f5*g3^2 - 8*f3*f6*g3^2 + 38*f6*g1*g2*g3^2 + 36*f5*g2^2*g3^2 + 6*f6*g0*g3^3 + 17*f5*g1*g3^3 + 12*f4*g2*g3^3 + 12*g2^3*g3^3 - f3*g3^4 + 9*g1*g2*g3^4 + g0*g3^5)*k12*k34 + (16*f6^2*g1*g3 + 24*f5^2*g3^2 + 8*f6*g1*g3^3 + 30*f5*g2*g3^3 + 9*g2^2*g3^4 + g1*g3^5)*k13*k34 + (24*f5^2*f6 + 32*f4*f6^2 + 8*f6^2*g2^2 + 16*f6^2*g1*g3 + 44*f5*f6*g2*g3 + 6*f5^2*g3^2 + 16*f4*f6*g3^2 + 22*f6*g2^2*g3^2 + 8*f6*g1*g3^3 + 11*f5*g2*g3^3 + 2*f4*g3^4 + 5*g2^2*g3^4 + g1*g3^5)*k22*k34 + (16*f6^2*g2*g3 + 20*f5*f6*g3^2 + 20*f6*g2*g3^3 + 5*f5*g3^4 + 4*g2*g3^5)*k23*k34 + (16*f6^2*g3^2 + 8*f6*g3^4 + g3^6)*k33*k34 + k33*(-24*f5^2*f6*g3*v3 + 32*f4*f6^2*g3*v3 - 8*f6^2*g2^2*g3*v3 - 24*f5*f6*g2*g3^2*v3 - 6*f5^2*g3^3*v3 + 16*f4*f6*g3^3*v3 - 10*f6*g2^2*g3^3*v3 - 6*f5*g2*g3^4*v3 + 2*f4*g3^5*v3 - 2*g2^2*g3^5*v3 + 32*f6^2*g3*v5 + 16*f6*g3^3*v5 + 2*g3^5*v5) + k13*(-96*f4*f5*f6*g0*v1 + 16*f3*f6^2*g0*v1 - 8*f6^2*g0*g1*g2*v1 - 24*f5*f6*g0*g2^2*v1 + 24*f1*f5*f6*g3*v1 + 32*f0*f6^2*g3*v1 - 36*f5*f6*g0*g1*g3*v1 - 24*f5^2*g0*g2*g3*v1 - 48*f4*f6*g0*g2*g3*v1 - 12*f6*g0*g2^3*g3*v1 - 24*f4*f5*g0*g3^2*v1 + 8*f3*f6*g0*g3^2*v1 + 12*f1*f6*g2*g3^2*v1 - 22*f6*g0*g1*g2*g3^2*v1 - 36*f5*g0*g2^2*g3^2*v1 + 6*f1*f5*g3^3*v1 + 16*f0*f6*g3^3*v1 - 15*f5*g0*g1*g3^3*v1 - 12*f4*g0*g2*g3^3*v1 - 12*g0*g2^3*g3^3*v1 + f3*g0*g3^4*v1 + 3*f1*g2*g3^4*v1 - 8*g0*g1*g2*g3^4*v1 + 2*f0*g3^5*v1 - 96*f4*f5*f6*g1*v2 + 16*f3*f6^2*g1*v2 - 8*f6^2*g1^2*g2*v2 - 24*f5*f6*g1*g2^2*v2 + 48*f2*f5*f6*g3*v2 + 16*f1*f6^2*g3*v2 - 36*f5*f6*g1^2*g3*v2 + 24*f5*f6*g0*g2*g3*v2 - 24*f5^2*g1*g2*g3*v2 - 48*f4*f6*g1*g2*g3*v2 - 12*f6*g1*g2^3*g3*v2 - 24*f5^2*g0*g3^2*v2 - 24*f4*f5*g1*g3^2*v2 + 8*f3*f6*g1*g3^2*v2 + 24*f2*f6*g2*g3^2*v2 - 22*f6*g1^2*g2*g3^2*v2 + 12*f6*g0*g2^2*g3^2*v2 - 36*f5*g1*g2^2*g3^2*v2 + 12*f2*f5*g3^3*v2 + 8*f1*f6*g3^3*v2 - 15*f5*g1^2*g3^3*v2 - 24*f5*g0*g2*g3^3*v2 - 12*f4*g1*g2*g3^3*v2 - 12*g1*g2^3*g3^3*v2 + f3*g1*g3^4*v2 + 6*f2*g2*g3^4*v2 - 8*g1^2*g2*g3^4*v2 - 6*g0*g2^2*g3^4*v2 + f1*g3^5*v2 - 96*f4*f5*f6*g2*v3 + 16*f3*f6^2*g2*v3 - 8*f6^2*g1*g2^2*v3 - 24*f5*f6*g2^3*v3 + 72*f3*f5*f6*g3*v3 + 8*f6^2*g0*g2*g3*v3 - 12*f5*f6*g1*g2*g3*v3 - 24*f5^2*g2^2*g3*v3 - 48*f4*f6*g2^2*g3*v3 - 12*f6*g2^4*g3*v3 + 36*f5*f6*g0*g3^2*v3 - 24*f5^2*g1*g3^2*v3 - 24*f4*f5*g2*g3^2*v3 + 44*f3*f6*g2*g3^2*v3 - 10*f6*g1*g2^2*g3^2*v3 - 36*f5*g2^3*g3^2*v3 + 18*f3*f5*g3^3*v3 + 22*f6*g0*g2*g3^3*v3 - 27*f5*g1*g2*g3^3*v3 - 12*f4*g2^2*g3^3*v3 - 12*g2^4*g3^3*v3 + 3*f5*g0*g3^4*v3 + 10*f3*g2*g3^4*v3 - 8*g1*g2^2*g3^4*v3 + 2*g0*g2*g3^5*v3 + 192*f4*f5*f6*v4 - 32*f3*f6^2*v4 + 16*f6^2*g1*g2*v4 + 48*f5*f6*g2^2*v4 + 16*f6^2*g0*g3*v4 + 96*f5*f6*g1*g3*v4 + 96*f4*f6*g2*g3*v4 + 24*f6*g2^3*g3*v4 + 48*f4*f5*g3^2*v4 - 16*f3*f6*g3^2*v4 + 56*f6*g1*g2*g3^2*v4 + 12*f5*g2^2*g3^2*v4 + 8*f6*g0*g3^3*v4 + 24*f5*g1*g3^3*v4 + 24*f4*g2*g3^3*v4 + 6*g2^3*g3^3*v4 - 2*f3*g3^4*v4 + 13*g1*g2*g3^4*v4 + g0*g3^5*v4 + 48*f5^2*g3*v5 + 48*f5*g2*g3^2*v5 + 12*g2^2*g3^3*v5 + 12*f5*g3*v6 + 6*g2*g3^2*v6) + k23*(-24*f5^2*f6*g0*v1 - 32*f4*f6^2*g0*v1 - 8*f6^2*g0*g2^2*v1 + 16*f1*f6^2*g3*v1 - 8*f6^2*g0*g1*g3*v1 - 44*f5*f6*g0*g2*g3*v1 - 6*f5^2*g0*g3^2*v1 - 16*f4*f6*g0*g3^2*v1 - 22*f6*g0*g2^2*g3^2*v1 + 8*f1*f6*g3^3*v1 - 6*f6*g0*g1*g3^3*v1 - 11*f5*g0*g2*g3^3*v1 - 2*f4*g0*g3^4*v1 - 5*g0*g2^2*g3^4*v1 + f1*g3^5*v1 - g0*g1*g3^5*v1 - 24*f5^2*f6*g1*v2 - 32*f4*f6^2*g1*v2 - 8*f6^2*g1*g2^2*v2 + 32*f2*f6^2*g3*v2 - 8*f6^2*g1^2*g3*v2 - 44*f5*f6*g1*g2*g3*v2 - 20*f5*f6*g0*g3^2*v2 - 6*f5^2*g1*g3^2*v2 - 16*f4*f6*g1*g3^2*v2 - 22*f6*g1*g2^2*g3^2*v2 + 16*f2*f6*g3^3*v2 - 6*f6*g1^2*g3^3*v2 - 12*f6*g0*g2*g3^3*v2 - 11*f5*g1*g2*g3^3*v2 - 5*f5*g0*g3^4*v2 - 2*f4*g1*g3^4*v2 - 5*g1*g2^2*g3^4*v2 + 2*f2*g3^5*v2 - g1^2*g3^5*v2 - 3*g0*g2*g3^5*v2 - 24*f5^2*f6*g2*v3 - 32*f4*f6^2*g2*v3 - 8*f6^2*g2^3*v3 + 48*f3*f6^2*g3*v3 - 8*f6^2*g1*g2*g3*v3 - 44*f5*f6*g2^2*g3*v3 + 8*f6^2*g0*g3^2*v3 - 20*f5*f6*g1*g3^2*v3 - 6*f5^2*g2*g3^2*v3 - 16*f4*f6*g2*g3^2*v3 - 22*f6*g2^3*g3^2*v3 + 24*f3*f6*g3^3*v3 - 14*f6*g1*g2*g3^3*v3 - 11*f5*g2^2*g3^3*v3 + 2*f6*g0*g3^4*v3 - 5*f5*g1*g3^4*v3 - 2*f4*g2*g3^4*v3 - 5*g2^3*g3^4*v3 + 3*f3*g3^5*v3 - 3*g1*g2*g3^5*v3 + 48*f5^2*f6*v4 + 64*f4*f6^2*v4 + 16*f6^2*g2^2*v4 + 32*f6^2*g1*g3*v4 + 48*f5*f6*g2*g3*v4 + 12*f5^2*g3^2*v4 + 32*f4*f6*g3^2*v4 + 20*f6*g2^2*g3^2*v4 + 16*f6*g1*g3^3*v4 + 12*f5*g2*g3^3*v4 + 4*f4*g3^4*v4 + 4*g2^2*g3^4*v4 + 2*g1*g3^5*v4 + 40*f5*f6*g3*v5 + 20*f6*g2*g3^2*v5 + 10*f5*g3^3*v5 + 5*g2*g3^4*v5 + 4*f6*g3*v6 + g3^3*v6), (96*f1*f4*f5*f6 - 16*f1*f3*f6^2 - 96*f4*f5*f6*g0*g1 + 16*f3*f6^2*g0*g1 + 8*f1*f6^2*g1*g2 - 8*f6^2*g0*g1^2*g2 + 24*f1*f5*f6*g2^2 - 24*f5*f6*g0*g1*g2^2 + 24*f3*f5^2*g0*g3 + 24*f2*f5*f6*g0*g3 + 16*f1*f6^2*g0*g3 + 60*f1*f5*f6*g1*g3 + 16*f0*f6^2*g1*g3 - 36*f5*f6*g0*g1^2*g3 + 48*f1*f4*f6*g2*g3 + 12*f5*f6*g0^2*g2*g3 - 24*f5^2*g0*g1*g2*g3 - 48*f4*f6*g0*g1*g2*g3 + 12*f1*f6*g2^3*g3 - 12*f6*g0*g1*g2^3*g3 + 24*f1*f4*f5*g3^2 - 8*f1*f3*f6*g3^2 - 12*f5^2*g0^2*g3^2 - 24*f4*f5*g0*g1*g3^2 + 8*f3*f6*g0*g1*g3^2 + 24*f3*f5*g0*g2*g3^2 + 12*f2*f6*g0*g2*g3^2 + 34*f1*f6*g1*g2*g3^2 - 22*f6*g0*g1^2*g2*g3^2 + 12*f1*f5*g2^2*g3^2 + 6*f6*g0^2*g2^2*g3^2 - 36*f5*g0*g1*g2^2*g3^2 + 6*f2*f5*g0*g3^3 + 8*f1*f6*g0*g3^3 + 21*f1*f5*g1*g3^3 + 8*f0*f6*g1*g3^3 - 15*f5*g0*g1^2*g3^3 + 12*f1*f4*g2*g3^3 - 6*f5*g0^2*g2*g3^3 - 12*f4*g0*g1*g2*g3^3 + 6*f3*g0*g2^2*g3^3 + 6*f1*g2^3*g3^3 - 12*g0*g1*g2^3*g3^3 - f1*f3*g3^4 + f3*g0*g1*g3^4 + 3*f2*g0*g2*g3^4 + 11*f1*g1*g2*g3^4 - 8*g0*g1^2*g2*g3^4 + f1*g0*g3^5 + f0*g1*g3^5)*k11*k14 + (24*f1*f5^2*f6 + 32*f1*f4*f6^2 - 24*f5^2*f6*g0*g1 - 32*f4*f6^2*g0*g1 - 96*f4*f5*f6*g0*g2 + 16*f3*f6^2*g0*g2 + 8*f1*f6^2*g2^2 - 16*f6^2*g0*g1*g2^2 - 24*f5*f6*g0*g2^3 + 56*f3*f5*f6*g0*g3 + 16*f2*f6^2*g0*g3 + 24*f1*f6^2*g1*g3 - 8*f6^2*g0*g1^2*g3 + 36*f1*f5*f6*g2*g3 + 16*f0*f6^2*g2*g3 + 4*f6^2*g0^2*g2*g3 - 68*f5*f6*g0*g1*g2*g3 - 24*f5^2*g0*g2^2*g3 - 48*f4*f6*g0*g2^2*g3 - 12*f6*g0*g2^4*g3 + 30*f1*f5^2*g3^2 + 16*f1*f4*f6*g3^2 + 8*f5*f6*g0^2*g3^2 - 18*f5^2*g0*g1*g3^2 - 16*f4*f6*g0*g1*g3^2 - 24*f4*f5*g0*g2*g3^2 + 36*f3*f6*g0*g2*g3^2 + 18*f1*f6*g2^2*g3^2 - 38*f6*g0*g1*g2^2*g3^2 - 36*f5*g0*g2^3*g3^2 + 14*f3*f5*g0*g3^3 + 8*f2*f6*g0*g3^3 + 14*f1*f6*g1*g3^3 - 6*f6*g0*g1^2*g3^3 + 39*f1*f5*g2*g3^3 + 8*f0*f6*g2*g3^3 + 7*f6*g0^2*g2*g3^3 - 32*f5*g0*g1*g2*g3^3 - 12*f4*g0*g2^2*g3^3 - 12*g0*g2^4*g3^3 + 2*f1*f4*g3^4 - f5*g0^2*g3^4 - 2*f4*g0*g1*g3^4 + 8*f3*g0*g2*g3^4 + 13*f1*g2^2*g3^4 - 13*g0*g1*g2^2*g3^4 + f2*g0*g3^5 + 2*f1*g1*g3^5 - g0*g1^2*g3^5 + f0*g2*g3^5)*k11*k24 + (-24*f5^2*f6*g0*g2 - 32*f4*f6^2*g0*g2 - 8*f6^2*g0*g2^3 + 24*f5^3*g0*g3 - 48*f4*f5*f6*g0*g3 + 32*f3*f6^2*g0*g3 + 8*f1*f6^2*g2*g3 - 12*f6^2*g0*g1*g2*g3 - 56*f5*f6*g0*g2^2*g3 + 32*f1*f5*f6*g3^2 + 16*f0*f6^2*g3^2 + 4*f6^2*g0^2*g3^2 - 28*f5*f6*g0*g1*g3^2 + 30*f5^2*g0*g2*g3^2 - 40*f4*f6*g0*g2*g3^2 - 28*f6*g0*g2^3*g3^2 - 12*f4*f5*g0*g3^3 + 16*f3*f6*g0*g3^3 + 22*f1*f6*g2*g3^3 - 21*f6*g0*g1*g2*g3^3 + f5*g0*g2^2*g3^3 + 14*f1*f5*g3^4 + 8*f0*f6*g3^4 + f6*g0^2*g3^4 - 4*f5*g0*g1*g3^4 - 8*f4*g0*g2*g3^4 - 5*g0*g2^3*g3^4 + 2*f3*g0*g3^5 + 8*f1*g2*g3^5 - 3*g0*g1*g2*g3^5 + f0*g3^6)*k12*k24 + (8*f5^2*f6*g0*g3 - 16*f4*f6^2*g0*g3 - 4*f6^2*g0*g2^2*g3 + 8*f1*f6^2*g3^2 - 4*f6^2*g0*g1*g3^2 + 8*f5*f6*g0*g2*g3^2 + 2*f5^2*g0*g3^3 - 8*f4*f6*g0*g3^3 - f6*g0*g2^2*g3^3 + 6*f1*f6*g3^4 - f6*g0*g1*g3^4 + 2*f5*g0*g2*g3^4 - f4*g0*g3^5 + f1*g3^6)*k22*k24 + (96*f3*f4*f5*f6 - 16*f3^2*f6^2 - 96*f4*f5*f6*g1*g2 + 24*f3*f6^2*g1*g2 + 24*f3*f5*f6*g2^2 - 8*f6^2*g1^2*g2^2 - 24*f5*f6*g1*g2^3 - 48*f4*f5*f6*g0*g3 + 32*f3*f6^2*g0*g3 + 84*f3*f5*f6*g1*g3 + 24*f3*f5^2*g2*g3 + 48*f3*f4*f6*g2*g3 + 24*f2*f5*f6*g2*g3 + 8*f1*f6^2*g2*g3 - 24*f5*f6*g1^2*g2*g3 - 24*f5^2*g1*g2^2*g3 - 48*f4*f6*g1*g2^2*g3 + 12*f3*f6*g2^3*g3 - 12*f6*g1*g2^4*g3 + 24*f3*f4*f5*g3^2 - 8*f3^2*f6*g3^2 + 12*f1*f5*f6*g3^2 + 16*f0*f6^2*g3^2 - 12*f5^2*g1^2*g3^2 - 24*f4*f6*g0*g2*g3^2 - 24*f4*f5*g1*g2*g3^2 + 54*f3*f6*g1*g2*g3^2 + 36*f3*f5*g2^2*g3^2 + 12*f2*f6*g2^2*g3^2 - 16*f6*g1^2*g2^2*g3^2 - 36*f5*g1*g2^3*g3^2 - 12*f4*f5*g0*g3^3 + 16*f3*f6*g0*g3^3 + 21*f3*f5*g1*g3^3 + 12*f3*f4*g2*g3^3 + 6*f2*f5*g2*g3^3 + 10*f1*f6*g2*g3^3 - 21*f5*g1^2*g2*g3^3 - 12*f4*g1*g2^2*g3^3 + 12*f3*g2^3*g3^3 - 12*g1*g2^4*g3^3 - f3^2*g3^4 + 3*f1*f5*g3^4 + 8*f0*f6*g3^4 - 6*f4*g0*g2*g3^4 + 12*f3*g1*g2*g3^4 + 3*f2*g2^2*g3^4 - 8*g1^2*g2^2*g3^4 + 2*f3*g0*g3^5 + 2*f1*g2*g3^5 + f0*g3^6)*k11*k34 + (24*f3*f5^2*f6 + 32*f3*f4*f6^2 - 24*f5^2*f6*g1*g2 - 32*f4*f6^2*g1*g2 + 8*f3*f6^2*g2^2 - 8*f6^2*g1*g2^3 - 24*f5^2*f6*g0*g3 + 24*f5^3*g1*g3 - 48*f4*f5*f6*g1*g3 + 48*f3*f6^2*g1*g3 + 44*f3*f5*f6*g2*g3 + 16*f2*f6^2*g2*g3 - 12*f6^2*g1^2*g2*g3 - 8*f6^2*g0*g2^2*g3 - 56*f5*f6*g1*g2^2*g3 + 6*f3*f5^2*g3^2 + 16*f3*f4*f6*g3^2 + 24*f2*f5*f6*g3^2 + 32*f1*f6^2*g3^2 - 28*f5*f6*g1^2*g3^2 - 12*f5*f6*g0*g2*g3^2 + 30*f5^2*g1*g2*g3^2 - 40*f4*f6*g1*g2*g3^2 + 22*f3*f6*g2^2*g3^2 - 28*f6*g1*g2^3*g3^2 - 12*f5^2*g0*g3^3 - 12*f4*f5*g1*g3^3 + 24*f3*f6*g1*g3^3 + 11*f3*f5*g2*g3^3 + 20*f2*f6*g2*g3^3 - 21*f6*g1^2*g2*g3^3 - 4*f6*g0*g2^2*g3^3 + f5*g1*g2^2*g3^3 + 2*f3*f4*g3^4 + 6*f2*f5*g3^4 + 16*f1*f6*g3^4 - 4*f5*g1^2*g3^4 - 9*f5*g0*g2*g3^4 - 8*f4*g1*g2*g3^4 + 5*f3*g2^2*g3^4 - 5*g1*g2^3*g3^4 + 3*f3*g1*g3^5 + 4*f2*g2*g3^5 - 3*g1^2*g2*g3^5 - 2*g0*g2^2*g3^5 + 2*f1*g3^6)*k12*k34 + (96*f4*f5^2*f6 - 16*f3*f5*f6^2 + 8*f5*f6^2*g1*g2 + 24*f5^2*f6*g2^2 + 8*f5*f6^2*g0*g3 + 36*f5^2*f6*g1*g3 + 16*f4*f6^2*g1*g3 + 24*f3*f6^2*g2*g3 - 8*f6^2*g1*g2^2*g3 + 24*f4*f5^2*g3^2 + 28*f3*f5*f6*g3^2 + 20*f6^2*g0*g2*g3^2 + 10*f5*f6*g1*g2*g3^2 + 24*f5^2*g2^2*g3^2 - 24*f4*f6*g2^2*g3^2 - 6*f6*g2^4*g3^2 + 22*f5*f6*g0*g3^3 + 3*f5^2*g1*g3^3 + 8*f4*f6*g1*g3^3 + 30*f3*f6*g2*g3^3 - 10*f6*g1*g2^2*g3^3 + 12*f5*g2^3*g3^3 + 14*f3*f5*g3^4 + 19*f6*g0*g2*g3^4 - f5*g1*g2*g3^4 - 6*f4*g2^2*g3^4 + 2*f5*g0*g3^5 + f4*g1*g3^5 + 9*f3*g2*g3^5 - 2*g1*g2^2*g3^5 + 2*g0*g2*g3^6)*k13*k34 + (16*f5*f6^2*g0*g3 + 8*f5^2*f6*g1*g3 - 16*f4*f6^2*g1*g3 - 4*f6^2*g1*g2^2*g3 + 16*f2*f6^2*g3^2 - 4*f6^2*g1^2*g3^2 + 16*f6^2*g0*g2*g3^2 + 8*f5*f6*g1*g2*g3^2 + 2*f5^2*g1*g3^3 - 8*f4*f6*g1*g3^3 - f6*g1*g2^2*g3^3 + 8*f2*f6*g3^4 - f6*g1^2*g3^4 + 4*f6*g0*g2*g3^4 + 2*f5*g1*g2*g3^4 - f5*g0*g3^5 - f4*g1*g3^5 + f2*g3^6)*k22*k34 + (24*f5^3*f6 + 32*f4*f5*f6^2 + 8*f5*f6^2*g2^2 + 32*f5*f6^2*g1*g3 + 12*f5^2*f6*g2*g3 - 16*f4*f6^2*g2*g3 - 4*f6^2*g2^3*g3 + 6*f5^3*g3^2 + 16*f4*f5*f6*g3^2 + 24*f3*f6^2*g3^2 + 12*f6^2*g1*g2*g3^2 + 10*f5*f6*g2^2*g3^2 + 4*f6^2*g0*g3^3 + 8*f5*f6*g1*g3^3 + 3*f5^2*g2*g3^3 - 8*f4*f6*g2*g3^3 - f6*g2^3*g3^3 + 2*f4*f5*g3^4 + 14*f3*f6*g3^4 + 3*f6*g1*g2*g3^4 + 2*f5*g2^2*g3^4 + f6*g0*g3^5 - f4*g2*g3^5 + 2*f3*g3^6)*k23*k34 + (-12*f5^2*f6*g3^2 + 16*f4*f6^2*g3^2 + 12*f6^2*g2^2*g3^2 - 12*f5*f6*g2*g3^3 - 3*f5^2*g3^4 + 8*f4*f6*g3^4 + 3*f6*g2^2*g3^4 - 3*f5*g2*g3^5 + f4*g3^6)*k33*k34 + (24*f5^2*g1*g3 + 24*f5*g1*g2*g3^2 + 6*f5*g0*g3^3 + 6*g1*g2^2*g3^3 + 3*g0*g2*g3^4)*k11*k44 + (96*f4*f5*f6 - 16*f3*f6^2 + 8*f6^2*g1*g2 + 24*f5*f6*g2^2 + 8*f6^2*g0*g3 + 68*f5*f6*g1*g3 + 24*f5^2*g2*g3 + 48*f4*f6*g2*g3 + 12*f6*g2^3*g3 + 24*f4*f5*g3^2 - 8*f3*f6*g3^2 + 38*f6*g1*g2*g3^2 + 36*f5*g2^2*g3^2 + 6*f6*g0*g3^3 + 17*f5*g1*g3^3 + 12*f4*g2*g3^3 + 12*g2^3*g3^3 - f3*g3^4 + 9*g1*g2*g3^4 + g0*g3^5)*k12*k44 + (16*f6^2*g1*g3 + 24*f5^2*g3^2 + 8*f6*g1*g3^3 + 30*f5*g2*g3^3 + 9*g2^2*g3^4 + g1*g3^5)*k13*k44 + (24*f5^2*f6 + 32*f4*f6^2 + 8*f6^2*g2^2 + 16*f6^2*g1*g3 + 44*f5*f6*g2*g3 + 6*f5^2*g3^2 + 16*f4*f6*g3^2 + 22*f6*g2^2*g3^2 + 8*f6*g1*g3^3 + 11*f5*g2*g3^3 + 2*f4*g3^4 + 5*g2^2*g3^4 + g1*g3^5)*k22*k44 + (16*f6^2*g2*g3 + 20*f5*f6*g3^2 + 20*f6*g2*g3^3 + 5*f5*g3^4 + 4*g2*g3^5)*k23*k44 + (16*f6^2*g3^2 + 8*f6*g3^4 + g3^6)*k33*k44 + k34*(-24*f5^2*f6*g3*v3 + 32*f4*f6^2*g3*v3 - 8*f6^2*g2^2*g3*v3 - 24*f5*f6*g2*g3^2*v3 - 6*f5^2*g3^3*v3 + 16*f4*f6*g3^3*v3 - 10*f6*g2^2*g3^3*v3 - 6*f5*g2*g3^4*v3 + 2*f4*g3^5*v3 - 2*g2^2*g3^5*v3 + 32*f6^2*g3*v5 + 16*f6*g3^3*v5 + 2*g3^5*v5) + k14*(-96*f4*f5*f6*g0*v1 + 16*f3*f6^2*g0*v1 - 8*f6^2*g0*g1*g2*v1 - 24*f5*f6*g0*g2^2*v1 + 24*f1*f5*f6*g3*v1 + 32*f0*f6^2*g3*v1 - 36*f5*f6*g0*g1*g3*v1 - 24*f5^2*g0*g2*g3*v1 - 48*f4*f6*g0*g2*g3*v1 - 12*f6*g0*g2^3*g3*v1 - 24*f4*f5*g0*g3^2*v1 + 8*f3*f6*g0*g3^2*v1 + 12*f1*f6*g2*g3^2*v1 - 22*f6*g0*g1*g2*g3^2*v1 - 36*f5*g0*g2^2*g3^2*v1 + 6*f1*f5*g3^3*v1 + 16*f0*f6*g3^3*v1 - 15*f5*g0*g1*g3^3*v1 - 12*f4*g0*g2*g3^3*v1 - 12*g0*g2^3*g3^3*v1 + f3*g0*g3^4*v1 + 3*f1*g2*g3^4*v1 - 8*g0*g1*g2*g3^4*v1 + 2*f0*g3^5*v1 - 96*f4*f5*f6*g1*v2 + 16*f3*f6^2*g1*v2 - 8*f6^2*g1^2*g2*v2 - 24*f5*f6*g1*g2^2*v2 + 48*f2*f5*f6*g3*v2 + 16*f1*f6^2*g3*v2 - 36*f5*f6*g1^2*g3*v2 + 24*f5*f6*g0*g2*g3*v2 - 24*f5^2*g1*g2*g3*v2 - 48*f4*f6*g1*g2*g3*v2 - 12*f6*g1*g2^3*g3*v2 - 24*f5^2*g0*g3^2*v2 - 24*f4*f5*g1*g3^2*v2 + 8*f3*f6*g1*g3^2*v2 + 24*f2*f6*g2*g3^2*v2 - 22*f6*g1^2*g2*g3^2*v2 + 12*f6*g0*g2^2*g3^2*v2 - 36*f5*g1*g2^2*g3^2*v2 + 12*f2*f5*g3^3*v2 + 8*f1*f6*g3^3*v2 - 15*f5*g1^2*g3^3*v2 - 24*f5*g0*g2*g3^3*v2 - 12*f4*g1*g2*g3^3*v2 - 12*g1*g2^3*g3^3*v2 + f3*g1*g3^4*v2 + 6*f2*g2*g3^4*v2 - 8*g1^2*g2*g3^4*v2 - 6*g0*g2^2*g3^4*v2 + f1*g3^5*v2 - 96*f4*f5*f6*g2*v3 + 16*f3*f6^2*g2*v3 - 8*f6^2*g1*g2^2*v3 - 24*f5*f6*g2^3*v3 + 72*f3*f5*f6*g3*v3 + 8*f6^2*g0*g2*g3*v3 - 12*f5*f6*g1*g2*g3*v3 - 24*f5^2*g2^2*g3*v3 - 48*f4*f6*g2^2*g3*v3 - 12*f6*g2^4*g3*v3 + 36*f5*f6*g0*g3^2*v3 - 24*f5^2*g1*g3^2*v3 - 24*f4*f5*g2*g3^2*v3 + 44*f3*f6*g2*g3^2*v3 - 10*f6*g1*g2^2*g3^2*v3 - 36*f5*g2^3*g3^2*v3 + 18*f3*f5*g3^3*v3 + 22*f6*g0*g2*g3^3*v3 - 27*f5*g1*g2*g3^3*v3 - 12*f4*g2^2*g3^3*v3 - 12*g2^4*g3^3*v3 + 3*f5*g0*g3^4*v3 + 10*f3*g2*g3^4*v3 - 8*g1*g2^2*g3^4*v3 + 2*g0*g2*g3^5*v3 + 192*f4*f5*f6*v4 - 32*f3*f6^2*v4 + 16*f6^2*g1*g2*v4 + 48*f5*f6*g2^2*v4 + 16*f6^2*g0*g3*v4 + 96*f5*f6*g1*g3*v4 + 96*f4*f6*g2*g3*v4 + 24*f6*g2^3*g3*v4 + 48*f4*f5*g3^2*v4 - 16*f3*f6*g3^2*v4 + 56*f6*g1*g2*g3^2*v4 + 12*f5*g2^2*g3^2*v4 + 8*f6*g0*g3^3*v4 + 24*f5*g1*g3^3*v4 + 24*f4*g2*g3^3*v4 + 6*g2^3*g3^3*v4 - 2*f3*g3^4*v4 + 13*g1*g2*g3^4*v4 + g0*g3^5*v4 + 48*f5^2*g3*v5 + 48*f5*g2*g3^2*v5 + 12*g2^2*g3^3*v5 + 12*f5*g3*v6 + 6*g2*g3^2*v6) + k24*(-24*f5^2*f6*g0*v1 - 32*f4*f6^2*g0*v1 - 8*f6^2*g0*g2^2*v1 + 16*f1*f6^2*g3*v1 - 8*f6^2*g0*g1*g3*v1 - 44*f5*f6*g0*g2*g3*v1 - 6*f5^2*g0*g3^2*v1 - 16*f4*f6*g0*g3^2*v1 - 22*f6*g0*g2^2*g3^2*v1 + 8*f1*f6*g3^3*v1 - 6*f6*g0*g1*g3^3*v1 - 11*f5*g0*g2*g3^3*v1 - 2*f4*g0*g3^4*v1 - 5*g0*g2^2*g3^4*v1 + f1*g3^5*v1 - g0*g1*g3^5*v1 - 24*f5^2*f6*g1*v2 - 32*f4*f6^2*g1*v2 - 8*f6^2*g1*g2^2*v2 + 32*f2*f6^2*g3*v2 - 8*f6^2*g1^2*g3*v2 - 44*f5*f6*g1*g2*g3*v2 - 20*f5*f6*g0*g3^2*v2 - 6*f5^2*g1*g3^2*v2 - 16*f4*f6*g1*g3^2*v2 - 22*f6*g1*g2^2*g3^2*v2 + 16*f2*f6*g3^3*v2 - 6*f6*g1^2*g3^3*v2 - 12*f6*g0*g2*g3^3*v2 - 11*f5*g1*g2*g3^3*v2 - 5*f5*g0*g3^4*v2 - 2*f4*g1*g3^4*v2 - 5*g1*g2^2*g3^4*v2 + 2*f2*g3^5*v2 - g1^2*g3^5*v2 - 3*g0*g2*g3^5*v2 - 24*f5^2*f6*g2*v3 - 32*f4*f6^2*g2*v3 - 8*f6^2*g2^3*v3 + 48*f3*f6^2*g3*v3 - 8*f6^2*g1*g2*g3*v3 - 44*f5*f6*g2^2*g3*v3 + 8*f6^2*g0*g3^2*v3 - 20*f5*f6*g1*g3^2*v3 - 6*f5^2*g2*g3^2*v3 - 16*f4*f6*g2*g3^2*v3 - 22*f6*g2^3*g3^2*v3 + 24*f3*f6*g3^3*v3 - 14*f6*g1*g2*g3^3*v3 - 11*f5*g2^2*g3^3*v3 + 2*f6*g0*g3^4*v3 - 5*f5*g1*g3^4*v3 - 2*f4*g2*g3^4*v3 - 5*g2^3*g3^4*v3 + 3*f3*g3^5*v3 - 3*g1*g2*g3^5*v3 + 48*f5^2*f6*v4 + 64*f4*f6^2*v4 + 16*f6^2*g2^2*v4 + 32*f6^2*g1*g3*v4 + 48*f5*f6*g2*g3*v4 + 12*f5^2*g3^2*v4 + 32*f4*f6*g3^2*v4 + 20*f6*g2^2*g3^2*v4 + 16*f6*g1*g3^3*v4 + 12*f5*g2*g3^3*v4 + 4*f4*g3^4*v4 + 4*g2^2*g3^4*v4 + 2*g1*g3^5*v4 + 40*f5*f6*g3*v5 + 20*f6*g2*g3^2*v5 + 10*f5*g3^3*v5 + 5*g2*g3^4*v5 + 4*f6*g3*v6 + g3^3*v6), (-2*f1*f5 + 2*f5*g0*g1 - f3*g0*g3 - f1*g2*g3 + g0*g1*g2*g3)*k11^2 + (-2*f1*f6 + 2*f6*g0*g1 + 2*f5*g0*g2 - f4*g0*g3 + g0*g2^2*g3 - f1*g3^2)*k11*k12 + (-2*f3*f5 + 2*f5*g1*g2 + f5*g0*g3 - f4*g1*g3 - 2*f3*g2*g3 + g1*g2^2*g3)*k11*k13 + 2*f6*g0*g2*k11*k22 + f6*g0*g3*k12*k22 + (-2*f3*f6 + 2*f6*g1*g2 + f6*g0*g3 - f3*g3^2)*k11*k23 + f6*g1*g3*k12*k23 + (-2*f5 - g2*g3)*k11*k24 - 2*f6*k12*k24 + (-2*f5^2 - f4*g3^2)*k11*k33 + (-2*f5*f6 + f6*g2*g3 - f5*g3^2)*k12*k33 + g3*k14*v1 + k12*(2*f6*g0*v1 + 2*f6*g1*v2 + 2*f6*g2*v3 - f5*g3*v3 - 4*f6*v4 - g3^2*v4) + k11*(2*f5*g0*v1 + g0*g2*g3*v1 + 2*f5*g1*v2 - f3*g3*v2 + g1*g2*g3*v2 + 2*f5*g2*v3 - 2*f4*g3*v3 + g2^2*g3*v3 - 4*f5*v4 - 2*g2*g3*v4 - g3*v5), (-2*f1*f5 + 2*f5*g0*g1 - f3*g0*g3 - f1*g2*g3 + g0*g1*g2*g3)*k11*k12 + (-2*f1*f6 + 2*f6*g0*g1 + 2*f5*g0*g2 - f4*g0*g3 + g0*g2^2*g3 - f1*g3^2)*k11*k22 + 2*f6*g0*g2*k12*k22 + f6*g0*g3*k22^2 + (-2*f3*f5 + 2*f5*g1*g2 + f5*g0*g3 - f4*g1*g3 - 2*f3*g2*g3 + g1*g2^2*g3)*k11*k23 + (-2*f3*f6 + 2*f6*g1*g2 + f6*g0*g3 - f3*g3^2)*k12*k23 + f6*g1*g3*k22*k23 + (-2*f5 - g2*g3)*k12*k24 - 2*f6*k22*k24 + (-2*f5^2 - f4*g3^2)*k12*k33 + (-2*f5*f6 + f6*g2*g3 - f5*g3^2)*k22*k33 + g3*k24*v1 + k22*(2*f6*g0*v1 + 2*f6*g1*v2 + 2*f6*g2*v3 - f5*g3*v3 - 4*f6*v4 - g3^2*v4) + k12*(2*f5*g0*v1 + g0*g2*g3*v1 + 2*f5*g1*v2 - f3*g3*v2 + g1*g2*g3*v2 + 2*f5*g2*v3 - 2*f4*g3*v3 + g2^2*g3*v3 - 4*f5*v4 - 2*g2*g3*v4 - g3*v5), (-2*f1*f5 + 2*f5*g0*g1 - f3*g0*g3 - f1*g2*g3 + g0*g1*g2*g3)*k11*k13 + (-2*f1*f6 + 2*f6*g0*g1 + 2*f5*g0*g2 - f4*g0*g3 + g0*g2^2*g3 - f1*g3^2)*k11*k23 + 2*f6*g0*g2*k12*k23 + f6*g0*g3*k22*k23 + (-2*f3*f5 + 2*f5*g1*g2 + f5*g0*g3 - f4*g1*g3 - 2*f3*g2*g3 + g1*g2^2*g3)*k11*k33 + (-2*f3*f6 + 2*f6*g1*g2 + f6*g0*g3 - f3*g3^2)*k12*k33 + (-2*f5^2 - f4*g3^2)*k13*k33 + f6*g1*g3*k22*k33 + (-2*f5*f6 + f6*g2*g3 - f5*g3^2)*k23*k33 + (-2*f5 - g2*g3)*k12*k34 - 2*f6*k22*k34 + g3*k34*v1 + k23*(2*f6*g0*v1 + 2*f6*g1*v2 + 2*f6*g2*v3 - f5*g3*v3 - 4*f6*v4 - g3^2*v4) + k13*(2*f5*g0*v1 + g0*g2*g3*v1 + 2*f5*g1*v2 - f3*g3*v2 + g1*g2*g3*v2 + 2*f5*g2*v3 - 2*f4*g3*v3 + g2^2*g3*v3 - 4*f5*v4 - 2*g2*g3*v4 - g3*v5), (-2*f1*f5 + 2*f5*g0*g1 - f3*g0*g3 - f1*g2*g3 + g0*g1*g2*g3)*k11*k14 + (-2*f1*f6 + 2*f6*g0*g1 + 2*f5*g0*g2 - f4*g0*g3 + g0*g2^2*g3 - f1*g3^2)*k11*k24 + 2*f6*g0*g2*k12*k24 + f6*g0*g3*k22*k24 + (-2*f3*f5 + 2*f5*g1*g2 + f5*g0*g3 - f4*g1*g3 - 2*f3*g2*g3 + g1*g2^2*g3)*k11*k34 + (-2*f3*f6 + 2*f6*g1*g2 + f6*g0*g3 - f3*g3^2)*k12*k34 + (-2*f5^2 - f4*g3^2)*k13*k34 + f6*g1*g3*k22*k34 + (-2*f5*f6 + f6*g2*g3 - f5*g3^2)*k23*k34 + (-2*f5 - g2*g3)*k12*k44 - 2*f6*k22*k44 + g3*k44*v1 + k24*(2*f6*g0*v1 + 2*f6*g1*v2 + 2*f6*g2*v3 - f5*g3*v3 - 4*f6*v4 - g3^2*v4) + k14*(2*f5*g0*v1 + g0*g2*g3*v1 + 2*f5*g1*v2 - f3*g3*v2 + g1*g2*g3*v2 + 2*f5*g2*v3 - 2*f4*g3*v3 + g2^2*g3*v3 - 4*f5*v4 - 2*g2*g3*v4 - g3*v5), (-8*f1*f4*f6 + 8*f4*f6*g0*g1 - 2*f1*f6*g2^2 + 2*f6*g0*g1*g2^2 - 2*f3*f5*g0*g3 - 2*f1*f6*g1*g3 + 2*f6*g0*g1^2*g3 - f6*g0^2*g2*g3 + 2*f5*g0*g1*g2*g3 - 2*f1*f4*g3^2 + f5*g0^2*g3^2 + 2*f4*g0*g1*g3^2 - f3*g0*g2*g3^2 - f1*g2^2*g3^2 + 2*g0*g1*g2^2*g3^2 - f1*g1*g3^3 + g0*g1^2*g3^3)*k11^2 + (-4*f1*f5*f6 + 4*f5*f6*g0*g1 + 8*f4*f6*g0*g2 + 2*f6*g0*g2^3 - 4*f3*f6*g0*g3 - 2*f1*f6*g2*g3 + 5*f6*g0*g1*g2*g3 + 2*f5*g0*g2^2*g3 - 3*f1*f5*g3^2 - f6*g0^2*g3^2 + 2*f5*g0*g1*g3^2 + 2*f4*g0*g2*g3^2 + 2*g0*g2^3*g3^2 - f3*g0*g3^3 - 2*f1*g2*g3^3 + 2*g0*g1*g2*g3^3)*k11*k12 + (-8*f3*f4*f6 + 8*f4*f6*g1*g2 - 2*f3*f6*g2^2 + 2*f6*g1*g2^3 + 4*f4*f6*g0*g3 - 4*f3*f6*g1*g3 - 2*f3*f5*g2*g3 + f6*g1^2*g2*g3 + 2*f5*g1*g2^2*g3 - 2*f3*f4*g3^2 + f5*g1^2*g3^2 + 2*f4*g1*g2*g3^2 - 2*f3*g2^2*g3^2 + 2*g1*g2^3*g3^2 + f4*g0*g3^3 - f3*g1*g3^3 + g1^2*g2*g3^3)*k11*k13 + (2*f6*g0*g3 - 2*f5*g1*g3 - g1*g2*g3^2)*k11*k14 + (4*f5*f6*g0*g2 - 2*f5^2*g0*g3 + 4*f4*f6*g0*g3 + 5*f6*g0*g2^2*g3 - 2*f1*f6*g3^2 + f6*g0*g1*g3^2 - f5*g0*g2*g3^2 + f4*g0*g3^3 + g0*g2^2*g3^3 - f1*g3^4)*k11*k22 + (-4*f3*f5*f6 + 4*f5*f6*g1*g2 + 2*f5*f6*g0*g3 - 2*f5^2*g1*g3 + 4*f4*f6*g1*g3 - 4*f3*f6*g2*g3 + 5*f6*g1*g2^2*g3 - f3*f5*g3^2 + f6*g1^2*g3^2 - f6*g0*g2*g3^2 - f5*g1*g2*g3^2 + f5*g0*g3^3 + f4*g1*g3^3 - f3*g2*g3^3 + g1*g2^2*g3^3)*k11*k23 + (-8*f4*f6 - 2*f6*g2^2 - 4*f6*g1*g3 - 2*f5*g2*g3 - 2*f4*g3^2 - 2*g2^2*g3^2 - g1*g3^3)*k11*k24 + (-4*f5*f6 - 4*f6*g2*g3 - f5*g3^2 - g2*g3^3)*k12*k24 + (-8*f4*f5*f6 - 2*f5*f6*g2^2 - 2*f5*f6*g1*g3 + 4*f4*f6*g2*g3 + f6*g2^3*g3 - 2*f4*f5*g3^2 - 2*f3*f6*g3^2 - 2*f5*g2^2*g3^2 - f6*g0*g3^3 + f4*g2*g3^3 - f3*g3^4)*k11*k33 + (-4*f5^2*f6 - f5^2*g3^2)*k12*k33 + (2*f6*g2*g3 - 2*f5*g3^2 - g2*g3^3)*k11*k34 + k14*(4*f6*g3*v2 + g3^3*v2) + k12*(4*f5*f6*g0*v1 + 4*f6*g0*g2*g3*v1 + f5*g0*g3^2*v1 + g0*g2*g3^3*v1 + 4*f5*f6*g1*v2 + 4*f6*g1*g2*g3*v2 + f5*g1*g3^2*v2 + g1*g2*g3^3*v2 + 4*f5*f6*g2*v3 + 4*f6*g2^2*g3*v3 + f5*g2*g3^2*v3 + g2^2*g3^3*v3 - 8*f5*f6*v4 - 4*f6*g2*g3*v4 - 2*f5*g3^2*v4 - g2*g3^3*v4 - 4*f6*g3*v5 - g3^3*v5) + k11*(8*f4*f6*g0*v1 + 2*f6*g0*g2^2*v1 + 2*f6*g0*g1*g3*v1 + 2*f5*g0*g2*g3*v1 + 2*f4*g0*g3^2*v1 + 2*g0*g2^2*g3^2*v1 + g0*g1*g3^3*v1 + 8*f4*f6*g1*v2 + 2*f6*g1*g2^2*v2 + 2*f6*g1^2*g3*v2 - 2*f6*g0*g2*g3*v2 + 2*f5*g1*g2*g3*v2 + 2*f5*g0*g3^2*v2 + 2*f4*g1*g3^2*v2 + 2*g1*g2^2*g3^2*v2 + g1^2*g3^3*v2 + g0*g2*g3^3*v2 + 8*f4*f6*g2*v3 + 2*f6*g2^3*v3 - 4*f3*f6*g3*v3 + 2*f5*g2^2*g3*v3 - 2*f6*g0*g3^2*v3 + 2*f5*g1*g3^2*v3 + 2*f4*g2*g3^2*v3 + 2*g2^3*g3^2*v3 - f3*g3^3*v3 + g1*g2*g3^3*v3 - 16*f4*f6*v4 - 4*f6*g2^2*v4 - 4*f6*g1*g3*v4 - 4*f4*g3^2*v4 - g2^2*g3^2*v4 - g1*g3^3*v4 - 4*f5*g3*v5 - 2*g2*g3^2*v5 - g3*v6), (-8*f1*f4*f6 + 8*f4*f6*g0*g1 - 2*f1*f6*g2^2 + 2*f6*g0*g1*g2^2 - 2*f3*f5*g0*g3 - 2*f1*f6*g1*g3 + 2*f6*g0*g1^2*g3 - f6*g0^2*g2*g3 + 2*f5*g0*g1*g2*g3 - 2*f1*f4*g3^2 + f5*g0^2*g3^2 + 2*f4*g0*g1*g3^2 - f3*g0*g2*g3^2 - f1*g2^2*g3^2 + 2*g0*g1*g2^2*g3^2 - f1*g1*g3^3 + g0*g1^2*g3^3)*k11*k12 + (-4*f1*f5*f6 + 4*f5*f6*g0*g1 + 8*f4*f6*g0*g2 + 2*f6*g0*g2^3 - 4*f3*f6*g0*g3 - 2*f1*f6*g2*g3 + 5*f6*g0*g1*g2*g3 + 2*f5*g0*g2^2*g3 - 3*f1*f5*g3^2 - f6*g0^2*g3^2 + 2*f5*g0*g1*g3^2 + 2*f4*g0*g2*g3^2 + 2*g0*g2^3*g3^2 - f3*g0*g3^3 - 2*f1*g2*g3^3 + 2*g0*g1*g2*g3^3)*k11*k22 + (4*f5*f6*g0*g2 - 2*f5^2*g0*g3 + 4*f4*f6*g0*g3 + 5*f6*g0*g2^2*g3 - 2*f1*f6*g3^2 + f6*g0*g1*g3^2 - f5*g0*g2*g3^2 + f4*g0*g3^3 + g0*g2^2*g3^3 - f1*g3^4)*k12*k22 + (-8*f3*f4*f6 + 8*f4*f6*g1*g2 - 2*f3*f6*g2^2 + 2*f6*g1*g2^3 + 4*f4*f6*g0*g3 - 4*f3*f6*g1*g3 - 2*f3*f5*g2*g3 + f6*g1^2*g2*g3 + 2*f5*g1*g2^2*g3 - 2*f3*f4*g3^2 + f5*g1^2*g3^2 + 2*f4*g1*g2*g3^2 - 2*f3*g2^2*g3^2 + 2*g1*g2^3*g3^2 + f4*g0*g3^3 - f3*g1*g3^3 + g1^2*g2*g3^3)*k11*k23 + (-4*f3*f5*f6 + 4*f5*f6*g1*g2 + 2*f5*f6*g0*g3 - 2*f5^2*g1*g3 + 4*f4*f6*g1*g3 - 4*f3*f6*g2*g3 + 5*f6*g1*g2^2*g3 - f3*f5*g3^2 + f6*g1^2*g3^2 - f6*g0*g2*g3^2 - f5*g1*g2*g3^2 + f5*g0*g3^3 + f4*g1*g3^3 - f3*g2*g3^3 + g1*g2^2*g3^3)*k12*k23 + (2*f6*g0*g3 - 2*f5*g1*g3 - g1*g2*g3^2)*k11*k24 + (-8*f4*f6 - 2*f6*g2^2 - 4*f6*g1*g3 - 2*f5*g2*g3 - 2*f4*g3^2 - 2*g2^2*g3^2 - g1*g3^3)*k12*k24 + (-4*f5*f6 - 4*f6*g2*g3 - f5*g3^2 - g2*g3^3)*k22*k24 + (-8*f4*f5*f6 - 2*f5*f6*g2^2 - 2*f5*f6*g1*g3 + 4*f4*f6*g2*g3 + f6*g2^3*g3 - 2*f4*f5*g3^2 - 2*f3*f6*g3^2 - 2*f5*g2^2*g3^2 - f6*g0*g3^3 + f4*g2*g3^3 - f3*g3^4)*k12*k33 + (-4*f5^2*f6 - f5^2*g3^2)*k22*k33 + (2*f6*g2*g3 - 2*f5*g3^2 - g2*g3^3)*k12*k34 + k24*(4*f6*g3*v2 + g3^3*v2) + k22*(4*f5*f6*g0*v1 + 4*f6*g0*g2*g3*v1 + f5*g0*g3^2*v1 + g0*g2*g3^3*v1 + 4*f5*f6*g1*v2 + 4*f6*g1*g2*g3*v2 + f5*g1*g3^2*v2 + g1*g2*g3^3*v2 + 4*f5*f6*g2*v3 + 4*f6*g2^2*g3*v3 + f5*g2*g3^2*v3 + g2^2*g3^3*v3 - 8*f5*f6*v4 - 4*f6*g2*g3*v4 - 2*f5*g3^2*v4 - g2*g3^3*v4 - 4*f6*g3*v5 - g3^3*v5) + k12*(8*f4*f6*g0*v1 + 2*f6*g0*g2^2*v1 + 2*f6*g0*g1*g3*v1 + 2*f5*g0*g2*g3*v1 + 2*f4*g0*g3^2*v1 + 2*g0*g2^2*g3^2*v1 + g0*g1*g3^3*v1 + 8*f4*f6*g1*v2 + 2*f6*g1*g2^2*v2 + 2*f6*g1^2*g3*v2 - 2*f6*g0*g2*g3*v2 + 2*f5*g1*g2*g3*v2 + 2*f5*g0*g3^2*v2 + 2*f4*g1*g3^2*v2 + 2*g1*g2^2*g3^2*v2 + g1^2*g3^3*v2 + g0*g2*g3^3*v2 + 8*f4*f6*g2*v3 + 2*f6*g2^3*v3 - 4*f3*f6*g3*v3 + 2*f5*g2^2*g3*v3 - 2*f6*g0*g3^2*v3 + 2*f5*g1*g3^2*v3 + 2*f4*g2*g3^2*v3 + 2*g2^3*g3^2*v3 - f3*g3^3*v3 + g1*g2*g3^3*v3 - 16*f4*f6*v4 - 4*f6*g2^2*v4 - 4*f6*g1*g3*v4 - 4*f4*g3^2*v4 - g2^2*g3^2*v4 - g1*g3^3*v4 - 4*f5*g3*v5 - 2*g2*g3^2*v5 - g3*v6), (-8*f1*f4*f6 + 8*f4*f6*g0*g1 - 2*f1*f6*g2^2 + 2*f6*g0*g1*g2^2 - 2*f3*f5*g0*g3 - 2*f1*f6*g1*g3 + 2*f6*g0*g1^2*g3 - f6*g0^2*g2*g3 + 2*f5*g0*g1*g2*g3 - 2*f1*f4*g3^2 + f5*g0^2*g3^2 + 2*f4*g0*g1*g3^2 - f3*g0*g2*g3^2 - f1*g2^2*g3^2 + 2*g0*g1*g2^2*g3^2 - f1*g1*g3^3 + g0*g1^2*g3^3)*k11*k13 + (-4*f1*f5*f6 + 4*f5*f6*g0*g1 + 8*f4*f6*g0*g2 + 2*f6*g0*g2^3 - 4*f3*f6*g0*g3 - 2*f1*f6*g2*g3 + 5*f6*g0*g1*g2*g3 + 2*f5*g0*g2^2*g3 - 3*f1*f5*g3^2 - f6*g0^2*g3^2 + 2*f5*g0*g1*g3^2 + 2*f4*g0*g2*g3^2 + 2*g0*g2^3*g3^2 - f3*g0*g3^3 - 2*f1*g2*g3^3 + 2*g0*g1*g2*g3^3)*k11*k23 + (4*f5*f6*g0*g2 - 2*f5^2*g0*g3 + 4*f4*f6*g0*g3 + 5*f6*g0*g2^2*g3 - 2*f1*f6*g3^2 + f6*g0*g1*g3^2 - f5*g0*g2*g3^2 + f4*g0*g3^3 + g0*g2^2*g3^3 - f1*g3^4)*k12*k23 + (-8*f3*f4*f6 + 8*f4*f6*g1*g2 - 2*f3*f6*g2^2 + 2*f6*g1*g2^3 + 4*f4*f6*g0*g3 - 4*f3*f6*g1*g3 - 2*f3*f5*g2*g3 + f6*g1^2*g2*g3 + 2*f5*g1*g2^2*g3 - 2*f3*f4*g3^2 + f5*g1^2*g3^2 + 2*f4*g1*g2*g3^2 - 2*f3*g2^2*g3^2 + 2*g1*g2^3*g3^2 + f4*g0*g3^3 - f3*g1*g3^3 + g1^2*g2*g3^3)*k11*k33 + (-4*f3*f5*f6 + 4*f5*f6*g1*g2 + 2*f5*f6*g0*g3 - 2*f5^2*g1*g3 + 4*f4*f6*g1*g3 - 4*f3*f6*g2*g3 + 5*f6*g1*g2^2*g3 - f3*f5*g3^2 + f6*g1^2*g3^2 - f6*g0*g2*g3^2 - f5*g1*g2*g3^2 + f5*g0*g3^3 + f4*g1*g3^3 - f3*g2*g3^3 + g1*g2^2*g3^3)*k12*k33 + (-8*f4*f5*f6 - 2*f5*f6*g2^2 - 2*f5*f6*g1*g3 + 4*f4*f6*g2*g3 + f6*g2^3*g3 - 2*f4*f5*g3^2 - 2*f3*f6*g3^2 - 2*f5*g2^2*g3^2 - f6*g0*g3^3 + f4*g2*g3^3 - f3*g3^4)*k13*k33 + (-4*f5^2*f6 - f5^2*g3^2)*k23*k33 + (2*f6*g0*g3 - 2*f5*g1*g3 - g1*g2*g3^2)*k11*k34 + (-8*f4*f6 - 2*f6*g2^2 - 4*f6*g1*g3 - 2*f5*g2*g3 - 2*f4*g3^2 - 2*g2^2*g3^2 - g1*g3^3)*k12*k34 + (2*f6*g2*g3 - 2*f5*g3^2 - g2*g3^3)*k13*k34 + (-4*f5*f6 - 4*f6*g2*g3 - f5*g3^2 - g2*g3^3)*k22*k34 + k34*(4*f6*g3*v2 + g3^3*v2) + k23*(4*f5*f6*g0*v1 + 4*f6*g0*g2*g3*v1 + f5*g0*g3^2*v1 + g0*g2*g3^3*v1 + 4*f5*f6*g1*v2 + 4*f6*g1*g2*g3*v2 + f5*g1*g3^2*v2 + g1*g2*g3^3*v2 + 4*f5*f6*g2*v3 + 4*f6*g2^2*g3*v3 + f5*g2*g3^2*v3 + g2^2*g3^3*v3 - 8*f5*f6*v4 - 4*f6*g2*g3*v4 - 2*f5*g3^2*v4 - g2*g3^3*v4 - 4*f6*g3*v5 - g3^3*v5) + k13*(8*f4*f6*g0*v1 + 2*f6*g0*g2^2*v1 + 2*f6*g0*g1*g3*v1 + 2*f5*g0*g2*g3*v1 + 2*f4*g0*g3^2*v1 + 2*g0*g2^2*g3^2*v1 + g0*g1*g3^3*v1 + 8*f4*f6*g1*v2 + 2*f6*g1*g2^2*v2 + 2*f6*g1^2*g3*v2 - 2*f6*g0*g2*g3*v2 + 2*f5*g1*g2*g3*v2 + 2*f5*g0*g3^2*v2 + 2*f4*g1*g3^2*v2 + 2*g1*g2^2*g3^2*v2 + g1^2*g3^3*v2 + g0*g2*g3^3*v2 + 8*f4*f6*g2*v3 + 2*f6*g2^3*v3 - 4*f3*f6*g3*v3 + 2*f5*g2^2*g3*v3 - 2*f6*g0*g3^2*v3 + 2*f5*g1*g3^2*v3 + 2*f4*g2*g3^2*v3 + 2*g2^3*g3^2*v3 - f3*g3^3*v3 + g1*g2*g3^3*v3 - 16*f4*f6*v4 - 4*f6*g2^2*v4 - 4*f6*g1*g3*v4 - 4*f4*g3^2*v4 - g2^2*g3^2*v4 - g1*g3^3*v4 - 4*f5*g3*v5 - 2*g2*g3^2*v5 - g3*v6), (-8*f1*f4*f6 + 8*f4*f6*g0*g1 - 2*f1*f6*g2^2 + 2*f6*g0*g1*g2^2 - 2*f3*f5*g0*g3 - 2*f1*f6*g1*g3 + 2*f6*g0*g1^2*g3 - f6*g0^2*g2*g3 + 2*f5*g0*g1*g2*g3 - 2*f1*f4*g3^2 + f5*g0^2*g3^2 + 2*f4*g0*g1*g3^2 - f3*g0*g2*g3^2 - f1*g2^2*g3^2 + 2*g0*g1*g2^2*g3^2 - f1*g1*g3^3 + g0*g1^2*g3^3)*k11*k14 + (-4*f1*f5*f6 + 4*f5*f6*g0*g1 + 8*f4*f6*g0*g2 + 2*f6*g0*g2^3 - 4*f3*f6*g0*g3 - 2*f1*f6*g2*g3 + 5*f6*g0*g1*g2*g3 + 2*f5*g0*g2^2*g3 - 3*f1*f5*g3^2 - f6*g0^2*g3^2 + 2*f5*g0*g1*g3^2 + 2*f4*g0*g2*g3^2 + 2*g0*g2^3*g3^2 - f3*g0*g3^3 - 2*f1*g2*g3^3 + 2*g0*g1*g2*g3^3)*k11*k24 + (4*f5*f6*g0*g2 - 2*f5^2*g0*g3 + 4*f4*f6*g0*g3 + 5*f6*g0*g2^2*g3 - 2*f1*f6*g3^2 + f6*g0*g1*g3^2 - f5*g0*g2*g3^2 + f4*g0*g3^3 + g0*g2^2*g3^3 - f1*g3^4)*k12*k24 + (-8*f3*f4*f6 + 8*f4*f6*g1*g2 - 2*f3*f6*g2^2 + 2*f6*g1*g2^3 + 4*f4*f6*g0*g3 - 4*f3*f6*g1*g3 - 2*f3*f5*g2*g3 + f6*g1^2*g2*g3 + 2*f5*g1*g2^2*g3 - 2*f3*f4*g3^2 + f5*g1^2*g3^2 + 2*f4*g1*g2*g3^2 - 2*f3*g2^2*g3^2 + 2*g1*g2^3*g3^2 + f4*g0*g3^3 - f3*g1*g3^3 + g1^2*g2*g3^3)*k11*k34 + (-4*f3*f5*f6 + 4*f5*f6*g1*g2 + 2*f5*f6*g0*g3 - 2*f5^2*g1*g3 + 4*f4*f6*g1*g3 - 4*f3*f6*g2*g3 + 5*f6*g1*g2^2*g3 - f3*f5*g3^2 + f6*g1^2*g3^2 - f6*g0*g2*g3^2 - f5*g1*g2*g3^2 + f5*g0*g3^3 + f4*g1*g3^3 - f3*g2*g3^3 + g1*g2^2*g3^3)*k12*k34 + (-8*f4*f5*f6 - 2*f5*f6*g2^2 - 2*f5*f6*g1*g3 + 4*f4*f6*g2*g3 + f6*g2^3*g3 - 2*f4*f5*g3^2 - 2*f3*f6*g3^2 - 2*f5*g2^2*g3^2 - f6*g0*g3^3 + f4*g2*g3^3 - f3*g3^4)*k13*k34 + (-4*f5^2*f6 - f5^2*g3^2)*k23*k34 + (2*f6*g0*g3 - 2*f5*g1*g3 - g1*g2*g3^2)*k11*k44 + (-8*f4*f6 - 2*f6*g2^2 - 4*f6*g1*g3 - 2*f5*g2*g3 - 2*f4*g3^2 - 2*g2^2*g3^2 - g1*g3^3)*k12*k44 + (2*f6*g2*g3 - 2*f5*g3^2 - g2*g3^3)*k13*k44 + (-4*f5*f6 - 4*f6*g2*g3 - f5*g3^2 - g2*g3^3)*k22*k44 + k44*(4*f6*g3*v2 + g3^3*v2) + k24*(4*f5*f6*g0*v1 + 4*f6*g0*g2*g3*v1 + f5*g0*g3^2*v1 + g0*g2*g3^3*v1 + 4*f5*f6*g1*v2 + 4*f6*g1*g2*g3*v2 + f5*g1*g3^2*v2 + g1*g2*g3^3*v2 + 4*f5*f6*g2*v3 + 4*f6*g2^2*g3*v3 + f5*g2*g3^2*v3 + g2^2*g3^3*v3 - 8*f5*f6*v4 - 4*f6*g2*g3*v4 - 2*f5*g3^2*v4 - g2*g3^3*v4 - 4*f6*g3*v5 - g3^3*v5) + k14*(8*f4*f6*g0*v1 + 2*f6*g0*g2^2*v1 + 2*f6*g0*g1*g3*v1 + 2*f5*g0*g2*g3*v1 + 2*f4*g0*g3^2*v1 + 2*g0*g2^2*g3^2*v1 + g0*g1*g3^3*v1 + 8*f4*f6*g1*v2 + 2*f6*g1*g2^2*v2 + 2*f6*g1^2*g3*v2 - 2*f6*g0*g2*g3*v2 + 2*f5*g1*g2*g3*v2 + 2*f5*g0*g3^2*v2 + 2*f4*g1*g3^2*v2 + 2*g1*g2^2*g3^2*v2 + g1^2*g3^3*v2 + g0*g2*g3^3*v2 + 8*f4*f6*g2*v3 + 2*f6*g2^3*v3 - 4*f3*f6*g3*v3 + 2*f5*g2^2*g3*v3 - 2*f6*g0*g3^2*v3 + 2*f5*g1*g3^2*v3 + 2*f4*g2*g3^2*v3 + 2*g2^3*g3^2*v3 - f3*g3^3*v3 + g1*g2*g3^3*v3 - 16*f4*f6*v4 - 4*f6*g2^2*v4 - 4*f6*g1*g3*v4 - 4*f4*g3^2*v4 - g2^2*g3^2*v4 - g1*g3^3*v4 - 4*f5*g3*v5 - 2*g2*g3^2*v5 - g3*v6), (64*f1*f4*f5*f6 - 16*f1*f3*f6^2 - 64*f4*f5*f6*g0*g1 + 16*f3*f6^2*g0*g1 + 16*f1*f5*f6*g2^2 - 16*f5*f6*g0*g1*g2^2 + 16*f3*f5^2*g0*g3 + 16*f2*f5*f6*g0*g3 + 40*f1*f5*f6*g1*g3 - 24*f5*f6*g0*g1^2*g3 + 32*f1*f4*f6*g2*g3 + 8*f5*f6*g0^2*g2*g3 - 16*f5^2*g0*g1*g2*g3 - 32*f4*f6*g0*g1*g2*g3 + 8*f1*f6*g2^3*g3 - 8*f6*g0*g1*g2^3*g3 + 16*f1*f4*f5*g3^2 - 8*f1*f3*f6*g3^2 - 8*f5^2*g0^2*g3^2 - 16*f4*f5*g0*g1*g3^2 + 8*f3*f6*g0*g1*g3^2 + 16*f3*f5*g0*g2*g3^2 + 8*f2*f6*g0*g2*g3^2 + 20*f1*f6*g1*g2*g3^2 - 12*f6*g0*g1^2*g2*g3^2 + 8*f1*f5*g2^2*g3^2 + 4*f6*g0^2*g2^2*g3^2 - 24*f5*g0*g1*g2^2*g3^2 + 4*f2*f5*g0*g3^3 + 14*f1*f5*g1*g3^3 - 10*f5*g0*g1^2*g3^3 + 8*f1*f4*g2*g3^3 - 4*f5*g0^2*g2*g3^3 - 8*f4*g0*g1*g2*g3^3 + 4*f3*g0*g2^2*g3^3 + 4*f1*g2^3*g3^3 - 8*g0*g1*g2^3*g3^3 - f1*f3*g3^4 + f3*g0*g1*g3^4 + 2*f2*g0*g2*g3^4 + 7*f1*g1*g2*g3^4 - 5*g0*g1^2*g2*g3^4)*k11*k12 + (16*f1*f5^2*f6 + 32*f1*f4*f6^2 - 16*f5^2*f6*g0*g1 - 32*f4*f6^2*g0*g1 - 64*f4*f5*f6*g0*g2 + 16*f3*f6^2*g0*g2 + 8*f1*f6^2*g2^2 - 8*f6^2*g0*g1*g2^2 - 16*f5*f6*g0*g2^3 + 40*f3*f5*f6*g0*g3 + 16*f2*f6^2*g0*g3 + 24*f1*f6^2*g1*g3 - 8*f6^2*g0*g1^2*g3 + 24*f1*f5*f6*g2*g3 + 4*f6^2*g0^2*g2*g3 - 48*f5*f6*g0*g1*g2*g3 - 16*f5^2*g0*g2^2*g3 - 32*f4*f6*g0*g2^2*g3 - 8*f6*g0*g2^4*g3 + 20*f1*f5^2*g3^2 + 16*f1*f4*f6*g3^2 + 4*f5*f6*g0^2*g3^2 - 12*f5^2*g0*g1*g3^2 - 16*f4*f6*g0*g1*g3^2 - 16*f4*f5*g0*g2*g3^2 + 28*f3*f6*g0*g2*g3^2 + 14*f1*f6*g2^2*g3^2 - 26*f6*g0*g1*g2^2*g3^2 - 24*f5*g0*g2^3*g3^2 + 10*f3*f5*g0*g3^3 + 8*f2*f6*g0*g3^3 + 14*f1*f6*g1*g3^3 - 6*f6*g0*g1^2*g3^3 + 26*f1*f5*g2*g3^3 + 5*f6*g0^2*g2*g3^3 - 22*f5*g0*g1*g2*g3^3 - 8*f4*g0*g2^2*g3^3 - 8*g0*g2^4*g3^3 + 2*f1*f4*g3^4 - f5*g0^2*g3^4 - 2*f4*g0*g1*g3^4 + 6*f3*g0*g2*g3^4 + 9*f1*g2^2*g3^4 - 9*g0*g1*g2^2*g3^4 + f2*g0*g3^5 + 2*f1*g1*g3^5 - g0*g1^2*g3^5)*k11*k22 + (-16*f5^2*f6*g0*g2 - 32*f4*f6^2*g0*g2 - 8*f6^2*g0*g2^3 + 16*f5^3*g0*g3 - 32*f4*f5*f6*g0*g3 + 32*f3*f6^2*g0*g3 + 8*f1*f6^2*g2*g3 - 4*f6^2*g0*g1*g2*g3 - 40*f5*f6*g0*g2^2*g3 + 24*f1*f5*f6*g3^2 + 4*f6^2*g0^2*g3^2 - 20*f5*f6*g0*g1*g3^2 + 20*f5^2*g0*g2*g3^2 - 32*f4*f6*g0*g2*g3^2 - 22*f6*g0*g2^3*g3^2 - 8*f4*f5*g0*g3^3 + 16*f3*f6*g0*g3^3 + 18*f1*f6*g2*g3^3 - 13*f6*g0*g1*g2*g3^3 + 10*f1*f5*g3^4 + f6*g0^2*g3^4 - 3*f5*g0*g1*g3^4 - 6*f4*g0*g2*g3^4 - 4*g0*g2^3*g3^4 + 2*f3*g0*g3^5 + 6*f1*g2*g3^5 - 2*g0*g1*g2*g3^5)*k12*k22 + (8*f5^2*f6*g0*g3 - 16*f4*f6^2*g0*g3 - 4*f6^2*g0*g2^2*g3 + 8*f1*f6^2*g3^2 - 4*f6^2*g0*g1*g3^2 + 8*f5*f6*g0*g2*g3^2 + 2*f5^2*g0*g3^3 - 8*f4*f6*g0*g3^3 - f6*g0*g2^2*g3^3 + 6*f1*f6*g3^4 - f6*g0*g1*g3^4 + 2*f5*g0*g2*g3^4 - f4*g0*g3^5 + f1*g3^6)*k22^2 + (64*f3*f4*f5*f6 - 16*f3^2*f6^2 - 64*f4*f5*f6*g1*g2 + 16*f3*f6^2*g1*g2 + 16*f3*f5*f6*g2^2 - 16*f5*f6*g1*g2^3 - 32*f4*f5*f6*g0*g3 + 16*f3*f6^2*g0*g3 + 56*f3*f5*f6*g1*g3 + 16*f3*f5^2*g2*g3 + 32*f3*f4*f6*g2*g3 + 16*f2*f5*f6*g2*g3 - 16*f5*f6*g1^2*g2*g3 - 16*f5^2*g1*g2^2*g3 - 32*f4*f6*g1*g2^2*g3 + 8*f3*f6*g2^3*g3 - 8*f6*g1*g2^4*g3 + 16*f3*f4*f5*g3^2 - 8*f3^2*f6*g3^2 + 8*f1*f5*f6*g3^2 - 8*f5^2*g1^2*g3^2 - 16*f4*f6*g0*g2*g3^2 - 16*f4*f5*g1*g2*g3^2 + 36*f3*f6*g1*g2*g3^2 + 24*f3*f5*g2^2*g3^2 + 8*f2*f6*g2^2*g3^2 - 8*f6*g1^2*g2^2*g3^2 - 24*f5*g1*g2^3*g3^2 - 8*f4*f5*g0*g3^3 + 8*f3*f6*g0*g3^3 + 14*f3*f5*g1*g3^3 + 8*f3*f4*g2*g3^3 + 4*f2*f5*g2*g3^3 + 4*f1*f6*g2*g3^3 - 14*f5*g1^2*g2*g3^3 - 8*f4*g1*g2^2*g3^3 + 8*f3*g2^3*g3^3 - 8*g1*g2^4*g3^3 - f3^2*g3^4 + 2*f1*f5*g3^4 - 4*f4*g0*g2*g3^4 + 8*f3*g1*g2*g3^4 + 2*f2*g2^2*g3^4 - 5*g1^2*g2^2*g3^4 + f3*g0*g3^5 + f1*g2*g3^5)*k11*k23 + (16*f3*f5^2*f6 + 32*f3*f4*f6^2 - 16*f5^2*f6*g1*g2 - 32*f4*f6^2*g1*g2 + 8*f3*f6^2*g2^2 - 8*f6^2*g1*g2^3 - 16*f5^2*f6*g0*g3 + 16*f5^3*g1*g3 - 32*f4*f5*f6*g1*g3 + 48*f3*f6^2*g1*g3 + 32*f3*f5*f6*g2*g3 + 16*f2*f6^2*g2*g3 - 4*f6^2*g1^2*g2*g3 - 40*f5*f6*g1*g2^2*g3 + 4*f3*f5^2*g3^2 + 16*f3*f4*f6*g3^2 + 16*f2*f5*f6*g3^2 + 16*f1*f6^2*g3^2 - 20*f5*f6*g1^2*g3^2 - 8*f5*f6*g0*g2*g3^2 + 20*f5^2*g1*g2*g3^2 - 32*f4*f6*g1*g2*g3^2 + 18*f3*f6*g2^2*g3^2 - 22*f6*g1*g2^3*g3^2 - 8*f5^2*g0*g3^3 - 8*f4*f5*g1*g3^3 + 24*f3*f6*g1*g3^3 + 8*f3*f5*g2*g3^3 + 16*f2*f6*g2*g3^3 - 13*f6*g1^2*g2*g3^3 + 2*f3*f4*g3^4 + 4*f2*f5*g3^4 + 8*f1*f6*g3^4 - 3*f5*g1^2*g3^4 - 6*f5*g0*g2*g3^4 - 6*f4*g1*g2*g3^4 + 4*f3*g2^2*g3^4 - 4*g1*g2^3*g3^4 + 3*f3*g1*g3^5 + 3*f2*g2*g3^5 - 2*g1^2*g2*g3^5 - g0*g2^2*g3^5 + f1*g3^6)*k12*k23 + (8*f5*f6^2*g0*g3 + 8*f5^2*f6*g1*g3 - 16*f4*f6^2*g1*g3 - 4*f6^2*g1*g2^2*g3 + 16*f2*f6^2*g3^2 - 4*f6^2*g1^2*g3^2 + 12*f6^2*g0*g2*g3^2 + 8*f5*f6*g1*g2*g3^2 - 2*f5*f6*g0*g3^3 + 2*f5^2*g1*g3^3 - 8*f4*f6*g1*g3^3 - f6*g1*g2^2*g3^3 + 8*f2*f6*g3^4 - f6*g1^2*g3^4 + 3*f6*g0*g2*g3^4 + 2*f5*g1*g2*g3^4 - f5*g0*g3^5 - f4*g1*g3^5 + f2*g3^6)*k22*k23 + (16*f5^2*g1*g3 + 16*f5*g1*g2*g3^2 + 4*f5*g0*g3^3 + 4*g1*g2^2*g3^3 + 2*g0*g2*g3^4)*k11*k24 + (64*f4*f5*f6 - 16*f3*f6^2 + 16*f5*f6*g2^2 + 8*f6^2*g0*g3 + 48*f5*f6*g1*g3 + 16*f5^2*g2*g3 + 32*f4*f6*g2*g3 + 8*f6*g2^3*g3 + 16*f4*f5*g3^2 - 8*f3*f6*g3^2 + 24*f6*g1*g2*g3^2 + 24*f5*g2^2*g3^2 + 6*f6*g0*g3^3 + 12*f5*g1*g3^3 + 8*f4*g2*g3^3 + 8*g2^3*g3^3 - f3*g3^4 + 6*g1*g2*g3^4 + g0*g3^5)*k12*k24 + (16*f5^2*f6 + 32*f4*f6^2 + 8*f6^2*g2^2 + 16*f6^2*g1*g3 + 32*f5*f6*g2*g3 + 4*f5^2*g3^2 + 16*f4*f6*g3^2 + 18*f6*g2^2*g3^2 + 8*f6*g1*g3^3 + 8*f5*g2*g3^3 + 2*f4*g3^4 + 4*g2^2*g3^4 + g1*g3^5)*k22*k24 + (64*f4*f5^2*f6 - 16*f3*f5*f6^2 + 16*f5^2*f6*g2^2 + 24*f5^2*f6*g1*g3 + 16*f4*f6^2*g1*g3 + 16*f3*f6^2*g2*g3 + 16*f4*f5^2*g3^2 + 16*f3*f5*f6*g3^2 + 8*f6^2*g0*g2*g3^2 + 4*f5*f6*g1*g2*g3^2 + 16*f5^2*g2^2*g3^2 - 16*f4*f6*g2^2*g3^2 - 4*f6*g2^4*g3^2 + 12*f5*f6*g0*g3^3 + 2*f5^2*g1*g3^3 + 8*f4*f6*g1*g3^3 + 20*f3*f6*g2*g3^3 - 4*f6*g1*g2^2*g3^3 + 8*f5*g2^3*g3^3 + 9*f3*f5*g3^4 + 10*f6*g0*g2*g3^4 - f5*g1*g2*g3^4 - 4*f4*g2^2*g3^4 + f5*g0*g3^5 + f4*g1*g3^5 + 6*f3*g2*g3^5 - g1*g2^2*g3^5 + g0*g2*g3^6)*k12*k33 + (16*f5^3*f6 + 32*f4*f5*f6^2 + 8*f5*f6^2*g2^2 + 24*f5*f6^2*g1*g3 + 8*f5^2*f6*g2*g3 - 16*f4*f6^2*g2*g3 - 4*f6^2*g2^3*g3 + 4*f5^3*g3^2 + 16*f4*f5*f6*g3^2 + 24*f3*f6^2*g3^2 + 8*f6^2*g1*g2*g3^2 + 10*f5*f6*g2^2*g3^2 + 4*f6^2*g0*g3^3 + 6*f5*f6*g1*g3^3 + 2*f5^2*g2*g3^3 - 8*f4*f6*g2*g3^3 - f6*g2^3*g3^3 + 2*f4*f5*g3^4 + 14*f3*f6*g3^4 + 2*f6*g1*g2*g3^4 + 2*f5*g2^2*g3^4 + f6*g0*g3^5 - f4*g2*g3^5 + 2*f3*g3^6)*k22*k33 + (-8*f5^2*f6*g3^2 + 16*f4*f6^2*g3^2 + 8*f6^2*g2^2*g3^2 - 8*f5*f6*g2*g3^3 - 2*f5^2*g3^4 + 8*f4*f6*g3^4 + 2*f6*g2^2*g3^4 - 2*f5*g2*g3^5 + f4*g3^6)*k23*k33 + (16*f6^2*g1*g3 + 16*f5^2*g3^2 + 8*f6*g1*g3^3 + 20*f5*g2*g3^3 + 6*g2^2*g3^4 + g1*g3^5)*k12*k34 + (8*f6^2*g2*g3 + 16*f5*f6*g3^2 + 14*f6*g2*g3^3 + 4*f5*g3^4 + 3*g2*g3^5)*k22*k34 + (16*f6^2*g3^2 + 8*f6*g3^4 + g3^6)*k23*k34 + k24*(16*f6^2*g3*v3 + 8*f6*g3^3*v3 + g3^5*v3) + k23*(-16*f5^2*f6*g3*v3 + 32*f4*f6^2*g3*v3 - 16*f5*f6*g2*g3^2*v3 - 4*f5^2*g3^3*v3 + 16*f4*f6*g3^3*v3 - 4*f6*g2^2*g3^3*v3 - 4*f5*g2*g3^4*v3 + 2*f4*g3^5*v3 - g2^2*g3^5*v3 + 16*f6^2*g3*v5 + 8*f6*g3^3*v5 + g3^5*v5) + k12*(-64*f4*f5*f6*g0*v1 + 16*f3*f6^2*g0*v1 - 16*f5*f6*g0*g2^2*v1 + 16*f1*f5*f6*g3*v1 - 24*f5*f6*g0*g1*g3*v1 - 16*f5^2*g0*g2*g3*v1 - 32*f4*f6*g0*g2*g3*v1 - 8*f6*g0*g2^3*g3*v1 - 16*f4*f5*g0*g3^2*v1 + 8*f3*f6*g0*g3^2*v1 + 8*f1*f6*g2*g3^2*v1 - 12*f6*g0*g1*g2*g3^2*v1 - 24*f5*g0*g2^2*g3^2*v1 + 4*f1*f5*g3^3*v1 - 10*f5*g0*g1*g3^3*v1 - 8*f4*g0*g2*g3^3*v1 - 8*g0*g2^3*g3^3*v1 + f3*g0*g3^4*v1 + 2*f1*g2*g3^4*v1 - 5*g0*g1*g2*g3^4*v1 - 64*f4*f5*f6*g1*v2 + 16*f3*f6^2*g1*v2 - 16*f5*f6*g1*g2^2*v2 + 32*f2*f5*f6*g3*v2 - 24*f5*f6*g1^2*g3*v2 + 16*f5*f6*g0*g2*g3*v2 - 16*f5^2*g1*g2*g3*v2 - 32*f4*f6*g1*g2*g3*v2 - 8*f6*g1*g2^3*g3*v2 - 16*f5^2*g0*g3^2*v2 - 16*f4*f5*g1*g3^2*v2 + 8*f3*f6*g1*g3^2*v2 + 16*f2*f6*g2*g3^2*v2 - 12*f6*g1^2*g2*g3^2*v2 + 8*f6*g0*g2^2*g3^2*v2 - 24*f5*g1*g2^2*g3^2*v2 + 8*f2*f5*g3^3*v2 - 10*f5*g1^2*g3^3*v2 - 16*f5*g0*g2*g3^3*v2 - 8*f4*g1*g2*g3^3*v2 - 8*g1*g2^3*g3^3*v2 + f3*g1*g3^4*v2 + 4*f2*g2*g3^4*v2 - 5*g1^2*g2*g3^4*v2 - 4*g0*g2^2*g3^4*v2 - 64*f4*f5*f6*g2*v3 + 16*f3*f6^2*g2*v3 - 16*f5*f6*g2^3*v3 + 48*f3*f5*f6*g3*v3 - 8*f5*f6*g1*g2*g3*v3 - 16*f5^2*g2^2*g3*v3 - 32*f4*f6*g2^2*g3*v3 - 8*f6*g2^4*g3*v3 + 24*f5*f6*g0*g3^2*v3 - 16*f5^2*g1*g3^2*v3 - 16*f4*f5*g2*g3^2*v3 + 32*f3*f6*g2*g3^2*v3 - 4*f6*g1*g2^2*g3^2*v3 - 24*f5*g2^3*g3^2*v3 + 12*f3*f5*g3^3*v3 + 12*f6*g0*g2*g3^3*v3 - 18*f5*g1*g2*g3^3*v3 - 8*f4*g2^2*g3^3*v3 - 8*g2^4*g3^3*v3 + 2*f5*g0*g3^4*v3 + 7*f3*g2*g3^4*v3 - 5*g1*g2^2*g3^4*v3 + g0*g2*g3^5*v3 + 128*f4*f5*f6*v4 - 32*f3*f6^2*v4 + 32*f5*f6*g2^2*v4 + 64*f5*f6*g1*g3*v4 + 64*f4*f6*g2*g3*v4 + 16*f6*g2^3*g3*v4 + 32*f4*f5*g3^2*v4 - 16*f3*f6*g3^2*v4 + 32*f6*g1*g2*g3^2*v4 + 8*f5*g2^2*g3^2*v4 + 16*f5*g1*g3^3*v4 + 16*f4*g2*g3^3*v4 + 4*g2^3*g3^3*v4 - 2*f3*g3^4*v4 + 8*g1*g2*g3^4*v4 + 32*f5^2*g3*v5 + 32*f5*g2*g3^2*v5 + 8*g2^2*g3^3*v5 + 8*f5*g3*v6 + 4*g2*g3^2*v6) + k22*(-16*f5^2*f6*g0*v1 - 32*f4*f6^2*g0*v1 - 8*f6^2*g0*g2^2*v1 + 16*f1*f6^2*g3*v1 - 8*f6^2*g0*g1*g3*v1 - 32*f5*f6*g0*g2*g3*v1 - 4*f5^2*g0*g3^2*v1 - 16*f4*f6*g0*g3^2*v1 - 18*f6*g0*g2^2*g3^2*v1 + 8*f1*f6*g3^3*v1 - 6*f6*g0*g1*g3^3*v1 - 8*f5*g0*g2*g3^3*v1 - 2*f4*g0*g3^4*v1 - 4*g0*g2^2*g3^4*v1 + f1*g3^5*v1 - g0*g1*g3^5*v1 - 16*f5^2*f6*g1*v2 - 32*f4*f6^2*g1*v2 - 8*f6^2*g1*g2^2*v2 + 32*f2*f6^2*g3*v2 - 8*f6^2*g1^2*g3*v2 + 8*f6^2*g0*g2*g3*v2 - 32*f5*f6*g1*g2*g3*v2 - 16*f5*f6*g0*g3^2*v2 - 4*f5^2*g1*g3^2*v2 - 16*f4*f6*g1*g3^2*v2 - 18*f6*g1*g2^2*g3^2*v2 + 16*f2*f6*g3^3*v2 - 6*f6*g1^2*g3^3*v2 - 6*f6*g0*g2*g3^3*v2 - 8*f5*g1*g2*g3^3*v2 - 4*f5*g0*g3^4*v2 - 2*f4*g1*g3^4*v2 - 4*g1*g2^2*g3^4*v2 + 2*f2*g3^5*v2 - g1^2*g3^5*v2 - 2*g0*g2*g3^5*v2 - 16*f5^2*f6*g2*v3 - 32*f4*f6^2*g2*v3 - 8*f6^2*g2^3*v3 + 48*f3*f6^2*g3*v3 - 32*f5*f6*g2^2*g3*v3 + 8*f6^2*g0*g3^2*v3 - 16*f5*f6*g1*g3^2*v3 - 4*f5^2*g2*g3^2*v3 - 16*f4*f6*g2*g3^2*v3 - 18*f6*g2^3*g3^2*v3 + 24*f3*f6*g3^3*v3 - 8*f6*g1*g2*g3^3*v3 - 8*f5*g2^2*g3^3*v3 + 2*f6*g0*g3^4*v3 - 4*f5*g1*g3^4*v3 - 2*f4*g2*g3^4*v3 - 4*g2^3*g3^4*v3 + 3*f3*g3^5*v3 - 2*g1*g2*g3^5*v3 + 32*f5^2*f6*v4 + 64*f4*f6^2*v4 + 16*f6^2*g2^2*v4 + 32*f6^2*g1*g3*v4 + 32*f5*f6*g2*g3*v4 + 8*f5^2*g3^2*v4 + 32*f4*f6*g3^2*v4 + 16*f6*g2^2*g3^2*v4 + 16*f6*g1*g3^3*v4 + 8*f5*g2*g3^3*v4 + 4*f4*g3^4*v4 + 3*g2^2*g3^4*v4 + 2*g1*g3^5*v4 + 32*f5*f6*g3*v5 + 16*f6*g2*g3^2*v5 + 8*f5*g3^3*v5 + 4*g2*g3^4*v5 + 4*f6*g3*v6 + g3^3*v6), (64*f1*f4*f5*f6 - 16*f1*f3*f6^2 - 64*f4*f5*f6*g0*g1 + 16*f3*f6^2*g0*g1 + 16*f1*f5*f6*g2^2 - 16*f5*f6*g0*g1*g2^2 + 16*f3*f5^2*g0*g3 + 16*f2*f5*f6*g0*g3 + 40*f1*f5*f6*g1*g3 - 24*f5*f6*g0*g1^2*g3 + 32*f1*f4*f6*g2*g3 + 8*f5*f6*g0^2*g2*g3 - 16*f5^2*g0*g1*g2*g3 - 32*f4*f6*g0*g1*g2*g3 + 8*f1*f6*g2^3*g3 - 8*f6*g0*g1*g2^3*g3 + 16*f1*f4*f5*g3^2 - 8*f1*f3*f6*g3^2 - 8*f5^2*g0^2*g3^2 - 16*f4*f5*g0*g1*g3^2 + 8*f3*f6*g0*g1*g3^2 + 16*f3*f5*g0*g2*g3^2 + 8*f2*f6*g0*g2*g3^2 + 20*f1*f6*g1*g2*g3^2 - 12*f6*g0*g1^2*g2*g3^2 + 8*f1*f5*g2^2*g3^2 + 4*f6*g0^2*g2^2*g3^2 - 24*f5*g0*g1*g2^2*g3^2 + 4*f2*f5*g0*g3^3 + 14*f1*f5*g1*g3^3 - 10*f5*g0*g1^2*g3^3 + 8*f1*f4*g2*g3^3 - 4*f5*g0^2*g2*g3^3 - 8*f4*g0*g1*g2*g3^3 + 4*f3*g0*g2^2*g3^3 + 4*f1*g2^3*g3^3 - 8*g0*g1*g2^3*g3^3 - f1*f3*g3^4 + f3*g0*g1*g3^4 + 2*f2*g0*g2*g3^4 + 7*f1*g1*g2*g3^4 - 5*g0*g1^2*g2*g3^4)*k11*k13 + (16*f1*f5^2*f6 + 32*f1*f4*f6^2 - 16*f5^2*f6*g0*g1 - 32*f4*f6^2*g0*g1 - 64*f4*f5*f6*g0*g2 + 16*f3*f6^2*g0*g2 + 8*f1*f6^2*g2^2 - 8*f6^2*g0*g1*g2^2 - 16*f5*f6*g0*g2^3 + 40*f3*f5*f6*g0*g3 + 16*f2*f6^2*g0*g3 + 24*f1*f6^2*g1*g3 - 8*f6^2*g0*g1^2*g3 + 24*f1*f5*f6*g2*g3 + 4*f6^2*g0^2*g2*g3 - 48*f5*f6*g0*g1*g2*g3 - 16*f5^2*g0*g2^2*g3 - 32*f4*f6*g0*g2^2*g3 - 8*f6*g0*g2^4*g3 + 20*f1*f5^2*g3^2 + 16*f1*f4*f6*g3^2 + 4*f5*f6*g0^2*g3^2 - 12*f5^2*g0*g1*g3^2 - 16*f4*f6*g0*g1*g3^2 - 16*f4*f5*g0*g2*g3^2 + 28*f3*f6*g0*g2*g3^2 + 14*f1*f6*g2^2*g3^2 - 26*f6*g0*g1*g2^2*g3^2 - 24*f5*g0*g2^3*g3^2 + 10*f3*f5*g0*g3^3 + 8*f2*f6*g0*g3^3 + 14*f1*f6*g1*g3^3 - 6*f6*g0*g1^2*g3^3 + 26*f1*f5*g2*g3^3 + 5*f6*g0^2*g2*g3^3 - 22*f5*g0*g1*g2*g3^3 - 8*f4*g0*g2^2*g3^3 - 8*g0*g2^4*g3^3 + 2*f1*f4*g3^4 - f5*g0^2*g3^4 - 2*f4*g0*g1*g3^4 + 6*f3*g0*g2*g3^4 + 9*f1*g2^2*g3^4 - 9*g0*g1*g2^2*g3^4 + f2*g0*g3^5 + 2*f1*g1*g3^5 - g0*g1^2*g3^5)*k11*k23 + (-16*f5^2*f6*g0*g2 - 32*f4*f6^2*g0*g2 - 8*f6^2*g0*g2^3 + 16*f5^3*g0*g3 - 32*f4*f5*f6*g0*g3 + 32*f3*f6^2*g0*g3 + 8*f1*f6^2*g2*g3 - 4*f6^2*g0*g1*g2*g3 - 40*f5*f6*g0*g2^2*g3 + 24*f1*f5*f6*g3^2 + 4*f6^2*g0^2*g3^2 - 20*f5*f6*g0*g1*g3^2 + 20*f5^2*g0*g2*g3^2 - 32*f4*f6*g0*g2*g3^2 - 22*f6*g0*g2^3*g3^2 - 8*f4*f5*g0*g3^3 + 16*f3*f6*g0*g3^3 + 18*f1*f6*g2*g3^3 - 13*f6*g0*g1*g2*g3^3 + 10*f1*f5*g3^4 + f6*g0^2*g3^4 - 3*f5*g0*g1*g3^4 - 6*f4*g0*g2*g3^4 - 4*g0*g2^3*g3^4 + 2*f3*g0*g3^5 + 6*f1*g2*g3^5 - 2*g0*g1*g2*g3^5)*k12*k23 + (8*f5^2*f6*g0*g3 - 16*f4*f6^2*g0*g3 - 4*f6^2*g0*g2^2*g3 + 8*f1*f6^2*g3^2 - 4*f6^2*g0*g1*g3^2 + 8*f5*f6*g0*g2*g3^2 + 2*f5^2*g0*g3^3 - 8*f4*f6*g0*g3^3 - f6*g0*g2^2*g3^3 + 6*f1*f6*g3^4 - f6*g0*g1*g3^4 + 2*f5*g0*g2*g3^4 - f4*g0*g3^5 + f1*g3^6)*k22*k23 + (64*f3*f4*f5*f6 - 16*f3^2*f6^2 - 64*f4*f5*f6*g1*g2 + 16*f3*f6^2*g1*g2 + 16*f3*f5*f6*g2^2 - 16*f5*f6*g1*g2^3 - 32*f4*f5*f6*g0*g3 + 16*f3*f6^2*g0*g3 + 56*f3*f5*f6*g1*g3 + 16*f3*f5^2*g2*g3 + 32*f3*f4*f6*g2*g3 + 16*f2*f5*f6*g2*g3 - 16*f5*f6*g1^2*g2*g3 - 16*f5^2*g1*g2^2*g3 - 32*f4*f6*g1*g2^2*g3 + 8*f3*f6*g2^3*g3 - 8*f6*g1*g2^4*g3 + 16*f3*f4*f5*g3^2 - 8*f3^2*f6*g3^2 + 8*f1*f5*f6*g3^2 - 8*f5^2*g1^2*g3^2 - 16*f4*f6*g0*g2*g3^2 - 16*f4*f5*g1*g2*g3^2 + 36*f3*f6*g1*g2*g3^2 + 24*f3*f5*g2^2*g3^2 + 8*f2*f6*g2^2*g3^2 - 8*f6*g1^2*g2^2*g3^2 - 24*f5*g1*g2^3*g3^2 - 8*f4*f5*g0*g3^3 + 8*f3*f6*g0*g3^3 + 14*f3*f5*g1*g3^3 + 8*f3*f4*g2*g3^3 + 4*f2*f5*g2*g3^3 + 4*f1*f6*g2*g3^3 - 14*f5*g1^2*g2*g3^3 - 8*f4*g1*g2^2*g3^3 + 8*f3*g2^3*g3^3 - 8*g1*g2^4*g3^3 - f3^2*g3^4 + 2*f1*f5*g3^4 - 4*f4*g0*g2*g3^4 + 8*f3*g1*g2*g3^4 + 2*f2*g2^2*g3^4 - 5*g1^2*g2^2*g3^4 + f3*g0*g3^5 + f1*g2*g3^5)*k11*k33 + (16*f3*f5^2*f6 + 32*f3*f4*f6^2 - 16*f5^2*f6*g1*g2 - 32*f4*f6^2*g1*g2 + 8*f3*f6^2*g2^2 - 8*f6^2*g1*g2^3 - 16*f5^2*f6*g0*g3 + 16*f5^3*g1*g3 - 32*f4*f5*f6*g1*g3 + 48*f3*f6^2*g1*g3 + 32*f3*f5*f6*g2*g3 + 16*f2*f6^2*g2*g3 - 4*f6^2*g1^2*g2*g3 - 40*f5*f6*g1*g2^2*g3 + 4*f3*f5^2*g3^2 + 16*f3*f4*f6*g3^2 + 16*f2*f5*f6*g3^2 + 16*f1*f6^2*g3^2 - 20*f5*f6*g1^2*g3^2 - 8*f5*f6*g0*g2*g3^2 + 20*f5^2*g1*g2*g3^2 - 32*f4*f6*g1*g2*g3^2 + 18*f3*f6*g2^2*g3^2 - 22*f6*g1*g2^3*g3^2 - 8*f5^2*g0*g3^3 - 8*f4*f5*g1*g3^3 + 24*f3*f6*g1*g3^3 + 8*f3*f5*g2*g3^3 + 16*f2*f6*g2*g3^3 - 13*f6*g1^2*g2*g3^3 + 2*f3*f4*g3^4 + 4*f2*f5*g3^4 + 8*f1*f6*g3^4 - 3*f5*g1^2*g3^4 - 6*f5*g0*g2*g3^4 - 6*f4*g1*g2*g3^4 + 4*f3*g2^2*g3^4 - 4*g1*g2^3*g3^4 + 3*f3*g1*g3^5 + 3*f2*g2*g3^5 - 2*g1^2*g2*g3^5 - g0*g2^2*g3^5 + f1*g3^6)*k12*k33 + (64*f4*f5^2*f6 - 16*f3*f5*f6^2 + 16*f5^2*f6*g2^2 + 24*f5^2*f6*g1*g3 + 16*f4*f6^2*g1*g3 + 16*f3*f6^2*g2*g3 + 16*f4*f5^2*g3^2 + 16*f3*f5*f6*g3^2 + 8*f6^2*g0*g2*g3^2 + 4*f5*f6*g1*g2*g3^2 + 16*f5^2*g2^2*g3^2 - 16*f4*f6*g2^2*g3^2 - 4*f6*g2^4*g3^2 + 12*f5*f6*g0*g3^3 + 2*f5^2*g1*g3^3 + 8*f4*f6*g1*g3^3 + 20*f3*f6*g2*g3^3 - 4*f6*g1*g2^2*g3^3 + 8*f5*g2^3*g3^3 + 9*f3*f5*g3^4 + 10*f6*g0*g2*g3^4 - f5*g1*g2*g3^4 - 4*f4*g2^2*g3^4 + f5*g0*g3^5 + f4*g1*g3^5 + 6*f3*g2*g3^5 - g1*g2^2*g3^5 + g0*g2*g3^6)*k13*k33 + (8*f5*f6^2*g0*g3 + 8*f5^2*f6*g1*g3 - 16*f4*f6^2*g1*g3 - 4*f6^2*g1*g2^2*g3 + 16*f2*f6^2*g3^2 - 4*f6^2*g1^2*g3^2 + 12*f6^2*g0*g2*g3^2 + 8*f5*f6*g1*g2*g3^2 - 2*f5*f6*g0*g3^3 + 2*f5^2*g1*g3^3 - 8*f4*f6*g1*g3^3 - f6*g1*g2^2*g3^3 + 8*f2*f6*g3^4 - f6*g1^2*g3^4 + 3*f6*g0*g2*g3^4 + 2*f5*g1*g2*g3^4 - f5*g0*g3^5 - f4*g1*g3^5 + f2*g3^6)*k22*k33 + (16*f5^3*f6 + 32*f4*f5*f6^2 + 8*f5*f6^2*g2^2 + 24*f5*f6^2*g1*g3 + 8*f5^2*f6*g2*g3 - 16*f4*f6^2*g2*g3 - 4*f6^2*g2^3*g3 + 4*f5^3*g3^2 + 16*f4*f5*f6*g3^2 + 24*f3*f6^2*g3^2 + 8*f6^2*g1*g2*g3^2 + 10*f5*f6*g2^2*g3^2 + 4*f6^2*g0*g3^3 + 6*f5*f6*g1*g3^3 + 2*f5^2*g2*g3^3 - 8*f4*f6*g2*g3^3 - f6*g2^3*g3^3 + 2*f4*f5*g3^4 + 14*f3*f6*g3^4 + 2*f6*g1*g2*g3^4 + 2*f5*g2^2*g3^4 + f6*g0*g3^5 - f4*g2*g3^5 + 2*f3*g3^6)*k23*k33 + (-8*f5^2*f6*g3^2 + 16*f4*f6^2*g3^2 + 8*f6^2*g2^2*g3^2 - 8*f5*f6*g2*g3^3 - 2*f5^2*g3^4 + 8*f4*f6*g3^4 + 2*f6*g2^2*g3^4 - 2*f5*g2*g3^5 + f4*g3^6)*k33^2 + (16*f5^2*g1*g3 + 16*f5*g1*g2*g3^2 + 4*f5*g0*g3^3 + 4*g1*g2^2*g3^3 + 2*g0*g2*g3^4)*k11*k34 + (64*f4*f5*f6 - 16*f3*f6^2 + 16*f5*f6*g2^2 + 8*f6^2*g0*g3 + 48*f5*f6*g1*g3 + 16*f5^2*g2*g3 + 32*f4*f6*g2*g3 + 8*f6*g2^3*g3 + 16*f4*f5*g3^2 - 8*f3*f6*g3^2 + 24*f6*g1*g2*g3^2 + 24*f5*g2^2*g3^2 + 6*f6*g0*g3^3 + 12*f5*g1*g3^3 + 8*f4*g2*g3^3 + 8*g2^3*g3^3 - f3*g3^4 + 6*g1*g2*g3^4 + g0*g3^5)*k12*k34 + (16*f6^2*g1*g3 + 16*f5^2*g3^2 + 8*f6*g1*g3^3 + 20*f5*g2*g3^3 + 6*g2^2*g3^4 + g1*g3^5)*k13*k34 + (16*f5^2*f6 + 32*f4*f6^2 + 8*f6^2*g2^2 + 16*f6^2*g1*g3 + 32*f5*f6*g2*g3 + 4*f5^2*g3^2 + 16*f4*f6*g3^2 + 18*f6*g2^2*g3^2 + 8*f6*g1*g3^3 + 8*f5*g2*g3^3 + 2*f4*g3^4 + 4*g2^2*g3^4 + g1*g3^5)*k22*k34 + (8*f6^2*g2*g3 + 16*f5*f6*g3^2 + 14*f6*g2*g3^3 + 4*f5*g3^4 + 3*g2*g3^5)*k23*k34 + (16*f6^2*g3^2 + 8*f6*g3^4 + g3^6)*k33*k34 + k34*(16*f6^2*g3*v3 + 8*f6*g3^3*v3 + g3^5*v3) + k33*(-16*f5^2*f6*g3*v3 + 32*f4*f6^2*g3*v3 - 16*f5*f6*g2*g3^2*v3 - 4*f5^2*g3^3*v3 + 16*f4*f6*g3^3*v3 - 4*f6*g2^2*g3^3*v3 - 4*f5*g2*g3^4*v3 + 2*f4*g3^5*v3 - g2^2*g3^5*v3 + 16*f6^2*g3*v5 + 8*f6*g3^3*v5 + g3^5*v5) + k13*(-64*f4*f5*f6*g0*v1 + 16*f3*f6^2*g0*v1 - 16*f5*f6*g0*g2^2*v1 + 16*f1*f5*f6*g3*v1 - 24*f5*f6*g0*g1*g3*v1 - 16*f5^2*g0*g2*g3*v1 - 32*f4*f6*g0*g2*g3*v1 - 8*f6*g0*g2^3*g3*v1 - 16*f4*f5*g0*g3^2*v1 + 8*f3*f6*g0*g3^2*v1 + 8*f1*f6*g2*g3^2*v1 - 12*f6*g0*g1*g2*g3^2*v1 - 24*f5*g0*g2^2*g3^2*v1 + 4*f1*f5*g3^3*v1 - 10*f5*g0*g1*g3^3*v1 - 8*f4*g0*g2*g3^3*v1 - 8*g0*g2^3*g3^3*v1 + f3*g0*g3^4*v1 + 2*f1*g2*g3^4*v1 - 5*g0*g1*g2*g3^4*v1 - 64*f4*f5*f6*g1*v2 + 16*f3*f6^2*g1*v2 - 16*f5*f6*g1*g2^2*v2 + 32*f2*f5*f6*g3*v2 - 24*f5*f6*g1^2*g3*v2 + 16*f5*f6*g0*g2*g3*v2 - 16*f5^2*g1*g2*g3*v2 - 32*f4*f6*g1*g2*g3*v2 - 8*f6*g1*g2^3*g3*v2 - 16*f5^2*g0*g3^2*v2 - 16*f4*f5*g1*g3^2*v2 + 8*f3*f6*g1*g3^2*v2 + 16*f2*f6*g2*g3^2*v2 - 12*f6*g1^2*g2*g3^2*v2 + 8*f6*g0*g2^2*g3^2*v2 - 24*f5*g1*g2^2*g3^2*v2 + 8*f2*f5*g3^3*v2 - 10*f5*g1^2*g3^3*v2 - 16*f5*g0*g2*g3^3*v2 - 8*f4*g1*g2*g3^3*v2 - 8*g1*g2^3*g3^3*v2 + f3*g1*g3^4*v2 + 4*f2*g2*g3^4*v2 - 5*g1^2*g2*g3^4*v2 - 4*g0*g2^2*g3^4*v2 - 64*f4*f5*f6*g2*v3 + 16*f3*f6^2*g2*v3 - 16*f5*f6*g2^3*v3 + 48*f3*f5*f6*g3*v3 - 8*f5*f6*g1*g2*g3*v3 - 16*f5^2*g2^2*g3*v3 - 32*f4*f6*g2^2*g3*v3 - 8*f6*g2^4*g3*v3 + 24*f5*f6*g0*g3^2*v3 - 16*f5^2*g1*g3^2*v3 - 16*f4*f5*g2*g3^2*v3 + 32*f3*f6*g2*g3^2*v3 - 4*f6*g1*g2^2*g3^2*v3 - 24*f5*g2^3*g3^2*v3 + 12*f3*f5*g3^3*v3 + 12*f6*g0*g2*g3^3*v3 - 18*f5*g1*g2*g3^3*v3 - 8*f4*g2^2*g3^3*v3 - 8*g2^4*g3^3*v3 + 2*f5*g0*g3^4*v3 + 7*f3*g2*g3^4*v3 - 5*g1*g2^2*g3^4*v3 + g0*g2*g3^5*v3 + 128*f4*f5*f6*v4 - 32*f3*f6^2*v4 + 32*f5*f6*g2^2*v4 + 64*f5*f6*g1*g3*v4 + 64*f4*f6*g2*g3*v4 + 16*f6*g2^3*g3*v4 + 32*f4*f5*g3^2*v4 - 16*f3*f6*g3^2*v4 + 32*f6*g1*g2*g3^2*v4 + 8*f5*g2^2*g3^2*v4 + 16*f5*g1*g3^3*v4 + 16*f4*g2*g3^3*v4 + 4*g2^3*g3^3*v4 - 2*f3*g3^4*v4 + 8*g1*g2*g3^4*v4 + 32*f5^2*g3*v5 + 32*f5*g2*g3^2*v5 + 8*g2^2*g3^3*v5 + 8*f5*g3*v6 + 4*g2*g3^2*v6) + k23*(-16*f5^2*f6*g0*v1 - 32*f4*f6^2*g0*v1 - 8*f6^2*g0*g2^2*v1 + 16*f1*f6^2*g3*v1 - 8*f6^2*g0*g1*g3*v1 - 32*f5*f6*g0*g2*g3*v1 - 4*f5^2*g0*g3^2*v1 - 16*f4*f6*g0*g3^2*v1 - 18*f6*g0*g2^2*g3^2*v1 + 8*f1*f6*g3^3*v1 - 6*f6*g0*g1*g3^3*v1 - 8*f5*g0*g2*g3^3*v1 - 2*f4*g0*g3^4*v1 - 4*g0*g2^2*g3^4*v1 + f1*g3^5*v1 - g0*g1*g3^5*v1 - 16*f5^2*f6*g1*v2 - 32*f4*f6^2*g1*v2 - 8*f6^2*g1*g2^2*v2 + 32*f2*f6^2*g3*v2 - 8*f6^2*g1^2*g3*v2 + 8*f6^2*g0*g2*g3*v2 - 32*f5*f6*g1*g2*g3*v2 - 16*f5*f6*g0*g3^2*v2 - 4*f5^2*g1*g3^2*v2 - 16*f4*f6*g1*g3^2*v2 - 18*f6*g1*g2^2*g3^2*v2 + 16*f2*f6*g3^3*v2 - 6*f6*g1^2*g3^3*v2 - 6*f6*g0*g2*g3^3*v2 - 8*f5*g1*g2*g3^3*v2 - 4*f5*g0*g3^4*v2 - 2*f4*g1*g3^4*v2 - 4*g1*g2^2*g3^4*v2 + 2*f2*g3^5*v2 - g1^2*g3^5*v2 - 2*g0*g2*g3^5*v2 - 16*f5^2*f6*g2*v3 - 32*f4*f6^2*g2*v3 - 8*f6^2*g2^3*v3 + 48*f3*f6^2*g3*v3 - 32*f5*f6*g2^2*g3*v3 + 8*f6^2*g0*g3^2*v3 - 16*f5*f6*g1*g3^2*v3 - 4*f5^2*g2*g3^2*v3 - 16*f4*f6*g2*g3^2*v3 - 18*f6*g2^3*g3^2*v3 + 24*f3*f6*g3^3*v3 - 8*f6*g1*g2*g3^3*v3 - 8*f5*g2^2*g3^3*v3 + 2*f6*g0*g3^4*v3 - 4*f5*g1*g3^4*v3 - 2*f4*g2*g3^4*v3 - 4*g2^3*g3^4*v3 + 3*f3*g3^5*v3 - 2*g1*g2*g3^5*v3 + 32*f5^2*f6*v4 + 64*f4*f6^2*v4 + 16*f6^2*g2^2*v4 + 32*f6^2*g1*g3*v4 + 32*f5*f6*g2*g3*v4 + 8*f5^2*g3^2*v4 + 32*f4*f6*g3^2*v4 + 16*f6*g2^2*g3^2*v4 + 16*f6*g1*g3^3*v4 + 8*f5*g2*g3^3*v4 + 4*f4*g3^4*v4 + 3*g2^2*g3^4*v4 + 2*g1*g3^5*v4 + 32*f5*f6*g3*v5 + 16*f6*g2*g3^2*v5 + 8*f5*g3^3*v5 + 4*g2*g3^4*v5 + 4*f6*g3*v6 + g3^3*v6), (64*f1*f4*f5*f6 - 16*f1*f3*f6^2 - 64*f4*f5*f6*g0*g1 + 16*f3*f6^2*g0*g1 + 16*f1*f5*f6*g2^2 - 16*f5*f6*g0*g1*g2^2 + 16*f3*f5^2*g0*g3 + 16*f2*f5*f6*g0*g3 + 40*f1*f5*f6*g1*g3 - 24*f5*f6*g0*g1^2*g3 + 32*f1*f4*f6*g2*g3 + 8*f5*f6*g0^2*g2*g3 - 16*f5^2*g0*g1*g2*g3 - 32*f4*f6*g0*g1*g2*g3 + 8*f1*f6*g2^3*g3 - 8*f6*g0*g1*g2^3*g3 + 16*f1*f4*f5*g3^2 - 8*f1*f3*f6*g3^2 - 8*f5^2*g0^2*g3^2 - 16*f4*f5*g0*g1*g3^2 + 8*f3*f6*g0*g1*g3^2 + 16*f3*f5*g0*g2*g3^2 + 8*f2*f6*g0*g2*g3^2 + 20*f1*f6*g1*g2*g3^2 - 12*f6*g0*g1^2*g2*g3^2 + 8*f1*f5*g2^2*g3^2 + 4*f6*g0^2*g2^2*g3^2 - 24*f5*g0*g1*g2^2*g3^2 + 4*f2*f5*g0*g3^3 + 14*f1*f5*g1*g3^3 - 10*f5*g0*g1^2*g3^3 + 8*f1*f4*g2*g3^3 - 4*f5*g0^2*g2*g3^3 - 8*f4*g0*g1*g2*g3^3 + 4*f3*g0*g2^2*g3^3 + 4*f1*g2^3*g3^3 - 8*g0*g1*g2^3*g3^3 - f1*f3*g3^4 + f3*g0*g1*g3^4 + 2*f2*g0*g2*g3^4 + 7*f1*g1*g2*g3^4 - 5*g0*g1^2*g2*g3^4)*k11*k14 + (16*f1*f5^2*f6 + 32*f1*f4*f6^2 - 16*f5^2*f6*g0*g1 - 32*f4*f6^2*g0*g1 - 64*f4*f5*f6*g0*g2 + 16*f3*f6^2*g0*g2 + 8*f1*f6^2*g2^2 - 8*f6^2*g0*g1*g2^2 - 16*f5*f6*g0*g2^3 + 40*f3*f5*f6*g0*g3 + 16*f2*f6^2*g0*g3 + 24*f1*f6^2*g1*g3 - 8*f6^2*g0*g1^2*g3 + 24*f1*f5*f6*g2*g3 + 4*f6^2*g0^2*g2*g3 - 48*f5*f6*g0*g1*g2*g3 - 16*f5^2*g0*g2^2*g3 - 32*f4*f6*g0*g2^2*g3 - 8*f6*g0*g2^4*g3 + 20*f1*f5^2*g3^2 + 16*f1*f4*f6*g3^2 + 4*f5*f6*g0^2*g3^2 - 12*f5^2*g0*g1*g3^2 - 16*f4*f6*g0*g1*g3^2 - 16*f4*f5*g0*g2*g3^2 + 28*f3*f6*g0*g2*g3^2 + 14*f1*f6*g2^2*g3^2 - 26*f6*g0*g1*g2^2*g3^2 - 24*f5*g0*g2^3*g3^2 + 10*f3*f5*g0*g3^3 + 8*f2*f6*g0*g3^3 + 14*f1*f6*g1*g3^3 - 6*f6*g0*g1^2*g3^3 + 26*f1*f5*g2*g3^3 + 5*f6*g0^2*g2*g3^3 - 22*f5*g0*g1*g2*g3^3 - 8*f4*g0*g2^2*g3^3 - 8*g0*g2^4*g3^3 + 2*f1*f4*g3^4 - f5*g0^2*g3^4 - 2*f4*g0*g1*g3^4 + 6*f3*g0*g2*g3^4 + 9*f1*g2^2*g3^4 - 9*g0*g1*g2^2*g3^4 + f2*g0*g3^5 + 2*f1*g1*g3^5 - g0*g1^2*g3^5)*k11*k24 + (-16*f5^2*f6*g0*g2 - 32*f4*f6^2*g0*g2 - 8*f6^2*g0*g2^3 + 16*f5^3*g0*g3 - 32*f4*f5*f6*g0*g3 + 32*f3*f6^2*g0*g3 + 8*f1*f6^2*g2*g3 - 4*f6^2*g0*g1*g2*g3 - 40*f5*f6*g0*g2^2*g3 + 24*f1*f5*f6*g3^2 + 4*f6^2*g0^2*g3^2 - 20*f5*f6*g0*g1*g3^2 + 20*f5^2*g0*g2*g3^2 - 32*f4*f6*g0*g2*g3^2 - 22*f6*g0*g2^3*g3^2 - 8*f4*f5*g0*g3^3 + 16*f3*f6*g0*g3^3 + 18*f1*f6*g2*g3^3 - 13*f6*g0*g1*g2*g3^3 + 10*f1*f5*g3^4 + f6*g0^2*g3^4 - 3*f5*g0*g1*g3^4 - 6*f4*g0*g2*g3^4 - 4*g0*g2^3*g3^4 + 2*f3*g0*g3^5 + 6*f1*g2*g3^5 - 2*g0*g1*g2*g3^5)*k12*k24 + (8*f5^2*f6*g0*g3 - 16*f4*f6^2*g0*g3 - 4*f6^2*g0*g2^2*g3 + 8*f1*f6^2*g3^2 - 4*f6^2*g0*g1*g3^2 + 8*f5*f6*g0*g2*g3^2 + 2*f5^2*g0*g3^3 - 8*f4*f6*g0*g3^3 - f6*g0*g2^2*g3^3 + 6*f1*f6*g3^4 - f6*g0*g1*g3^4 + 2*f5*g0*g2*g3^4 - f4*g0*g3^5 + f1*g3^6)*k22*k24 + (64*f3*f4*f5*f6 - 16*f3^2*f6^2 - 64*f4*f5*f6*g1*g2 + 16*f3*f6^2*g1*g2 + 16*f3*f5*f6*g2^2 - 16*f5*f6*g1*g2^3 - 32*f4*f5*f6*g0*g3 + 16*f3*f6^2*g0*g3 + 56*f3*f5*f6*g1*g3 + 16*f3*f5^2*g2*g3 + 32*f3*f4*f6*g2*g3 + 16*f2*f5*f6*g2*g3 - 16*f5*f6*g1^2*g2*g3 - 16*f5^2*g1*g2^2*g3 - 32*f4*f6*g1*g2^2*g3 + 8*f3*f6*g2^3*g3 - 8*f6*g1*g2^4*g3 + 16*f3*f4*f5*g3^2 - 8*f3^2*f6*g3^2 + 8*f1*f5*f6*g3^2 - 8*f5^2*g1^2*g3^2 - 16*f4*f6*g0*g2*g3^2 - 16*f4*f5*g1*g2*g3^2 + 36*f3*f6*g1*g2*g3^2 + 24*f3*f5*g2^2*g3^2 + 8*f2*f6*g2^2*g3^2 - 8*f6*g1^2*g2^2*g3^2 - 24*f5*g1*g2^3*g3^2 - 8*f4*f5*g0*g3^3 + 8*f3*f6*g0*g3^3 + 14*f3*f5*g1*g3^3 + 8*f3*f4*g2*g3^3 + 4*f2*f5*g2*g3^3 + 4*f1*f6*g2*g3^3 - 14*f5*g1^2*g2*g3^3 - 8*f4*g1*g2^2*g3^3 + 8*f3*g2^3*g3^3 - 8*g1*g2^4*g3^3 - f3^2*g3^4 + 2*f1*f5*g3^4 - 4*f4*g0*g2*g3^4 + 8*f3*g1*g2*g3^4 + 2*f2*g2^2*g3^4 - 5*g1^2*g2^2*g3^4 + f3*g0*g3^5 + f1*g2*g3^5)*k11*k34 + (16*f3*f5^2*f6 + 32*f3*f4*f6^2 - 16*f5^2*f6*g1*g2 - 32*f4*f6^2*g1*g2 + 8*f3*f6^2*g2^2 - 8*f6^2*g1*g2^3 - 16*f5^2*f6*g0*g3 + 16*f5^3*g1*g3 - 32*f4*f5*f6*g1*g3 + 48*f3*f6^2*g1*g3 + 32*f3*f5*f6*g2*g3 + 16*f2*f6^2*g2*g3 - 4*f6^2*g1^2*g2*g3 - 40*f5*f6*g1*g2^2*g3 + 4*f3*f5^2*g3^2 + 16*f3*f4*f6*g3^2 + 16*f2*f5*f6*g3^2 + 16*f1*f6^2*g3^2 - 20*f5*f6*g1^2*g3^2 - 8*f5*f6*g0*g2*g3^2 + 20*f5^2*g1*g2*g3^2 - 32*f4*f6*g1*g2*g3^2 + 18*f3*f6*g2^2*g3^2 - 22*f6*g1*g2^3*g3^2 - 8*f5^2*g0*g3^3 - 8*f4*f5*g1*g3^3 + 24*f3*f6*g1*g3^3 + 8*f3*f5*g2*g3^3 + 16*f2*f6*g2*g3^3 - 13*f6*g1^2*g2*g3^3 + 2*f3*f4*g3^4 + 4*f2*f5*g3^4 + 8*f1*f6*g3^4 - 3*f5*g1^2*g3^4 - 6*f5*g0*g2*g3^4 - 6*f4*g1*g2*g3^4 + 4*f3*g2^2*g3^4 - 4*g1*g2^3*g3^4 + 3*f3*g1*g3^5 + 3*f2*g2*g3^5 - 2*g1^2*g2*g3^5 - g0*g2^2*g3^5 + f1*g3^6)*k12*k34 + (64*f4*f5^2*f6 - 16*f3*f5*f6^2 + 16*f5^2*f6*g2^2 + 24*f5^2*f6*g1*g3 + 16*f4*f6^2*g1*g3 + 16*f3*f6^2*g2*g3 + 16*f4*f5^2*g3^2 + 16*f3*f5*f6*g3^2 + 8*f6^2*g0*g2*g3^2 + 4*f5*f6*g1*g2*g3^2 + 16*f5^2*g2^2*g3^2 - 16*f4*f6*g2^2*g3^2 - 4*f6*g2^4*g3^2 + 12*f5*f6*g0*g3^3 + 2*f5^2*g1*g3^3 + 8*f4*f6*g1*g3^3 + 20*f3*f6*g2*g3^3 - 4*f6*g1*g2^2*g3^3 + 8*f5*g2^3*g3^3 + 9*f3*f5*g3^4 + 10*f6*g0*g2*g3^4 - f5*g1*g2*g3^4 - 4*f4*g2^2*g3^4 + f5*g0*g3^5 + f4*g1*g3^5 + 6*f3*g2*g3^5 - g1*g2^2*g3^5 + g0*g2*g3^6)*k13*k34 + (8*f5*f6^2*g0*g3 + 8*f5^2*f6*g1*g3 - 16*f4*f6^2*g1*g3 - 4*f6^2*g1*g2^2*g3 + 16*f2*f6^2*g3^2 - 4*f6^2*g1^2*g3^2 + 12*f6^2*g0*g2*g3^2 + 8*f5*f6*g1*g2*g3^2 - 2*f5*f6*g0*g3^3 + 2*f5^2*g1*g3^3 - 8*f4*f6*g1*g3^3 - f6*g1*g2^2*g3^3 + 8*f2*f6*g3^4 - f6*g1^2*g3^4 + 3*f6*g0*g2*g3^4 + 2*f5*g1*g2*g3^4 - f5*g0*g3^5 - f4*g1*g3^5 + f2*g3^6)*k22*k34 + (16*f5^3*f6 + 32*f4*f5*f6^2 + 8*f5*f6^2*g2^2 + 24*f5*f6^2*g1*g3 + 8*f5^2*f6*g2*g3 - 16*f4*f6^2*g2*g3 - 4*f6^2*g2^3*g3 + 4*f5^3*g3^2 + 16*f4*f5*f6*g3^2 + 24*f3*f6^2*g3^2 + 8*f6^2*g1*g2*g3^2 + 10*f5*f6*g2^2*g3^2 + 4*f6^2*g0*g3^3 + 6*f5*f6*g1*g3^3 + 2*f5^2*g2*g3^3 - 8*f4*f6*g2*g3^3 - f6*g2^3*g3^3 + 2*f4*f5*g3^4 + 14*f3*f6*g3^4 + 2*f6*g1*g2*g3^4 + 2*f5*g2^2*g3^4 + f6*g0*g3^5 - f4*g2*g3^5 + 2*f3*g3^6)*k23*k34 + (-8*f5^2*f6*g3^2 + 16*f4*f6^2*g3^2 + 8*f6^2*g2^2*g3^2 - 8*f5*f6*g2*g3^3 - 2*f5^2*g3^4 + 8*f4*f6*g3^4 + 2*f6*g2^2*g3^4 - 2*f5*g2*g3^5 + f4*g3^6)*k33*k34 + (16*f5^2*g1*g3 + 16*f5*g1*g2*g3^2 + 4*f5*g0*g3^3 + 4*g1*g2^2*g3^3 + 2*g0*g2*g3^4)*k11*k44 + (64*f4*f5*f6 - 16*f3*f6^2 + 16*f5*f6*g2^2 + 8*f6^2*g0*g3 + 48*f5*f6*g1*g3 + 16*f5^2*g2*g3 + 32*f4*f6*g2*g3 + 8*f6*g2^3*g3 + 16*f4*f5*g3^2 - 8*f3*f6*g3^2 + 24*f6*g1*g2*g3^2 + 24*f5*g2^2*g3^2 + 6*f6*g0*g3^3 + 12*f5*g1*g3^3 + 8*f4*g2*g3^3 + 8*g2^3*g3^3 - f3*g3^4 + 6*g1*g2*g3^4 + g0*g3^5)*k12*k44 + (16*f6^2*g1*g3 + 16*f5^2*g3^2 + 8*f6*g1*g3^3 + 20*f5*g2*g3^3 + 6*g2^2*g3^4 + g1*g3^5)*k13*k44 + (16*f5^2*f6 + 32*f4*f6^2 + 8*f6^2*g2^2 + 16*f6^2*g1*g3 + 32*f5*f6*g2*g3 + 4*f5^2*g3^2 + 16*f4*f6*g3^2 + 18*f6*g2^2*g3^2 + 8*f6*g1*g3^3 + 8*f5*g2*g3^3 + 2*f4*g3^4 + 4*g2^2*g3^4 + g1*g3^5)*k22*k44 + (8*f6^2*g2*g3 + 16*f5*f6*g3^2 + 14*f6*g2*g3^3 + 4*f5*g3^4 + 3*g2*g3^5)*k23*k44 + (16*f6^2*g3^2 + 8*f6*g3^4 + g3^6)*k33*k44 + k44*(16*f6^2*g3*v3 + 8*f6*g3^3*v3 + g3^5*v3) + k34*(-16*f5^2*f6*g3*v3 + 32*f4*f6^2*g3*v3 - 16*f5*f6*g2*g3^2*v3 - 4*f5^2*g3^3*v3 + 16*f4*f6*g3^3*v3 - 4*f6*g2^2*g3^3*v3 - 4*f5*g2*g3^4*v3 + 2*f4*g3^5*v3 - g2^2*g3^5*v3 + 16*f6^2*g3*v5 + 8*f6*g3^3*v5 + g3^5*v5) + k14*(-64*f4*f5*f6*g0*v1 + 16*f3*f6^2*g0*v1 - 16*f5*f6*g0*g2^2*v1 + 16*f1*f5*f6*g3*v1 - 24*f5*f6*g0*g1*g3*v1 - 16*f5^2*g0*g2*g3*v1 - 32*f4*f6*g0*g2*g3*v1 - 8*f6*g0*g2^3*g3*v1 - 16*f4*f5*g0*g3^2*v1 + 8*f3*f6*g0*g3^2*v1 + 8*f1*f6*g2*g3^2*v1 - 12*f6*g0*g1*g2*g3^2*v1 - 24*f5*g0*g2^2*g3^2*v1 + 4*f1*f5*g3^3*v1 - 10*f5*g0*g1*g3^3*v1 - 8*f4*g0*g2*g3^3*v1 - 8*g0*g2^3*g3^3*v1 + f3*g0*g3^4*v1 + 2*f1*g2*g3^4*v1 - 5*g0*g1*g2*g3^4*v1 - 64*f4*f5*f6*g1*v2 + 16*f3*f6^2*g1*v2 - 16*f5*f6*g1*g2^2*v2 + 32*f2*f5*f6*g3*v2 - 24*f5*f6*g1^2*g3*v2 + 16*f5*f6*g0*g2*g3*v2 - 16*f5^2*g1*g2*g3*v2 - 32*f4*f6*g1*g2*g3*v2 - 8*f6*g1*g2^3*g3*v2 - 16*f5^2*g0*g3^2*v2 - 16*f4*f5*g1*g3^2*v2 + 8*f3*f6*g1*g3^2*v2 + 16*f2*f6*g2*g3^2*v2 - 12*f6*g1^2*g2*g3^2*v2 + 8*f6*g0*g2^2*g3^2*v2 - 24*f5*g1*g2^2*g3^2*v2 + 8*f2*f5*g3^3*v2 - 10*f5*g1^2*g3^3*v2 - 16*f5*g0*g2*g3^3*v2 - 8*f4*g1*g2*g3^3*v2 - 8*g1*g2^3*g3^3*v2 + f3*g1*g3^4*v2 + 4*f2*g2*g3^4*v2 - 5*g1^2*g2*g3^4*v2 - 4*g0*g2^2*g3^4*v2 - 64*f4*f5*f6*g2*v3 + 16*f3*f6^2*g2*v3 - 16*f5*f6*g2^3*v3 + 48*f3*f5*f6*g3*v3 - 8*f5*f6*g1*g2*g3*v3 - 16*f5^2*g2^2*g3*v3 - 32*f4*f6*g2^2*g3*v3 - 8*f6*g2^4*g3*v3 + 24*f5*f6*g0*g3^2*v3 - 16*f5^2*g1*g3^2*v3 - 16*f4*f5*g2*g3^2*v3 + 32*f3*f6*g2*g3^2*v3 - 4*f6*g1*g2^2*g3^2*v3 - 24*f5*g2^3*g3^2*v3 + 12*f3*f5*g3^3*v3 + 12*f6*g0*g2*g3^3*v3 - 18*f5*g1*g2*g3^3*v3 - 8*f4*g2^2*g3^3*v3 - 8*g2^4*g3^3*v3 + 2*f5*g0*g3^4*v3 + 7*f3*g2*g3^4*v3 - 5*g1*g2^2*g3^4*v3 + g0*g2*g3^5*v3 + 128*f4*f5*f6*v4 - 32*f3*f6^2*v4 + 32*f5*f6*g2^2*v4 + 64*f5*f6*g1*g3*v4 + 64*f4*f6*g2*g3*v4 + 16*f6*g2^3*g3*v4 + 32*f4*f5*g3^2*v4 - 16*f3*f6*g3^2*v4 + 32*f6*g1*g2*g3^2*v4 + 8*f5*g2^2*g3^2*v4 + 16*f5*g1*g3^3*v4 + 16*f4*g2*g3^3*v4 + 4*g2^3*g3^3*v4 - 2*f3*g3^4*v4 + 8*g1*g2*g3^4*v4 + 32*f5^2*g3*v5 + 32*f5*g2*g3^2*v5 + 8*g2^2*g3^3*v5 + 8*f5*g3*v6 + 4*g2*g3^2*v6) + k24*(-16*f5^2*f6*g0*v1 - 32*f4*f6^2*g0*v1 - 8*f6^2*g0*g2^2*v1 + 16*f1*f6^2*g3*v1 - 8*f6^2*g0*g1*g3*v1 - 32*f5*f6*g0*g2*g3*v1 - 4*f5^2*g0*g3^2*v1 - 16*f4*f6*g0*g3^2*v1 - 18*f6*g0*g2^2*g3^2*v1 + 8*f1*f6*g3^3*v1 - 6*f6*g0*g1*g3^3*v1 - 8*f5*g0*g2*g3^3*v1 - 2*f4*g0*g3^4*v1 - 4*g0*g2^2*g3^4*v1 + f1*g3^5*v1 - g0*g1*g3^5*v1 - 16*f5^2*f6*g1*v2 - 32*f4*f6^2*g1*v2 - 8*f6^2*g1*g2^2*v2 + 32*f2*f6^2*g3*v2 - 8*f6^2*g1^2*g3*v2 + 8*f6^2*g0*g2*g3*v2 - 32*f5*f6*g1*g2*g3*v2 - 16*f5*f6*g0*g3^2*v2 - 4*f5^2*g1*g3^2*v2 - 16*f4*f6*g1*g3^2*v2 - 18*f6*g1*g2^2*g3^2*v2 + 16*f2*f6*g3^3*v2 - 6*f6*g1^2*g3^3*v2 - 6*f6*g0*g2*g3^3*v2 - 8*f5*g1*g2*g3^3*v2 - 4*f5*g0*g3^4*v2 - 2*f4*g1*g3^4*v2 - 4*g1*g2^2*g3^4*v2 + 2*f2*g3^5*v2 - g1^2*g3^5*v2 - 2*g0*g2*g3^5*v2 - 16*f5^2*f6*g2*v3 - 32*f4*f6^2*g2*v3 - 8*f6^2*g2^3*v3 + 48*f3*f6^2*g3*v3 - 32*f5*f6*g2^2*g3*v3 + 8*f6^2*g0*g3^2*v3 - 16*f5*f6*g1*g3^2*v3 - 4*f5^2*g2*g3^2*v3 - 16*f4*f6*g2*g3^2*v3 - 18*f6*g2^3*g3^2*v3 + 24*f3*f6*g3^3*v3 - 8*f6*g1*g2*g3^3*v3 - 8*f5*g2^2*g3^3*v3 + 2*f6*g0*g3^4*v3 - 4*f5*g1*g3^4*v3 - 2*f4*g2*g3^4*v3 - 4*g2^3*g3^4*v3 + 3*f3*g3^5*v3 - 2*g1*g2*g3^5*v3 + 32*f5^2*f6*v4 + 64*f4*f6^2*v4 + 16*f6^2*g2^2*v4 + 32*f6^2*g1*g3*v4 + 32*f5*f6*g2*g3*v4 + 8*f5^2*g3^2*v4 + 32*f4*f6*g3^2*v4 + 16*f6*g2^2*g3^2*v4 + 16*f6*g1*g3^3*v4 + 8*f5*g2*g3^3*v4 + 4*f4*g3^4*v4 + 3*g2^2*g3^4*v4 + 2*g1*g3^5*v4 + 32*f5*f6*g3*v5 + 16*f6*g2*g3^2*v5 + 8*f5*g3^3*v5 + 4*g2*g3^4*v5 + 4*f6*g3*v6 + g3^3*v6), (-128*f1*f5*f6^3*g0 - 128*f1*f4*f6^3*g1 + 128*f5*f6^3*g0^2*g1 + 128*f4*f6^3*g0*g1^2 + 64*f1*f4*f5*f6^2*g2 - 32*f1*f3*f6^3*g2 - 64*f4*f5*f6^2*g0*g1*g2 + 32*f3*f6^3*g0*g1*g2 - 48*f1*f6^3*g1*g2^2 + 48*f6^3*g0*g1^2*g2^2 + 16*f1*f5*f6^2*g2^3 - 16*f5*f6^2*g0*g1*g2^3 - 192*f1*f4*f5^2*f6*g3 + 256*f1*f4^2*f6^2*g3 + 32*f1*f3*f5*f6^2*g3 - 64*f3*f6^3*g0^2*g3 + 192*f4*f5^2*f6*g0*g1*g3 - 256*f4^2*f6^2*g0*g1*g3 - 64*f3*f5*f6^2*g0*g1*g3 - 32*f1*f6^3*g1^2*g3 + 32*f6^3*g0*g1^3*g3 + 16*f3*f5^2*f6*g0*g2*g3 + 16*f2*f5*f6^2*g0*g2*g3 - 128*f1*f6^3*g0*g2*g3 + 56*f1*f5*f6^2*g1*g2*g3 - 32*f0*f6^3*g1*g2*g3 + 80*f6^3*g0^2*g1*g2*g3 - 8*f5*f6^2*g0*g1^2*g2*g3 - 48*f1*f5^2*f6*g2^2*g3 + 160*f1*f4*f6^2*g2^2*g3 + 8*f5*f6^2*g0^2*g2^2*g3 + 32*f5^2*f6*g0*g1*g2^2*g3 - 160*f4*f6^2*g0*g1*g2^2*g3 + 24*f1*f6^2*g2^4*g3 - 24*f6^2*g0*g1*g2^4*g3 - 48*f3*f5^3*g0*g3^2 + 64*f3*f4*f5*f6*g0*g3^2 - 48*f2*f5^2*f6*g0*g3^2 + 64*f2*f4*f6^2*g0*g3^2 - 96*f1*f5*f6^2*g0*g3^2 - 120*f1*f5^2*f6*g1*g3^2 + 128*f1*f4*f6^2*g1*g3^2 - 32*f0*f5*f6^2*g1*g3^2 + 80*f5*f6^2*g0^2*g1*g3^2 + 72*f5^2*f6*g0*g1^2*g3^2 - 64*f4*f6^2*g0*g1^2*g3^2 - 112*f1*f4*f5*f6*g2*g3^2 - 16*f1*f3*f6^2*g2*g3^2 - 32*f5^2*f6*g0^2*g2*g3^2 + 32*f4*f6^2*g0^2*g2*g3^2 + 48*f5^3*g0*g1*g2*g3^2 + 48*f4*f5*f6*g0*g1*g2*g3^2 + 32*f3*f5*f6*g0*g2^2*g3^2 + 24*f2*f6^2*g0*g2^2*g3^2 + 52*f1*f6^2*g1*g2^2*g3^2 - 12*f6^2*g0*g1^2*g2^2*g3^2 - 24*f1*f5*f6*g2^3*g3^2 + 12*f6^2*g0^2*g2^3*g3^2 - 8*f5*f6*g0*g1*g2^3*g3^2 - 48*f1*f4*f5^2*g3^3 + 128*f1*f4^2*f6*g3^3 + 16*f1*f3*f5*f6*g3^3 + 24*f5^3*g0^2*g3^3 - 32*f4*f5*f6*g0^2*g3^3 - 48*f3*f6^2*g0^2*g3^3 + 48*f4*f5^2*g0*g1*g3^3 - 128*f4^2*f6*g0*g1*g3^3 - 16*f3*f5*f6*g0*g1*g3^3 + 16*f2*f6^2*g0*g1*g3^3 + 16*f1*f6^2*g1^2*g3^3 - 56*f3*f5^2*g0*g2*g3^3 + 32*f3*f4*f6*g0*g2*g3^3 - 28*f2*f5*f6*g0*g2*g3^3 - 80*f1*f6^2*g0*g2*g3^3 - 58*f1*f5*f6*g1*g2*g3^3 - 32*f0*f6^2*g1*g2*g3^3 + 48*f6^2*g0^2*g1*g2*g3^3 + 30*f5*f6*g0*g1^2*g2*g3^3 - 24*f1*f5^2*g2^2*g3^3 + 72*f1*f4*f6*g2^2*g3^3 - 28*f5*f6*g0^2*g2^2*g3^3 + 80*f5^2*g0*g1*g2^2*g3^3 - 104*f4*f6*g0*g1*g2^2*g3^3 + 12*f3*f6*g0*g2^3*g3^3 + 12*f1*f6*g2^4*g3^3 - 24*f6*g0*g1*g2^4*g3^3 + 16*f3*f4*f5*g0*g3^4 - 12*f2*f5^2*g0*g3^4 + 32*f2*f4*f6*g0*g3^4 - 24*f1*f5*f6*g0*g3^4 - 42*f1*f5^2*g1*g3^4 + 104*f1*f4*f6*g1*g3^4 - 16*f0*f5*f6*g1*g3^4 + 8*f5*f6*g0^2*g1*g3^4 + 30*f5^2*g0*g1^2*g3^4 - 72*f4*f6*g0*g1^2*g3^4 - 32*f1*f4*f5*g2*g3^4 - 2*f1*f3*f6*g2*g3^4 + 16*f5^2*g0^2*g2*g3^4 + 8*f4*f6*g0^2*g2*g3^4 + 16*f4*f5*g0*g1*g2*g3^4 + 2*f3*f6*g0*g1*g2*g3^4 - 16*f3*f5*g0*g2^2*g3^4 + 6*f2*f6*g0*g2^2*g3^4 + 30*f1*f6*g1*g2^2*g3^4 - 24*f6*g0*g1^2*g2^2*g3^4 - 16*f1*f5*g2^3*g3^4 + 32*f5*g0*g1*g2^3*g3^4 + 16*f1*f4^2*g3^5 + 2*f1*f3*f5*g3^5 - 8*f4*f5*g0^2*g3^5 - 12*f3*f6*g0^2*g3^5 - 16*f4^2*g0*g1*g3^5 + 8*f2*f6*g0*g1*g3^5 + 18*f1*f6*g1^2*g3^5 - 10*f6*g0*g1^3*g3^5 + 8*f3*f4*g0*g2*g3^5 - 8*f2*f5*g0*g2*g3^5 - 16*f1*f6*g0*g2*g3^5 - 27*f1*f5*g1*g2*g3^5 - 10*f0*f6*g1*g2*g3^5 + 7*f6*g0^2*g1*g2*g3^5 + 17*f5*g0*g1^2*g2*g3^5 + 8*f1*f4*g2^2*g3^5 - 16*f4*g0*g1*g2^2*g3^5 + 4*f2*f4*g0*g3^6 - 2*f1*f5*g0*g3^6 + 16*f1*f4*g1*g3^6 - 2*f0*f5*g1*g3^6 - f5*g0^2*g1*g3^6 - 12*f4*g0*g1^2*g3^6 + f3*g0*g1*g2*g3^6 + 2*f1*g1*g2^2*g3^6 - 3*g0*g1^2*g2^2*g3^6 - f3*g0^2*g3^7 + f2*g0*g1*g3^7 + 3*f1*g1^2*g3^7 - 2*g0*g1^3*g3^7 - f1*g0*g2*g3^7 - f0*g1*g2*g3^7)*k11*k13 + (-128*f1*f6^4*g0 - 64*f1*f5*f6^3*g1 + 128*f6^4*g0^2*g1 + 64*f5*f6^3*g0*g1^2 + 16*f1*f5^2*f6^2*g2 + 64*f1*f4*f6^3*g2 + 128*f5*f6^3*g0^2*g2 - 16*f5^2*f6^2*g0*g1*g2 + 64*f4*f6^3*g0*g1*g2 - 64*f4*f5*f6^2*g0*g2^2 + 32*f3*f6^3*g0*g2^2 + 16*f1*f6^3*g2^3 + 32*f6^3*g0*g1*g2^3 - 16*f5*f6^2*g0*g2^4 - 48*f1*f5^3*f6*g3 - 64*f4*f6^3*g0^2*g3 + 48*f5^3*f6*g0*g1*g3 - 64*f3*f6^3*g0*g1*g3 + 192*f4*f5^2*f6*g0*g2*g3 - 256*f4^2*f6^2*g0*g2*g3 + 16*f3*f5*f6^2*g0*g2*g3 + 32*f2*f6^3*g0*g2*g3 + 16*f1*f6^3*g1*g2*g3 + 64*f6^3*g0*g1^2*g2*g3 + 24*f1*f5*f6^2*g2^2*g3 - 32*f0*f6^3*g2^2*g3 + 104*f6^3*g0^2*g2^2*g3 - 40*f5*f6^2*g0*g1*g2^2*g3 + 32*f5^2*f6*g0*g2^3*g3 - 160*f4*f6^2*g0*g2^3*g3 - 24*f6^2*g0*g2^5*g3 - 112*f3*f5^2*f6*g0*g3^2 + 128*f3*f4*f6^2*g0*g3^2 - 32*f2*f5*f6^2*g0*g3^2 - 224*f1*f6^3*g0*g3^2 - 112*f1*f5*f6^2*g1*g3^2 - 64*f0*f6^3*g1*g3^2 + 80*f6^3*g0^2*g1*g3^2 + 64*f5*f6^2*g0*g1^2*g3^2 - 60*f1*f5^2*f6*g2*g3^2 + 96*f1*f4*f6^2*g2*g3^2 - 32*f0*f5*f6^2*g2*g3^2 + 56*f5*f6^2*g0^2*g2*g3^2 + 132*f5^2*f6*g0*g1*g2*g3^2 - 128*f4*f6^2*g0*g1*g2*g3^2 + 48*f5^3*g0*g2^2*g3^2 + 48*f4*f5*f6*g0*g2^2*g3^2 + 72*f3*f6^2*g0*g2^2*g3^2 + 36*f1*f6^2*g2^3*g3^2 - 44*f6^2*g0*g1*g2^3*g3^2 - 8*f5*f6*g0*g2^4*g3^2 - 60*f1*f5^3*g3^3 + 64*f1*f4*f5*f6*g3^3 - 16*f5^2*f6*g0^2*g3^3 - 16*f4*f6^2*g0^2*g3^3 + 36*f5^3*g0*g1*g3^3 - 32*f4*f5*f6*g0*g1*g3^3 - 16*f3*f6^2*g0*g1*g3^3 + 48*f4*f5^2*g0*g2*g3^3 - 128*f4^2*f6*g0*g2*g3^3 - 76*f3*f5*f6*g0*g2*g3^3 + 16*f2*f6^2*g0*g2*g3^3 - 4*f1*f6^2*g1*g2*g3^3 + 20*f6^2*g0*g1^2*g2*g3^3 + 2*f1*f5*f6*g2^2*g3^3 - 32*f0*f6^2*g2^2*g3^3 + 62*f6^2*g0^2*g2^2*g3^3 + 40*f5*f6*g0*g1*g2^2*g3^3 + 80*f5^2*g0*g2^3*g3^3 - 104*f4*f6*g0*g2^3*g3^3 - 24*f6*g0*g2^5*g3^3 - 28*f3*f5^2*g0*g3^4 + 64*f3*f4*f6*g0*g3^4 - 16*f2*f5*f6*g0*g3^4 - 120*f1*f6^2*g0*g3^4 - 32*f1*f5*f6*g1*g3^4 - 48*f0*f6^2*g1*g3^4 + 24*f6^2*g0^2*g1*g3^4 + 16*f5*f6*g0*g1^2*g3^4 - 88*f1*f5^2*g2*g3^4 + 84*f1*f4*f6*g2*g3^4 - 16*f0*f5*f6*g2*g3^4 - 12*f5*f6*g0^2*g2*g3^4 + 70*f5^2*g0*g1*g2*g3^4 - 100*f4*f6*g0*g1*g2*g3^4 + 16*f4*f5*g0*g2^2*g3^4 + 16*f3*f6*g0*g2^2*g3^4 + 26*f1*f6*g2^3*g3^4 - 34*f6*g0*g1*g2^3*g3^4 + 32*f5*g0*g2^4*g3^4 + 16*f1*f4*f5*g3^5 + 2*f5^2*g0^2*g3^5 - 4*f4*f6*g0^2*g3^5 - 8*f4*f5*g0*g1*g3^5 + 4*f3*f6*g0*g1*g3^5 - 16*f4^2*g0*g2*g3^5 - 20*f3*f5*g0*g2*g3^5 + 2*f2*f6*g0*g2*g3^5 + 6*f1*f6*g1*g2*g3^5 - 7*f6*g0*g1^2*g2*g3^5 - 34*f1*f5*g2^2*g3^5 - 10*f0*f6*g2^2*g3^5 + 6*f6*g0^2*g2^2*g3^5 + 29*f5*g0*g1*g2^2*g3^5 - 16*f4*g0*g2^3*g3^5 + 8*f3*f4*g0*g3^6 - 2*f2*f5*g0*g3^6 - 26*f1*f6*g0*g3^6 - 2*f1*f5*g1*g3^6 - 12*f0*f6*g1*g3^6 + 3*f6*g0^2*g1*g3^6 + f5*g0*g1^2*g3^6 + 16*f1*f4*g2*g3^6 - 2*f0*f5*g2*g3^6 - 16*f4*g0*g1*g2*g3^6 - 3*g0*g1*g2^3*g3^6 - f4*g0^2*g3^7 + f3*g0*g1*g3^7 + 2*f1*g1*g2*g3^7 - 2*g0*g1^2*g2*g3^7 - f0*g2^2*g3^7 - 2*f1*g0*g3^8 - f0*g1*g3^8)*k11*k23 + (128*f6^4*g0^2*g2 + 64*f5*f6^3*g0*g1*g2 - 16*f5^2*f6^2*g0*g2^2 - 64*f4*f6^3*g0*g2^2 - 16*f6^3*g0*g2^4 - 32*f5^2*f6^2*g0*g1*g3 + 64*f4*f6^3*g0*g1*g3 + 64*f5^3*f6*g0*g2*g3 - 32*f4*f5*f6^2*g0*g2*g3 + 64*f3*f6^3*g0*g2*g3 + 16*f1*f6^3*g2^2*g3 + 88*f6^3*g0*g1*g2^2*g3 - 48*f5*f6^2*g0*g2^3*g3 - 48*f5^4*g0*g3^2 + 160*f4*f5^2*f6*g0*g3^2 - 128*f4^2*f6^2*g0*g3^2 - 64*f3*f5*f6^2*g0*g3^2 - 32*f1*f6^3*g1*g3^2 + 16*f6^3*g0*g1^2*g3^2 + 16*f1*f5*f6^2*g2*g3^2 - 96*f0*f6^3*g2*g3^2 + 136*f6^3*g0^2*g2*g3^2 - 32*f5*f6^2*g0*g1*g2*g3^2 + 156*f5^2*f6*g0*g2^2*g3^2 - 176*f4*f6^2*g0*g2^2*g3^2 - 56*f6^2*g0*g2^4*g3^2 - 64*f1*f5^2*f6*g3^3 + 64*f1*f4*f6^2*g3^3 - 32*f0*f5*f6^2*g3^3 - 40*f5*f6^2*g0^2*g3^3 + 56*f5^2*f6*g0*g1*g3^3 - 48*f4*f6^2*g0*g1*g3^3 - 68*f5^3*g0*g2*g3^3 + 120*f4*f5*f6*g0*g2*g3^3 + 32*f3*f6^2*g0*g2*g3^3 + 44*f1*f6^2*g2^2*g3^3 - 10*f6^2*g0*g1*g2^2*g3^3 + 78*f5*f6*g0*g2^3*g3^3 + 40*f4*f5^2*g0*g3^4 - 64*f4^2*f6*g0*g3^4 - 32*f3*f5*f6*g0*g3^4 - 16*f1*f6^2*g1*g3^4 - 16*f6^2*g0*g1^2*g3^4 - 40*f1*f5*f6*g2*g3^4 - 80*f0*f6^2*g2*g3^4 + 26*f6^2*g0^2*g2*g3^4 + 34*f5*f6*g0*g1*g2*g3^4 - 8*f5^2*g0*g2^2*g3^4 - 56*f4*f6*g0*g2^2*g3^4 - 10*f6*g0*g2^4*g3^4 - 28*f1*f5^2*g3^5 + 48*f1*f4*f6*g3^5 - 16*f0*f5*f6*g3^5 - 18*f5*f6*g0^2*g3^5 + 10*f5^2*g0*g1*g3^5 - 28*f4*f6*g0*g1*g3^5 + 32*f4*f5*g0*g2*g3^5 + 4*f3*f6*g0*g2*g3^5 + 16*f1*f6*g2^2*g3^5 - 9*f6*g0*g1*g2^2*g3^5 + 12*f5*g0*g2^3*g3^5 - 8*f4^2*g0*g3^6 - 4*f3*f5*g0*g3^6 + 2*f1*f6*g1*g3^6 - 9*f6*g0*g1^2*g3^6 - 20*f1*f5*g2*g3^6 - 22*f0*f6*g2*g3^6 - 4*f6*g0^2*g2*g3^6 + 7*f5*g0*g1*g2*g3^6 - 4*f4*g0*g2^2*g3^6 + 8*f1*f4*g3^7 - 2*f0*f5*g3^7 - 2*f5*g0^2*g3^7 - 3*f4*g0*g1*g3^7 - g0*g1*g2^2*g3^7 + f1*g1*g3^8 - g0*g1^2*g3^8 - 2*f0*g2*g3^8 - g0^2*g2*g3^8)*k12*k23 + (64*f6^4*g0^2*g3 + 16*f5^2*f6^2*g0*g2*g3 - 32*f4*f6^3*g0*g2*g3 - 8*f6^3*g0*g2^3*g3 - 16*f5^3*f6*g0*g3^2 + 32*f4*f5*f6^2*g0*g3^2 + 16*f1*f6^3*g2*g3^2 - 8*f6^3*g0*g1*g2*g3^2 + 24*f5*f6^2*g0*g2^2*g3^2 - 16*f1*f5*f6^2*g3^3 - 64*f0*f6^3*g3^3 + 48*f6^3*g0^2*g3^3 + 8*f5*f6^2*g0*g1*g3^3 - 12*f5^2*f6*g0*g2*g3^3 - 16*f4*f6^2*g0*g2*g3^3 - 2*f6^2*g0*g2^3*g3^3 - 4*f5^3*g0*g3^4 + 16*f4*f5*f6*g0*g3^4 + 12*f1*f6^2*g2*g3^4 - 2*f6^2*g0*g1*g2*g3^4 + 6*f5*f6*g0*g2^2*g3^4 - 12*f1*f5*f6*g3^5 - 48*f0*f6^2*g3^5 + 12*f6^2*g0^2*g3^5 + 2*f5*f6*g0*g1*g3^5 - 4*f5^2*g0*g2*g3^5 - 2*f4*f6*g0*g2*g3^5 + 2*f4*f5*g0*g3^6 + 2*f1*f6*g2*g3^6 - 2*f1*f5*g3^7 - 12*f0*f6*g3^7 + f6*g0^2*g3^7 - f0*g3^9)*k22*k23 + (-128*f3*f5*f6^3*g0 - 128*f3*f4*f6^3*g1 + 64*f3*f4*f5*f6^2*g2 - 32*f3^2*f6^3*g2 + 128*f5*f6^3*g0*g1*g2 + 128*f4*f6^3*g1^2*g2 - 64*f4*f5*f6^2*g1*g2^2 - 16*f3*f6^3*g1*g2^2 + 16*f3*f5*f6^2*g2^3 + 48*f6^3*g1^2*g2^3 - 16*f5*f6^2*g1*g2^4 - 192*f3*f4*f5^2*f6*g3 + 256*f3*f4^2*f6^2*g3 + 32*f3^2*f5*f6^2*g3 + 64*f5*f6^3*g0^2*g3 - 64*f3*f6^3*g1^2*g3 - 32*f4*f5*f6^2*g0*g2*g3 - 160*f3*f6^3*g0*g2*g3 + 192*f4*f5^2*f6*g1*g2*g3 - 256*f4^2*f6^2*g1*g2*g3 + 8*f3*f5*f6^2*g1*g2*g3 + 16*f6^3*g1^3*g2*g3 - 32*f3*f5^2*f6*g2^2*g3 + 160*f3*f4*f6^2*g2^2*g3 + 16*f2*f5*f6^2*g2^2*g3 - 16*f1*f6^3*g2^2*g3 + 96*f6^3*g0*g1*g2^2*g3 + 32*f5^2*f6*g1*g2^3*g3 - 160*f4*f6^2*g1*g2^3*g3 + 24*f3*f6^2*g2^4*g3 - 24*f6^2*g1*g2^5*g3 + 96*f4*f5^2*f6*g0*g3^2 - 128*f4^2*f6^2*g0*g3^2 - 96*f3*f5*f6^2*g0*g3^2 - 168*f3*f5^2*f6*g1*g3^2 + 192*f3*f4*f6^2*g1*g3^2 + 16*f5*f6^2*g1^3*g3^2 - 48*f3*f5^3*g2*g3^2 - 48*f3*f4*f5*f6*g2*g3^2 - 48*f2*f5^2*f6*g2*g3^2 - 16*f3^2*f6^2*g2*g3^2 + 64*f2*f4*f6^2*g2*g3^2 - 8*f1*f5*f6^2*g2*g3^2 - 32*f0*f6^3*g2*g3^2 + 16*f6^3*g0^2*g2*g3^2 + 64*f5*f6^2*g0*g1*g2*g3^2 + 40*f5^2*f6*g1^2*g2*g3^2 - 32*f4*f6^2*g1^2*g2*g3^2 - 48*f4*f6^2*g0*g2^2*g3^2 + 48*f5^3*g1*g2^2*g3^2 + 48*f4*f5*f6*g1*g2^2*g3^2 + 76*f3*f6^2*g1*g2^2*g3^2 + 8*f3*f5*f6*g2^3*g3^2 + 24*f2*f6^2*g2^3*g3^2 - 8*f5*f6*g1*g2^4*g3^2 - 48*f3*f4*f5^2*g3^3 + 128*f3*f4^2*f6*g3^3 + 16*f3^2*f5*f6*g3^3 - 24*f1*f5^2*f6*g3^3 + 32*f1*f4*f6^2*g3^3 - 32*f0*f5*f6^2*g3^3 + 32*f5*f6^2*g0^2*g3^3 - 32*f4*f6^2*g0*g1*g3^3 + 24*f5^3*g1^2*g3^3 - 32*f4*f5*f6*g1^2*g3^3 + 16*f3*f6^2*g1^2*g3^3 + 56*f4*f5*f6*g0*g2*g3^3 - 96*f3*f6^2*g0*g2*g3^3 + 48*f4*f5^2*g1*g2*g3^3 - 128*f4^2*f6*g1*g2*g3^3 - 106*f3*f5*f6*g1*g2*g3^3 + 16*f2*f6^2*g1*g2*g3^3 - 80*f3*f5^2*g2^2*g3^3 + 104*f3*f4*f6*g2^2*g3^3 - 28*f2*f5*f6*g2^2*g3^3 + 4*f1*f6^2*g2^2*g3^3 + 48*f6^2*g0*g1*g2^2*g3^3 + 2*f5*f6*g1^2*g2^2*g3^3 + 80*f5^2*g1*g2^3*g3^3 - 104*f4*f6*g1*g2^3*g3^3 + 24*f3*f6*g2^4*g3^3 - 24*f6*g1*g2^5*g3^3 + 24*f4*f5^2*g0*g3^4 - 64*f4^2*f6*g0*g3^4 - 24*f3*f5*f6*g0*g3^4 - 42*f3*f5^2*g1*g3^4 + 120*f3*f4*f6*g1*g3^4 + 16*f1*f6^2*g1*g3^4 - 16*f3*f4*f5*g2*g3^4 - 12*f2*f5^2*g2*g3^4 - 2*f3^2*f6*g2*g3^4 + 32*f2*f4*f6*g2*g3^4 - 22*f1*f5*f6*g2*g3^4 - 32*f0*f6^2*g2*g3^4 + 8*f6^2*g0^2*g2*g3^4 + 8*f5*f6*g0*g1*g2*g3^4 + 46*f5^2*g1^2*g2*g3^4 - 64*f4*f6*g1^2*g2*g3^4 - 12*f4*f6*g0*g2^2*g3^4 + 16*f4*f5*g1*g2^2*g3^4 + 32*f3*f6*g1*g2^2*g3^4 - 32*f3*f5*g2^3*g3^4 + 6*f2*f6*g2^3*g3^4 - 24*f6*g1^2*g2^3*g3^4 + 32*f5*g1*g2^4*g3^4 + 16*f3*f4^2*g3^5 + 2*f3^2*f5*g3^5 - 6*f1*f5^2*g3^5 + 16*f1*f4*f6*g3^5 - 16*f0*f5*f6*g3^5 + 4*f5*f6*g0^2*g3^5 - 16*f4*f6*g0*g1*g3^5 - 8*f4*f5*g1^2*g3^5 + 20*f3*f6*g1^2*g3^5 + 16*f4*f5*g0*g2*g3^5 - 18*f3*f6*g0*g2*g3^5 - 16*f4^2*g1*g2*g3^5 - 27*f3*f5*g1*g2*g3^5 + 8*f2*f6*g1*g2*g3^5 - 9*f6*g1^3*g2*g3^5 + 16*f3*f4*g2^2*g3^5 - 8*f2*f5*g2^2*g3^5 + 2*f1*f6*g2^2*g3^5 + 6*f6*g0*g1*g2^2*g3^5 + 17*f5*g1^2*g2^2*g3^5 - 16*f4*g1*g2^3*g3^5 - 8*f4^2*g0*g3^6 - 2*f3*f5*g0*g3^6 + 16*f3*f4*g1*g3^6 + 8*f1*f6*g1*g3^6 - f5*g1^3*g3^6 + 4*f2*f4*g2*g3^6 - 5*f1*f5*g2*g3^6 - 10*f0*f6*g2*g3^6 + f6*g0^2*g2*g3^6 - 12*f4*g1^2*g2*g3^6 + 3*f3*g1*g2^2*g3^6 - 3*g1^2*g2^3*g3^6 + 2*f1*f4*g3^7 - 2*f0*f5*g3^7 - 2*f4*g0*g1*g3^7 + 3*f3*g1^2*g3^7 - f3*g0*g2*g3^7 + f2*g1*g2*g3^7 - 2*g1^3*g2*g3^7 + f1*g1*g3^8 - f0*g2*g3^8)*k11*k33 + (-128*f3*f6^4*g0 - 64*f3*f5*f6^3*g1 + 16*f3*f5^2*f6^2*g2 + 64*f3*f4*f6^3*g2 + 128*f6^4*g0*g1*g2 + 64*f5*f6^3*g1^2*g2 - 16*f5^2*f6^2*g1*g2^2 - 64*f4*f6^3*g1*g2^2 + 16*f3*f6^3*g2^3 - 16*f6^3*g1*g2^4 - 48*f3*f5^3*f6*g3 + 64*f6^4*g0^2*g3 + 32*f5*f6^3*g0*g1*g3 - 32*f5^2*f6^2*g1^2*g3 + 64*f4*f6^3*g1^2*g3 - 16*f5^2*f6^2*g0*g2*g3 + 64*f5^3*f6*g1*g2*g3 - 32*f4*f5*f6^2*g1*g2*g3 + 32*f3*f6^3*g1*g2*g3 + 40*f3*f5*f6^2*g2^2*g3 + 32*f2*f6^3*g2^2*g3 + 88*f6^3*g1^2*g2^2*g3 + 16*f6^3*g0*g2^3*g3 - 48*f5*f6^2*g1*g2^3*g3 + 48*f5^3*f6*g0*g3^2 - 64*f4*f5*f6^2*g0*g3^2 - 160*f3*f6^3*g0*g3^2 - 48*f5^4*g1*g3^2 + 160*f4*f5^2*f6*g1*g3^2 - 128*f4^2*f6^2*g1*g3^2 - 128*f3*f5*f6^2*g1*g3^2 + 16*f6^3*g1^3*g3^2 - 92*f3*f5^2*f6*g2*g3^2 + 96*f3*f4*f6^2*g2*g3^2 - 16*f2*f5*f6^2*g2*g3^2 - 32*f1*f6^3*g2*g3^2 + 128*f6^3*g0*g1*g2*g3^2 - 32*f5*f6^2*g1^2*g2*g3^2 - 40*f5*f6^2*g0*g2^2*g3^2 + 156*f5^2*f6*g1*g2^2*g3^2 - 176*f4*f6^2*g1*g2^2*g3^2 + 44*f3*f6^2*g2^3*g3^2 - 56*f6^2*g1*g2^4*g3^2 - 12*f3*f5^3*g3^3 - 48*f2*f5^2*f6*g3^3 + 64*f2*f4*f6^2*g3^3 - 32*f1*f5*f6^2*g3^3 - 64*f0*f6^3*g3^3 + 64*f6^3*g0^2*g3^3 - 32*f5*f6^2*g0*g1*g3^3 + 56*f5^2*f6*g1^2*g3^3 - 48*f4*f6^2*g1^2*g3^3 + 24*f5^2*f6*g0*g2*g3^3 - 68*f5^3*g1*g2*g3^3 + 120*f4*f5*f6*g1*g2*g3^3 + 16*f3*f6^2*g1*g2*g3^3 - 38*f3*f5*f6*g2^2*g3^3 + 40*f2*f6^2*g2^2*g3^3 - 10*f6^2*g1^2*g2^2*g3^3 - 8*f6^2*g0*g2^3*g3^3 + 78*f5*f6*g1*g2^3*g3^3 + 24*f5^3*g0*g3^4 - 48*f4*f5*f6*g0*g3^4 - 72*f3*f6^2*g0*g3^4 + 40*f4*f5^2*g1*g3^4 - 64*f4^2*f6*g1*g3^4 - 52*f3*f5*f6*g1*g3^4 + 16*f2*f6^2*g1*g3^4 - 16*f6^2*g1^3*g3^4 - 24*f3*f5^2*g2*g3^4 + 36*f3*f4*f6*g2*g3^4 - 44*f2*f5*f6*g2*g3^4 - 16*f1*f6^2*g2*g3^4 + 16*f6^2*g0*g1*g2*g3^4 + 34*f5*f6*g1^2*g2*g3^4 - 22*f5*f6*g0*g2^2*g3^4 - 8*f5^2*g1*g2^2*g3^4 - 56*f4*f6*g1*g2^2*g3^4 + 10*f3*f6*g2^3*g3^4 - 10*f6*g1*g2^4*g3^4 - 12*f2*f5^2*g3^5 + 32*f2*f4*f6*g3^5 - 16*f1*f5*f6*g3^5 - 48*f0*f6^2*g3^5 + 20*f6^2*g0^2*g3^5 - 26*f5*f6*g0*g1*g3^5 + 10*f5^2*g1^2*g3^5 - 28*f4*f6*g1^2*g3^5 + 22*f5^2*g0*g2*g3^5 - 8*f4*f6*g0*g2*g3^5 + 32*f4*f5*g1*g2*g3^5 + 2*f3*f6*g1*g2*g3^5 - 12*f3*f5*g2^2*g3^5 + 8*f2*f6*g2^2*g3^5 - 9*f6*g1^2*g2^2*g3^5 - 10*f6*g0*g2^3*g3^5 + 12*f5*g1*g2^3*g3^5 - 8*f4*f5*g0*g3^6 - 14*f3*f6*g0*g3^6 - 8*f4^2*g1*g3^6 - 6*f3*f5*g1*g3^6 + 8*f2*f6*g1*g3^6 - 9*f6*g1^3*g3^6 + 4*f3*f4*g2*g3^6 - 10*f2*f5*g2*g3^6 - 2*f1*f6*g2*g3^6 - 10*f6*g0*g1*g2*g3^6 + 7*f5*g1^2*g2*g3^6 + 3*f5*g0*g2^2*g3^6 - 4*f4*g1*g2^2*g3^6 + 4*f2*f4*g3^7 - 2*f1*f5*g3^7 - 12*f0*f6*g3^7 + 2*f6*g0^2*g3^7 - 4*f5*g0*g1*g3^7 - 3*f4*g1^2*g3^7 - 2*f4*g0*g2*g3^7 - g1^2*g2^2*g3^7 - g0*g2^3*g3^7 - f3*g0*g3^8 + f2*g1*g3^8 - g1^3*g3^8 - 2*g0*g1*g2*g3^8 - f0*g3^9)*k12*k33 + (-128*f5^2*f6^3*g0 - 128*f4*f5*f6^3*g1 + 64*f4*f5^2*f6^2*g2 - 32*f3*f5*f6^3*g2 - 48*f5*f6^3*g1*g2^2 + 16*f5^2*f6^2*g2^3 - 192*f4*f5^3*f6*g3 + 256*f4^2*f5*f6^2*g3 + 32*f3*f5^2*f6^2*g3 - 32*f5*f6^3*g1^2*g3 - 48*f5*f6^3*g0*g2*g3 + 40*f5^2*f6^2*g1*g2*g3 + 96*f4*f6^3*g1*g2*g3 - 48*f5^3*f6*g2^2*g3 + 128*f4*f5*f6^2*g2^2*g3 + 16*f3*f6^3*g2^2*g3 + 32*f6^3*g1*g2^3*g3 + 16*f5*f6^2*g2^4*g3 - 80*f5^2*f6^2*g0*g3^2 - 64*f4*f6^3*g0*g3^2 - 72*f5^3*f6*g1*g3^2 + 32*f4*f5*f6^2*g1*g3^2 - 16*f4*f5^2*f6*g2*g3^2 - 128*f4^2*f6^2*g2*g3^2 - 8*f3*f5*f6^2*g2*g3^2 + 16*f6^3*g1^2*g2*g3^2 + 8*f6^3*g0*g2^2*g3^2 - 12*f5*f6^2*g1*g2^2*g3^2 + 8*f5^2*f6*g2^3*g3^2 - 80*f4*f6^2*g2^3*g3^2 - 12*f6^2*g2^5*g3^2 - 48*f4*f5^3*g3^3 + 128*f4^2*f5*f6*g3^3 - 56*f3*f5^2*f6*g3^3 + 96*f3*f4*f6^2*g3^3 - 12*f5*f6^2*g0*g2*g3^3 - 14*f5^2*f6*g1*g2*g3^3 - 48*f5^3*g2^2*g3^3 + 160*f4*f5*f6*g2^2*g3^3 + 60*f3*f6^2*g2^2*g3^3 - 20*f6^2*g1*g2^3*g3^3 + 40*f5*f6*g2^4*g3^3 - 52*f5^2*f6*g0*g3^4 - 6*f5^3*g1*g3^4 + 24*f4*f5*f6*g1*g3^4 + 16*f3*f6^2*g1*g3^4 - 8*f4*f5^2*g2*g3^4 - 64*f4^2*f6*g2*g3^4 - 48*f3*f5*f6*g2*g3^4 - 8*f6^2*g1^2*g2*g3^4 + 38*f6^2*g0*g2^2*g3^4 + 18*f5*f6*g1*g2^2*g3^4 - 32*f5^2*g2^3*g3^4 - 20*f4*f6*g2^3*g3^4 + 16*f4^2*f5*g3^5 - 28*f3*f5^2*g3^5 + 64*f3*f4*f6*g3^5 + 24*f6^2*g0*g1*g3^5 + 2*f5*f6*g1^2*g3^5 - 26*f5*f6*g0*g2*g3^5 + 3*f5^2*g1*g2*g3^5 - 18*f4*f6*g1*g2*g3^5 + 32*f4*f5*g2^2*g3^5 + 24*f3*f6*g2^2*g3^5 - 11*f6*g1*g2^3*g3^5 - 4*f5^2*g0*g3^6 + 4*f4*f6*g0*g3^6 + 2*f4*f5*g1*g3^6 + 12*f3*f6*g1*g3^6 - 8*f4^2*g2*g3^6 - 21*f3*f5*g2*g3^6 - 7*f6*g1^2*g2*g3^6 + 10*f6*g0*g2^2*g3^6 + 6*f5*g1*g2^2*g3^6 + 10*f3*f4*g3^7 + 10*f6*g0*g1*g3^7 - 2*f5*g0*g2*g3^7 - 3*f4*g1*g2*g3^7 + f3*g2^2*g3^7 - g1*g2^3*g3^7 + 2*f3*g1*g3^8 - g1^2*g2*g3^8 + g0*g2^2*g3^8 + g0*g1*g3^9)*k13*k33 + (64*f6^4*g0*g1*g3 + 16*f5^2*f6^2*g1*g2*g3 - 32*f4*f6^3*g1*g2*g3 - 8*f6^3*g1*g2^3*g3 - 16*f5^3*f6*g1*g3^2 + 32*f4*f5*f6^2*g1*g3^2 + 32*f2*f6^3*g2*g3^2 - 8*f6^3*g1^2*g2*g3^2 + 16*f6^3*g0*g2^2*g3^2 + 24*f5*f6^2*g1*g2^2*g3^2 - 32*f2*f5*f6^2*g3^3 - 32*f1*f6^3*g3^3 + 48*f6^3*g0*g1*g3^3 + 8*f5*f6^2*g1^2*g3^3 - 16*f5*f6^2*g0*g2*g3^3 - 12*f5^2*f6*g1*g2*g3^3 - 16*f4*f6^2*g1*g2*g3^3 - 2*f6^2*g1*g2^3*g3^3 + 16*f5^2*f6*g0*g3^4 - 16*f4*f6^2*g0*g3^4 - 4*f5^3*g1*g3^4 + 16*f4*f5*f6*g1*g3^4 + 16*f2*f6^2*g2*g3^4 - 2*f6^2*g1^2*g2*g3^4 + 6*f5*f6*g1*g2^2*g3^4 - 16*f2*f5*f6*g3^5 - 16*f1*f6^2*g3^5 + 12*f6^2*g0*g1*g3^5 + 2*f5*f6*g1^2*g3^5 + 4*f5*f6*g0*g2*g3^5 - 4*f5^2*g1*g2*g3^5 - 2*f4*f6*g1*g2*g3^5 + 4*f5^2*g0*g3^6 - 8*f4*f6*g0*g3^6 + 2*f4*f5*g1*g3^6 + 2*f2*f6*g2*g3^6 - f6*g0*g2^2*g3^6 - 2*f2*f5*g3^7 - 2*f1*f6*g3^7 + f6*g0*g1*g3^7 + 2*f5*g0*g2*g3^7 - f4*g0*g3^8)*k22*k33 + (-128*f5*f6^4*g0 - 64*f5^2*f6^3*g1 + 16*f5^3*f6^2*g2 + 64*f4*f5*f6^3*g2 + 16*f5*f6^3*g2^3 - 48*f5^4*f6*g3 + 64*f6^4*g0*g2*g3 + 32*f5*f6^3*g1*g2*g3 + 8*f5^2*f6^2*g2^2*g3 - 32*f4*f6^3*g2^2*g3 - 8*f6^3*g2^4*g3 - 192*f5*f6^3*g0*g3^2 - 64*f5^2*f6^2*g1*g3^2 - 28*f5^3*f6*g2*g3^2 + 64*f4*f5*f6^2*g2*g3^2 + 48*f3*f6^3*g2*g3^2 + 8*f6^3*g1*g2^2*g3^2 + 28*f5*f6^2*g2^3*g3^2 - 12*f5^4*g3^3 - 48*f3*f5*f6^2*g3^3 + 72*f6^3*g0*g2*g3^3 + 8*f5*f6^2*g1*g2*g3^3 - 14*f5^2*f6*g2^2*g3^3 - 16*f4*f6^2*g2^2*g3^3 - 2*f6^2*g2^4*g3^3 - 112*f5*f6^2*g0*g3^4 - 4*f5^2*f6*g1*g3^4 - 16*f4*f6^2*g1*g3^4 - 8*f5^3*g2*g3^4 + 20*f4*f5*f6*g2*g3^4 + 28*f3*f6^2*g2*g3^4 - 2*f6^2*g1*g2^2*g3^4 + 6*f5*f6*g2^3*g3^4 - 28*f3*f5*f6*g3^5 + 22*f6^2*g0*g2*g3^5 + 8*f5*f6*g1*g2*g3^5 - 4*f5^2*g2^2*g3^5 - 2*f4*f6*g2^2*g3^5 - 26*f5*f6*g0*g3^6 + 2*f5^2*g1*g3^6 - 8*f4*f6*g1*g3^6 + 2*f4*f5*g2*g3^6 + 4*f3*f6*g2*g3^6 - f6*g1*g2^2*g3^6 - 4*f3*f5*g3^7 + 2*f6*g0*g2*g3^7 + 2*f5*g1*g2*g3^7 - 2*f5*g0*g3^8 - f4*g1*g3^8)*k23*k33 + (-8*f5^2*f6^2*g2*g3^2 + 32*f4*f6^3*g2*g3^2 + 8*f6^3*g2^3*g3^2 + 24*f5^3*f6*g3^3 - 64*f4*f5*f6^2*g3^3 + 32*f3*f6^3*g3^3 + 16*f6^3*g1*g2*g3^3 - 16*f5*f6^2*g2^2*g3^3 + 16*f6^3*g0*g3^4 - 16*f5*f6^2*g1*g3^4 + 26*f5^2*f6*g2*g3^4 - 2*f6^2*g2^3*g3^4 + 6*f5^3*g3^5 - 32*f4*f5*f6*g3^5 + 32*f3*f6^2*g3^5 + 8*f6^2*g1*g2*g3^5 + 4*f5*f6*g2^2*g3^5 + 8*f6^2*g0*g3^6 - 8*f5*f6*g1*g3^6 + 7*f5^2*g2*g3^6 - 6*f4*f6*g2*g3^6 - f6*g2^3*g3^6 - 4*f4*f5*g3^7 + 10*f3*f6*g3^7 + f6*g1*g2*g3^7 + 2*f5*g2^2*g3^7 + f6*g0*g3^8 - f5*g1*g3^8 - f4*g2*g3^8 + f3*g3^9)*k33^2 + (64*f1*f6^3*g3 - 32*f6^3*g0*g1*g3 - 32*f5*f6^2*g1^2*g3 + 16*f5^2*f6*g1*g2*g3 - 48*f5^3*g1*g3^2 + 64*f4*f5*f6*g1*g3^2 - 16*f6^2*g1^2*g2*g3^2 + 32*f5*f6*g1*g2^2*g3^2 + 48*f1*f6^2*g3^3 - 32*f6^2*g0*g1*g3^3 + 4*f5*f6*g0*g2*g3^3 - 56*f5^2*g1*g2*g3^3 + 32*f4*f6*g1*g2*g3^3 + 12*f6*g1*g2^3*g3^3 - 12*f5^2*g0*g3^4 + 16*f4*f6*g0*g3^4 + 16*f4*f5*g1*g3^4 + 6*f6*g0*g2^2*g3^4 - 16*f5*g1*g2^2*g3^4 + 12*f1*f6*g3^5 - 6*f6*g0*g1*g3^5 + 2*f5*g1^2*g3^5 - 8*f5*g0*g2*g3^5 + 8*f4*g1*g2*g3^5 + 4*f4*g0*g3^6 + g1^2*g2*g3^6 + f1*g3^7)*k11*k34 + (-128*f5*f6^3*g0 - 128*f4*f6^3*g1 + 64*f4*f5*f6^2*g2 - 32*f3*f6^3*g2 - 48*f6^3*g1*g2^2 + 16*f5*f6^2*g2^3 - 192*f4*f5^2*f6*g3 + 256*f4^2*f6^2*g3 + 32*f3*f5*f6^2*g3 - 64*f6^3*g1^2*g3 - 144*f6^3*g0*g2*g3 + 40*f5*f6^2*g1*g2*g3 - 32*f5^2*f6*g2^2*g3 + 160*f4*f6^2*g2^2*g3 + 24*f6^2*g2^4*g3 - 80*f5*f6^2*g0*g3^2 - 136*f5^2*f6*g1*g3^2 + 128*f4*f6^2*g1*g3^2 - 48*f5^3*g2*g3^2 - 48*f4*f5*f6*g2*g3^2 - 16*f3*f6^2*g2*g3^2 + 44*f6^2*g1*g2^2*g3^2 + 8*f5*f6*g2^3*g3^2 - 48*f4*f5^2*g3^3 + 128*f4^2*f6*g3^3 + 16*f3*f5*f6*g3^3 - 84*f6^2*g0*g2*g3^3 - 66*f5*f6*g1*g2*g3^3 - 80*f5^2*g2^2*g3^3 + 104*f4*f6*g2^2*g3^3 + 24*f6*g2^4*g3^3 - 20*f5*f6*g0*g3^4 - 34*f5^2*g1*g3^4 + 88*f4*f6*g1*g3^4 - 16*f4*f5*g2*g3^4 - 2*f3*f6*g2*g3^4 + 26*f6*g1*g2^2*g3^4 - 32*f5*g2^3*g3^4 + 16*f4^2*g3^5 + 2*f3*f5*g3^5 + 12*f6*g1^2*g3^5 - 16*f6*g0*g2*g3^5 - 19*f5*g1*g2*g3^5 + 16*f4*g2^2*g3^5 - 2*f5*g0*g3^6 + 12*f4*g1*g3^6 + 3*g1*g2^2*g3^6 + 2*g1^2*g3^7 - g0*g2*g3^7)*k12*k34 + (64*f3*f6^3*g3 - 32*f6^3*g0*g3^2 - 32*f5*f6^2*g1*g3^2 + 16*f5^2*f6*g2*g3^2 - 48*f5^3*g3^3 + 64*f4*f5*f6*g3^3 + 48*f3*f6^2*g3^3 - 16*f6^2*g1*g2*g3^3 + 36*f5*f6*g2^2*g3^3 - 16*f6^2*g0*g3^4 - 68*f5^2*g2*g3^4 + 48*f4*f6*g2*g3^4 + 18*f6*g2^3*g3^4 + 16*f4*f5*g3^5 + 12*f3*f6*g3^5 + 4*f6*g1*g2*g3^5 - 24*f5*g2^2*g3^5 - 2*f6*g0*g3^6 + 2*f5*g1*g3^6 + 12*f4*g2*g3^6 + f3*g3^7 + 2*g1*g2*g3^7)*k13*k34 + (-128*f6^4*g0 - 64*f5*f6^3*g1 + 16*f5^2*f6^2*g2 + 64*f4*f6^3*g2 + 16*f6^3*g2^3 - 48*f5^3*f6*g3 - 32*f6^3*g1*g2*g3 + 40*f5*f6^2*g2^2*g3 - 160*f6^3*g0*g3^2 - 64*f5*f6^2*g1*g3^2 - 92*f5^2*f6*g2*g3^2 + 96*f4*f6^2*g2*g3^2 + 44*f6^2*g2^3*g3^2 - 12*f5^3*g3^3 - 16*f6^2*g1*g2*g3^3 - 38*f5*f6*g2^2*g3^3 - 72*f6^2*g0*g3^4 - 20*f5*f6*g1*g3^4 - 24*f5^2*g2*g3^4 + 36*f4*f6*g2*g3^4 + 10*f6*g2^3*g3^4 - 2*f6*g1*g2*g3^5 - 12*f5*g2^2*g3^5 - 14*f6*g0*g3^6 - 2*f5*g1*g3^6 + 4*f4*g2*g3^6 - g0*g3^8)*k22*k34 + (-32*f6^3*g1*g3^2 + 24*f5*f6^2*g2*g3^2 - 40*f5^2*f6*g3^3 + 32*f4*f6^2*g3^3 + 40*f6^2*g2^2*g3^3 - 16*f6^2*g1*g3^4 - 22*f5*f6*g2*g3^4 - 10*f5^2*g3^5 + 16*f4*f6*g3^5 + 14*f6*g2^2*g3^5 - 2*f6*g1*g3^6 - 7*f5*g2*g3^6 + 2*f4*g3^7 + g2^2*g3^7)*k23*k34 + (64*f5*f6^3*g3 + 48*f5*f6^2*g3^3 + 16*f6^2*g2*g3^4 + 12*f5*f6*g3^5 + 8*f6*g2*g3^6 + f5*g3^7 + g2*g3^8)*k33*k34 + (64*f6^3*g3 + 48*f6^2*g3^3 + 12*f6*g3^5 + g3^7)*k23*k44 + k34*(128*f6^3*g3*v4 + 96*f6^2*g3^3*v4 + 24*f6*g3^5*v4 + 2*g3^7*v4) + k23*(128*f6^4*g0^2*v1 + 64*f5*f6^3*g0*g1*v1 - 16*f5^2*f6^2*g0*g2*v1 - 64*f4*f6^3*g0*g2*v1 - 16*f6^3*g0*g2^3*v1 + 48*f5^3*f6*g0*g3*v1 + 32*f1*f6^3*g2*g3*v1 + 48*f6^3*g0*g1*g2*g3*v1 - 40*f5*f6^2*g0*g2^2*g3*v1 - 32*f1*f5*f6^2*g3^2*v1 - 128*f0*f6^3*g3^2*v1 + 96*f6^3*g0^2*g3^2*v1 + 48*f5*f6^2*g0*g1*g3^2*v1 + 92*f5^2*f6*g0*g2*g3^2*v1 - 96*f4*f6^2*g0*g2*g3^2*v1 - 44*f6^2*g0*g2^3*g3^2*v1 + 12*f5^3*g0*g3^3*v1 + 16*f1*f6^2*g2*g3^3*v1 + 20*f6^2*g0*g1*g2*g3^3*v1 + 38*f5*f6*g0*g2^2*g3^3*v1 - 16*f1*f5*f6*g3^4*v1 - 96*f0*f6^2*g3^4*v1 + 24*f6^2*g0^2*g3^4*v1 + 16*f5*f6*g0*g1*g3^4*v1 + 24*f5^2*g0*g2*g3^4*v1 - 36*f4*f6*g0*g2*g3^4*v1 - 10*f6*g0*g2^3*g3^4*v1 + 2*f1*f6*g2*g3^5*v1 + 2*f6*g0*g1*g2*g3^5*v1 + 12*f5*g0*g2^2*g3^5*v1 - 2*f1*f5*g3^6*v1 - 24*f0*f6*g3^6*v1 + 2*f6*g0^2*g3^6*v1 + 2*f5*g0*g1*g3^6*v1 - 4*f4*g0*g2*g3^6*v1 - 2*f0*g3^8*v1 + 128*f6^4*g0*g1*v2 + 64*f5*f6^3*g1^2*v2 - 16*f5^2*f6^2*g1*g2*v2 - 64*f4*f6^3*g1*g2*v2 - 16*f6^3*g1*g2^3*v2 + 48*f5^3*f6*g1*g3*v2 + 64*f2*f6^3*g2*g3*v2 + 48*f6^3*g1^2*g2*g3*v2 + 32*f6^3*g0*g2^2*g3*v2 - 40*f5*f6^2*g1*g2^2*g3*v2 - 64*f2*f5*f6^2*g3^2*v2 - 64*f1*f6^3*g3^2*v2 + 96*f6^3*g0*g1*g3^2*v2 + 48*f5*f6^2*g1^2*g3^2*v2 - 56*f5*f6^2*g0*g2*g3^2*v2 + 92*f5^2*f6*g1*g2*g3^2*v2 - 96*f4*f6^2*g1*g2*g3^2*v2 - 44*f6^2*g1*g2^3*g3^2*v2 + 40*f5^2*f6*g0*g3^3*v2 - 32*f4*f6^2*g0*g3^3*v2 + 12*f5^3*g1*g3^3*v2 + 32*f2*f6^2*g2*g3^3*v2 + 20*f6^2*g1^2*g2*g3^3*v2 - 24*f6^2*g0*g2^2*g3^3*v2 + 38*f5*f6*g1*g2^2*g3^3*v2 - 32*f2*f5*f6*g3^4*v2 - 48*f1*f6^2*g3^4*v2 + 8*f6^2*g0*g1*g3^4*v2 + 16*f5*f6*g1^2*g3^4*v2 + 6*f5*f6*g0*g2*g3^4*v2 + 24*f5^2*g1*g2*g3^4*v2 - 36*f4*f6*g1*g2*g3^4*v2 - 10*f6*g1*g2^3*g3^4*v2 + 10*f5^2*g0*g3^5*v2 - 16*f4*f6*g0*g3^5*v2 + 4*f2*f6*g2*g3^5*v2 + 2*f6*g1^2*g2*g3^5*v2 - 12*f6*g0*g2^2*g3^5*v2 + 12*f5*g1*g2^2*g3^5*v2 - 4*f2*f5*g3^6*v2 - 12*f1*f6*g3^6*v2 - 6*f6*g0*g1*g3^6*v2 + 2*f5*g1^2*g3^6*v2 + 5*f5*g0*g2*g3^6*v2 - 4*f4*g1*g2*g3^6*v2 - 2*f4*g0*g3^7*v2 - g0*g2^2*g3^7*v2 - f1*g3^8*v2 - g0*g1*g3^8*v2 + 128*f6^4*g0*g2*v3 + 64*f5*f6^3*g1*g2*v3 - 16*f5^2*f6^2*g2^2*v3 - 64*f4*f6^3*g2^2*v3 - 16*f6^3*g2^4*v3 - 64*f5*f6^3*g0*g3*v3 + 48*f5^3*f6*g2*g3*v3 + 96*f3*f6^3*g2*g3*v3 + 80*f6^3*g1*g2^2*g3*v3 - 40*f5*f6^2*g2^3*g3*v3 - 96*f3*f5*f6^2*g3^2*v3 + 144*f6^3*g0*g2*g3^2*v3 - 8*f5*f6^2*g1*g2*g3^2*v3 + 92*f5^2*f6*g2^2*g3^2*v3 - 96*f4*f6^2*g2^2*g3^2*v3 - 44*f6^2*g2^4*g3^2*v3 - 96*f5*f6^2*g0*g3^3*v3 + 40*f5^2*f6*g1*g3^3*v3 - 32*f4*f6^2*g1*g3^3*v3 + 12*f5^3*g2*g3^3*v3 + 48*f3*f6^2*g2*g3^3*v3 + 4*f6^2*g1*g2^2*g3^3*v3 + 38*f5*f6*g2^3*g3^3*v3 - 48*f3*f5*f6*g3^4*v3 - 16*f6^2*g1^2*g3^4*v3 + 28*f6^2*g0*g2*g3^4*v3 + 14*f5*f6*g1*g2*g3^4*v3 + 24*f5^2*g2^2*g3^4*v3 - 36*f4*f6*g2^2*g3^4*v3 - 10*f6*g2^4*g3^4*v3 - 32*f5*f6*g0*g3^5*v3 + 10*f5^2*g1*g3^5*v3 - 16*f4*f6*g1*g3^5*v3 + 6*f3*f6*g2*g3^5*v3 - 8*f6*g1*g2^2*g3^5*v3 + 12*f5*g2^3*g3^5*v3 - 6*f3*f5*g3^6*v3 - 8*f6*g1^2*g3^6*v3 - 4*f6*g0*g2*g3^6*v3 + 5*f5*g1*g2*g3^6*v3 - 4*f4*g2^2*g3^6*v3 - 3*f5*g0*g3^7*v3 - 2*f4*g1*g3^7*v3 - g1*g2^2*g3^7*v3 - g1^2*g3^8*v3 - g0*g2*g3^8*v3 - 256*f6^4*g0*v4 - 128*f5*f6^3*g1*v4 + 32*f5^2*f6^2*g2*v4 + 128*f4*f6^3*g2*v4 + 32*f6^3*g2^3*v4 - 96*f5^3*f6*g3*v4 + 32*f5*f6^2*g2^2*g3*v4 - 320*f6^3*g0*g3^2*v4 - 128*f5*f6^2*g1*g3^2*v4 - 104*f5^2*f6*g2*g3^2*v4 + 128*f4*f6^2*g2*g3^2*v4 + 40*f6^2*g2^3*g3^2*v4 - 24*f5^3*g3^3*v4 - 32*f5*f6*g2^2*g3^3*v4 - 144*f6^2*g0*g3^4*v4 - 40*f5*f6*g1*g3^4*v4 - 28*f5^2*g2*g3^4*v4 + 40*f4*f6*g2*g3^4*v4 + 8*f6*g2^3*g3^4*v4 - 10*f5*g2^2*g3^5*v4 - 28*f6*g0*g3^6*v4 - 4*f5*g1*g3^6*v4 + 4*f4*g2*g3^6*v4 - 2*g0*g3^8*v4 - 64*f6^3*g1*g3*v5 + 48*f5*f6^2*g2*g3*v5 - 80*f5^2*f6*g3^2*v5 + 64*f4*f6^2*g3^2*v5 + 40*f6^2*g2^2*g3^2*v5 - 32*f6^2*g1*g3^3*v5 - 36*f5*f6*g2*g3^3*v5 - 20*f5^2*g3^4*v5 + 32*f4*f6*g3^4*v5 + 10*f6*g2^2*g3^4*v5 - 4*f6*g1*g3^5*v5 - 12*f5*g2*g3^5*v5 + 4*f4*g3^6*v5 + 8*f6^2*g2*g3*v6 - 8*f5*f6*g3^2*v6 + 2*f6*g2*g3^3*v6 - 2*f5*g3^4*v6) + k13*(128*f5*f6^3*g0^2*v1 + 128*f4*f6^3*g0*g1*v1 - 64*f4*f5*f6^2*g0*g2*v1 + 32*f3*f6^3*g0*g2*v1 + 48*f6^3*g0*g1*g2^2*v1 - 16*f5*f6^2*g0*g2^3*v1 + 192*f4*f5^2*f6*g0*g3*v1 - 256*f4^2*f6^2*g0*g3*v1 - 32*f3*f5*f6^2*g0*g3*v1 + 32*f6^3*g0*g1^2*g3*v1 + 16*f1*f5*f6^2*g2*g3*v1 - 64*f0*f6^3*g2*g3*v1 + 96*f6^3*g0^2*g2*g3*v1 - 8*f5*f6^2*g0*g1*g2*g3*v1 + 32*f5^2*f6*g0*g2^2*g3*v1 - 160*f4*f6^2*g0*g2^2*g3*v1 - 24*f6^2*g0*g2^4*g3*v1 - 48*f1*f5^2*f6*g3^2*v1 + 64*f1*f4*f6^2*g3^2*v1 - 64*f0*f5*f6^2*g3^2*v1 + 64*f5*f6^2*g0^2*g3^2*v1 + 72*f5^2*f6*g0*g1*g3^2*v1 - 64*f4*f6^2*g0*g1*g3^2*v1 + 48*f5^3*g0*g2*g3^2*v1 + 48*f4*f5*f6*g0*g2*g3^2*v1 + 16*f3*f6^2*g0*g2*g3^2*v1 + 24*f1*f6^2*g2^2*g3^2*v1 - 12*f6^2*g0*g1*g2^2*g3^2*v1 - 8*f5*f6*g0*g2^3*g3^2*v1 + 48*f4*f5^2*g0*g3^3*v1 - 128*f4^2*f6*g0*g3^3*v1 - 16*f3*f5*f6*g0*g3^3*v1 + 16*f1*f6^2*g1*g3^3*v1 - 28*f1*f5*f6*g2*g3^3*v1 - 64*f0*f6^2*g2*g3^3*v1 + 48*f6^2*g0^2*g2*g3^3*v1 + 30*f5*f6*g0*g1*g2*g3^3*v1 + 80*f5^2*g0*g2^2*g3^3*v1 - 104*f4*f6*g0*g2^2*g3^3*v1 - 24*f6*g0*g2^4*g3^3*v1 - 12*f1*f5^2*g3^4*v1 + 32*f1*f4*f6*g3^4*v1 - 32*f0*f5*f6*g3^4*v1 + 8*f5*f6*g0^2*g3^4*v1 + 30*f5^2*g0*g1*g3^4*v1 - 72*f4*f6*g0*g1*g3^4*v1 + 16*f4*f5*g0*g2*g3^4*v1 + 2*f3*f6*g0*g2*g3^4*v1 + 6*f1*f6*g2^2*g3^4*v1 - 24*f6*g0*g1*g2^2*g3^4*v1 + 32*f5*g0*g2^3*g3^4*v1 - 16*f4^2*g0*g3^5*v1 - 2*f3*f5*g0*g3^5*v1 + 8*f1*f6*g1*g3^5*v1 - 10*f6*g0*g1^2*g3^5*v1 - 8*f1*f5*g2*g3^5*v1 - 20*f0*f6*g2*g3^5*v1 + 6*f6*g0^2*g2*g3^5*v1 + 17*f5*g0*g1*g2*g3^5*v1 - 16*f4*g0*g2^2*g3^5*v1 + 4*f1*f4*g3^6*v1 - 4*f0*f5*g3^6*v1 - 12*f4*g0*g1*g3^6*v1 - 3*g0*g1*g2^2*g3^6*v1 + f1*g1*g3^7*v1 - 2*g0*g1^2*g3^7*v1 - 2*f0*g2*g3^7*v1 + 128*f5*f6^3*g0*g1*v2 + 128*f4*f6^3*g1^2*v2 - 64*f4*f5*f6^2*g1*g2*v2 + 32*f3*f6^3*g1*g2*v2 + 48*f6^3*g1^2*g2^2*v2 - 16*f5*f6^2*g1*g2^3*v2 - 64*f3*f6^3*g0*g3*v2 + 192*f4*f5^2*f6*g1*g3*v2 - 256*f4^2*f6^2*g1*g3*v2 - 32*f3*f5*f6^2*g1*g3*v2 + 32*f6^3*g1^3*g3*v2 + 32*f2*f5*f6^2*g2*g3*v2 - 32*f1*f6^3*g2*g3*v2 + 64*f6^3*g0*g1*g2*g3*v2 - 8*f5*f6^2*g1^2*g2*g3*v2 + 16*f5*f6^2*g0*g2^2*g3*v2 + 32*f5^2*f6*g1*g2^2*g3*v2 - 160*f4*f6^2*g1*g2^2*g3*v2 - 24*f6^2*g1*g2^4*g3*v2 - 96*f2*f5^2*f6*g3^2*v2 + 128*f2*f4*f6^2*g3^2*v2 - 32*f1*f5*f6^2*g3^2*v2 + 96*f5*f6^2*g0*g1*g3^2*v2 + 72*f5^2*f6*g1^2*g3^2*v2 - 64*f4*f6^2*g1^2*g3^2*v2 - 64*f5^2*f6*g0*g2*g3^2*v2 + 64*f4*f6^2*g0*g2*g3^2*v2 + 48*f5^3*g1*g2*g3^2*v2 + 48*f4*f5*f6*g1*g2*g3^2*v2 + 16*f3*f6^2*g1*g2*g3^2*v2 + 48*f2*f6^2*g2^2*g3^2*v2 - 12*f6^2*g1^2*g2^2*g3^2*v2 + 24*f6^2*g0*g2^3*g3^2*v2 - 8*f5*f6*g1*g2^3*g3^2*v2 + 48*f5^3*g0*g3^3*v2 - 64*f4*f5*f6*g0*g3^3*v2 - 48*f3*f6^2*g0*g3^3*v2 + 48*f4*f5^2*g1*g3^3*v2 - 128*f4^2*f6*g1*g3^3*v2 - 16*f3*f5*f6*g1*g3^3*v2 + 32*f2*f6^2*g1*g3^3*v2 - 56*f2*f5*f6*g2*g3^3*v2 - 32*f1*f6^2*g2*g3^3*v2 + 64*f6^2*g0*g1*g2*g3^3*v2 + 30*f5*f6*g1^2*g2*g3^3*v2 - 64*f5*f6*g0*g2^2*g3^3*v2 + 80*f5^2*g1*g2^2*g3^3*v2 - 104*f4*f6*g1*g2^2*g3^3*v2 - 24*f6*g1*g2^4*g3^3*v2 - 24*f2*f5^2*g3^4*v2 + 64*f2*f4*f6*g3^4*v2 - 16*f1*f5*f6*g3^4*v2 + 8*f5*f6*g0*g1*g3^4*v2 + 30*f5^2*g1^2*g3^4*v2 - 72*f4*f6*g1^2*g3^4*v2 + 56*f5^2*g0*g2*g3^4*v2 - 16*f4*f6*g0*g2*g3^4*v2 + 16*f4*f5*g1*g2*g3^4*v2 + 2*f3*f6*g1*g2*g3^4*v2 + 12*f2*f6*g2^2*g3^4*v2 - 24*f6*g1^2*g2^2*g3^4*v2 - 12*f6*g0*g2^3*g3^4*v2 + 32*f5*g1*g2^3*g3^4*v2 - 16*f4*f5*g0*g3^5*v2 - 12*f3*f6*g0*g3^5*v2 - 16*f4^2*g1*g3^5*v2 - 2*f3*f5*g1*g3^5*v2 + 16*f2*f6*g1*g3^5*v2 - 10*f6*g1^3*g3^5*v2 - 16*f2*f5*g2*g3^5*v2 - 10*f1*f6*g2*g3^5*v2 + 8*f6*g0*g1*g2*g3^5*v2 + 17*f5*g1^2*g2*g3^5*v2 + 16*f5*g0*g2^2*g3^5*v2 - 16*f4*g1*g2^2*g3^5*v2 + 8*f2*f4*g3^6*v2 - 2*f1*f5*g3^6*v2 - 2*f5*g0*g1*g3^6*v2 - 12*f4*g1^2*g3^6*v2 - 8*f4*g0*g2*g3^6*v2 - 3*g1^2*g2^2*g3^6*v2 - f3*g0*g3^7*v2 + 2*f2*g1*g3^7*v2 - 2*g1^3*g3^7*v2 - f1*g2*g3^7*v2 - g0*g1*g2*g3^7*v2 + 128*f5*f6^3*g0*g2*v3 + 128*f4*f6^3*g1*g2*v3 - 64*f4*f5*f6^2*g2^2*v3 + 32*f3*f6^3*g2^2*v3 + 48*f6^3*g1*g2^3*v3 - 16*f5*f6^2*g2^4*v3 - 128*f4*f6^3*g0*g3*v3 - 64*f3*f6^3*g1*g3*v3 + 192*f4*f5^2*f6*g2*g3*v3 - 256*f4^2*f6^2*g2*g3*v3 + 16*f3*f5*f6^2*g2*g3*v3 + 80*f6^3*g0*g2^2*g3*v3 + 8*f5*f6^2*g1*g2^2*g3*v3 + 32*f5^2*f6*g2^3*g3*v3 - 160*f4*f6^2*g2^3*g3*v3 - 24*f6^2*g2^5*g3*v3 - 144*f3*f5^2*f6*g3^2*v3 + 192*f3*f4*f6^2*g3^2*v3 - 32*f6^3*g0*g1*g3^2*v3 + 32*f5*f6^2*g1^2*g3^2*v3 + 104*f5*f6^2*g0*g2*g3^2*v3 + 8*f5^2*f6*g1*g2*g3^2*v3 + 48*f5^3*g2^2*g3^2*v3 + 48*f4*f5*f6*g2^2*g3^2*v3 + 88*f3*f6^2*g2^2*g3^2*v3 + 12*f6^2*g1*g2^3*g3^2*v3 - 8*f5*f6*g2^4*g3^2*v3 - 72*f5^2*f6*g0*g3^3*v3 + 48*f5^3*g1*g3^3*v3 - 64*f4*f5*f6*g1*g3^3*v3 + 48*f4*f5^2*g2*g3^3*v3 - 128*f4^2*f6*g2*g3^3*v3 - 100*f3*f5*f6*g2*g3^3*v3 + 92*f6^2*g0*g2^2*g3^3*v3 - 26*f5*f6*g1*g2^2*g3^3*v3 + 80*f5^2*g2^3*g3^3*v3 - 104*f4*f6*g2^3*g3^3*v3 - 24*f6*g2^5*g3^3*v3 - 36*f3*f5^2*g3^4*v3 + 96*f3*f4*f6*g3^4*v3 + 16*f6^2*g0*g1*g3^4*v3 - 30*f5*f6*g0*g2*g3^4*v3 + 62*f5^2*g1*g2*g3^4*v3 - 56*f4*f6*g1*g2*g3^4*v3 + 16*f4*f5*g2^2*g3^4*v3 + 20*f3*f6*g2^2*g3^4*v3 - 24*f6*g1*g2^3*g3^4*v3 + 32*f5*g2^4*g3^4*v3 - 6*f5^2*g0*g3^5*v3 + 8*f4*f6*g0*g3^5*v3 - 16*f4*f5*g1*g3^5*v3 + 12*f3*f6*g1*g3^5*v3 - 16*f4^2*g2*g3^5*v3 - 26*f3*f5*g2*g3^5*v3 - 8*f6*g1^2*g2*g3^5*v3 + 16*f6*g0*g2^2*g3^5*v3 + 17*f5*g1*g2^2*g3^5*v3 - 16*f4*g2^3*g3^5*v3 + 12*f3*f4*g3^6*v3 + 10*f6*g0*g1*g3^6*v3 - 2*f5*g1^2*g3^6*v3 - 3*f5*g0*g2*g3^6*v3 - 12*f4*g1*g2*g3^6*v3 - 3*g1*g2^3*g3^6*v3 + 2*f3*g1*g3^7*v3 - 2*g1^2*g2*g3^7*v3 + g0*g2^2*g3^7*v3 + g0*g1*g3^8*v3 - 256*f5*f6^3*g0*v4 - 256*f4*f6^3*g1*v4 + 128*f4*f5*f6^2*g2*v4 - 64*f3*f6^3*g2*v4 - 96*f6^3*g1*g2^2*v4 + 32*f5*f6^2*g2^3*v4 - 384*f4*f5^2*f6*g3*v4 + 512*f4^2*f6^2*g3*v4 + 64*f3*f5*f6^2*g3*v4 - 64*f6^3*g1^2*g3*v4 - 224*f6^3*g0*g2*g3*v4 + 96*f5*f6^2*g1*g2*g3*v4 - 96*f5^2*f6*g2^2*g3*v4 + 320*f4*f6^2*g2^2*g3*v4 + 48*f6^2*g2^4*g3*v4 - 160*f5*f6^2*g0*g3^2*v4 - 192*f5^2*f6*g1*g3^2*v4 + 192*f4*f6^2*g1*g3^2*v4 - 224*f4*f5*f6*g2*g3^2*v4 - 32*f3*f6^2*g2*g3^2*v4 + 96*f6^2*g1*g2^2*g3^2*v4 - 56*f5*f6*g2^3*g3^2*v4 - 96*f4*f5^2*g3^3*v4 + 256*f4^2*f6*g3^3*v4 + 32*f3*f5*f6*g3^3*v4 + 32*f6^2*g1^2*g3^3*v4 - 128*f6^2*g0*g2*g3^3*v4 - 96*f5*f6*g1*g2*g3^3*v4 - 24*f5^2*g2^2*g3^3*v4 + 112*f4*f6*g2^2*g3^3*v4 + 12*f6*g2^4*g3^3*v4 - 32*f5*f6*g0*g3^4*v4 - 48*f5^2*g1*g3^4*v4 + 144*f4*f6*g1*g3^4*v4 - 64*f4*f5*g2*g3^4*v4 - 4*f3*f6*g2*g3^4*v4 + 42*f6*g1*g2^2*g3^4*v4 - 16*f5*g2^3*g3^4*v4 + 32*f4^2*g3^5*v4 + 4*f3*f5*g3^5*v4 + 28*f6*g1^2*g3^5*v4 - 22*f6*g0*g2*g3^5*v4 - 30*f5*g1*g2*g3^5*v4 + 8*f4*g2^2*g3^5*v4 - 2*f5*g0*g3^6*v4 + 20*f4*g1*g3^6*v4 + 3*g1*g2^2*g3^6*v4 + 4*g1^2*g3^7*v4 - g0*g2*g3^7*v4 - 64*f6^3*g0*g3*v5 - 64*f5*f6^2*g1*g3*v5 + 32*f5^2*f6*g2*g3*v5 - 96*f5^3*g3^2*v5 + 128*f4*f5*f6*g3^2*v5 - 32*f6^2*g1*g2*g3^2*v5 + 64*f5*f6*g2^2*g3^2*v5 - 48*f6^2*g0*g3^3*v5 - 112*f5^2*g2*g3^3*v5 + 64*f4*f6*g2*g3^3*v5 + 24*f6*g2^3*g3^3*v5 + 32*f4*f5*g3^4*v5 - 32*f5*g2^2*g3^4*v5 - 12*f6*g0*g3^5*v5 + 4*f5*g1*g3^5*v5 + 16*f4*g2*g3^5*v5 + 2*g1*g2*g3^6*v5 - g0*g3^7*v5 - 16*f6^2*g1*g3*v6 + 8*f5*f6*g2*g3*v6 - 24*f5^2*g3^2*v6 + 32*f4*f6*g3^2*v6 + 12*f6*g2^2*g3^2*v6 - 16*f5*g2*g3^3*v6 + 8*f4*g3^4*v6 + g1*g3^5*v6) + k33*(-16*f5^2*f6^2*g2*g3*v3 + 64*f4*f6^3*g2*g3*v3 + 16*f6^3*g2^3*g3*v3 + 48*f5^3*f6*g3^2*v3 - 128*f4*f5*f6^2*g3^2*v3 + 64*f3*f6^3*g3^2*v3 + 32*f6^3*g1*g2*g3^2*v3 - 48*f5*f6^2*g2^2*g3^2*v3 + 32*f6^3*g0*g3^3*v3 - 48*f5*f6^2*g1*g3^3*v3 + 52*f5^2*f6*g2*g3^3*v3 - 20*f6^2*g2^3*g3^3*v3 + 12*f5^3*g3^4*v3 - 64*f4*f5*f6*g3^4*v3 + 48*f3*f6^2*g3^4*v3 + 16*f6^2*g0*g3^5*v3 - 24*f5*f6*g1*g3^5*v3 + 14*f5^2*g2*g3^5*v3 - 12*f4*f6*g2*g3^5*v3 - 10*f6*g2^3*g3^5*v3 - 8*f4*f5*g3^6*v3 + 12*f3*f6*g3^6*v3 - 6*f6*g1*g2*g3^6*v3 + 3*f5*g2^2*g3^6*v3 + 2*f6*g0*g3^7*v3 - 3*f5*g1*g3^7*v3 - 2*f4*g2*g3^7*v3 - g2^3*g3^7*v3 + f3*g3^8*v3 - g1*g2*g3^8*v3 + 16*f6^2*g2*g3^3*v5 + 8*f6*g2*g3^5*v5 + g2*g3^7*v5 + 16*f6^2*g3^2*v6 + 8*f6*g3^4*v6 + g3^6*v6), (-128*f1*f5*f6^3*g0 - 128*f1*f4*f6^3*g1 + 128*f5*f6^3*g0^2*g1 + 128*f4*f6^3*g0*g1^2 + 64*f1*f4*f5*f6^2*g2 - 32*f1*f3*f6^3*g2 - 64*f4*f5*f6^2*g0*g1*g2 + 32*f3*f6^3*g0*g1*g2 - 48*f1*f6^3*g1*g2^2 + 48*f6^3*g0*g1^2*g2^2 + 16*f1*f5*f6^2*g2^3 - 16*f5*f6^2*g0*g1*g2^3 - 192*f1*f4*f5^2*f6*g3 + 256*f1*f4^2*f6^2*g3 + 32*f1*f3*f5*f6^2*g3 - 64*f3*f6^3*g0^2*g3 + 192*f4*f5^2*f6*g0*g1*g3 - 256*f4^2*f6^2*g0*g1*g3 - 64*f3*f5*f6^2*g0*g1*g3 - 32*f1*f6^3*g1^2*g3 + 32*f6^3*g0*g1^3*g3 + 16*f3*f5^2*f6*g0*g2*g3 + 16*f2*f5*f6^2*g0*g2*g3 - 128*f1*f6^3*g0*g2*g3 + 56*f1*f5*f6^2*g1*g2*g3 - 32*f0*f6^3*g1*g2*g3 + 80*f6^3*g0^2*g1*g2*g3 - 8*f5*f6^2*g0*g1^2*g2*g3 - 48*f1*f5^2*f6*g2^2*g3 + 160*f1*f4*f6^2*g2^2*g3 + 8*f5*f6^2*g0^2*g2^2*g3 + 32*f5^2*f6*g0*g1*g2^2*g3 - 160*f4*f6^2*g0*g1*g2^2*g3 + 24*f1*f6^2*g2^4*g3 - 24*f6^2*g0*g1*g2^4*g3 - 48*f3*f5^3*g0*g3^2 + 64*f3*f4*f5*f6*g0*g3^2 - 48*f2*f5^2*f6*g0*g3^2 + 64*f2*f4*f6^2*g0*g3^2 - 96*f1*f5*f6^2*g0*g3^2 - 120*f1*f5^2*f6*g1*g3^2 + 128*f1*f4*f6^2*g1*g3^2 - 32*f0*f5*f6^2*g1*g3^2 + 80*f5*f6^2*g0^2*g1*g3^2 + 72*f5^2*f6*g0*g1^2*g3^2 - 64*f4*f6^2*g0*g1^2*g3^2 - 112*f1*f4*f5*f6*g2*g3^2 - 16*f1*f3*f6^2*g2*g3^2 - 32*f5^2*f6*g0^2*g2*g3^2 + 32*f4*f6^2*g0^2*g2*g3^2 + 48*f5^3*g0*g1*g2*g3^2 + 48*f4*f5*f6*g0*g1*g2*g3^2 + 32*f3*f5*f6*g0*g2^2*g3^2 + 24*f2*f6^2*g0*g2^2*g3^2 + 52*f1*f6^2*g1*g2^2*g3^2 - 12*f6^2*g0*g1^2*g2^2*g3^2 - 24*f1*f5*f6*g2^3*g3^2 + 12*f6^2*g0^2*g2^3*g3^2 - 8*f5*f6*g0*g1*g2^3*g3^2 - 48*f1*f4*f5^2*g3^3 + 128*f1*f4^2*f6*g3^3 + 16*f1*f3*f5*f6*g3^3 + 24*f5^3*g0^2*g3^3 - 32*f4*f5*f6*g0^2*g3^3 - 48*f3*f6^2*g0^2*g3^3 + 48*f4*f5^2*g0*g1*g3^3 - 128*f4^2*f6*g0*g1*g3^3 - 16*f3*f5*f6*g0*g1*g3^3 + 16*f2*f6^2*g0*g1*g3^3 + 16*f1*f6^2*g1^2*g3^3 - 56*f3*f5^2*g0*g2*g3^3 + 32*f3*f4*f6*g0*g2*g3^3 - 28*f2*f5*f6*g0*g2*g3^3 - 80*f1*f6^2*g0*g2*g3^3 - 58*f1*f5*f6*g1*g2*g3^3 - 32*f0*f6^2*g1*g2*g3^3 + 48*f6^2*g0^2*g1*g2*g3^3 + 30*f5*f6*g0*g1^2*g2*g3^3 - 24*f1*f5^2*g2^2*g3^3 + 72*f1*f4*f6*g2^2*g3^3 - 28*f5*f6*g0^2*g2^2*g3^3 + 80*f5^2*g0*g1*g2^2*g3^3 - 104*f4*f6*g0*g1*g2^2*g3^3 + 12*f3*f6*g0*g2^3*g3^3 + 12*f1*f6*g2^4*g3^3 - 24*f6*g0*g1*g2^4*g3^3 + 16*f3*f4*f5*g0*g3^4 - 12*f2*f5^2*g0*g3^4 + 32*f2*f4*f6*g0*g3^4 - 24*f1*f5*f6*g0*g3^4 - 42*f1*f5^2*g1*g3^4 + 104*f1*f4*f6*g1*g3^4 - 16*f0*f5*f6*g1*g3^4 + 8*f5*f6*g0^2*g1*g3^4 + 30*f5^2*g0*g1^2*g3^4 - 72*f4*f6*g0*g1^2*g3^4 - 32*f1*f4*f5*g2*g3^4 - 2*f1*f3*f6*g2*g3^4 + 16*f5^2*g0^2*g2*g3^4 + 8*f4*f6*g0^2*g2*g3^4 + 16*f4*f5*g0*g1*g2*g3^4 + 2*f3*f6*g0*g1*g2*g3^4 - 16*f3*f5*g0*g2^2*g3^4 + 6*f2*f6*g0*g2^2*g3^4 + 30*f1*f6*g1*g2^2*g3^4 - 24*f6*g0*g1^2*g2^2*g3^4 - 16*f1*f5*g2^3*g3^4 + 32*f5*g0*g1*g2^3*g3^4 + 16*f1*f4^2*g3^5 + 2*f1*f3*f5*g3^5 - 8*f4*f5*g0^2*g3^5 - 12*f3*f6*g0^2*g3^5 - 16*f4^2*g0*g1*g3^5 + 8*f2*f6*g0*g1*g3^5 + 18*f1*f6*g1^2*g3^5 - 10*f6*g0*g1^3*g3^5 + 8*f3*f4*g0*g2*g3^5 - 8*f2*f5*g0*g2*g3^5 - 16*f1*f6*g0*g2*g3^5 - 27*f1*f5*g1*g2*g3^5 - 10*f0*f6*g1*g2*g3^5 + 7*f6*g0^2*g1*g2*g3^5 + 17*f5*g0*g1^2*g2*g3^5 + 8*f1*f4*g2^2*g3^5 - 16*f4*g0*g1*g2^2*g3^5 + 4*f2*f4*g0*g3^6 - 2*f1*f5*g0*g3^6 + 16*f1*f4*g1*g3^6 - 2*f0*f5*g1*g3^6 - f5*g0^2*g1*g3^6 - 12*f4*g0*g1^2*g3^6 + f3*g0*g1*g2*g3^6 + 2*f1*g1*g2^2*g3^6 - 3*g0*g1^2*g2^2*g3^6 - f3*g0^2*g3^7 + f2*g0*g1*g3^7 + 3*f1*g1^2*g3^7 - 2*g0*g1^3*g3^7 - f1*g0*g2*g3^7 - f0*g1*g2*g3^7)*k11*k14 + (-128*f1*f6^4*g0 - 64*f1*f5*f6^3*g1 + 128*f6^4*g0^2*g1 + 64*f5*f6^3*g0*g1^2 + 16*f1*f5^2*f6^2*g2 + 64*f1*f4*f6^3*g2 + 128*f5*f6^3*g0^2*g2 - 16*f5^2*f6^2*g0*g1*g2 + 64*f4*f6^3*g0*g1*g2 - 64*f4*f5*f6^2*g0*g2^2 + 32*f3*f6^3*g0*g2^2 + 16*f1*f6^3*g2^3 + 32*f6^3*g0*g1*g2^3 - 16*f5*f6^2*g0*g2^4 - 48*f1*f5^3*f6*g3 - 64*f4*f6^3*g0^2*g3 + 48*f5^3*f6*g0*g1*g3 - 64*f3*f6^3*g0*g1*g3 + 192*f4*f5^2*f6*g0*g2*g3 - 256*f4^2*f6^2*g0*g2*g3 + 16*f3*f5*f6^2*g0*g2*g3 + 32*f2*f6^3*g0*g2*g3 + 16*f1*f6^3*g1*g2*g3 + 64*f6^3*g0*g1^2*g2*g3 + 24*f1*f5*f6^2*g2^2*g3 - 32*f0*f6^3*g2^2*g3 + 104*f6^3*g0^2*g2^2*g3 - 40*f5*f6^2*g0*g1*g2^2*g3 + 32*f5^2*f6*g0*g2^3*g3 - 160*f4*f6^2*g0*g2^3*g3 - 24*f6^2*g0*g2^5*g3 - 112*f3*f5^2*f6*g0*g3^2 + 128*f3*f4*f6^2*g0*g3^2 - 32*f2*f5*f6^2*g0*g3^2 - 224*f1*f6^3*g0*g3^2 - 112*f1*f5*f6^2*g1*g3^2 - 64*f0*f6^3*g1*g3^2 + 80*f6^3*g0^2*g1*g3^2 + 64*f5*f6^2*g0*g1^2*g3^2 - 60*f1*f5^2*f6*g2*g3^2 + 96*f1*f4*f6^2*g2*g3^2 - 32*f0*f5*f6^2*g2*g3^2 + 56*f5*f6^2*g0^2*g2*g3^2 + 132*f5^2*f6*g0*g1*g2*g3^2 - 128*f4*f6^2*g0*g1*g2*g3^2 + 48*f5^3*g0*g2^2*g3^2 + 48*f4*f5*f6*g0*g2^2*g3^2 + 72*f3*f6^2*g0*g2^2*g3^2 + 36*f1*f6^2*g2^3*g3^2 - 44*f6^2*g0*g1*g2^3*g3^2 - 8*f5*f6*g0*g2^4*g3^2 - 60*f1*f5^3*g3^3 + 64*f1*f4*f5*f6*g3^3 - 16*f5^2*f6*g0^2*g3^3 - 16*f4*f6^2*g0^2*g3^3 + 36*f5^3*g0*g1*g3^3 - 32*f4*f5*f6*g0*g1*g3^3 - 16*f3*f6^2*g0*g1*g3^3 + 48*f4*f5^2*g0*g2*g3^3 - 128*f4^2*f6*g0*g2*g3^3 - 76*f3*f5*f6*g0*g2*g3^3 + 16*f2*f6^2*g0*g2*g3^3 - 4*f1*f6^2*g1*g2*g3^3 + 20*f6^2*g0*g1^2*g2*g3^3 + 2*f1*f5*f6*g2^2*g3^3 - 32*f0*f6^2*g2^2*g3^3 + 62*f6^2*g0^2*g2^2*g3^3 + 40*f5*f6*g0*g1*g2^2*g3^3 + 80*f5^2*g0*g2^3*g3^3 - 104*f4*f6*g0*g2^3*g3^3 - 24*f6*g0*g2^5*g3^3 - 28*f3*f5^2*g0*g3^4 + 64*f3*f4*f6*g0*g3^4 - 16*f2*f5*f6*g0*g3^4 - 120*f1*f6^2*g0*g3^4 - 32*f1*f5*f6*g1*g3^4 - 48*f0*f6^2*g1*g3^4 + 24*f6^2*g0^2*g1*g3^4 + 16*f5*f6*g0*g1^2*g3^4 - 88*f1*f5^2*g2*g3^4 + 84*f1*f4*f6*g2*g3^4 - 16*f0*f5*f6*g2*g3^4 - 12*f5*f6*g0^2*g2*g3^4 + 70*f5^2*g0*g1*g2*g3^4 - 100*f4*f6*g0*g1*g2*g3^4 + 16*f4*f5*g0*g2^2*g3^4 + 16*f3*f6*g0*g2^2*g3^4 + 26*f1*f6*g2^3*g3^4 - 34*f6*g0*g1*g2^3*g3^4 + 32*f5*g0*g2^4*g3^4 + 16*f1*f4*f5*g3^5 + 2*f5^2*g0^2*g3^5 - 4*f4*f6*g0^2*g3^5 - 8*f4*f5*g0*g1*g3^5 + 4*f3*f6*g0*g1*g3^5 - 16*f4^2*g0*g2*g3^5 - 20*f3*f5*g0*g2*g3^5 + 2*f2*f6*g0*g2*g3^5 + 6*f1*f6*g1*g2*g3^5 - 7*f6*g0*g1^2*g2*g3^5 - 34*f1*f5*g2^2*g3^5 - 10*f0*f6*g2^2*g3^5 + 6*f6*g0^2*g2^2*g3^5 + 29*f5*g0*g1*g2^2*g3^5 - 16*f4*g0*g2^3*g3^5 + 8*f3*f4*g0*g3^6 - 2*f2*f5*g0*g3^6 - 26*f1*f6*g0*g3^6 - 2*f1*f5*g1*g3^6 - 12*f0*f6*g1*g3^6 + 3*f6*g0^2*g1*g3^6 + f5*g0*g1^2*g3^6 + 16*f1*f4*g2*g3^6 - 2*f0*f5*g2*g3^6 - 16*f4*g0*g1*g2*g3^6 - 3*g0*g1*g2^3*g3^6 - f4*g0^2*g3^7 + f3*g0*g1*g3^7 + 2*f1*g1*g2*g3^7 - 2*g0*g1^2*g2*g3^7 - f0*g2^2*g3^7 - 2*f1*g0*g3^8 - f0*g1*g3^8)*k11*k24 + (128*f6^4*g0^2*g2 + 64*f5*f6^3*g0*g1*g2 - 16*f5^2*f6^2*g0*g2^2 - 64*f4*f6^3*g0*g2^2 - 16*f6^3*g0*g2^4 - 32*f5^2*f6^2*g0*g1*g3 + 64*f4*f6^3*g0*g1*g3 + 64*f5^3*f6*g0*g2*g3 - 32*f4*f5*f6^2*g0*g2*g3 + 64*f3*f6^3*g0*g2*g3 + 16*f1*f6^3*g2^2*g3 + 88*f6^3*g0*g1*g2^2*g3 - 48*f5*f6^2*g0*g2^3*g3 - 48*f5^4*g0*g3^2 + 160*f4*f5^2*f6*g0*g3^2 - 128*f4^2*f6^2*g0*g3^2 - 64*f3*f5*f6^2*g0*g3^2 - 32*f1*f6^3*g1*g3^2 + 16*f6^3*g0*g1^2*g3^2 + 16*f1*f5*f6^2*g2*g3^2 - 96*f0*f6^3*g2*g3^2 + 136*f6^3*g0^2*g2*g3^2 - 32*f5*f6^2*g0*g1*g2*g3^2 + 156*f5^2*f6*g0*g2^2*g3^2 - 176*f4*f6^2*g0*g2^2*g3^2 - 56*f6^2*g0*g2^4*g3^2 - 64*f1*f5^2*f6*g3^3 + 64*f1*f4*f6^2*g3^3 - 32*f0*f5*f6^2*g3^3 - 40*f5*f6^2*g0^2*g3^3 + 56*f5^2*f6*g0*g1*g3^3 - 48*f4*f6^2*g0*g1*g3^3 - 68*f5^3*g0*g2*g3^3 + 120*f4*f5*f6*g0*g2*g3^3 + 32*f3*f6^2*g0*g2*g3^3 + 44*f1*f6^2*g2^2*g3^3 - 10*f6^2*g0*g1*g2^2*g3^3 + 78*f5*f6*g0*g2^3*g3^3 + 40*f4*f5^2*g0*g3^4 - 64*f4^2*f6*g0*g3^4 - 32*f3*f5*f6*g0*g3^4 - 16*f1*f6^2*g1*g3^4 - 16*f6^2*g0*g1^2*g3^4 - 40*f1*f5*f6*g2*g3^4 - 80*f0*f6^2*g2*g3^4 + 26*f6^2*g0^2*g2*g3^4 + 34*f5*f6*g0*g1*g2*g3^4 - 8*f5^2*g0*g2^2*g3^4 - 56*f4*f6*g0*g2^2*g3^4 - 10*f6*g0*g2^4*g3^4 - 28*f1*f5^2*g3^5 + 48*f1*f4*f6*g3^5 - 16*f0*f5*f6*g3^5 - 18*f5*f6*g0^2*g3^5 + 10*f5^2*g0*g1*g3^5 - 28*f4*f6*g0*g1*g3^5 + 32*f4*f5*g0*g2*g3^5 + 4*f3*f6*g0*g2*g3^5 + 16*f1*f6*g2^2*g3^5 - 9*f6*g0*g1*g2^2*g3^5 + 12*f5*g0*g2^3*g3^5 - 8*f4^2*g0*g3^6 - 4*f3*f5*g0*g3^6 + 2*f1*f6*g1*g3^6 - 9*f6*g0*g1^2*g3^6 - 20*f1*f5*g2*g3^6 - 22*f0*f6*g2*g3^6 - 4*f6*g0^2*g2*g3^6 + 7*f5*g0*g1*g2*g3^6 - 4*f4*g0*g2^2*g3^6 + 8*f1*f4*g3^7 - 2*f0*f5*g3^7 - 2*f5*g0^2*g3^7 - 3*f4*g0*g1*g3^7 - g0*g1*g2^2*g3^7 + f1*g1*g3^8 - g0*g1^2*g3^8 - 2*f0*g2*g3^8 - g0^2*g2*g3^8)*k12*k24 + (64*f6^4*g0^2*g3 + 16*f5^2*f6^2*g0*g2*g3 - 32*f4*f6^3*g0*g2*g3 - 8*f6^3*g0*g2^3*g3 - 16*f5^3*f6*g0*g3^2 + 32*f4*f5*f6^2*g0*g3^2 + 16*f1*f6^3*g2*g3^2 - 8*f6^3*g0*g1*g2*g3^2 + 24*f5*f6^2*g0*g2^2*g3^2 - 16*f1*f5*f6^2*g3^3 - 64*f0*f6^3*g3^3 + 48*f6^3*g0^2*g3^3 + 8*f5*f6^2*g0*g1*g3^3 - 12*f5^2*f6*g0*g2*g3^3 - 16*f4*f6^2*g0*g2*g3^3 - 2*f6^2*g0*g2^3*g3^3 - 4*f5^3*g0*g3^4 + 16*f4*f5*f6*g0*g3^4 + 12*f1*f6^2*g2*g3^4 - 2*f6^2*g0*g1*g2*g3^4 + 6*f5*f6*g0*g2^2*g3^4 - 12*f1*f5*f6*g3^5 - 48*f0*f6^2*g3^5 + 12*f6^2*g0^2*g3^5 + 2*f5*f6*g0*g1*g3^5 - 4*f5^2*g0*g2*g3^5 - 2*f4*f6*g0*g2*g3^5 + 2*f4*f5*g0*g3^6 + 2*f1*f6*g2*g3^6 - 2*f1*f5*g3^7 - 12*f0*f6*g3^7 + f6*g0^2*g3^7 - f0*g3^9)*k22*k24 + (-128*f3*f5*f6^3*g0 - 128*f3*f4*f6^3*g1 + 64*f3*f4*f5*f6^2*g2 - 32*f3^2*f6^3*g2 + 128*f5*f6^3*g0*g1*g2 + 128*f4*f6^3*g1^2*g2 - 64*f4*f5*f6^2*g1*g2^2 - 16*f3*f6^3*g1*g2^2 + 16*f3*f5*f6^2*g2^3 + 48*f6^3*g1^2*g2^3 - 16*f5*f6^2*g1*g2^4 - 192*f3*f4*f5^2*f6*g3 + 256*f3*f4^2*f6^2*g3 + 32*f3^2*f5*f6^2*g3 + 64*f5*f6^3*g0^2*g3 - 64*f3*f6^3*g1^2*g3 - 32*f4*f5*f6^2*g0*g2*g3 - 160*f3*f6^3*g0*g2*g3 + 192*f4*f5^2*f6*g1*g2*g3 - 256*f4^2*f6^2*g1*g2*g3 + 8*f3*f5*f6^2*g1*g2*g3 + 16*f6^3*g1^3*g2*g3 - 32*f3*f5^2*f6*g2^2*g3 + 160*f3*f4*f6^2*g2^2*g3 + 16*f2*f5*f6^2*g2^2*g3 - 16*f1*f6^3*g2^2*g3 + 96*f6^3*g0*g1*g2^2*g3 + 32*f5^2*f6*g1*g2^3*g3 - 160*f4*f6^2*g1*g2^3*g3 + 24*f3*f6^2*g2^4*g3 - 24*f6^2*g1*g2^5*g3 + 96*f4*f5^2*f6*g0*g3^2 - 128*f4^2*f6^2*g0*g3^2 - 96*f3*f5*f6^2*g0*g3^2 - 168*f3*f5^2*f6*g1*g3^2 + 192*f3*f4*f6^2*g1*g3^2 + 16*f5*f6^2*g1^3*g3^2 - 48*f3*f5^3*g2*g3^2 - 48*f3*f4*f5*f6*g2*g3^2 - 48*f2*f5^2*f6*g2*g3^2 - 16*f3^2*f6^2*g2*g3^2 + 64*f2*f4*f6^2*g2*g3^2 - 8*f1*f5*f6^2*g2*g3^2 - 32*f0*f6^3*g2*g3^2 + 16*f6^3*g0^2*g2*g3^2 + 64*f5*f6^2*g0*g1*g2*g3^2 + 40*f5^2*f6*g1^2*g2*g3^2 - 32*f4*f6^2*g1^2*g2*g3^2 - 48*f4*f6^2*g0*g2^2*g3^2 + 48*f5^3*g1*g2^2*g3^2 + 48*f4*f5*f6*g1*g2^2*g3^2 + 76*f3*f6^2*g1*g2^2*g3^2 + 8*f3*f5*f6*g2^3*g3^2 + 24*f2*f6^2*g2^3*g3^2 - 8*f5*f6*g1*g2^4*g3^2 - 48*f3*f4*f5^2*g3^3 + 128*f3*f4^2*f6*g3^3 + 16*f3^2*f5*f6*g3^3 - 24*f1*f5^2*f6*g3^3 + 32*f1*f4*f6^2*g3^3 - 32*f0*f5*f6^2*g3^3 + 32*f5*f6^2*g0^2*g3^3 - 32*f4*f6^2*g0*g1*g3^3 + 24*f5^3*g1^2*g3^3 - 32*f4*f5*f6*g1^2*g3^3 + 16*f3*f6^2*g1^2*g3^3 + 56*f4*f5*f6*g0*g2*g3^3 - 96*f3*f6^2*g0*g2*g3^3 + 48*f4*f5^2*g1*g2*g3^3 - 128*f4^2*f6*g1*g2*g3^3 - 106*f3*f5*f6*g1*g2*g3^3 + 16*f2*f6^2*g1*g2*g3^3 - 80*f3*f5^2*g2^2*g3^3 + 104*f3*f4*f6*g2^2*g3^3 - 28*f2*f5*f6*g2^2*g3^3 + 4*f1*f6^2*g2^2*g3^3 + 48*f6^2*g0*g1*g2^2*g3^3 + 2*f5*f6*g1^2*g2^2*g3^3 + 80*f5^2*g1*g2^3*g3^3 - 104*f4*f6*g1*g2^3*g3^3 + 24*f3*f6*g2^4*g3^3 - 24*f6*g1*g2^5*g3^3 + 24*f4*f5^2*g0*g3^4 - 64*f4^2*f6*g0*g3^4 - 24*f3*f5*f6*g0*g3^4 - 42*f3*f5^2*g1*g3^4 + 120*f3*f4*f6*g1*g3^4 + 16*f1*f6^2*g1*g3^4 - 16*f3*f4*f5*g2*g3^4 - 12*f2*f5^2*g2*g3^4 - 2*f3^2*f6*g2*g3^4 + 32*f2*f4*f6*g2*g3^4 - 22*f1*f5*f6*g2*g3^4 - 32*f0*f6^2*g2*g3^4 + 8*f6^2*g0^2*g2*g3^4 + 8*f5*f6*g0*g1*g2*g3^4 + 46*f5^2*g1^2*g2*g3^4 - 64*f4*f6*g1^2*g2*g3^4 - 12*f4*f6*g0*g2^2*g3^4 + 16*f4*f5*g1*g2^2*g3^4 + 32*f3*f6*g1*g2^2*g3^4 - 32*f3*f5*g2^3*g3^4 + 6*f2*f6*g2^3*g3^4 - 24*f6*g1^2*g2^3*g3^4 + 32*f5*g1*g2^4*g3^4 + 16*f3*f4^2*g3^5 + 2*f3^2*f5*g3^5 - 6*f1*f5^2*g3^5 + 16*f1*f4*f6*g3^5 - 16*f0*f5*f6*g3^5 + 4*f5*f6*g0^2*g3^5 - 16*f4*f6*g0*g1*g3^5 - 8*f4*f5*g1^2*g3^5 + 20*f3*f6*g1^2*g3^5 + 16*f4*f5*g0*g2*g3^5 - 18*f3*f6*g0*g2*g3^5 - 16*f4^2*g1*g2*g3^5 - 27*f3*f5*g1*g2*g3^5 + 8*f2*f6*g1*g2*g3^5 - 9*f6*g1^3*g2*g3^5 + 16*f3*f4*g2^2*g3^5 - 8*f2*f5*g2^2*g3^5 + 2*f1*f6*g2^2*g3^5 + 6*f6*g0*g1*g2^2*g3^5 + 17*f5*g1^2*g2^2*g3^5 - 16*f4*g1*g2^3*g3^5 - 8*f4^2*g0*g3^6 - 2*f3*f5*g0*g3^6 + 16*f3*f4*g1*g3^6 + 8*f1*f6*g1*g3^6 - f5*g1^3*g3^6 + 4*f2*f4*g2*g3^6 - 5*f1*f5*g2*g3^6 - 10*f0*f6*g2*g3^6 + f6*g0^2*g2*g3^6 - 12*f4*g1^2*g2*g3^6 + 3*f3*g1*g2^2*g3^6 - 3*g1^2*g2^3*g3^6 + 2*f1*f4*g3^7 - 2*f0*f5*g3^7 - 2*f4*g0*g1*g3^7 + 3*f3*g1^2*g3^7 - f3*g0*g2*g3^7 + f2*g1*g2*g3^7 - 2*g1^3*g2*g3^7 + f1*g1*g3^8 - f0*g2*g3^8)*k11*k34 + (-128*f3*f6^4*g0 - 64*f3*f5*f6^3*g1 + 16*f3*f5^2*f6^2*g2 + 64*f3*f4*f6^3*g2 + 128*f6^4*g0*g1*g2 + 64*f5*f6^3*g1^2*g2 - 16*f5^2*f6^2*g1*g2^2 - 64*f4*f6^3*g1*g2^2 + 16*f3*f6^3*g2^3 - 16*f6^3*g1*g2^4 - 48*f3*f5^3*f6*g3 + 64*f6^4*g0^2*g3 + 32*f5*f6^3*g0*g1*g3 - 32*f5^2*f6^2*g1^2*g3 + 64*f4*f6^3*g1^2*g3 - 16*f5^2*f6^2*g0*g2*g3 + 64*f5^3*f6*g1*g2*g3 - 32*f4*f5*f6^2*g1*g2*g3 + 32*f3*f6^3*g1*g2*g3 + 40*f3*f5*f6^2*g2^2*g3 + 32*f2*f6^3*g2^2*g3 + 88*f6^3*g1^2*g2^2*g3 + 16*f6^3*g0*g2^3*g3 - 48*f5*f6^2*g1*g2^3*g3 + 48*f5^3*f6*g0*g3^2 - 64*f4*f5*f6^2*g0*g3^2 - 160*f3*f6^3*g0*g3^2 - 48*f5^4*g1*g3^2 + 160*f4*f5^2*f6*g1*g3^2 - 128*f4^2*f6^2*g1*g3^2 - 128*f3*f5*f6^2*g1*g3^2 + 16*f6^3*g1^3*g3^2 - 92*f3*f5^2*f6*g2*g3^2 + 96*f3*f4*f6^2*g2*g3^2 - 16*f2*f5*f6^2*g2*g3^2 - 32*f1*f6^3*g2*g3^2 + 128*f6^3*g0*g1*g2*g3^2 - 32*f5*f6^2*g1^2*g2*g3^2 - 40*f5*f6^2*g0*g2^2*g3^2 + 156*f5^2*f6*g1*g2^2*g3^2 - 176*f4*f6^2*g1*g2^2*g3^2 + 44*f3*f6^2*g2^3*g3^2 - 56*f6^2*g1*g2^4*g3^2 - 12*f3*f5^3*g3^3 - 48*f2*f5^2*f6*g3^3 + 64*f2*f4*f6^2*g3^3 - 32*f1*f5*f6^2*g3^3 - 64*f0*f6^3*g3^3 + 64*f6^3*g0^2*g3^3 - 32*f5*f6^2*g0*g1*g3^3 + 56*f5^2*f6*g1^2*g3^3 - 48*f4*f6^2*g1^2*g3^3 + 24*f5^2*f6*g0*g2*g3^3 - 68*f5^3*g1*g2*g3^3 + 120*f4*f5*f6*g1*g2*g3^3 + 16*f3*f6^2*g1*g2*g3^3 - 38*f3*f5*f6*g2^2*g3^3 + 40*f2*f6^2*g2^2*g3^3 - 10*f6^2*g1^2*g2^2*g3^3 - 8*f6^2*g0*g2^3*g3^3 + 78*f5*f6*g1*g2^3*g3^3 + 24*f5^3*g0*g3^4 - 48*f4*f5*f6*g0*g3^4 - 72*f3*f6^2*g0*g3^4 + 40*f4*f5^2*g1*g3^4 - 64*f4^2*f6*g1*g3^4 - 52*f3*f5*f6*g1*g3^4 + 16*f2*f6^2*g1*g3^4 - 16*f6^2*g1^3*g3^4 - 24*f3*f5^2*g2*g3^4 + 36*f3*f4*f6*g2*g3^4 - 44*f2*f5*f6*g2*g3^4 - 16*f1*f6^2*g2*g3^4 + 16*f6^2*g0*g1*g2*g3^4 + 34*f5*f6*g1^2*g2*g3^4 - 22*f5*f6*g0*g2^2*g3^4 - 8*f5^2*g1*g2^2*g3^4 - 56*f4*f6*g1*g2^2*g3^4 + 10*f3*f6*g2^3*g3^4 - 10*f6*g1*g2^4*g3^4 - 12*f2*f5^2*g3^5 + 32*f2*f4*f6*g3^5 - 16*f1*f5*f6*g3^5 - 48*f0*f6^2*g3^5 + 20*f6^2*g0^2*g3^5 - 26*f5*f6*g0*g1*g3^5 + 10*f5^2*g1^2*g3^5 - 28*f4*f6*g1^2*g3^5 + 22*f5^2*g0*g2*g3^5 - 8*f4*f6*g0*g2*g3^5 + 32*f4*f5*g1*g2*g3^5 + 2*f3*f6*g1*g2*g3^5 - 12*f3*f5*g2^2*g3^5 + 8*f2*f6*g2^2*g3^5 - 9*f6*g1^2*g2^2*g3^5 - 10*f6*g0*g2^3*g3^5 + 12*f5*g1*g2^3*g3^5 - 8*f4*f5*g0*g3^6 - 14*f3*f6*g0*g3^6 - 8*f4^2*g1*g3^6 - 6*f3*f5*g1*g3^6 + 8*f2*f6*g1*g3^6 - 9*f6*g1^3*g3^6 + 4*f3*f4*g2*g3^6 - 10*f2*f5*g2*g3^6 - 2*f1*f6*g2*g3^6 - 10*f6*g0*g1*g2*g3^6 + 7*f5*g1^2*g2*g3^6 + 3*f5*g0*g2^2*g3^6 - 4*f4*g1*g2^2*g3^6 + 4*f2*f4*g3^7 - 2*f1*f5*g3^7 - 12*f0*f6*g3^7 + 2*f6*g0^2*g3^7 - 4*f5*g0*g1*g3^7 - 3*f4*g1^2*g3^7 - 2*f4*g0*g2*g3^7 - g1^2*g2^2*g3^7 - g0*g2^3*g3^7 - f3*g0*g3^8 + f2*g1*g3^8 - g1^3*g3^8 - 2*g0*g1*g2*g3^8 - f0*g3^9)*k12*k34 + (-128*f5^2*f6^3*g0 - 128*f4*f5*f6^3*g1 + 64*f4*f5^2*f6^2*g2 - 32*f3*f5*f6^3*g2 - 48*f5*f6^3*g1*g2^2 + 16*f5^2*f6^2*g2^3 - 192*f4*f5^3*f6*g3 + 256*f4^2*f5*f6^2*g3 + 32*f3*f5^2*f6^2*g3 - 32*f5*f6^3*g1^2*g3 - 48*f5*f6^3*g0*g2*g3 + 40*f5^2*f6^2*g1*g2*g3 + 96*f4*f6^3*g1*g2*g3 - 48*f5^3*f6*g2^2*g3 + 128*f4*f5*f6^2*g2^2*g3 + 16*f3*f6^3*g2^2*g3 + 32*f6^3*g1*g2^3*g3 + 16*f5*f6^2*g2^4*g3 - 80*f5^2*f6^2*g0*g3^2 - 64*f4*f6^3*g0*g3^2 - 72*f5^3*f6*g1*g3^2 + 32*f4*f5*f6^2*g1*g3^2 - 16*f4*f5^2*f6*g2*g3^2 - 128*f4^2*f6^2*g2*g3^2 - 8*f3*f5*f6^2*g2*g3^2 + 16*f6^3*g1^2*g2*g3^2 + 8*f6^3*g0*g2^2*g3^2 - 12*f5*f6^2*g1*g2^2*g3^2 + 8*f5^2*f6*g2^3*g3^2 - 80*f4*f6^2*g2^3*g3^2 - 12*f6^2*g2^5*g3^2 - 48*f4*f5^3*g3^3 + 128*f4^2*f5*f6*g3^3 - 56*f3*f5^2*f6*g3^3 + 96*f3*f4*f6^2*g3^3 - 12*f5*f6^2*g0*g2*g3^3 - 14*f5^2*f6*g1*g2*g3^3 - 48*f5^3*g2^2*g3^3 + 160*f4*f5*f6*g2^2*g3^3 + 60*f3*f6^2*g2^2*g3^3 - 20*f6^2*g1*g2^3*g3^3 + 40*f5*f6*g2^4*g3^3 - 52*f5^2*f6*g0*g3^4 - 6*f5^3*g1*g3^4 + 24*f4*f5*f6*g1*g3^4 + 16*f3*f6^2*g1*g3^4 - 8*f4*f5^2*g2*g3^4 - 64*f4^2*f6*g2*g3^4 - 48*f3*f5*f6*g2*g3^4 - 8*f6^2*g1^2*g2*g3^4 + 38*f6^2*g0*g2^2*g3^4 + 18*f5*f6*g1*g2^2*g3^4 - 32*f5^2*g2^3*g3^4 - 20*f4*f6*g2^3*g3^4 + 16*f4^2*f5*g3^5 - 28*f3*f5^2*g3^5 + 64*f3*f4*f6*g3^5 + 24*f6^2*g0*g1*g3^5 + 2*f5*f6*g1^2*g3^5 - 26*f5*f6*g0*g2*g3^5 + 3*f5^2*g1*g2*g3^5 - 18*f4*f6*g1*g2*g3^5 + 32*f4*f5*g2^2*g3^5 + 24*f3*f6*g2^2*g3^5 - 11*f6*g1*g2^3*g3^5 - 4*f5^2*g0*g3^6 + 4*f4*f6*g0*g3^6 + 2*f4*f5*g1*g3^6 + 12*f3*f6*g1*g3^6 - 8*f4^2*g2*g3^6 - 21*f3*f5*g2*g3^6 - 7*f6*g1^2*g2*g3^6 + 10*f6*g0*g2^2*g3^6 + 6*f5*g1*g2^2*g3^6 + 10*f3*f4*g3^7 + 10*f6*g0*g1*g3^7 - 2*f5*g0*g2*g3^7 - 3*f4*g1*g2*g3^7 + f3*g2^2*g3^7 - g1*g2^3*g3^7 + 2*f3*g1*g3^8 - g1^2*g2*g3^8 + g0*g2^2*g3^8 + g0*g1*g3^9)*k13*k34 + (64*f6^4*g0*g1*g3 + 16*f5^2*f6^2*g1*g2*g3 - 32*f4*f6^3*g1*g2*g3 - 8*f6^3*g1*g2^3*g3 - 16*f5^3*f6*g1*g3^2 + 32*f4*f5*f6^2*g1*g3^2 + 32*f2*f6^3*g2*g3^2 - 8*f6^3*g1^2*g2*g3^2 + 16*f6^3*g0*g2^2*g3^2 + 24*f5*f6^2*g1*g2^2*g3^2 - 32*f2*f5*f6^2*g3^3 - 32*f1*f6^3*g3^3 + 48*f6^3*g0*g1*g3^3 + 8*f5*f6^2*g1^2*g3^3 - 16*f5*f6^2*g0*g2*g3^3 - 12*f5^2*f6*g1*g2*g3^3 - 16*f4*f6^2*g1*g2*g3^3 - 2*f6^2*g1*g2^3*g3^3 + 16*f5^2*f6*g0*g3^4 - 16*f4*f6^2*g0*g3^4 - 4*f5^3*g1*g3^4 + 16*f4*f5*f6*g1*g3^4 + 16*f2*f6^2*g2*g3^4 - 2*f6^2*g1^2*g2*g3^4 + 6*f5*f6*g1*g2^2*g3^4 - 16*f2*f5*f6*g3^5 - 16*f1*f6^2*g3^5 + 12*f6^2*g0*g1*g3^5 + 2*f5*f6*g1^2*g3^5 + 4*f5*f6*g0*g2*g3^5 - 4*f5^2*g1*g2*g3^5 - 2*f4*f6*g1*g2*g3^5 + 4*f5^2*g0*g3^6 - 8*f4*f6*g0*g3^6 + 2*f4*f5*g1*g3^6 + 2*f2*f6*g2*g3^6 - f6*g0*g2^2*g3^6 - 2*f2*f5*g3^7 - 2*f1*f6*g3^7 + f6*g0*g1*g3^7 + 2*f5*g0*g2*g3^7 - f4*g0*g3^8)*k22*k34 + (-128*f5*f6^4*g0 - 64*f5^2*f6^3*g1 + 16*f5^3*f6^2*g2 + 64*f4*f5*f6^3*g2 + 16*f5*f6^3*g2^3 - 48*f5^4*f6*g3 + 64*f6^4*g0*g2*g3 + 32*f5*f6^3*g1*g2*g3 + 8*f5^2*f6^2*g2^2*g3 - 32*f4*f6^3*g2^2*g3 - 8*f6^3*g2^4*g3 - 192*f5*f6^3*g0*g3^2 - 64*f5^2*f6^2*g1*g3^2 - 28*f5^3*f6*g2*g3^2 + 64*f4*f5*f6^2*g2*g3^2 + 48*f3*f6^3*g2*g3^2 + 8*f6^3*g1*g2^2*g3^2 + 28*f5*f6^2*g2^3*g3^2 - 12*f5^4*g3^3 - 48*f3*f5*f6^2*g3^3 + 72*f6^3*g0*g2*g3^3 + 8*f5*f6^2*g1*g2*g3^3 - 14*f5^2*f6*g2^2*g3^3 - 16*f4*f6^2*g2^2*g3^3 - 2*f6^2*g2^4*g3^3 - 112*f5*f6^2*g0*g3^4 - 4*f5^2*f6*g1*g3^4 - 16*f4*f6^2*g1*g3^4 - 8*f5^3*g2*g3^4 + 20*f4*f5*f6*g2*g3^4 + 28*f3*f6^2*g2*g3^4 - 2*f6^2*g1*g2^2*g3^4 + 6*f5*f6*g2^3*g3^4 - 28*f3*f5*f6*g3^5 + 22*f6^2*g0*g2*g3^5 + 8*f5*f6*g1*g2*g3^5 - 4*f5^2*g2^2*g3^5 - 2*f4*f6*g2^2*g3^5 - 26*f5*f6*g0*g3^6 + 2*f5^2*g1*g3^6 - 8*f4*f6*g1*g3^6 + 2*f4*f5*g2*g3^6 + 4*f3*f6*g2*g3^6 - f6*g1*g2^2*g3^6 - 4*f3*f5*g3^7 + 2*f6*g0*g2*g3^7 + 2*f5*g1*g2*g3^7 - 2*f5*g0*g3^8 - f4*g1*g3^8)*k23*k34 + (-8*f5^2*f6^2*g2*g3^2 + 32*f4*f6^3*g2*g3^2 + 8*f6^3*g2^3*g3^2 + 24*f5^3*f6*g3^3 - 64*f4*f5*f6^2*g3^3 + 32*f3*f6^3*g3^3 + 16*f6^3*g1*g2*g3^3 - 16*f5*f6^2*g2^2*g3^3 + 16*f6^3*g0*g3^4 - 16*f5*f6^2*g1*g3^4 + 26*f5^2*f6*g2*g3^4 - 2*f6^2*g2^3*g3^4 + 6*f5^3*g3^5 - 32*f4*f5*f6*g3^5 + 32*f3*f6^2*g3^5 + 8*f6^2*g1*g2*g3^5 + 4*f5*f6*g2^2*g3^5 + 8*f6^2*g0*g3^6 - 8*f5*f6*g1*g3^6 + 7*f5^2*g2*g3^6 - 6*f4*f6*g2*g3^6 - f6*g2^3*g3^6 - 4*f4*f5*g3^7 + 10*f3*f6*g3^7 + f6*g1*g2*g3^7 + 2*f5*g2^2*g3^7 + f6*g0*g3^8 - f5*g1*g3^8 - f4*g2*g3^8 + f3*g3^9)*k33*k34 + (64*f1*f6^3*g3 - 32*f6^3*g0*g1*g3 - 32*f5*f6^2*g1^2*g3 + 16*f5^2*f6*g1*g2*g3 - 48*f5^3*g1*g3^2 + 64*f4*f5*f6*g1*g3^2 - 16*f6^2*g1^2*g2*g3^2 + 32*f5*f6*g1*g2^2*g3^2 + 48*f1*f6^2*g3^3 - 32*f6^2*g0*g1*g3^3 + 4*f5*f6*g0*g2*g3^3 - 56*f5^2*g1*g2*g3^3 + 32*f4*f6*g1*g2*g3^3 + 12*f6*g1*g2^3*g3^3 - 12*f5^2*g0*g3^4 + 16*f4*f6*g0*g3^4 + 16*f4*f5*g1*g3^4 + 6*f6*g0*g2^2*g3^4 - 16*f5*g1*g2^2*g3^4 + 12*f1*f6*g3^5 - 6*f6*g0*g1*g3^5 + 2*f5*g1^2*g3^5 - 8*f5*g0*g2*g3^5 + 8*f4*g1*g2*g3^5 + 4*f4*g0*g3^6 + g1^2*g2*g3^6 + f1*g3^7)*k11*k44 + (-128*f5*f6^3*g0 - 128*f4*f6^3*g1 + 64*f4*f5*f6^2*g2 - 32*f3*f6^3*g2 - 48*f6^3*g1*g2^2 + 16*f5*f6^2*g2^3 - 192*f4*f5^2*f6*g3 + 256*f4^2*f6^2*g3 + 32*f3*f5*f6^2*g3 - 64*f6^3*g1^2*g3 - 144*f6^3*g0*g2*g3 + 40*f5*f6^2*g1*g2*g3 - 32*f5^2*f6*g2^2*g3 + 160*f4*f6^2*g2^2*g3 + 24*f6^2*g2^4*g3 - 80*f5*f6^2*g0*g3^2 - 136*f5^2*f6*g1*g3^2 + 128*f4*f6^2*g1*g3^2 - 48*f5^3*g2*g3^2 - 48*f4*f5*f6*g2*g3^2 - 16*f3*f6^2*g2*g3^2 + 44*f6^2*g1*g2^2*g3^2 + 8*f5*f6*g2^3*g3^2 - 48*f4*f5^2*g3^3 + 128*f4^2*f6*g3^3 + 16*f3*f5*f6*g3^3 - 84*f6^2*g0*g2*g3^3 - 66*f5*f6*g1*g2*g3^3 - 80*f5^2*g2^2*g3^3 + 104*f4*f6*g2^2*g3^3 + 24*f6*g2^4*g3^3 - 20*f5*f6*g0*g3^4 - 34*f5^2*g1*g3^4 + 88*f4*f6*g1*g3^4 - 16*f4*f5*g2*g3^4 - 2*f3*f6*g2*g3^4 + 26*f6*g1*g2^2*g3^4 - 32*f5*g2^3*g3^4 + 16*f4^2*g3^5 + 2*f3*f5*g3^5 + 12*f6*g1^2*g3^5 - 16*f6*g0*g2*g3^5 - 19*f5*g1*g2*g3^5 + 16*f4*g2^2*g3^5 - 2*f5*g0*g3^6 + 12*f4*g1*g3^6 + 3*g1*g2^2*g3^6 + 2*g1^2*g3^7 - g0*g2*g3^7)*k12*k44 + (64*f3*f6^3*g3 - 32*f6^3*g0*g3^2 - 32*f5*f6^2*g1*g3^2 + 16*f5^2*f6*g2*g3^2 - 48*f5^3*g3^3 + 64*f4*f5*f6*g3^3 + 48*f3*f6^2*g3^3 - 16*f6^2*g1*g2*g3^3 + 36*f5*f6*g2^2*g3^3 - 16*f6^2*g0*g3^4 - 68*f5^2*g2*g3^4 + 48*f4*f6*g2*g3^4 + 18*f6*g2^3*g3^4 + 16*f4*f5*g3^5 + 12*f3*f6*g3^5 + 4*f6*g1*g2*g3^5 - 24*f5*g2^2*g3^5 - 2*f6*g0*g3^6 + 2*f5*g1*g3^6 + 12*f4*g2*g3^6 + f3*g3^7 + 2*g1*g2*g3^7)*k13*k44 + (-128*f6^4*g0 - 64*f5*f6^3*g1 + 16*f5^2*f6^2*g2 + 64*f4*f6^3*g2 + 16*f6^3*g2^3 - 48*f5^3*f6*g3 - 32*f6^3*g1*g2*g3 + 40*f5*f6^2*g2^2*g3 - 160*f6^3*g0*g3^2 - 64*f5*f6^2*g1*g3^2 - 92*f5^2*f6*g2*g3^2 + 96*f4*f6^2*g2*g3^2 + 44*f6^2*g2^3*g3^2 - 12*f5^3*g3^3 - 16*f6^2*g1*g2*g3^3 - 38*f5*f6*g2^2*g3^3 - 72*f6^2*g0*g3^4 - 20*f5*f6*g1*g3^4 - 24*f5^2*g2*g3^4 + 36*f4*f6*g2*g3^4 + 10*f6*g2^3*g3^4 - 2*f6*g1*g2*g3^5 - 12*f5*g2^2*g3^5 - 14*f6*g0*g3^6 - 2*f5*g1*g3^6 + 4*f4*g2*g3^6 - g0*g3^8)*k22*k44 + (-32*f6^3*g1*g3^2 + 24*f5*f6^2*g2*g3^2 - 40*f5^2*f6*g3^3 + 32*f4*f6^2*g3^3 + 40*f6^2*g2^2*g3^3 - 16*f6^2*g1*g3^4 - 22*f5*f6*g2*g3^4 - 10*f5^2*g3^5 + 16*f4*f6*g3^5 + 14*f6*g2^2*g3^5 - 2*f6*g1*g3^6 - 7*f5*g2*g3^6 + 2*f4*g3^7 + g2^2*g3^7)*k23*k44 + (64*f6^3*g3 + 48*f6^2*g3^3 + 12*f6*g3^5 + g3^7)*k24*k44 + (64*f5*f6^3*g3 + 48*f5*f6^2*g3^3 + 16*f6^2*g2*g3^4 + 12*f5*f6*g3^5 + 8*f6*g2*g3^6 + f5*g3^7 + g2*g3^8)*k33*k44 + k44*(128*f6^3*g3*v4 + 96*f6^2*g3^3*v4 + 24*f6*g3^5*v4 + 2*g3^7*v4) + k24*(128*f6^4*g0^2*v1 + 64*f5*f6^3*g0*g1*v1 - 16*f5^2*f6^2*g0*g2*v1 - 64*f4*f6^3*g0*g2*v1 - 16*f6^3*g0*g2^3*v1 + 48*f5^3*f6*g0*g3*v1 + 32*f1*f6^3*g2*g3*v1 + 48*f6^3*g0*g1*g2*g3*v1 - 40*f5*f6^2*g0*g2^2*g3*v1 - 32*f1*f5*f6^2*g3^2*v1 - 128*f0*f6^3*g3^2*v1 + 96*f6^3*g0^2*g3^2*v1 + 48*f5*f6^2*g0*g1*g3^2*v1 + 92*f5^2*f6*g0*g2*g3^2*v1 - 96*f4*f6^2*g0*g2*g3^2*v1 - 44*f6^2*g0*g2^3*g3^2*v1 + 12*f5^3*g0*g3^3*v1 + 16*f1*f6^2*g2*g3^3*v1 + 20*f6^2*g0*g1*g2*g3^3*v1 + 38*f5*f6*g0*g2^2*g3^3*v1 - 16*f1*f5*f6*g3^4*v1 - 96*f0*f6^2*g3^4*v1 + 24*f6^2*g0^2*g3^4*v1 + 16*f5*f6*g0*g1*g3^4*v1 + 24*f5^2*g0*g2*g3^4*v1 - 36*f4*f6*g0*g2*g3^4*v1 - 10*f6*g0*g2^3*g3^4*v1 + 2*f1*f6*g2*g3^5*v1 + 2*f6*g0*g1*g2*g3^5*v1 + 12*f5*g0*g2^2*g3^5*v1 - 2*f1*f5*g3^6*v1 - 24*f0*f6*g3^6*v1 + 2*f6*g0^2*g3^6*v1 + 2*f5*g0*g1*g3^6*v1 - 4*f4*g0*g2*g3^6*v1 - 2*f0*g3^8*v1 + 128*f6^4*g0*g1*v2 + 64*f5*f6^3*g1^2*v2 - 16*f5^2*f6^2*g1*g2*v2 - 64*f4*f6^3*g1*g2*v2 - 16*f6^3*g1*g2^3*v2 + 48*f5^3*f6*g1*g3*v2 + 64*f2*f6^3*g2*g3*v2 + 48*f6^3*g1^2*g2*g3*v2 + 32*f6^3*g0*g2^2*g3*v2 - 40*f5*f6^2*g1*g2^2*g3*v2 - 64*f2*f5*f6^2*g3^2*v2 - 64*f1*f6^3*g3^2*v2 + 96*f6^3*g0*g1*g3^2*v2 + 48*f5*f6^2*g1^2*g3^2*v2 - 56*f5*f6^2*g0*g2*g3^2*v2 + 92*f5^2*f6*g1*g2*g3^2*v2 - 96*f4*f6^2*g1*g2*g3^2*v2 - 44*f6^2*g1*g2^3*g3^2*v2 + 40*f5^2*f6*g0*g3^3*v2 - 32*f4*f6^2*g0*g3^3*v2 + 12*f5^3*g1*g3^3*v2 + 32*f2*f6^2*g2*g3^3*v2 + 20*f6^2*g1^2*g2*g3^3*v2 - 24*f6^2*g0*g2^2*g3^3*v2 + 38*f5*f6*g1*g2^2*g3^3*v2 - 32*f2*f5*f6*g3^4*v2 - 48*f1*f6^2*g3^4*v2 + 8*f6^2*g0*g1*g3^4*v2 + 16*f5*f6*g1^2*g3^4*v2 + 6*f5*f6*g0*g2*g3^4*v2 + 24*f5^2*g1*g2*g3^4*v2 - 36*f4*f6*g1*g2*g3^4*v2 - 10*f6*g1*g2^3*g3^4*v2 + 10*f5^2*g0*g3^5*v2 - 16*f4*f6*g0*g3^5*v2 + 4*f2*f6*g2*g3^5*v2 + 2*f6*g1^2*g2*g3^5*v2 - 12*f6*g0*g2^2*g3^5*v2 + 12*f5*g1*g2^2*g3^5*v2 - 4*f2*f5*g3^6*v2 - 12*f1*f6*g3^6*v2 - 6*f6*g0*g1*g3^6*v2 + 2*f5*g1^2*g3^6*v2 + 5*f5*g0*g2*g3^6*v2 - 4*f4*g1*g2*g3^6*v2 - 2*f4*g0*g3^7*v2 - g0*g2^2*g3^7*v2 - f1*g3^8*v2 - g0*g1*g3^8*v2 + 128*f6^4*g0*g2*v3 + 64*f5*f6^3*g1*g2*v3 - 16*f5^2*f6^2*g2^2*v3 - 64*f4*f6^3*g2^2*v3 - 16*f6^3*g2^4*v3 - 64*f5*f6^3*g0*g3*v3 + 48*f5^3*f6*g2*g3*v3 + 96*f3*f6^3*g2*g3*v3 + 80*f6^3*g1*g2^2*g3*v3 - 40*f5*f6^2*g2^3*g3*v3 - 96*f3*f5*f6^2*g3^2*v3 + 144*f6^3*g0*g2*g3^2*v3 - 8*f5*f6^2*g1*g2*g3^2*v3 + 92*f5^2*f6*g2^2*g3^2*v3 - 96*f4*f6^2*g2^2*g3^2*v3 - 44*f6^2*g2^4*g3^2*v3 - 96*f5*f6^2*g0*g3^3*v3 + 40*f5^2*f6*g1*g3^3*v3 - 32*f4*f6^2*g1*g3^3*v3 + 12*f5^3*g2*g3^3*v3 + 48*f3*f6^2*g2*g3^3*v3 + 4*f6^2*g1*g2^2*g3^3*v3 + 38*f5*f6*g2^3*g3^3*v3 - 48*f3*f5*f6*g3^4*v3 - 16*f6^2*g1^2*g3^4*v3 + 28*f6^2*g0*g2*g3^4*v3 + 14*f5*f6*g1*g2*g3^4*v3 + 24*f5^2*g2^2*g3^4*v3 - 36*f4*f6*g2^2*g3^4*v3 - 10*f6*g2^4*g3^4*v3 - 32*f5*f6*g0*g3^5*v3 + 10*f5^2*g1*g3^5*v3 - 16*f4*f6*g1*g3^5*v3 + 6*f3*f6*g2*g3^5*v3 - 8*f6*g1*g2^2*g3^5*v3 + 12*f5*g2^3*g3^5*v3 - 6*f3*f5*g3^6*v3 - 8*f6*g1^2*g3^6*v3 - 4*f6*g0*g2*g3^6*v3 + 5*f5*g1*g2*g3^6*v3 - 4*f4*g2^2*g3^6*v3 - 3*f5*g0*g3^7*v3 - 2*f4*g1*g3^7*v3 - g1*g2^2*g3^7*v3 - g1^2*g3^8*v3 - g0*g2*g3^8*v3 - 256*f6^4*g0*v4 - 128*f5*f6^3*g1*v4 + 32*f5^2*f6^2*g2*v4 + 128*f4*f6^3*g2*v4 + 32*f6^3*g2^3*v4 - 96*f5^3*f6*g3*v4 + 32*f5*f6^2*g2^2*g3*v4 - 320*f6^3*g0*g3^2*v4 - 128*f5*f6^2*g1*g3^2*v4 - 104*f5^2*f6*g2*g3^2*v4 + 128*f4*f6^2*g2*g3^2*v4 + 40*f6^2*g2^3*g3^2*v4 - 24*f5^3*g3^3*v4 - 32*f5*f6*g2^2*g3^3*v4 - 144*f6^2*g0*g3^4*v4 - 40*f5*f6*g1*g3^4*v4 - 28*f5^2*g2*g3^4*v4 + 40*f4*f6*g2*g3^4*v4 + 8*f6*g2^3*g3^4*v4 - 10*f5*g2^2*g3^5*v4 - 28*f6*g0*g3^6*v4 - 4*f5*g1*g3^6*v4 + 4*f4*g2*g3^6*v4 - 2*g0*g3^8*v4 - 64*f6^3*g1*g3*v5 + 48*f5*f6^2*g2*g3*v5 - 80*f5^2*f6*g3^2*v5 + 64*f4*f6^2*g3^2*v5 + 40*f6^2*g2^2*g3^2*v5 - 32*f6^2*g1*g3^3*v5 - 36*f5*f6*g2*g3^3*v5 - 20*f5^2*g3^4*v5 + 32*f4*f6*g3^4*v5 + 10*f6*g2^2*g3^4*v5 - 4*f6*g1*g3^5*v5 - 12*f5*g2*g3^5*v5 + 4*f4*g3^6*v5 + 8*f6^2*g2*g3*v6 - 8*f5*f6*g3^2*v6 + 2*f6*g2*g3^3*v6 - 2*f5*g3^4*v6) + k14*(128*f5*f6^3*g0^2*v1 + 128*f4*f6^3*g0*g1*v1 - 64*f4*f5*f6^2*g0*g2*v1 + 32*f3*f6^3*g0*g2*v1 + 48*f6^3*g0*g1*g2^2*v1 - 16*f5*f6^2*g0*g2^3*v1 + 192*f4*f5^2*f6*g0*g3*v1 - 256*f4^2*f6^2*g0*g3*v1 - 32*f3*f5*f6^2*g0*g3*v1 + 32*f6^3*g0*g1^2*g3*v1 + 16*f1*f5*f6^2*g2*g3*v1 - 64*f0*f6^3*g2*g3*v1 + 96*f6^3*g0^2*g2*g3*v1 - 8*f5*f6^2*g0*g1*g2*g3*v1 + 32*f5^2*f6*g0*g2^2*g3*v1 - 160*f4*f6^2*g0*g2^2*g3*v1 - 24*f6^2*g0*g2^4*g3*v1 - 48*f1*f5^2*f6*g3^2*v1 + 64*f1*f4*f6^2*g3^2*v1 - 64*f0*f5*f6^2*g3^2*v1 + 64*f5*f6^2*g0^2*g3^2*v1 + 72*f5^2*f6*g0*g1*g3^2*v1 - 64*f4*f6^2*g0*g1*g3^2*v1 + 48*f5^3*g0*g2*g3^2*v1 + 48*f4*f5*f6*g0*g2*g3^2*v1 + 16*f3*f6^2*g0*g2*g3^2*v1 + 24*f1*f6^2*g2^2*g3^2*v1 - 12*f6^2*g0*g1*g2^2*g3^2*v1 - 8*f5*f6*g0*g2^3*g3^2*v1 + 48*f4*f5^2*g0*g3^3*v1 - 128*f4^2*f6*g0*g3^3*v1 - 16*f3*f5*f6*g0*g3^3*v1 + 16*f1*f6^2*g1*g3^3*v1 - 28*f1*f5*f6*g2*g3^3*v1 - 64*f0*f6^2*g2*g3^3*v1 + 48*f6^2*g0^2*g2*g3^3*v1 + 30*f5*f6*g0*g1*g2*g3^3*v1 + 80*f5^2*g0*g2^2*g3^3*v1 - 104*f4*f6*g0*g2^2*g3^3*v1 - 24*f6*g0*g2^4*g3^3*v1 - 12*f1*f5^2*g3^4*v1 + 32*f1*f4*f6*g3^4*v1 - 32*f0*f5*f6*g3^4*v1 + 8*f5*f6*g0^2*g3^4*v1 + 30*f5^2*g0*g1*g3^4*v1 - 72*f4*f6*g0*g1*g3^4*v1 + 16*f4*f5*g0*g2*g3^4*v1 + 2*f3*f6*g0*g2*g3^4*v1 + 6*f1*f6*g2^2*g3^4*v1 - 24*f6*g0*g1*g2^2*g3^4*v1 + 32*f5*g0*g2^3*g3^4*v1 - 16*f4^2*g0*g3^5*v1 - 2*f3*f5*g0*g3^5*v1 + 8*f1*f6*g1*g3^5*v1 - 10*f6*g0*g1^2*g3^5*v1 - 8*f1*f5*g2*g3^5*v1 - 20*f0*f6*g2*g3^5*v1 + 6*f6*g0^2*g2*g3^5*v1 + 17*f5*g0*g1*g2*g3^5*v1 - 16*f4*g0*g2^2*g3^5*v1 + 4*f1*f4*g3^6*v1 - 4*f0*f5*g3^6*v1 - 12*f4*g0*g1*g3^6*v1 - 3*g0*g1*g2^2*g3^6*v1 + f1*g1*g3^7*v1 - 2*g0*g1^2*g3^7*v1 - 2*f0*g2*g3^7*v1 + 128*f5*f6^3*g0*g1*v2 + 128*f4*f6^3*g1^2*v2 - 64*f4*f5*f6^2*g1*g2*v2 + 32*f3*f6^3*g1*g2*v2 + 48*f6^3*g1^2*g2^2*v2 - 16*f5*f6^2*g1*g2^3*v2 - 64*f3*f6^3*g0*g3*v2 + 192*f4*f5^2*f6*g1*g3*v2 - 256*f4^2*f6^2*g1*g3*v2 - 32*f3*f5*f6^2*g1*g3*v2 + 32*f6^3*g1^3*g3*v2 + 32*f2*f5*f6^2*g2*g3*v2 - 32*f1*f6^3*g2*g3*v2 + 64*f6^3*g0*g1*g2*g3*v2 - 8*f5*f6^2*g1^2*g2*g3*v2 + 16*f5*f6^2*g0*g2^2*g3*v2 + 32*f5^2*f6*g1*g2^2*g3*v2 - 160*f4*f6^2*g1*g2^2*g3*v2 - 24*f6^2*g1*g2^4*g3*v2 - 96*f2*f5^2*f6*g3^2*v2 + 128*f2*f4*f6^2*g3^2*v2 - 32*f1*f5*f6^2*g3^2*v2 + 96*f5*f6^2*g0*g1*g3^2*v2 + 72*f5^2*f6*g1^2*g3^2*v2 - 64*f4*f6^2*g1^2*g3^2*v2 - 64*f5^2*f6*g0*g2*g3^2*v2 + 64*f4*f6^2*g0*g2*g3^2*v2 + 48*f5^3*g1*g2*g3^2*v2 + 48*f4*f5*f6*g1*g2*g3^2*v2 + 16*f3*f6^2*g1*g2*g3^2*v2 + 48*f2*f6^2*g2^2*g3^2*v2 - 12*f6^2*g1^2*g2^2*g3^2*v2 + 24*f6^2*g0*g2^3*g3^2*v2 - 8*f5*f6*g1*g2^3*g3^2*v2 + 48*f5^3*g0*g3^3*v2 - 64*f4*f5*f6*g0*g3^3*v2 - 48*f3*f6^2*g0*g3^3*v2 + 48*f4*f5^2*g1*g3^3*v2 - 128*f4^2*f6*g1*g3^3*v2 - 16*f3*f5*f6*g1*g3^3*v2 + 32*f2*f6^2*g1*g3^3*v2 - 56*f2*f5*f6*g2*g3^3*v2 - 32*f1*f6^2*g2*g3^3*v2 + 64*f6^2*g0*g1*g2*g3^3*v2 + 30*f5*f6*g1^2*g2*g3^3*v2 - 64*f5*f6*g0*g2^2*g3^3*v2 + 80*f5^2*g1*g2^2*g3^3*v2 - 104*f4*f6*g1*g2^2*g3^3*v2 - 24*f6*g1*g2^4*g3^3*v2 - 24*f2*f5^2*g3^4*v2 + 64*f2*f4*f6*g3^4*v2 - 16*f1*f5*f6*g3^4*v2 + 8*f5*f6*g0*g1*g3^4*v2 + 30*f5^2*g1^2*g3^4*v2 - 72*f4*f6*g1^2*g3^4*v2 + 56*f5^2*g0*g2*g3^4*v2 - 16*f4*f6*g0*g2*g3^4*v2 + 16*f4*f5*g1*g2*g3^4*v2 + 2*f3*f6*g1*g2*g3^4*v2 + 12*f2*f6*g2^2*g3^4*v2 - 24*f6*g1^2*g2^2*g3^4*v2 - 12*f6*g0*g2^3*g3^4*v2 + 32*f5*g1*g2^3*g3^4*v2 - 16*f4*f5*g0*g3^5*v2 - 12*f3*f6*g0*g3^5*v2 - 16*f4^2*g1*g3^5*v2 - 2*f3*f5*g1*g3^5*v2 + 16*f2*f6*g1*g3^5*v2 - 10*f6*g1^3*g3^5*v2 - 16*f2*f5*g2*g3^5*v2 - 10*f1*f6*g2*g3^5*v2 + 8*f6*g0*g1*g2*g3^5*v2 + 17*f5*g1^2*g2*g3^5*v2 + 16*f5*g0*g2^2*g3^5*v2 - 16*f4*g1*g2^2*g3^5*v2 + 8*f2*f4*g3^6*v2 - 2*f1*f5*g3^6*v2 - 2*f5*g0*g1*g3^6*v2 - 12*f4*g1^2*g3^6*v2 - 8*f4*g0*g2*g3^6*v2 - 3*g1^2*g2^2*g3^6*v2 - f3*g0*g3^7*v2 + 2*f2*g1*g3^7*v2 - 2*g1^3*g3^7*v2 - f1*g2*g3^7*v2 - g0*g1*g2*g3^7*v2 + 128*f5*f6^3*g0*g2*v3 + 128*f4*f6^3*g1*g2*v3 - 64*f4*f5*f6^2*g2^2*v3 + 32*f3*f6^3*g2^2*v3 + 48*f6^3*g1*g2^3*v3 - 16*f5*f6^2*g2^4*v3 - 128*f4*f6^3*g0*g3*v3 - 64*f3*f6^3*g1*g3*v3 + 192*f4*f5^2*f6*g2*g3*v3 - 256*f4^2*f6^2*g2*g3*v3 + 16*f3*f5*f6^2*g2*g3*v3 + 80*f6^3*g0*g2^2*g3*v3 + 8*f5*f6^2*g1*g2^2*g3*v3 + 32*f5^2*f6*g2^3*g3*v3 - 160*f4*f6^2*g2^3*g3*v3 - 24*f6^2*g2^5*g3*v3 - 144*f3*f5^2*f6*g3^2*v3 + 192*f3*f4*f6^2*g3^2*v3 - 32*f6^3*g0*g1*g3^2*v3 + 32*f5*f6^2*g1^2*g3^2*v3 + 104*f5*f6^2*g0*g2*g3^2*v3 + 8*f5^2*f6*g1*g2*g3^2*v3 + 48*f5^3*g2^2*g3^2*v3 + 48*f4*f5*f6*g2^2*g3^2*v3 + 88*f3*f6^2*g2^2*g3^2*v3 + 12*f6^2*g1*g2^3*g3^2*v3 - 8*f5*f6*g2^4*g3^2*v3 - 72*f5^2*f6*g0*g3^3*v3 + 48*f5^3*g1*g3^3*v3 - 64*f4*f5*f6*g1*g3^3*v3 + 48*f4*f5^2*g2*g3^3*v3 - 128*f4^2*f6*g2*g3^3*v3 - 100*f3*f5*f6*g2*g3^3*v3 + 92*f6^2*g0*g2^2*g3^3*v3 - 26*f5*f6*g1*g2^2*g3^3*v3 + 80*f5^2*g2^3*g3^3*v3 - 104*f4*f6*g2^3*g3^3*v3 - 24*f6*g2^5*g3^3*v3 - 36*f3*f5^2*g3^4*v3 + 96*f3*f4*f6*g3^4*v3 + 16*f6^2*g0*g1*g3^4*v3 - 30*f5*f6*g0*g2*g3^4*v3 + 62*f5^2*g1*g2*g3^4*v3 - 56*f4*f6*g1*g2*g3^4*v3 + 16*f4*f5*g2^2*g3^4*v3 + 20*f3*f6*g2^2*g3^4*v3 - 24*f6*g1*g2^3*g3^4*v3 + 32*f5*g2^4*g3^4*v3 - 6*f5^2*g0*g3^5*v3 + 8*f4*f6*g0*g3^5*v3 - 16*f4*f5*g1*g3^5*v3 + 12*f3*f6*g1*g3^5*v3 - 16*f4^2*g2*g3^5*v3 - 26*f3*f5*g2*g3^5*v3 - 8*f6*g1^2*g2*g3^5*v3 + 16*f6*g0*g2^2*g3^5*v3 + 17*f5*g1*g2^2*g3^5*v3 - 16*f4*g2^3*g3^5*v3 + 12*f3*f4*g3^6*v3 + 10*f6*g0*g1*g3^6*v3 - 2*f5*g1^2*g3^6*v3 - 3*f5*g0*g2*g3^6*v3 - 12*f4*g1*g2*g3^6*v3 - 3*g1*g2^3*g3^6*v3 + 2*f3*g1*g3^7*v3 - 2*g1^2*g2*g3^7*v3 + g0*g2^2*g3^7*v3 + g0*g1*g3^8*v3 - 256*f5*f6^3*g0*v4 - 256*f4*f6^3*g1*v4 + 128*f4*f5*f6^2*g2*v4 - 64*f3*f6^3*g2*v4 - 96*f6^3*g1*g2^2*v4 + 32*f5*f6^2*g2^3*v4 - 384*f4*f5^2*f6*g3*v4 + 512*f4^2*f6^2*g3*v4 + 64*f3*f5*f6^2*g3*v4 - 64*f6^3*g1^2*g3*v4 - 224*f6^3*g0*g2*g3*v4 + 96*f5*f6^2*g1*g2*g3*v4 - 96*f5^2*f6*g2^2*g3*v4 + 320*f4*f6^2*g2^2*g3*v4 + 48*f6^2*g2^4*g3*v4 - 160*f5*f6^2*g0*g3^2*v4 - 192*f5^2*f6*g1*g3^2*v4 + 192*f4*f6^2*g1*g3^2*v4 - 224*f4*f5*f6*g2*g3^2*v4 - 32*f3*f6^2*g2*g3^2*v4 + 96*f6^2*g1*g2^2*g3^2*v4 - 56*f5*f6*g2^3*g3^2*v4 - 96*f4*f5^2*g3^3*v4 + 256*f4^2*f6*g3^3*v4 + 32*f3*f5*f6*g3^3*v4 + 32*f6^2*g1^2*g3^3*v4 - 128*f6^2*g0*g2*g3^3*v4 - 96*f5*f6*g1*g2*g3^3*v4 - 24*f5^2*g2^2*g3^3*v4 + 112*f4*f6*g2^2*g3^3*v4 + 12*f6*g2^4*g3^3*v4 - 32*f5*f6*g0*g3^4*v4 - 48*f5^2*g1*g3^4*v4 + 144*f4*f6*g1*g3^4*v4 - 64*f4*f5*g2*g3^4*v4 - 4*f3*f6*g2*g3^4*v4 + 42*f6*g1*g2^2*g3^4*v4 - 16*f5*g2^3*g3^4*v4 + 32*f4^2*g3^5*v4 + 4*f3*f5*g3^5*v4 + 28*f6*g1^2*g3^5*v4 - 22*f6*g0*g2*g3^5*v4 - 30*f5*g1*g2*g3^5*v4 + 8*f4*g2^2*g3^5*v4 - 2*f5*g0*g3^6*v4 + 20*f4*g1*g3^6*v4 + 3*g1*g2^2*g3^6*v4 + 4*g1^2*g3^7*v4 - g0*g2*g3^7*v4 - 64*f6^3*g0*g3*v5 - 64*f5*f6^2*g1*g3*v5 + 32*f5^2*f6*g2*g3*v5 - 96*f5^3*g3^2*v5 + 128*f4*f5*f6*g3^2*v5 - 32*f6^2*g1*g2*g3^2*v5 + 64*f5*f6*g2^2*g3^2*v5 - 48*f6^2*g0*g3^3*v5 - 112*f5^2*g2*g3^3*v5 + 64*f4*f6*g2*g3^3*v5 + 24*f6*g2^3*g3^3*v5 + 32*f4*f5*g3^4*v5 - 32*f5*g2^2*g3^4*v5 - 12*f6*g0*g3^5*v5 + 4*f5*g1*g3^5*v5 + 16*f4*g2*g3^5*v5 + 2*g1*g2*g3^6*v5 - g0*g3^7*v5 - 16*f6^2*g1*g3*v6 + 8*f5*f6*g2*g3*v6 - 24*f5^2*g3^2*v6 + 32*f4*f6*g3^2*v6 + 12*f6*g2^2*g3^2*v6 - 16*f5*g2*g3^3*v6 + 8*f4*g3^4*v6 + g1*g3^5*v6) + k34*(-16*f5^2*f6^2*g2*g3*v3 + 64*f4*f6^3*g2*g3*v3 + 16*f6^3*g2^3*g3*v3 + 48*f5^3*f6*g3^2*v3 - 128*f4*f5*f6^2*g3^2*v3 + 64*f3*f6^3*g3^2*v3 + 32*f6^3*g1*g2*g3^2*v3 - 48*f5*f6^2*g2^2*g3^2*v3 + 32*f6^3*g0*g3^3*v3 - 48*f5*f6^2*g1*g3^3*v3 + 52*f5^2*f6*g2*g3^3*v3 - 20*f6^2*g2^3*g3^3*v3 + 12*f5^3*g3^4*v3 - 64*f4*f5*f6*g3^4*v3 + 48*f3*f6^2*g3^4*v3 + 16*f6^2*g0*g3^5*v3 - 24*f5*f6*g1*g3^5*v3 + 14*f5^2*g2*g3^5*v3 - 12*f4*f6*g2*g3^5*v3 - 10*f6*g2^3*g3^5*v3 - 8*f4*f5*g3^6*v3 + 12*f3*f6*g3^6*v3 - 6*f6*g1*g2*g3^6*v3 + 3*f5*g2^2*g3^6*v3 + 2*f6*g0*g3^7*v3 - 3*f5*g1*g3^7*v3 - 2*f4*g2*g3^7*v3 - g2^3*g3^7*v3 + f3*g3^8*v3 - g1*g2*g3^8*v3 + 16*f6^2*g2*g3^3*v5 + 8*f6*g2*g3^5*v5 + g2*g3^7*v5 + 16*f6^2*g3^2*v6 + 8*f6*g3^4*v6 + g3^6*v6), (48*f1*f4*f5*f6*g1*g3^2 - 8*f1*f3*f6^2*g1*g3^2 - 48*f4*f5*f6*g0*g1^2*g3^2 + 8*f3*f6^2*g0*g1^2*g3^2 + 8*f1*f6^2*g1^2*g2*g3^2 - 8*f6^2*g0*g1^3*g2*g3^2 + 12*f1*f5*f6*g1*g2^2*g3^2 - 12*f5*f6*g0*g1^2*g2^2*g3^2 + 12*f3*f5^2*g0*g1*g3^3 + 12*f2*f5*f6*g0*g1*g3^3 + 12*f1*f6^2*g0*g1*g3^3 + 30*f1*f5*f6*g1^2*g3^3 + 8*f0*f6^2*g1^2*g3^3 - 4*f6^2*g0^2*g1^2*g3^3 - 18*f5*f6*g0*g1^3*g3^3 + 16*f1*f4*f6*g1*g2*g3^3 + 6*f5*f6*g0^2*g1*g2*g3^3 - 12*f5^2*g0*g1^2*g2*g3^3 - 16*f4*f6*g0*g1^2*g2*g3^3 + 4*f1*f6*g1*g2^3*g3^3 - 4*f6*g0*g1^2*g2^3*g3^3 - 8*f1*f4*f6*g0*g3^4 + 12*f1*f4*f5*g1*g3^4 - 4*f1*f3*f6*g1*g3^4 - 6*f5^2*g0^2*g1*g3^4 + 8*f4*f6*g0^2*g1*g3^4 - 12*f4*f5*g0*g1^2*g3^4 + 4*f3*f6*g0*g1^2*g3^4 + 10*f3*f5*g0*g1*g2*g3^4 + 4*f2*f6*g0*g1*g2*g3^4 + 14*f1*f6*g1^2*g2*g3^4 - 10*f6*g0*g1^3*g2*g3^4 - 2*f1*f6*g0*g2^2*g3^4 + 6*f1*f5*g1*g2^2*g3^4 + 4*f6*g0^2*g1*g2^2*g3^4 - 16*f5*g0*g1^2*g2^2*g3^4 - 2*f3*f5*g0^2*g3^5 - 2*f2*f6*g0^2*g3^5 + 3*f2*f5*g0*g1*g3^5 + f1*f6*g0*g1*g3^5 + 11*f1*f5*g1^2*g3^5 + 4*f0*f6*g1^2*g3^5 + f6*g0^2*g1^2*g3^5 - 8*f5*g0*g1^3*g3^5 - f6*g0^3*g2*g3^5 + 4*f1*f4*g1*g2*g3^5 - 4*f4*g0*g1^2*g2*g3^5 + 2*f3*g0*g1*g2^2*g3^5 + 2*f1*g1*g2^3*g3^5 - 4*g0*g1^2*g2^3*g3^5 - 2*f1*f4*g0*g3^6 + f5*g0^3*g3^6 + 2*f4*g0^2*g1*g3^6 - f3*g0^2*g2*g3^6 + f2*g0*g1*g2*g3^6 + 4*f1*g1^2*g2*g3^6 - 3*g0*g1^3*g2*g3^6 - f1*g0*g2^2*g3^6 + 2*g0^2*g1*g2^2*g3^6 + 2*f0*f2*g3^7 - 2*f1*g0*g1*g3^7 + f0*g1^2*g3^7 + g0^2*g1^2*g3^7)*k11^2 + (-64*f1*f5*f6^3*g0 - 64*f1*f4*f6^3*g1 + 64*f5*f6^3*g0^2*g1 + 64*f4*f6^3*g0*g1^2 + 32*f1*f4*f5*f6^2*g2 - 16*f1*f3*f6^3*g2 - 32*f4*f5*f6^2*g0*g1*g2 + 16*f3*f6^3*g0*g1*g2 - 24*f1*f6^3*g1*g2^2 + 24*f6^3*g0*g1^2*g2^2 + 8*f1*f5*f6^2*g2^3 - 8*f5*f6^2*g0*g1*g2^3 - 96*f1*f4*f5^2*f6*g3 + 128*f1*f4^2*f6^2*g3 + 16*f1*f3*f5*f6^2*g3 - 32*f3*f6^3*g0^2*g3 + 96*f4*f5^2*f6*g0*g1*g3 - 128*f4^2*f6^2*g0*g1*g3 - 32*f3*f5*f6^2*g0*g1*g3 - 16*f1*f6^3*g1^2*g3 + 16*f6^3*g0*g1^3*g3 + 8*f3*f5^2*f6*g0*g2*g3 + 8*f2*f5*f6^2*g0*g2*g3 - 64*f1*f6^3*g0*g2*g3 + 28*f1*f5*f6^2*g1*g2*g3 - 16*f0*f6^3*g1*g2*g3 + 40*f6^3*g0^2*g1*g2*g3 - 4*f5*f6^2*g0*g1^2*g2*g3 - 24*f1*f5^2*f6*g2^2*g3 + 80*f1*f4*f6^2*g2^2*g3 + 4*f5*f6^2*g0^2*g2^2*g3 + 16*f5^2*f6*g0*g1*g2^2*g3 - 80*f4*f6^2*g0*g1*g2^2*g3 + 12*f1*f6^2*g2^4*g3 - 12*f6^2*g0*g1*g2^4*g3 - 24*f3*f5^3*g0*g3^2 + 32*f3*f4*f5*f6*g0*g3^2 - 24*f2*f5^2*f6*g0*g3^2 + 32*f2*f4*f6^2*g0*g3^2 - 48*f1*f5*f6^2*g0*g3^2 - 48*f1*f5^2*f6*g1*g3^2 + 80*f1*f4*f6^2*g1*g3^2 - 16*f0*f5*f6^2*g1*g3^2 + 40*f5*f6^2*g0^2*g1*g3^2 + 24*f5^2*f6*g0*g1^2*g3^2 - 48*f4*f6^2*g0*g1^2*g3^2 - 56*f1*f4*f5*f6*g2*g3^2 - 8*f1*f3*f6^2*g2*g3^2 - 16*f5^2*f6*g0^2*g2*g3^2 + 16*f4*f6^2*g0^2*g2*g3^2 + 24*f5^3*g0*g1*g2*g3^2 - 24*f4*f5*f6*g0*g1*g2*g3^2 + 8*f3*f6^2*g0*g1*g2*g3^2 + 16*f3*f5*f6*g0*g2^2*g3^2 + 12*f2*f6^2*g0*g2^2*g3^2 + 30*f1*f6^2*g1*g2^2*g3^2 - 18*f6^2*g0*g1^2*g2^2*g3^2 - 12*f1*f5*f6*g2^3*g3^2 + 6*f6^2*g0^2*g2^3*g3^2 - 16*f5*f6*g0*g1*g2^3*g3^2 - 24*f1*f4*f5^2*g3^3 + 64*f1*f4^2*f6*g3^3 + 8*f1*f3*f5*f6*g3^3 + 12*f5^3*g0^2*g3^3 - 16*f4*f5*f6*g0^2*g3^3 - 24*f3*f6^2*g0^2*g3^3 + 24*f4*f5^2*g0*g1*g3^3 - 64*f4^2*f6*g0*g1*g3^3 + 20*f3*f5*f6*g0*g1*g3^3 + 16*f2*f6^2*g0*g1*g3^3 + 20*f1*f6^2*g1^2*g3^3 - 4*f6^2*g0*g1^3*g3^3 - 28*f3*f5^2*g0*g2*g3^3 + 16*f3*f4*f6*g0*g2*g3^3 - 14*f2*f5*f6*g0*g2*g3^3 - 40*f1*f6^2*g0*g2*g3^3 - 13*f1*f5*f6*g1*g2*g3^3 - 8*f0*f6^2*g1*g2*g3^3 + 22*f6^2*g0^2*g1*g2*g3^3 - 17*f5*f6*g0*g1^2*g2*g3^3 - 12*f1*f5^2*g2^2*g3^3 + 36*f1*f4*f6*g2^2*g3^3 - 14*f5*f6*g0^2*g2^2*g3^3 + 28*f5^2*g0*g1*g2^2*g3^3 - 68*f4*f6*g0*g1*g2^2*g3^3 + 6*f3*f6*g0*g2^3*g3^3 + 6*f1*f6*g2^4*g3^3 - 16*f6*g0*g1*g2^4*g3^3 + 8*f3*f4*f5*g0*g3^4 - 6*f2*f5^2*g0*g3^4 + 16*f2*f4*f6*g0*g3^4 - 14*f1*f5*f6*g0*g3^4 - 6*f1*f5^2*g1*g3^4 + 60*f1*f4*f6*g1*g3^4 - 8*f0*f5*f6*g1*g3^4 + 10*f5*f6*g0^2*g1*g3^4 + 6*f5^2*g0*g1^2*g3^4 - 44*f4*f6*g0*g1^2*g3^4 - 16*f1*f4*f5*g2*g3^4 - f1*f3*f6*g2*g3^4 + 8*f5^2*g0^2*g2*g3^4 + 12*f4*f6*g0^2*g2*g3^4 - 4*f4*f5*g0*g1*g2*g3^4 + 15*f3*f6*g0*g1*g2*g3^4 - 8*f3*f5*g0*g2^2*g3^4 + 3*f2*f6*g0*g2^2*g3^4 + 22*f1*f6*g1*g2^2*g3^4 - 29*f6*g0*g1^2*g2^2*g3^4 - 8*f1*f5*g2^3*g3^4 + 2*f6*g0^2*g2^3*g3^4 + 8*f1*f4^2*g3^5 + f1*f3*f5*g3^5 - 4*f4*f5*g0^2*g3^5 - 10*f3*f6*g0^2*g3^5 - 8*f4^2*g0*g1*g3^5 + 7*f3*f5*g0*g1*g3^5 + 8*f2*f6*g0*g1*g3^5 + 16*f1*f6*g1^2*g3^5 - 8*f6*g0*g1^3*g3^5 + 4*f3*f4*g0*g2*g3^5 - 4*f2*f5*g0*g2*g3^5 - 10*f1*f6*g0*g2*g3^5 + 4*f1*f5*g1*g2*g3^5 - f0*f6*g1*g2*g3^5 + 8*f6*g0^2*g1*g2*g3^5 - 7*f5*g0*g1^2*g2*g3^5 + 4*f1*f4*g2^2*g3^5 + 2*f5*g0^2*g2^2*g3^5 - 12*f4*g0*g1*g2^2*g3^5 - 4*g0*g1*g2^4*g3^5 + 2*f2*f4*g0*g3^6 - 3*f1*f5*g0*g3^6 - f6*g0^3*g3^6 + 9*f1*f4*g1*g3^6 - f0*f5*g1*g3^6 - 7*f4*g0*g1^2*g3^6 + 2*f4*g0^2*g2*g3^6 + 3*f3*g0*g1*g2*g3^6 + 6*f1*g1*g2^2*g3^6 - 7*g0*g1^2*g2^2*g3^6 + 2*g0^2*g2^3*g3^6 + 2*f0*f3*g3^7 - f3*g0^2*g3^7 + f2*g0*g1*g3^7 + 3*f1*g1^2*g3^7 - 2*g0*g1^3*g3^7 - 3*f1*g0*g2*g3^7 + f0*g1*g2*g3^7 + g0^2*g1*g2*g3^7)*k11*k12 + (48*f3*f4*f5*f6*g1*g3^2 - 8*f3^2*f6^2*g1*g3^2 - 48*f4*f5*f6*g1^2*g2*g3^2 + 16*f3*f6^2*g1^2*g2*g3^2 + 12*f3*f5*f6*g1*g2^2*g3^2 - 8*f6^2*g1^3*g2^2*g3^2 - 12*f5*f6*g1^2*g2^3*g3^2 + 48*f1*f4*f5*f6*g3^3 - 8*f1*f3*f6^2*g3^3 - 72*f4*f5*f6*g0*g1*g3^3 + 28*f3*f6^2*g0*g1*g3^3 + 42*f3*f5*f6*g1^2*g3^3 + 12*f3*f5^2*g1*g2*g3^3 + 16*f3*f4*f6*g1*g2*g3^3 + 12*f2*f5*f6*g1*g2*g3^3 + 12*f1*f6^2*g1*g2*g3^3 - 8*f6^2*g0*g1^2*g2*g3^3 - 12*f5*f6*g1^3*g2*g3^3 + 12*f1*f5*f6*g2^2*g3^3 - 12*f5*f6*g0*g1*g2^2*g3^3 - 12*f5^2*g1^2*g2^2*g3^3 - 16*f4*f6*g1^2*g2^2*g3^3 + 4*f3*f6*g1*g2^3*g3^3 - 4*f6*g1^2*g2^4*g3^3 + 12*f3*f5^2*g0*g3^4 - 8*f3*f4*f6*g0*g3^4 + 12*f2*f5*f6*g0*g3^4 + 12*f1*f6^2*g0*g3^4 + 12*f3*f4*f5*g1*g3^4 - 4*f3^2*f6*g1*g3^4 + 36*f1*f5*f6*g1*g3^4 + 16*f0*f6^2*g1*g3^4 - 18*f5*f6*g0*g1^2*g3^4 - 6*f5^2*g1^3*g3^4 + 24*f1*f4*f6*g2*g3^4 + 6*f5*f6*g0^2*g2*g3^4 - 12*f5^2*g0*g1*g2*g3^4 - 24*f4*f6*g0*g1*g2*g3^4 - 12*f4*f5*g1^2*g2*g3^4 + 22*f3*f6*g1^2*g2*g3^4 - 2*f3*f6*g0*g2^2*g3^4 + 16*f3*f5*g1*g2^2*g3^4 + 4*f2*f6*g1*g2^2*g3^4 - 8*f6*g1^3*g2^2*g3^4 + 6*f1*f6*g2^3*g3^4 - 4*f6*g0*g1*g2^3*g3^4 - 16*f5*g1^2*g2^3*g3^4 + 12*f1*f4*f5*g3^5 - 4*f1*f3*f6*g3^5 - 6*f5^2*g0^2*g3^5 + 4*f4*f6*g0^2*g3^5 - 18*f4*f5*g0*g1*g3^5 + 7*f3*f6*g0*g1*g3^5 + 11*f3*f5*g1^2*g3^5 + 10*f3*f5*g0*g2*g3^5 + 4*f2*f6*g0*g2*g3^5 + 4*f3*f4*g1*g2*g3^5 + 3*f2*f5*g1*g2*g3^5 + 23*f1*f6*g1*g2*g3^5 - 11*f6*g0*g1^2*g2*g3^5 - 10*f5*g1^3*g2*g3^5 + 6*f1*f5*g2^2*g3^5 + 3*f6*g0^2*g2^2*g3^5 - 16*f5*g0*g1*g2^2*g3^5 - 4*f4*g1^2*g2^2*g3^5 + 4*f3*g1*g2^3*g3^5 - 4*g1^2*g2^4*g3^5 - 2*f3*f4*g0*g3^6 + 3*f2*f5*g0*g3^6 + 5*f1*f6*g0*g3^6 + 12*f1*f5*g1*g3^6 + 8*f0*f6*g1*g3^6 - 6*f5*g0*g1^2*g3^6 + 6*f1*f4*g2*g3^6 - 3*f5*g0^2*g2*g3^6 - 6*f4*g0*g1*g2*g3^6 + 4*f3*g1^2*g2*g3^6 + f3*g0*g2^2*g3^6 + f2*g1*g2^2*g3^6 - 3*g1^3*g2^2*g3^6 + 3*f1*g2^3*g3^6 - 4*g0*g1*g2^3*g3^6 + f1*f3*g3^7 + f4*g0^2*g3^7 + f3*g0*g1*g3^7 + 7*f1*g1*g2*g3^7 - 3*g0*g1^2*g2*g3^7 + f1*g0*g3^8)*k11*k13 + (12*f5^2*g1^2*g3^3 + 10*f5*g1^2*g2*g3^4 + f5*g0*g1*g3^5 + 2*g1^2*g2^2*g3^5 + 2*f0*g3^7)*k11*k14 + (-64*f1*f6^4*g0 - 32*f1*f5*f6^3*g1 + 64*f6^4*g0^2*g1 + 32*f5*f6^3*g0*g1^2 + 8*f1*f5^2*f6^2*g2 + 32*f1*f4*f6^3*g2 + 64*f5*f6^3*g0^2*g2 - 8*f5^2*f6^2*g0*g1*g2 + 32*f4*f6^3*g0*g1*g2 - 32*f4*f5*f6^2*g0*g2^2 + 16*f3*f6^3*g0*g2^2 + 8*f1*f6^3*g2^3 + 16*f6^3*g0*g1*g2^3 - 8*f5*f6^2*g0*g2^4 - 24*f1*f5^3*f6*g3 - 32*f4*f6^3*g0^2*g3 + 24*f5^3*f6*g0*g1*g3 - 32*f3*f6^3*g0*g1*g3 + 96*f4*f5^2*f6*g0*g2*g3 - 128*f4^2*f6^2*g0*g2*g3 + 8*f3*f5*f6^2*g0*g2*g3 + 16*f2*f6^3*g0*g2*g3 + 8*f1*f6^3*g1*g2*g3 + 32*f6^3*g0*g1^2*g2*g3 + 12*f1*f5*f6^2*g2^2*g3 - 16*f0*f6^3*g2^2*g3 + 52*f6^3*g0^2*g2^2*g3 - 20*f5*f6^2*g0*g1*g2^2*g3 + 16*f5^2*f6*g0*g2^3*g3 - 80*f4*f6^2*g0*g2^3*g3 - 12*f6^2*g0*g2^5*g3 - 56*f3*f5^2*f6*g0*g3^2 + 64*f3*f4*f6^2*g0*g3^2 - 16*f2*f5*f6^2*g0*g3^2 - 112*f1*f6^3*g0*g3^2 - 56*f1*f5*f6^2*g1*g3^2 - 32*f0*f6^3*g1*g3^2 + 40*f6^3*g0^2*g1*g3^2 + 32*f5*f6^2*g0*g1^2*g3^2 - 30*f1*f5^2*f6*g2*g3^2 + 48*f1*f4*f6^2*g2*g3^2 - 16*f0*f5*f6^2*g2*g3^2 + 28*f5*f6^2*g0^2*g2*g3^2 + 54*f5^2*f6*g0*g1*g2*g3^2 - 80*f4*f6^2*g0*g1*g2*g3^2 + 24*f5^3*g0*g2^2*g3^2 + 24*f4*f5*f6*g0*g2^2*g3^2 + 36*f3*f6^2*g0*g2^2*g3^2 + 18*f1*f6^2*g2^3*g3^2 - 26*f6^2*g0*g1*g2^3*g3^2 - 4*f5*f6*g0*g2^4*g3^2 - 30*f1*f5^3*g3^3 + 32*f1*f4*f5*f6*g3^3 - 8*f5^2*f6*g0^2*g3^3 - 8*f4*f6^2*g0^2*g3^3 + 30*f5^3*g0*g1*g3^3 - 40*f4*f5*f6*g0*g1*g3^3 + 8*f3*f6^2*g0*g1*g3^3 + 24*f4*f5^2*g0*g2*g3^3 - 64*f4^2*f6*g0*g2*g3^3 - 38*f3*f5*f6*g0*g2*g3^3 + 8*f2*f6^2*g0*g2*g3^3 + 2*f1*f6^2*g1*g2*g3^3 + f1*f5*f6*g2^2*g3^3 - 16*f0*f6^2*g2^2*g3^3 + 31*f6^2*g0^2*g2^2*g3^3 - 6*f5*f6*g0*g1*g2^2*g3^3 + 40*f5^2*g0*g2^3*g3^3 - 52*f4*f6*g0*g2^3*g3^3 - 12*f6*g0*g2^5*g3^3 - 14*f3*f5^2*g0*g3^4 + 32*f3*f4*f6*g0*g3^4 - 8*f2*f5*f6*g0*g3^4 - 60*f1*f6^2*g0*g3^4 - 16*f0*f6^2*g1*g3^4 + 10*f6^2*g0^2*g1*g3^4 - 6*f5*f6*g0*g1^2*g3^4 - 44*f1*f5^2*g2*g3^4 + 42*f1*f4*f6*g2*g3^4 - 8*f0*f5*f6*g2*g3^4 - 4*f5*f6*g0^2*g2*g3^4 + 48*f5^2*g0*g1*g2*g3^4 - 66*f4*f6*g0*g1*g2*g3^4 + 8*f4*f5*g0*g2^2*g3^4 + 8*f3*f6*g0*g2^2*g3^4 + 13*f1*f6*g2^3*g3^4 - 28*f6*g0*g1*g2^3*g3^4 + 16*f5*g0*g2^4*g3^4 + 8*f1*f4*f5*g3^5 - f5^2*g0^2*g3^5 + 2*f4*f6*g0^2*g3^5 - 10*f4*f5*g0*g1*g3^5 + 10*f3*f6*g0*g1*g3^5 - 8*f4^2*g0*g2*g3^5 - 10*f3*f5*g0*g2*g3^5 + f2*f6*g0*g2*g3^5 + 12*f1*f6*g1*g2*g3^5 - 14*f6*g0*g1^2*g2*g3^5 - 17*f1*f5*g2^2*g3^5 - 5*f0*f6*g2^2*g3^5 + 6*f6*g0^2*g2^2*g3^5 + 13*f5*g0*g1*g2^2*g3^5 - 8*f4*g0*g2^3*g3^5 + 4*f3*f4*g0*g3^6 - f2*f5*g0*g3^6 - 15*f1*f6*g0*g3^6 + 6*f1*f5*g1*g3^6 - 2*f0*f6*g1*g3^6 + 2*f6*g0^2*g1*g3^6 - 2*f5*g0*g1^2*g3^6 + 8*f1*f4*g2*g3^6 - f0*f5*g2*g3^6 - 2*f5*g0^2*g2*g3^6 - 11*f4*g0*g1*g2*g3^6 - 4*g0*g1*g2^3*g3^6 + 2*f0*f4*g3^7 + f4*g0^2*g3^7 + f3*g0*g1*g3^7 + 4*f1*g1*g2*g3^7 - 3*g0*g1^2*g2*g3^7 - 3*f1*g0*g3^8 + f0*g1*g3^8)*k11*k22 + (64*f6^4*g0^2*g2 + 32*f5*f6^3*g0*g1*g2 - 8*f5^2*f6^2*g0*g2^2 - 32*f4*f6^3*g0*g2^2 - 8*f6^3*g0*g2^4 - 16*f5^2*f6^2*g0*g1*g3 + 32*f4*f6^3*g0*g1*g3 + 32*f5^3*f6*g0*g2*g3 - 16*f4*f5*f6^2*g0*g2*g3 + 32*f3*f6^3*g0*g2*g3 + 8*f1*f6^3*g2^2*g3 + 44*f6^3*g0*g1*g2^2*g3 - 24*f5*f6^2*g0*g2^3*g3 - 24*f5^4*g0*g3^2 + 80*f4*f5^2*f6*g0*g3^2 - 64*f4^2*f6^2*g0*g3^2 - 32*f3*f5*f6^2*g0*g3^2 - 16*f1*f6^3*g1*g3^2 + 8*f6^3*g0*g1^2*g3^2 + 8*f1*f5*f6^2*g2*g3^2 - 48*f0*f6^3*g2*g3^2 + 68*f6^3*g0^2*g2*g3^2 - 16*f5*f6^2*g0*g1*g2*g3^2 + 78*f5^2*f6*g0*g2^2*g3^2 - 88*f4*f6^2*g0*g2^2*g3^2 - 28*f6^2*g0*g2^4*g3^2 - 32*f1*f5^2*f6*g3^3 + 32*f1*f4*f6^2*g3^3 - 16*f0*f5*f6^2*g3^3 - 20*f5*f6^2*g0^2*g3^3 + 32*f5^2*f6*g0*g1*g3^3 - 32*f4*f6^2*g0*g1*g3^3 - 34*f5^3*g0*g2*g3^3 + 60*f4*f5*f6*g0*g2*g3^3 + 16*f3*f6^2*g0*g2*g3^3 + 22*f1*f6^2*g2^2*g3^3 - 7*f6^2*g0*g1*g2^2*g3^3 + 39*f5*f6*g0*g2^3*g3^3 + 20*f4*f5^2*g0*g3^4 - 32*f4^2*f6*g0*g3^4 - 16*f3*f5*f6*g0*g3^4 - 4*f1*f6^2*g1*g3^4 - 10*f6^2*g0*g1^2*g3^4 - 20*f1*f5*f6*g2*g3^4 - 40*f0*f6^2*g2*g3^4 + 13*f6^2*g0^2*g2*g3^4 + 21*f5*f6*g0*g1*g2*g3^4 - 4*f5^2*g0*g2^2*g3^4 - 28*f4*f6*g0*g2^2*g3^4 - 5*f6*g0*g2^4*g3^4 - 14*f1*f5^2*g3^5 + 24*f1*f4*f6*g3^5 - 8*f0*f5*f6*g3^5 - 9*f5*f6*g0^2*g3^5 + 6*f5^2*g0*g1*g3^5 - 18*f4*f6*g0*g1*g3^5 + 16*f4*f5*g0*g2*g3^5 + 2*f3*f6*g0*g2*g3^5 + 8*f1*f6*g2^2*g3^5 - 5*f6*g0*g1*g2^2*g3^5 + 6*f5*g0*g2^3*g3^5 - 4*f4^2*g0*g3^6 - 2*f3*f5*g0*g3^6 + 4*f1*f6*g1*g3^6 - 5*f6*g0*g1^2*g3^6 - 10*f1*f5*g2*g3^6 - 11*f0*f6*g2*g3^6 - 2*f6*g0^2*g2*g3^6 + 4*f5*g0*g1*g2*g3^6 - 2*f4*g0*g2^2*g3^6 + 4*f1*f4*g3^7 + f0*f5*g3^7 - f5*g0^2*g3^7 - 2*f4*g0*g1*g3^7 - g0*g1*g2^2*g3^7 + f1*g1*g3^8 - g0*g1^2*g3^8 - g0^2*g2*g3^8)*k12*k22 + (32*f6^4*g0^2*g3 + 8*f5^2*f6^2*g0*g2*g3 - 16*f4*f6^3*g0*g2*g3 - 4*f6^3*g0*g2^3*g3 - 8*f5^3*f6*g0*g3^2 + 16*f4*f5*f6^2*g0*g3^2 + 8*f1*f6^3*g2*g3^2 - 4*f6^3*g0*g1*g2*g3^2 + 12*f5*f6^2*g0*g2^2*g3^2 - 8*f1*f5*f6^2*g3^3 - 32*f0*f6^3*g3^3 + 24*f6^3*g0^2*g3^3 + 4*f5*f6^2*g0*g1*g3^3 - 6*f5^2*f6*g0*g2*g3^3 - 8*f4*f6^2*g0*g2*g3^3 - f6^2*g0*g2^3*g3^3 - 2*f5^3*g0*g3^4 + 8*f4*f5*f6*g0*g3^4 + 6*f1*f6^2*g2*g3^4 - f6^2*g0*g1*g2*g3^4 + 3*f5*f6*g0*g2^2*g3^4 - 6*f1*f5*f6*g3^5 - 24*f0*f6^2*g3^5 + 6*f6^2*g0^2*g3^5 + f5*f6*g0*g1*g3^5 - 2*f5^2*g0*g2*g3^5 - f4*f6*g0*g2*g3^5 + f4*f5*g0*g3^6 + f1*f6*g2*g3^6 - f1*f5*g3^7 - 4*f0*f6*g3^7 + f6*g0^2*g3^7)*k22^2 + (-64*f3*f5*f6^3*g0 - 64*f3*f4*f6^3*g1 + 32*f3*f4*f5*f6^2*g2 - 16*f3^2*f6^3*g2 + 64*f5*f6^3*g0*g1*g2 + 64*f4*f6^3*g1^2*g2 - 32*f4*f5*f6^2*g1*g2^2 - 8*f3*f6^3*g1*g2^2 + 8*f3*f5*f6^2*g2^3 + 24*f6^3*g1^2*g2^3 - 8*f5*f6^2*g1*g2^4 - 96*f3*f4*f5^2*f6*g3 + 128*f3*f4^2*f6^2*g3 + 16*f3^2*f5*f6^2*g3 + 32*f5*f6^3*g0^2*g3 - 32*f3*f6^3*g1^2*g3 - 16*f4*f5*f6^2*g0*g2*g3 - 80*f3*f6^3*g0*g2*g3 + 96*f4*f5^2*f6*g1*g2*g3 - 128*f4^2*f6^2*g1*g2*g3 + 4*f3*f5*f6^2*g1*g2*g3 + 8*f6^3*g1^3*g2*g3 - 16*f3*f5^2*f6*g2^2*g3 + 80*f3*f4*f6^2*g2^2*g3 + 8*f2*f5*f6^2*g2^2*g3 - 8*f1*f6^3*g2^2*g3 + 48*f6^3*g0*g1*g2^2*g3 + 16*f5^2*f6*g1*g2^3*g3 - 80*f4*f6^2*g1*g2^3*g3 + 12*f3*f6^2*g2^4*g3 - 12*f6^2*g1*g2^5*g3 + 48*f4*f5^2*f6*g0*g3^2 - 64*f4^2*f6^2*g0*g3^2 - 48*f3*f5*f6^2*g0*g3^2 - 72*f3*f5^2*f6*g1*g3^2 + 112*f3*f4*f6^2*g1*g3^2 + 8*f5*f6^2*g1^3*g3^2 - 24*f3*f5^3*g2*g3^2 - 24*f3*f4*f5*f6*g2*g3^2 - 24*f2*f5^2*f6*g2*g3^2 - 8*f3^2*f6^2*g2*g3^2 + 32*f2*f4*f6^2*g2*g3^2 - 4*f1*f5*f6^2*g2*g3^2 - 16*f0*f6^3*g2*g3^2 + 8*f6^3*g0^2*g2*g3^2 + 32*f5*f6^2*g0*g1*g2*g3^2 + 8*f5^2*f6*g1^2*g2*g3^2 - 32*f4*f6^2*g1^2*g2*g3^2 - 24*f4*f6^2*g0*g2^2*g3^2 + 24*f5^3*g1*g2^2*g3^2 + 24*f4*f5*f6*g1*g2^2*g3^2 + 42*f3*f6^2*g1*g2^2*g3^2 + 4*f3*f5*f6*g2^3*g3^2 + 12*f2*f6^2*g2^3*g3^2 - 4*f6^2*g1^2*g2^3*g3^2 - 4*f5*f6*g1*g2^4*g3^2 - 24*f3*f4*f5^2*g3^3 + 64*f3*f4^2*f6*g3^3 + 8*f3^2*f5*f6*g3^3 + 32*f1*f4*f6^2*g3^3 - 16*f0*f5*f6^2*g3^3 + 16*f5*f6^2*g0^2*g3^3 - 24*f5^2*f6*g0*g1*g3^3 - 32*f4*f6^2*g0*g1*g3^3 + 24*f5^3*g1^2*g3^3 - 40*f4*f5*f6*g1^2*g3^3 + 32*f3*f6^2*g1^2*g3^3 - 20*f4*f5*f6*g0*g2*g3^3 - 40*f3*f6^2*g0*g2*g3^3 + 24*f4*f5^2*g1*g2*g3^3 - 64*f4^2*f6*g1*g2*g3^3 - 33*f3*f5*f6*g1*g2*g3^3 + 16*f2*f6^2*g1*g2*g3^3 - 10*f6^2*g1^3*g2*g3^3 - 40*f3*f5^2*g2^2*g3^3 + 52*f3*f4*f6*g2^2*g3^3 - 14*f2*f5*f6*g2^2*g3^3 + 6*f1*f6^2*g2^2*g3^3 + 8*f6^2*g0*g1*g2^2*g3^3 - 25*f5*f6*g1^2*g2^2*g3^3 - 12*f5*f6*g0*g2^3*g3^3 + 40*f5^2*g1*g2^3*g3^3 - 52*f4*f6*g1*g2^3*g3^3 + 12*f3*f6*g2^4*g3^3 - 12*f6*g1*g2^5*g3^3 + 12*f4*f5^2*g0*g3^4 - 32*f4^2*f6*g0*g3^4 + 14*f3*f5*f6*g0*g3^4 + 8*f2*f6^2*g0*g3^4 - 18*f3*f5^2*g1*g3^4 + 68*f3*f4*f6*g1*g3^4 + 12*f2*f5*f6*g1*g3^4 + 36*f1*f6^2*g1*g3^4 - 8*f6^2*g0*g1^2*g3^4 - 14*f5*f6*g1^3*g3^4 - 8*f3*f4*f5*g2*g3^4 - 6*f2*f5^2*g2*g3^4 - f3^2*f6*g2*g3^4 + 16*f2*f4*f6*g2*g3^4 + 7*f1*f5*f6*g2*g3^4 - 8*f0*f6^2*g2*g3^4 + 2*f6^2*g0^2*g2*g3^4 - 32*f5*f6*g0*g1*g2*g3^4 + 36*f5^2*g1^2*g2*g3^4 - 48*f4*f6*g1^2*g2*g3^4 - 12*f5^2*g0*g2^2*g3^4 - 30*f4*f6*g0*g2^2*g3^4 + 8*f4*f5*g1*g2^2*g3^4 + 25*f3*f6*g1*g2^2*g3^4 - 16*f3*f5*g2^3*g3^4 + 3*f2*f6*g2^3*g3^4 - 23*f6*g1^2*g2^3*g3^4 - 6*f6*g0*g2^4*g3^4 + 16*f5*g1*g2^4*g3^4 + 8*f3*f4^2*g3^5 + f3^2*f5*g3^5 + 12*f1*f5^2*g3^5 + 16*f1*f4*f6*g3^5 - 8*f0*f5*f6*g3^5 + 8*f5*f6*g0^2*g3^5 - 17*f5^2*g0*g1*g3^5 - 12*f4*f6*g0*g1*g3^5 - 10*f4*f5*g1^2*g3^5 + 22*f3*f6*g1^2*g3^5 - 4*f4*f5*g0*g2*g3^5 + 7*f3*f6*g0*g2*g3^5 - 8*f4^2*g1*g2*g3^5 - 8*f3*f5*g1*g2*g3^5 + 12*f2*f6*g1*g2*g3^5 - 15*f6*g1^3*g2*g3^5 + 8*f3*f4*g2^2*g3^5 - 4*f2*f5*g2^2*g3^5 + 10*f1*f6*g2^2*g3^5 - 17*f6*g0*g1*g2^2*g3^5 + 7*f5*g1^2*g2^2*g3^5 - 18*f5*g0*g2^3*g3^5 - 8*f4*g1*g2^3*g3^5 - 4*f4^2*g0*g3^6 + 6*f3*f5*g0*g3^6 + 2*f2*f6*g0*g3^6 + 9*f3*f4*g1*g3^6 + 3*f2*f5*g1*g3^6 + 19*f1*f6*g1*g3^6 - 3*f6*g0*g1^2*g3^6 - 3*f5*g1^3*g3^6 + 2*f2*f4*g2*g3^6 + 17*f1*f5*g2*g3^6 - f0*f6*g2*g3^6 + 2*f6*g0^2*g2*g3^6 - 21*f5*g0*g1*g2*g3^6 - 9*f4*g1^2*g2*g3^6 - 6*f4*g0*g2^2*g3^6 + 4*f3*g1*g2^2*g3^6 - 4*g1^2*g2^3*g3^6 - 6*g0*g2^4*g3^6 + 4*f1*f4*g3^7 - 3*f0*f5*g3^7 + 3*f3*g1^2*g3^7 + 3*f3*g0*g2*g3^7 + 2*f2*g1*g2*g3^7 - 3*g1^3*g2*g3^7 + 7*f1*g2^2*g3^7 - 7*g0*g1*g2^2*g3^7 - f2*g0*g3^8 + 3*f1*g1*g3^8 - f0*g2*g3^8)*k11*k23 + (-64*f3*f6^4*g0 - 32*f3*f5*f6^3*g1 + 8*f3*f5^2*f6^2*g2 + 32*f3*f4*f6^3*g2 + 64*f6^4*g0*g1*g2 + 32*f5*f6^3*g1^2*g2 - 8*f5^2*f6^2*g1*g2^2 - 32*f4*f6^3*g1*g2^2 + 8*f3*f6^3*g2^3 - 8*f6^3*g1*g2^4 - 24*f3*f5^3*f6*g3 + 32*f6^4*g0^2*g3 + 16*f5*f6^3*g0*g1*g3 - 16*f5^2*f6^2*g1^2*g3 + 32*f4*f6^3*g1^2*g3 - 8*f5^2*f6^2*g0*g2*g3 + 32*f5^3*f6*g1*g2*g3 - 16*f4*f5*f6^2*g1*g2*g3 + 16*f3*f6^3*g1*g2*g3 + 20*f3*f5*f6^2*g2^2*g3 + 16*f2*f6^3*g2^2*g3 + 44*f6^3*g1^2*g2^2*g3 + 8*f6^3*g0*g2^3*g3 - 24*f5*f6^2*g1*g2^3*g3 + 24*f5^3*f6*g0*g3^2 - 32*f4*f5*f6^2*g0*g3^2 - 80*f3*f6^3*g0*g3^2 - 24*f5^4*g1*g3^2 + 80*f4*f5^2*f6*g1*g3^2 - 64*f4^2*f6^2*g1*g3^2 - 64*f3*f5*f6^2*g1*g3^2 + 8*f6^3*g1^3*g3^2 - 46*f3*f5^2*f6*g2*g3^2 + 48*f3*f4*f6^2*g2*g3^2 - 8*f2*f5*f6^2*g2*g3^2 - 16*f1*f6^3*g2*g3^2 + 64*f6^3*g0*g1*g2*g3^2 - 16*f5*f6^2*g1^2*g2*g3^2 - 20*f5*f6^2*g0*g2^2*g3^2 + 78*f5^2*f6*g1*g2^2*g3^2 - 88*f4*f6^2*g1*g2^2*g3^2 + 22*f3*f6^2*g2^3*g3^2 - 28*f6^2*g1*g2^4*g3^2 - 6*f3*f5^3*g3^3 - 24*f2*f5^2*f6*g3^3 + 32*f2*f4*f6^2*g3^3 - 16*f1*f5*f6^2*g3^3 - 32*f0*f6^3*g3^3 + 32*f6^3*g0^2*g3^3 - 8*f5*f6^2*g0*g1*g3^3 + 32*f5^2*f6*g1^2*g3^3 - 32*f4*f6^2*g1^2*g3^3 - 16*f4*f6^2*g0*g2*g3^3 - 34*f5^3*g1*g2*g3^3 + 60*f4*f5*f6*g1*g2*g3^3 + 8*f3*f6^2*g1*g2*g3^3 - 19*f3*f5*f6*g2^2*g3^3 + 20*f2*f6^2*g2^2*g3^3 - 7*f6^2*g1^2*g2^2*g3^3 - 8*f6^2*g0*g2^3*g3^3 + 39*f5*f6*g1*g2^3*g3^3 + 24*f5^3*g0*g3^4 - 48*f4*f5*f6*g0*g3^4 - 20*f3*f6^2*g0*g3^4 + 20*f4*f5^2*g1*g3^4 - 32*f4^2*f6*g1*g3^4 - 26*f3*f5*f6*g1*g3^4 + 16*f2*f6^2*g1*g3^4 - 10*f6^2*g1^3*g3^4 - 12*f3*f5^2*g2*g3^4 + 18*f3*f4*f6*g2*g3^4 - 22*f2*f5*f6*g2*g3^4 - 4*f1*f6^2*g2*g3^4 + 8*f6^2*g0*g1*g2*g3^4 + 21*f5*f6*g1^2*g2*g3^4 - 39*f5*f6*g0*g2^2*g3^4 - 4*f5^2*g1*g2^2*g3^4 - 28*f4*f6*g1*g2^2*g3^4 + 5*f3*f6*g2^3*g3^4 - 5*f6*g1*g2^4*g3^4 - 6*f2*f5^2*g3^5 + 16*f2*f4*f6*g3^5 + 8*f1*f5*f6*g3^5 - 16*f0*f6^2*g3^5 + 10*f6^2*g0^2*g3^5 - 27*f5*f6*g0*g1*g3^5 + 6*f5^2*g1^2*g3^5 - 18*f4*f6*g1^2*g3^5 + 26*f5^2*g0*g2*g3^5 - 24*f4*f6*g0*g2*g3^5 + 16*f4*f5*g1*g2*g3^5 + f3*f6*g1*g2*g3^5 - 6*f3*f5*g2^2*g3^5 + 4*f2*f6*g2^2*g3^5 - 5*f6*g1^2*g2^2*g3^5 - 19*f6*g0*g2^3*g3^5 + 6*f5*g1*g2^3*g3^5 - 10*f4*f5*g0*g3^6 + f3*f6*g0*g3^6 - 4*f4^2*g1*g3^6 - 3*f3*f5*g1*g3^6 + 8*f2*f6*g1*g3^6 - 5*f6*g1^3*g3^6 + 2*f3*f4*g2*g3^6 - 5*f2*f5*g2*g3^6 + 10*f1*f6*g2*g3^6 - 14*f6*g0*g1*g2*g3^6 + 4*f5*g1^2*g2*g3^6 + 2*f5*g0*g2^2*g3^6 - 2*f4*g1*g2^2*g3^6 + 2*f2*f4*g3^7 + 8*f1*f5*g3^7 - 6*f0*f6*g3^7 - 4*f5*g0*g1*g3^7 - 2*f4*g1^2*g3^7 - 5*f4*g0*g2*g3^7 - g1^2*g2^2*g3^7 - 3*g0*g2^3*g3^7 + f2*g1*g3^8 - g1^3*g3^8 + 5*f1*g2*g3^8 - 3*g0*g1*g2*g3^8 - f0*g3^9)*k12*k23 + (32*f6^4*g0*g1*g3 + 8*f5^2*f6^2*g1*g2*g3 - 16*f4*f6^3*g1*g2*g3 - 4*f6^3*g1*g2^3*g3 - 8*f5^3*f6*g1*g3^2 + 16*f4*f5*f6^2*g1*g3^2 + 16*f2*f6^3*g2*g3^2 - 4*f6^3*g1^2*g2*g3^2 + 8*f6^3*g0*g2^2*g3^2 + 12*f5*f6^2*g1*g2^2*g3^2 - 16*f2*f5*f6^2*g3^3 - 16*f1*f6^3*g3^3 + 24*f6^3*g0*g1*g3^3 + 4*f5*f6^2*g1^2*g3^3 - 8*f5*f6^2*g0*g2*g3^3 - 6*f5^2*f6*g1*g2*g3^3 - 8*f4*f6^2*g1*g2*g3^3 - f6^2*g1*g2^3*g3^3 + 12*f5^2*f6*g0*g3^4 - 16*f4*f6^2*g0*g3^4 - 2*f5^3*g1*g3^4 + 8*f4*f5*f6*g1*g3^4 + 8*f2*f6^2*g2*g3^4 - f6^2*g1^2*g2*g3^4 - 2*f6^2*g0*g2^2*g3^4 + 3*f5*f6*g1*g2^2*g3^4 - 8*f2*f5*f6*g3^5 - 4*f1*f6^2*g3^5 + 4*f6^2*g0*g1*g3^5 + f5*f6*g1^2*g3^5 + 6*f5*f6*g0*g2*g3^5 - 2*f5^2*g1*g2*g3^5 - f4*f6*g1*g2*g3^5 + 3*f5^2*g0*g3^6 - 8*f4*f6*g0*g3^6 + f4*f5*g1*g3^6 + f2*f6*g2*g3^6 - f6*g0*g2^2*g3^6 - f2*f5*g3^7 + 4*f1*f6*g3^7 + f6*g0*g1*g3^7 + 2*f5*g0*g2*g3^7 - f4*g0*g3^8 + f1*g3^9)*k22*k23 + (32*f1*f6^3*g3 - 16*f6^3*g0*g1*g3 - 16*f5*f6^2*g1^2*g3 + 8*f5^2*f6*g1*g2*g3 - 24*f5^3*g1*g3^2 + 80*f4*f5*f6*g1*g3^2 - 8*f3*f6^2*g1*g3^2 + 28*f5*f6*g1*g2^2*g3^2 + 24*f1*f6^2*g3^3 - 8*f6^2*g0*g1*g3^3 + 34*f5*f6*g1^2*g3^3 + 2*f5*f6*g0*g2*g3^3 - 16*f5^2*g1*g2*g3^3 + 32*f4*f6*g1*g2*g3^3 + 10*f6*g1*g2^3*g3^3 - 6*f5^2*g0*g3^4 + 20*f4*f5*g1*g3^4 - 4*f3*f6*g1*g3^4 + 16*f6*g1^2*g2*g3^4 + f6*g0*g2^2*g3^4 + 8*f5*g1*g2^2*g3^4 + 6*f1*f6*g3^5 - 3*f6*g0*g1*g3^5 + 10*f5*g1^2*g3^5 - 6*f5*g0*g2*g3^5 + 8*f4*g1*g2*g3^5 + 4*g1*g2^3*g3^5 + 4*g1^2*g2*g3^6 - 2*g0*g2^2*g3^6 + 2*f1*g3^7)*k11*k24 + (-64*f5*f6^3*g0 - 64*f4*f6^3*g1 + 32*f4*f5*f6^2*g2 - 16*f3*f6^3*g2 - 24*f6^3*g1*g2^2 + 8*f5*f6^2*g2^3 - 96*f4*f5^2*f6*g3 + 128*f4^2*f6^2*g3 + 16*f3*f5*f6^2*g3 - 32*f6^3*g1^2*g3 - 72*f6^3*g0*g2*g3 + 20*f5*f6^2*g1*g2*g3 - 16*f5^2*f6*g2^2*g3 + 80*f4*f6^2*g2^2*g3 + 12*f6^2*g2^4*g3 - 40*f5*f6^2*g0*g3^2 - 56*f5^2*f6*g1*g3^2 + 80*f4*f6^2*g1*g3^2 - 24*f5^3*g2*g3^2 - 24*f4*f5*f6*g2*g3^2 - 8*f3*f6^2*g2*g3^2 + 26*f6^2*g1*g2^2*g3^2 + 4*f5*f6*g2^3*g3^2 - 24*f4*f5^2*g3^3 + 64*f4^2*f6*g3^3 + 8*f3*f5*f6*g3^3 + 8*f6^2*g1^2*g3^3 - 42*f6^2*g0*g2*g3^3 - 13*f5*f6*g1*g2*g3^3 - 40*f5^2*g2^2*g3^3 + 52*f4*f6*g2^2*g3^3 + 12*f6*g2^4*g3^3 - 12*f5*f6*g0*g3^4 - 14*f5^2*g1*g3^4 + 52*f4*f6*g1*g3^4 - 8*f4*f5*g2*g3^4 - f3*f6*g2*g3^4 + 22*f6*g1*g2^2*g3^4 - 16*f5*g2^3*g3^4 + 8*f4^2*g3^5 + f3*f5*g3^5 + 10*f6*g1^2*g3^5 - 10*f6*g0*g2*g3^5 - 4*f5*g1*g2*g3^5 + 8*f4*g2^2*g3^5 - f5*g0*g3^6 + 7*f4*g1*g3^6 + 4*g1*g2^2*g3^6 + 2*g1^2*g3^7)*k12*k24 + (-64*f6^4*g0 - 32*f5*f6^3*g1 + 8*f5^2*f6^2*g2 + 32*f4*f6^3*g2 + 8*f6^3*g2^3 - 24*f5^3*f6*g3 - 16*f6^3*g1*g2*g3 + 20*f5*f6^2*g2^2*g3 - 80*f6^3*g0*g3^2 - 32*f5*f6^2*g1*g3^2 - 46*f5^2*f6*g2*g3^2 + 48*f4*f6^2*g2*g3^2 + 22*f6^2*g2^3*g3^2 - 6*f5^3*g3^3 - 8*f6^2*g1*g2*g3^3 - 19*f5*f6*g2^2*g3^3 - 36*f6^2*g0*g3^4 - 10*f5*f6*g1*g3^4 - 12*f5^2*g2*g3^4 + 18*f4*f6*g2*g3^4 + 5*f6*g2^3*g3^4 - f6*g1*g2*g3^5 - 6*f5*g2^2*g3^5 - 7*f6*g0*g3^6 - f5*g1*g3^6 + 2*f4*g2*g3^6)*k22*k24 + (48*f4*f5^2*f6*g1*g3^2 - 8*f3*f5*f6^2*g1*g3^2 + 8*f5*f6^2*g1^2*g2*g3^2 + 12*f5^2*f6*g1*g2^2*g3^2 + 48*f3*f4*f5*f6*g3^3 - 8*f3^2*f6^2*g3^3 + 8*f5*f6^2*g0*g1*g3^3 + 18*f5^2*f6*g1^2*g3^3 + 8*f4*f6^2*g1^2*g3^3 - 56*f4*f5*f6*g1*g2*g3^3 + 28*f3*f6^2*g1*g2*g3^3 + 12*f3*f5*f6*g2^2*g3^3 - 12*f6^2*g1^2*g2^2*g3^3 - 14*f5*f6*g1*g2^3*g3^3 - 32*f4*f5*f6*g0*g3^4 + 20*f3*f6^2*g0*g3^4 + 12*f4*f5^2*g1*g3^4 + 56*f3*f5*f6*g1*g3^4 + 12*f3*f5^2*g2*g3^4 + 24*f3*f4*f6*g2*g3^4 + 12*f2*f5*f6*g2*g3^4 + 4*f1*f6^2*g2*g3^4 + 8*f6^2*g0*g1*g2*g3^4 - 8*f5*f6*g1^2*g2*g3^4 - 2*f5*f6*g0*g2^2*g3^4 - 32*f4*f6*g1*g2^2*g3^4 + 6*f3*f6*g2^3*g3^4 - 8*f6*g1*g2^4*g3^4 + 12*f3*f4*f5*g3^5 - 4*f3^2*f6*g3^5 + 6*f1*f5*f6*g3^5 + 8*f0*f6^2*g3^5 + 2*f6^2*g0^2*g3^5 + 10*f5*f6*g0*g1*g3^5 - 4*f5^2*g1^2*g3^5 + 4*f4*f6*g1^2*g3^5 - 8*f4*f6*g0*g2*g3^5 - 14*f4*f5*g1*g2*g3^5 + 41*f3*f6*g1*g2*g3^5 + 18*f3*f5*g2^2*g3^5 + 6*f2*f6*g2^2*g3^5 - 14*f6*g1^2*g2^2*g3^5 + f6*g0*g2^3*g3^5 - 14*f5*g1*g2^3*g3^5 - 8*f4*f5*g0*g3^6 + 7*f3*f6*g0*g3^6 + 18*f3*f5*g1*g3^6 + 6*f3*f4*g2*g3^6 + 3*f2*f5*g2*g3^6 + 5*f1*f6*g2*g3^6 + 8*f6*g0*g1*g2*g3^6 - 11*f5*g1^2*g2*g3^6 - 2*f5*g0*g2^2*g3^6 - 8*f4*g1*g2^2*g3^6 + 6*f3*g2^3*g3^6 - 6*g1*g2^4*g3^6 - f3^2*g3^7 + 2*f2*f4*g3^7 + f1*f5*g3^7 + 6*f0*f6*g3^7 + f5*g0*g1*g3^7 + f4*g1^2*g3^7 - 2*f4*g0*g2*g3^7 + 9*f3*g1*g2*g3^7 + 2*f2*g2^2*g3^7 - 5*g1^2*g2^2*g3^7 + f1*g2*g3^8 + g0*g1*g2*g3^8 + f0*g3^9)*k11*k33 + (-64*f5^2*f6^3*g0 - 64*f4*f5*f6^3*g1 + 32*f4*f5^2*f6^2*g2 - 16*f3*f5*f6^3*g2 - 24*f5*f6^3*g1*g2^2 + 8*f5^2*f6^2*g2^3 - 96*f4*f5^3*f6*g3 + 128*f4^2*f5*f6^2*g3 + 16*f3*f5^2*f6^2*g3 - 16*f5*f6^3*g1^2*g3 - 24*f5*f6^3*g0*g2*g3 + 20*f5^2*f6^2*g1*g2*g3 + 48*f4*f6^3*g1*g2*g3 - 24*f5^3*f6*g2^2*g3 + 64*f4*f5*f6^2*g2^2*g3 + 8*f3*f6^3*g2^2*g3 + 16*f6^3*g1*g2^3*g3 + 8*f5*f6^2*g2^4*g3 - 40*f5^2*f6^2*g0*g3^2 - 32*f4*f6^3*g0*g3^2 - 24*f5^3*f6*g1*g3^2 + 32*f4*f5*f6^2*g1*g3^2 - 8*f4*f5^2*f6*g2*g3^2 - 64*f4^2*f6^2*g2*g3^2 - 4*f3*f5*f6^2*g2*g3^2 + 8*f6^3*g1^2*g2*g3^2 + 4*f6^3*g0*g2^2*g3^2 - 2*f5*f6^2*g1*g2^2*g3^2 + 4*f5^2*f6*g2^3*g3^2 - 40*f4*f6^2*g2^3*g3^2 - 6*f6^2*g2^5*g3^2 - 24*f4*f5^3*g3^3 + 64*f4^2*f5*f6*g3^3 - 16*f3*f5^2*f6*g3^3 + 64*f3*f4*f6^2*g3^3 + 16*f5*f6^2*g1^2*g3^3 - 6*f5*f6^2*g0*g2*g3^3 - 15*f5^2*f6*g1*g2*g3^3 - 24*f4*f6^2*g1*g2*g3^3 - 24*f5^3*g2^2*g3^3 + 80*f4*f5*f6*g2^2*g3^3 + 34*f3*f6^2*g2^2*g3^3 - 16*f6^2*g1*g2^3*g3^3 + 20*f5*f6*g2^4*g3^3 - 40*f5^2*f6*g0*g3^4 + 12*f5^3*g1*g3^4 - 4*f4*f5*f6*g1*g3^4 + 44*f3*f6^2*g1*g3^4 - 4*f4*f5^2*g2*g3^4 - 32*f4^2*f6*g2*g3^4 - 2*f3*f5*f6*g2*g3^4 + 8*f2*f6^2*g2*g3^4 - 6*f6^2*g1^2*g2*g3^4 + 15*f6^2*g0*g2^2*g3^4 - 14*f5*f6*g1*g2^2*g3^4 - 16*f5^2*g2^3*g3^4 - 10*f4*f6*g2^3*g3^4 + 8*f4^2*f5*g3^5 - 11*f3*f5^2*g3^5 + 40*f3*f4*f6*g3^5 + 12*f2*f5*f6*g3^5 + 16*f1*f6^2*g3^5 + 12*f6^2*g0*g1*g3^5 - 9*f5*f6*g1^2*g3^5 - 19*f5*f6*g0*g2*g3^5 + 18*f5^2*g1*g2*g3^5 - 33*f4*f6*g1*g2*g3^5 + 16*f4*f5*g2^2*g3^5 + 23*f3*f6*g2^2*g3^5 - 20*f6*g1*g2^3*g3^5 - 8*f5^2*g0*g3^6 + 2*f4*f6*g0*g3^6 - 4*f4*f5*g1*g3^6 + 25*f3*f6*g1*g3^6 - 4*f4^2*g2*g3^6 - 5*f3*f5*g2*g3^6 + 10*f2*f6*g2*g3^6 - 13*f6*g1^2*g2*g3^6 + 3*f6*g0*g2^2*g3^6 + 5*f5*g1*g2^2*g3^6 + 6*f3*f4*g3^7 + 5*f2*f5*g3^7 + 6*f1*f6*g3^7 + 4*f6*g0*g1*g3^7 - f5*g1^2*g3^7 - 4*f5*g0*g2*g3^7 - 6*f4*g1*g2*g3^7 + 3*f3*g2^2*g3^7 - 3*g1*g2^3*g3^7 - f4*g0*g3^8 + 3*f3*g1*g3^8 + 3*f2*g2*g3^8 - 2*g1^2*g2*g3^8 + f1*g3^9 + g0*g1*g3^9)*k12*k33 + (48*f4*f5^2*f6*g3^3 - 8*f3*f5*f6^2*g3^3 + 8*f5*f6^2*g1*g2*g3^3 + 12*f5^2*f6*g2^2*g3^3 + 8*f5*f6^2*g0*g3^4 + 12*f5^2*f6*g1*g3^4 + 16*f4*f6^2*g1*g3^4 + 12*f3*f6^2*g2*g3^4 + 12*f4*f5^2*g3^5 + 14*f3*f5*f6*g3^5 + 8*f6^2*g0*g2*g3^5 + 2*f5*f6*g1*g2*g3^5 + 12*f5^2*g2^2*g3^5 - 12*f4*f6*g2^2*g3^5 - 3*f6*g2^4*g3^5 + 14*f5*f6*g0*g3^6 + 8*f4*f6*g1*g3^6 + 15*f3*f6*g2*g3^6 - 4*f6*g1*g2^2*g3^6 + 6*f5*g2^3*g3^6 + 8*f3*f5*g3^7 + 8*f6*g0*g2*g3^7 - f5*g1*g2*g3^7 - 3*f4*g2^2*g3^7 + 2*f5*g0*g3^8 + 5*f3*g2*g3^8 - g1*g2^2*g3^8 + g0*g2*g3^9)*k13*k33 + (-64*f5*f6^4*g0 - 32*f5^2*f6^3*g1 + 8*f5^3*f6^2*g2 + 32*f4*f5*f6^3*g2 + 8*f5*f6^3*g2^3 - 24*f5^4*f6*g3 + 32*f6^4*g0*g2*g3 + 16*f5*f6^3*g1*g2*g3 + 4*f5^2*f6^2*g2^2*g3 - 16*f4*f6^3*g2^2*g3 - 4*f6^3*g2^4*g3 - 96*f5*f6^3*g0*g3^2 - 32*f5^2*f6^2*g1*g3^2 - 14*f5^3*f6*g2*g3^2 + 32*f4*f5*f6^2*g2*g3^2 + 24*f3*f6^3*g2*g3^2 + 4*f6^3*g1*g2^2*g3^2 + 14*f5*f6^2*g2^3*g3^2 - 6*f5^4*g3^3 - 24*f3*f5*f6^2*g3^3 + 36*f6^3*g0*g2*g3^3 + 4*f5*f6^2*g1*g2*g3^3 - 7*f5^2*f6*g2^2*g3^3 - 8*f4*f6^2*g2^2*g3^3 - f6^2*g2^4*g3^3 - 48*f5*f6^2*g0*g3^4 + 2*f5^2*f6*g1*g3^4 - 16*f4*f6^2*g1*g3^4 - 4*f5^3*g2*g3^4 + 10*f4*f5*f6*g2*g3^4 + 14*f3*f6^2*g2*g3^4 - 3*f6^2*g1*g2^2*g3^4 + 3*f5*f6*g2^3*g3^4 - 14*f3*f5*f6*g3^5 + 8*f2*f6^2*g3^5 - 2*f6^2*g1^2*g3^5 + 19*f6^2*g0*g2*g3^5 + 8*f5*f6*g1*g2*g3^5 - 2*f5^2*g2^2*g3^5 - f4*f6*g2^2*g3^5 - 13*f5*f6*g0*g3^6 + 2*f5^2*g1*g3^6 - 8*f4*f6*g1*g3^6 + f4*f5*g2*g3^6 + 2*f3*f6*g2*g3^6 - f6*g1*g2^2*g3^6 - 2*f3*f5*g3^7 + 6*f2*f6*g3^7 + 4*f6*g0*g2*g3^7 + 2*f5*g1*g2*g3^7 - 2*f5*g0*g3^8 - f4*g1*g3^8 + f2*g3^9)*k22*k33 + (-4*f5^2*f6^2*g2*g3^2 + 16*f4*f6^3*g2*g3^2 + 4*f6^3*g2^3*g3^2 + 24*f5^3*f6*g3^3 - 16*f4*f5*f6^2*g3^3 + 16*f3*f6^3*g3^3 + 8*f6^3*g1*g2*g3^3 - 4*f5*f6^2*g2^2*g3^3 + 8*f6^3*g0*g3^4 + 8*f5*f6^2*g1*g3^4 + 19*f5^2*f6*g2*g3^4 - 8*f4*f6^2*g2*g3^4 - 3*f6^2*g2^3*g3^4 + 6*f5^3*g3^5 - 8*f4*f5*f6*g3^5 + 28*f3*f6^2*g3^5 + 10*f6^2*g1*g2*g3^5 + 7*f5*f6*g2^2*g3^5 + 6*f6^2*g0*g3^6 + 5*f5^2*g2*g3^6 - 7*f4*f6*g2*g3^6 - f6*g2^3*g3^6 - f4*f5*g3^7 + 14*f3*f6*g3^7 + 3*f6*g1*g2*g3^7 + 2*f5*g2^2*g3^7 + f6*g0*g3^8 - f5*g1*g3^8 - f4*g2*g3^8 + 2*f3*g3^9)*k23*k33 + (-6*f5^2*f6*g3^5 + 8*f4*f6^2*g3^5 + 6*f6^2*g2^2*g3^5 - 6*f5*f6*g2*g3^6 - 2*f5^2*g3^7 + 6*f4*f6*g3^7 + 2*f6*g2^2*g3^7 - 2*f5*g2*g3^8 + f4*g3^9)*k33^2 + (8*f6^2*g1^2*g3^3 + 24*f5^2*g1*g3^4 + 4*f6*g1^2*g3^5 + 25*f5*g1*g2*g3^5 + f5*g0*g3^6 + 6*g1*g2^2*g3^6 + 2*f2*g3^7 + g1^2*g3^7 - g0*g2*g3^7)*k11*k34 + (32*f3*f6^3*g3 - 16*f6^3*g0*g3^2 - 16*f5*f6^2*g1*g3^2 + 8*f5^2*f6*g2*g3^2 - 24*f5^3*g3^3 + 80*f4*f5*f6*g3^3 + 16*f3*f6^2*g3^3 + 8*f6^2*g1*g2*g3^3 + 30*f5*f6*g2^2*g3^3 + 44*f5*f6*g1*g3^4 - 22*f5^2*g2*g3^4 + 48*f4*f6*g2*g3^4 + 15*f6*g2^3*g3^4 + 20*f4*f5*g3^5 + 2*f3*f6*g3^5 + 32*f6*g1*g2*g3^5 + 6*f5*g2^2*g3^5 + 3*f6*g0*g3^6 + 12*f5*g1*g3^6 + 12*f4*g2*g3^6 + 6*g2^3*g3^6 + f3*g3^7 + 8*g1*g2*g3^7 - g0*g3^8)*k12*k34 + (16*f6^2*g1*g3^4 + 12*f5^2*g3^5 + 8*f6*g1*g3^6 + 15*f5*g2*g3^6 + 2*f4*g3^7 + 5*g2^2*g3^7)*k13*k34 + (-16*f6^3*g1*g3^2 + 12*f5*f6^2*g2*g3^2 - 8*f5^2*f6*g3^3 + 32*f4*f6^2*g3^3 + 24*f6^2*g2^2*g3^3 + 11*f5*f6*g2*g3^4 - 2*f5^2*g3^5 + 16*f4*f6*g3^5 + 18*f6*g2^2*g3^5 + 3*f6*g1*g3^6 + 2*f5*g2*g3^6 + 2*f4*g3^7 + 3*g2^2*g3^7 + g1*g3^8)*k22*k34 + (32*f5*f6^3*g3 + 24*f5*f6^2*g3^3 + 16*f6^2*g2*g3^4 + 16*f5*f6*g3^5 + 14*f6*g2*g3^6 + 4*f5*g3^7 + 3*g2*g3^8)*k23*k34 + (8*f6^2*g3^5 + 6*f6*g3^7 + g3^9)*k33*k34 + 2*g3^7*k13*k44 + (32*f6^3*g3 + 24*f6^2*g3^3 + 6*f6*g3^5)*k22*k44 + k24*(64*f6^3*g3*v4 + 48*f6^2*g3^3*v4 + 12*f6*g3^5*v4 + g3^7*v4) + k33*(-12*f5^2*f6*g3^4*v3 + 16*f4*f6^2*g3^4*v3 - 4*f6^2*g2^2*g3^4*v3 - 12*f5*f6*g2*g3^5*v3 - 3*f5^2*g3^6*v3 + 8*f4*f6*g3^6*v3 - 5*f6*g2^2*g3^6*v3 - 3*f5*g2*g3^7*v3 + f4*g3^8*v3 - g2^2*g3^8*v3 + 16*f6^2*g3^4*v5 + 8*f6*g3^6*v5 + g3^8*v5) + k22*(64*f6^4*g0^2*v1 + 32*f5*f6^3*g0*g1*v1 - 8*f5^2*f6^2*g0*g2*v1 - 32*f4*f6^3*g0*g2*v1 - 8*f6^3*g0*g2^3*v1 + 24*f5^3*f6*g0*g3*v1 + 16*f1*f6^3*g2*g3*v1 + 24*f6^3*g0*g1*g2*g3*v1 - 20*f5*f6^2*g0*g2^2*g3*v1 - 16*f1*f5*f6^2*g3^2*v1 - 64*f0*f6^3*g3^2*v1 + 48*f6^3*g0^2*g3^2*v1 + 24*f5*f6^2*g0*g1*g3^2*v1 + 46*f5^2*f6*g0*g2*g3^2*v1 - 48*f4*f6^2*g0*g2*g3^2*v1 - 22*f6^2*g0*g2^3*g3^2*v1 + 6*f5^3*g0*g3^3*v1 + 8*f1*f6^2*g2*g3^3*v1 + 10*f6^2*g0*g1*g2*g3^3*v1 + 19*f5*f6*g0*g2^2*g3^3*v1 - 8*f1*f5*f6*g3^4*v1 - 48*f0*f6^2*g3^4*v1 + 12*f6^2*g0^2*g3^4*v1 + 8*f5*f6*g0*g1*g3^4*v1 + 12*f5^2*g0*g2*g3^4*v1 - 18*f4*f6*g0*g2*g3^4*v1 - 5*f6*g0*g2^3*g3^4*v1 + f1*f6*g2*g3^5*v1 + f6*g0*g1*g2*g3^5*v1 + 6*f5*g0*g2^2*g3^5*v1 - f1*f5*g3^6*v1 - 12*f0*f6*g3^6*v1 + f6*g0^2*g3^6*v1 + f5*g0*g1*g3^6*v1 - 2*f4*g0*g2*g3^6*v1 - f0*g3^8*v1 + 64*f6^4*g0*g1*v2 + 32*f5*f6^3*g1^2*v2 - 8*f5^2*f6^2*g1*g2*v2 - 32*f4*f6^3*g1*g2*v2 - 8*f6^3*g1*g2^3*v2 + 24*f5^3*f6*g1*g3*v2 + 32*f2*f6^3*g2*g3*v2 + 24*f6^3*g1^2*g2*g3*v2 + 16*f6^3*g0*g2^2*g3*v2 - 20*f5*f6^2*g1*g2^2*g3*v2 - 32*f2*f5*f6^2*g3^2*v2 - 32*f1*f6^3*g3^2*v2 + 48*f6^3*g0*g1*g3^2*v2 + 24*f5*f6^2*g1^2*g3^2*v2 - 28*f5*f6^2*g0*g2*g3^2*v2 + 46*f5^2*f6*g1*g2*g3^2*v2 - 48*f4*f6^2*g1*g2*g3^2*v2 - 22*f6^2*g1*g2^3*g3^2*v2 + 20*f5^2*f6*g0*g3^3*v2 - 16*f4*f6^2*g0*g3^3*v2 + 6*f5^3*g1*g3^3*v2 + 16*f2*f6^2*g2*g3^3*v2 + 10*f6^2*g1^2*g2*g3^3*v2 - 12*f6^2*g0*g2^2*g3^3*v2 + 19*f5*f6*g1*g2^2*g3^3*v2 - 16*f2*f5*f6*g3^4*v2 - 24*f1*f6^2*g3^4*v2 + 4*f6^2*g0*g1*g3^4*v2 + 8*f5*f6*g1^2*g3^4*v2 + 3*f5*f6*g0*g2*g3^4*v2 + 12*f5^2*g1*g2*g3^4*v2 - 18*f4*f6*g1*g2*g3^4*v2 - 5*f6*g1*g2^3*g3^4*v2 + 5*f5^2*g0*g3^5*v2 - 8*f4*f6*g0*g3^5*v2 + 2*f2*f6*g2*g3^5*v2 + f6*g1^2*g2*g3^5*v2 - 6*f6*g0*g2^2*g3^5*v2 + 6*f5*g1*g2^2*g3^5*v2 - 2*f2*f5*g3^6*v2 - 6*f1*f6*g3^6*v2 - 3*f6*g0*g1*g3^6*v2 + f5*g1^2*g3^6*v2 + 2*f5*g0*g2*g3^6*v2 - 2*f4*g1*g2*g3^6*v2 - f4*g0*g3^7*v2 - g0*g2^2*g3^7*v2 - f1*g3^8*v2 - g0*g1*g3^8*v2 + 64*f6^4*g0*g2*v3 + 32*f5*f6^3*g1*g2*v3 - 8*f5^2*f6^2*g2^2*v3 - 32*f4*f6^3*g2^2*v3 - 8*f6^3*g2^4*v3 - 32*f5*f6^3*g0*g3*v3 + 24*f5^3*f6*g2*g3*v3 + 48*f3*f6^3*g2*g3*v3 + 40*f6^3*g1*g2^2*g3*v3 - 20*f5*f6^2*g2^3*g3*v3 - 48*f3*f5*f6^2*g3^2*v3 + 72*f6^3*g0*g2*g3^2*v3 - 4*f5*f6^2*g1*g2*g3^2*v3 + 46*f5^2*f6*g2^2*g3^2*v3 - 48*f4*f6^2*g2^2*g3^2*v3 - 22*f6^2*g2^4*g3^2*v3 - 48*f5*f6^2*g0*g3^3*v3 + 20*f5^2*f6*g1*g3^3*v3 - 16*f4*f6^2*g1*g3^3*v3 + 6*f5^3*g2*g3^3*v3 + 24*f3*f6^2*g2*g3^3*v3 + 2*f6^2*g1*g2^2*g3^3*v3 + 19*f5*f6*g2^3*g3^3*v3 - 24*f3*f5*f6*g3^4*v3 - 8*f6^2*g1^2*g3^4*v3 + 14*f6^2*g0*g2*g3^4*v3 + 7*f5*f6*g1*g2*g3^4*v3 + 12*f5^2*g2^2*g3^4*v3 - 18*f4*f6*g2^2*g3^4*v3 - 5*f6*g2^4*g3^4*v3 - 16*f5*f6*g0*g3^5*v3 + 5*f5^2*g1*g3^5*v3 - 8*f4*f6*g1*g3^5*v3 + 3*f3*f6*g2*g3^5*v3 - 4*f6*g1*g2^2*g3^5*v3 + 6*f5*g2^3*g3^5*v3 - 3*f3*f5*g3^6*v3 - 4*f6*g1^2*g3^6*v3 - 2*f6*g0*g2*g3^6*v3 + 2*f5*g1*g2*g3^6*v3 - 2*f4*g2^2*g3^6*v3 - 2*f5*g0*g3^7*v3 - f4*g1*g3^7*v3 - g1*g2^2*g3^7*v3 - g1^2*g3^8*v3 - g0*g2*g3^8*v3 - 128*f6^4*g0*v4 - 64*f5*f6^3*g1*v4 + 16*f5^2*f6^2*g2*v4 + 64*f4*f6^3*g2*v4 + 16*f6^3*g2^3*v4 - 48*f5^3*f6*g3*v4 + 16*f5*f6^2*g2^2*g3*v4 - 160*f6^3*g0*g3^2*v4 - 64*f5*f6^2*g1*g3^2*v4 - 52*f5^2*f6*g2*g3^2*v4 + 64*f4*f6^2*g2*g3^2*v4 + 20*f6^2*g2^3*g3^2*v4 - 12*f5^3*g3^3*v4 - 16*f5*f6*g2^2*g3^3*v4 - 72*f6^2*g0*g3^4*v4 - 20*f5*f6*g1*g3^4*v4 - 14*f5^2*g2*g3^4*v4 + 20*f4*f6*g2*g3^4*v4 + 4*f6*g2^3*g3^4*v4 - 5*f5*g2^2*g3^5*v4 - 14*f6*g0*g3^6*v4 - 2*f5*g1*g3^6*v4 + 2*f4*g2*g3^6*v4 - g0*g3^8*v4 - 32*f6^3*g1*g3*v5 + 24*f5*f6^2*g2*g3*v5 - 40*f5^2*f6*g3^2*v5 + 32*f4*f6^2*g3^2*v5 + 20*f6^2*g2^2*g3^2*v5 - 16*f6^2*g1*g3^3*v5 - 18*f5*f6*g2*g3^3*v5 - 10*f5^2*g3^4*v5 + 16*f4*f6*g3^4*v5 + 5*f6*g2^2*g3^4*v5 - 2*f6*g1*g3^5*v5 - 6*f5*g2*g3^5*v5 + 2*f4*g3^6*v5 + 4*f6^2*g2*g3*v6 - 4*f5*f6*g3^2*v6 + f6*g2*g3^3*v6 - f5*g3^4*v6) + k11*(-48*f4*f5*f6*g0*g1*g3^2*v1 + 8*f3*f6^2*g0*g1*g3^2*v1 - 8*f6^2*g0*g1^2*g2*g3^2*v1 - 12*f5*f6*g0*g1*g2^2*g3^2*v1 + 12*f1*f5*f6*g1*g3^3*v1 + 16*f0*f6^2*g1*g3^3*v1 - 4*f6^2*g0^2*g1*g3^3*v1 - 18*f5*f6*g0*g1^2*g3^3*v1 - 12*f5^2*g0*g1*g2*g3^3*v1 - 16*f4*f6*g0*g1*g2*g3^3*v1 - 4*f6*g0*g1*g2^3*g3^3*v1 + 8*f4*f6*g0^2*g3^4*v1 - 12*f4*f5*g0*g1*g3^4*v1 + 4*f3*f6*g0*g1*g3^4*v1 + 4*f1*f6*g1*g2*g3^4*v1 - 10*f6*g0*g1^2*g2*g3^4*v1 + 2*f6*g0^2*g2^2*g3^4*v1 - 16*f5*g0*g1*g2^2*g3^4*v1 - 2*f1*f6*g0*g3^5*v1 + 3*f1*f5*g1*g3^5*v1 + 8*f0*f6*g1*g3^5*v1 + f6*g0^2*g1*g3^5*v1 - 8*f5*g0*g1^2*g3^5*v1 + 2*f5*g0^2*g2*g3^5*v1 - 4*f4*g0*g1*g2*g3^5*v1 - 4*g0*g1*g2^3*g3^5*v1 + 2*f4*g0^2*g3^6*v1 + f1*g1*g2*g3^6*v1 - 3*g0*g1^2*g2*g3^6*v1 + 2*g0^2*g2^2*g3^6*v1 - f1*g0*g3^7*v1 + f0*g1*g3^7*v1 + g0^2*g1*g3^7*v1 - 48*f4*f5*f6*g1^2*g3^2*v2 + 8*f3*f6^2*g1^2*g3^2*v2 - 8*f6^2*g1^3*g2*g3^2*v2 - 12*f5*f6*g1^2*g2^2*g3^2*v2 + 24*f2*f5*f6*g1*g3^3*v2 + 8*f1*f6^2*g1*g3^3*v2 - 4*f6^2*g0*g1^2*g3^3*v2 - 18*f5*f6*g1^3*g3^3*v2 + 12*f5*f6*g0*g1*g2*g3^3*v2 - 12*f5^2*g1^2*g2*g3^3*v2 - 16*f4*f6*g1^2*g2*g3^3*v2 - 4*f6*g1^2*g2^3*g3^3*v2 - 12*f5^2*g0*g1*g3^4*v2 + 8*f4*f6*g0*g1*g3^4*v2 - 12*f4*f5*g1^2*g3^4*v2 + 4*f3*f6*g1^2*g3^4*v2 + 8*f2*f6*g1*g2*g3^4*v2 - 10*f6*g1^3*g2*g3^4*v2 + 6*f6*g0*g1*g2^2*g3^4*v2 - 16*f5*g1^2*g2^2*g3^4*v2 - 4*f2*f6*g0*g3^5*v2 + 6*f2*f5*g1*g3^5*v2 + 4*f1*f6*g1*g3^5*v2 + f6*g0*g1^2*g3^5*v2 - 8*f5*g1^3*g3^5*v2 - 2*f6*g0^2*g2*g3^5*v2 - 8*f5*g0*g1*g2*g3^5*v2 - 4*f4*g1^2*g2*g3^5*v2 - 4*g1^2*g2^3*g3^5*v2 + 2*f5*g0^2*g3^6*v2 + 2*f4*g0*g1*g3^6*v2 + 2*f2*g1*g2*g3^6*v2 - 3*g1^3*g2*g3^6*v2 - f2*g0*g3^7*v2 + g0*g1^2*g3^7*v2 + g0^2*g2*g3^7*v2 - 48*f4*f5*f6*g1*g2*g3^2*v3 + 8*f3*f6^2*g1*g2*g3^2*v3 - 8*f6^2*g1^2*g2^2*g3^2*v3 - 12*f5*f6*g1*g2^3*g3^2*v3 + 36*f3*f5*f6*g1*g3^3*v3 + 4*f6^2*g0*g1*g2*g3^3*v3 - 6*f5*f6*g1^2*g2*g3^3*v3 - 12*f5^2*g1*g2^2*g3^3*v3 - 16*f4*f6*g1*g2^2*g3^3*v3 - 4*f6*g1*g2^4*g3^3*v3 + 4*f6^2*g0^2*g3^4*v3 + 18*f5*f6*g0*g1*g3^4*v3 - 12*f5^2*g1^2*g3^4*v3 + 8*f4*f6*g0*g2*g3^4*v3 - 12*f4*f5*g1*g2*g3^4*v3 + 16*f3*f6*g1*g2*g3^4*v3 - 6*f6*g1^2*g2^2*g3^4*v3 + 2*f6*g0*g2^3*g3^4*v3 - 16*f5*g1*g2^3*g3^4*v3 - 6*f3*f6*g0*g3^5*v3 + 9*f3*f5*g1*g3^5*v3 + 9*f6*g0*g1*g2*g3^5*v3 - 12*f5*g1^2*g2*g3^5*v3 + 2*f5*g0*g2^2*g3^5*v3 - 4*f4*g1*g2^2*g3^5*v3 - 4*g1*g2^4*g3^5*v3 - f6*g0^2*g3^6*v3 + 4*f5*g0*g1*g3^6*v3 + 2*f4*g0*g2*g3^6*v3 + 3*f3*g1*g2*g3^6*v3 - 3*g1^2*g2^2*g3^6*v3 + 2*g0*g2^3*g3^6*v3 - f3*g0*g3^7*v3 + 2*g0*g1*g2*g3^7*v3 + 96*f4*f5*f6*g1*g3^2*v4 - 16*f3*f6^2*g1*g3^2*v4 + 16*f6^2*g1^2*g2*g3^2*v4 + 24*f5*f6*g1*g2^2*g3^2*v4 + 16*f6^2*g0*g1*g3^3*v4 + 48*f5*f6*g1^2*g3^3*v4 + 32*f4*f6*g1*g2*g3^3*v4 + 8*f6*g1*g2^3*g3^3*v4 - 16*f4*f6*g0*g3^4*v4 + 24*f4*f5*g1*g3^4*v4 - 8*f3*f6*g1*g3^4*v4 + 24*f6*g1^2*g2*g3^4*v4 - 4*f6*g0*g2^2*g3^4*v4 + 6*f5*g1*g2^2*g3^4*v4 + 13*f5*g1^2*g3^5*v4 + 8*f4*g1*g2*g3^5*v4 + 2*g1*g2^3*g3^5*v4 - 4*f4*g0*g3^6*v4 + 5*g1^2*g2*g3^6*v4 - g0*g2^2*g3^6*v4 + f1*g3^7*v4 - g0*g1*g3^7*v4 + 24*f5^2*g1*g3^3*v5 + 20*f5*g1*g2*g3^4*v5 - 4*f5*g0*g3^5*v5 + 4*g1*g2^2*g3^5*v5 - 2*g0*g2*g3^6*v5 + 6*f5*g1*g3^3*v6 + 2*g1*g2*g3^4*v6 - g0*g3^5*v6) + k12*(64*f5*f6^3*g0^2*v1 + 64*f4*f6^3*g0*g1*v1 - 32*f4*f5*f6^2*g0*g2*v1 + 16*f3*f6^3*g0*g2*v1 + 24*f6^3*g0*g1*g2^2*v1 - 8*f5*f6^2*g0*g2^3*v1 + 96*f4*f5^2*f6*g0*g3*v1 - 128*f4^2*f6^2*g0*g3*v1 - 16*f3*f5*f6^2*g0*g3*v1 + 16*f6^3*g0*g1^2*g3*v1 + 8*f1*f5*f6^2*g2*g3*v1 - 32*f0*f6^3*g2*g3*v1 + 48*f6^3*g0^2*g2*g3*v1 - 4*f5*f6^2*g0*g1*g2*g3*v1 + 16*f5^2*f6*g0*g2^2*g3*v1 - 80*f4*f6^2*g0*g2^2*g3*v1 - 12*f6^2*g0*g2^4*g3*v1 - 24*f1*f5^2*f6*g3^2*v1 + 32*f1*f4*f6^2*g3^2*v1 - 32*f0*f5*f6^2*g3^2*v1 + 32*f5*f6^2*g0^2*g3^2*v1 + 24*f5^2*f6*g0*g1*g3^2*v1 - 48*f4*f6^2*g0*g1*g3^2*v1 + 24*f5^3*g0*g2*g3^2*v1 + 24*f4*f5*f6*g0*g2*g3^2*v1 + 8*f3*f6^2*g0*g2*g3^2*v1 + 12*f1*f6^2*g2^2*g3^2*v1 - 10*f6^2*g0*g1*g2^2*g3^2*v1 - 4*f5*f6*g0*g2^3*g3^2*v1 + 24*f4*f5^2*g0*g3^3*v1 - 64*f4^2*f6*g0*g3^3*v1 - 8*f3*f5*f6*g0*g3^3*v1 + 16*f1*f6^2*g1*g3^3*v1 - 4*f6^2*g0*g1^2*g3^3*v1 - 14*f1*f5*f6*g2*g3^3*v1 - 32*f0*f6^2*g2*g3^3*v1 + 24*f6^2*g0^2*g2*g3^3*v1 - 5*f5*f6*g0*g1*g2*g3^3*v1 + 40*f5^2*g0*g2^2*g3^3*v1 - 52*f4*f6*g0*g2^2*g3^3*v1 - 12*f6*g0*g2^4*g3^3*v1 - 6*f1*f5^2*g3^4*v1 + 16*f1*f4*f6*g3^4*v1 - 16*f0*f5*f6*g3^4*v1 + 6*f5*f6*g0^2*g3^4*v1 + 12*f5^2*g0*g1*g3^4*v1 - 44*f4*f6*g0*g1*g3^4*v1 + 8*f4*f5*g0*g2*g3^4*v1 + f3*f6*g0*g2*g3^4*v1 + 3*f1*f6*g2^2*g3^4*v1 - 21*f6*g0*g1*g2^2*g3^4*v1 + 16*f5*g0*g2^3*g3^4*v1 - 8*f4^2*g0*g3^5*v1 - f3*f5*g0*g3^5*v1 + 8*f1*f6*g1*g3^5*v1 - 8*f6*g0*g1^2*g3^5*v1 - 4*f1*f5*g2*g3^5*v1 - 10*f0*f6*g2*g3^5*v1 + 5*f6*g0^2*g2*g3^5*v1 + 3*f5*g0*g1*g2*g3^5*v1 - 8*f4*g0*g2^2*g3^5*v1 + 2*f1*f4*g3^6*v1 - 2*f0*f5*g3^6*v1 - 7*f4*g0*g1*g3^6*v1 - 4*g0*g1*g2^2*g3^6*v1 + f1*g1*g3^7*v1 - 2*g0*g1^2*g3^7*v1 - f0*g2*g3^7*v1 + 64*f5*f6^3*g0*g1*v2 + 64*f4*f6^3*g1^2*v2 - 32*f4*f5*f6^2*g1*g2*v2 + 16*f3*f6^3*g1*g2*v2 + 24*f6^3*g1^2*g2^2*v2 - 8*f5*f6^2*g1*g2^3*v2 - 32*f3*f6^3*g0*g3*v2 + 96*f4*f5^2*f6*g1*g3*v2 - 128*f4^2*f6^2*g1*g3*v2 - 16*f3*f5*f6^2*g1*g3*v2 + 16*f6^3*g1^3*g3*v2 + 16*f2*f5*f6^2*g2*g3*v2 - 16*f1*f6^3*g2*g3*v2 + 32*f6^3*g0*g1*g2*g3*v2 - 4*f5*f6^2*g1^2*g2*g3*v2 + 8*f5*f6^2*g0*g2^2*g3*v2 + 16*f5^2*f6*g1*g2^2*g3*v2 - 80*f4*f6^2*g1*g2^2*g3*v2 - 12*f6^2*g1*g2^4*g3*v2 - 48*f2*f5^2*f6*g3^2*v2 + 64*f2*f4*f6^2*g3^2*v2 - 16*f1*f5*f6^2*g3^2*v2 + 48*f5*f6^2*g0*g1*g3^2*v2 + 24*f5^2*f6*g1^2*g3^2*v2 - 48*f4*f6^2*g1^2*g3^2*v2 - 32*f5^2*f6*g0*g2*g3^2*v2 + 32*f4*f6^2*g0*g2*g3^2*v2 + 24*f5^3*g1*g2*g3^2*v2 + 24*f4*f5*f6*g1*g2*g3^2*v2 + 8*f3*f6^2*g1*g2*g3^2*v2 + 24*f2*f6^2*g2^2*g3^2*v2 - 10*f6^2*g1^2*g2^2*g3^2*v2 + 12*f6^2*g0*g2^3*g3^2*v2 - 4*f5*f6*g1*g2^3*g3^2*v2 + 24*f5^3*g0*g3^3*v2 - 32*f4*f5*f6*g0*g3^3*v2 - 24*f3*f6^2*g0*g3^3*v2 + 24*f4*f5^2*g1*g3^3*v2 - 64*f4^2*f6*g1*g3^3*v2 - 8*f3*f5*f6*g1*g3^3*v2 + 32*f2*f6^2*g1*g3^3*v2 - 4*f6^2*g1^3*g3^3*v2 - 28*f2*f5*f6*g2*g3^3*v2 - 16*f1*f6^2*g2*g3^3*v2 + 28*f6^2*g0*g1*g2*g3^3*v2 - 5*f5*f6*g1^2*g2*g3^3*v2 - 32*f5*f6*g0*g2^2*g3^3*v2 + 40*f5^2*g1*g2^2*g3^3*v2 - 52*f4*f6*g1*g2^2*g3^3*v2 - 12*f6*g1*g2^4*g3^3*v2 - 12*f2*f5^2*g3^4*v2 + 32*f2*f4*f6*g3^4*v2 - 8*f1*f5*f6*g3^4*v2 - 4*f6^2*g0^2*g3^4*v2 - 4*f5*f6*g0*g1*g3^4*v2 + 12*f5^2*g1^2*g3^4*v2 - 44*f4*f6*g1^2*g3^4*v2 + 28*f5^2*g0*g2*g3^4*v2 - 8*f4*f6*g0*g2*g3^4*v2 + 8*f4*f5*g1*g2*g3^4*v2 + f3*f6*g1*g2*g3^4*v2 + 6*f2*f6*g2^2*g3^4*v2 - 21*f6*g1^2*g2^2*g3^4*v2 - 6*f6*g0*g2^3*g3^4*v2 + 16*f5*g1*g2^3*g3^4*v2 - 8*f4*f5*g0*g3^5*v2 - 6*f3*f6*g0*g3^5*v2 - 8*f4^2*g1*g3^5*v2 - f3*f5*g1*g3^5*v2 + 16*f2*f6*g1*g3^5*v2 - 8*f6*g1^3*g3^5*v2 - 8*f2*f5*g2*g3^5*v2 - 5*f1*f6*g2*g3^5*v2 - f6*g0*g1*g2*g3^5*v2 + 3*f5*g1^2*g2*g3^5*v2 + 8*f5*g0*g2^2*g3^5*v2 - 8*f4*g1*g2^2*g3^5*v2 + 4*f2*f4*g3^6*v2 - f1*f5*g3^6*v2 - f6*g0^2*g3^6*v2 - 4*f5*g0*g1*g3^6*v2 - 7*f4*g1^2*g3^6*v2 - 4*f4*g0*g2*g3^6*v2 - 4*g1^2*g2^2*g3^6*v2 - f3*g0*g3^7*v2 + 2*f2*g1*g3^7*v2 - 2*g1^3*g3^7*v2 - f1*g2*g3^7*v2 - 2*g0*g1*g2*g3^7*v2 + 64*f5*f6^3*g0*g2*v3 + 64*f4*f6^3*g1*g2*v3 - 32*f4*f5*f6^2*g2^2*v3 + 16*f3*f6^3*g2^2*v3 + 24*f6^3*g1*g2^3*v3 - 8*f5*f6^2*g2^4*v3 - 64*f4*f6^3*g0*g3*v3 - 32*f3*f6^3*g1*g3*v3 + 96*f4*f5^2*f6*g2*g3*v3 - 128*f4^2*f6^2*g2*g3*v3 + 8*f3*f5*f6^2*g2*g3*v3 + 40*f6^3*g0*g2^2*g3*v3 + 4*f5*f6^2*g1*g2^2*g3*v3 + 16*f5^2*f6*g2^3*g3*v3 - 80*f4*f6^2*g2^3*g3*v3 - 12*f6^2*g2^5*g3*v3 - 72*f3*f5^2*f6*g3^2*v3 + 96*f3*f4*f6^2*g3^2*v3 - 16*f6^3*g0*g1*g3^2*v3 + 16*f5*f6^2*g1^2*g3^2*v3 + 52*f5*f6^2*g0*g2*g3^2*v3 - 8*f5^2*f6*g1*g2*g3^2*v3 - 16*f4*f6^2*g1*g2*g3^2*v3 + 24*f5^3*g2^2*g3^2*v3 + 24*f4*f5*f6*g2^2*g3^2*v3 + 44*f3*f6^2*g2^2*g3^2*v3 + 2*f6^2*g1*g2^3*g3^2*v3 - 4*f5*f6*g2^4*g3^2*v3 - 36*f5^2*f6*g0*g3^3*v3 + 24*f5^3*g1*g3^3*v3 - 32*f4*f5*f6*g1*g3^3*v3 + 24*f3*f6^2*g1*g3^3*v3 + 24*f4*f5^2*g2*g3^3*v3 - 64*f4^2*f6*g2*g3^3*v3 - 50*f3*f5*f6*g2*g3^3*v3 - 8*f6^2*g1^2*g2*g3^3*v3 + 46*f6^2*g0*g2^2*g3^3*v3 - 33*f5*f6*g1*g2^2*g3^3*v3 + 40*f5^2*g2^3*g3^3*v3 - 52*f4*f6*g2^3*g3^3*v3 - 12*f6*g2^5*g3^3*v3 - 18*f3*f5^2*g3^4*v3 + 48*f3*f4*f6*g3^4*v3 + 8*f6^2*g0*g1*g3^4*v3 - 10*f5*f6*g1^2*g3^4*v3 - 13*f5*f6*g0*g2*g3^4*v3 + 28*f5^2*g1*g2*g3^4*v3 - 36*f4*f6*g1*g2*g3^4*v3 + 8*f4*f5*g2^2*g3^4*v3 + 10*f3*f6*g2^2*g3^4*v3 - 21*f6*g1*g2^3*g3^4*v3 + 16*f5*g2^4*g3^4*v3 - 3*f5^2*g0*g3^5*v3 + 4*f4*f6*g0*g3^5*v3 - 8*f4*f5*g1*g3^5*v3 + 18*f3*f6*g1*g3^5*v3 - 8*f4^2*g2*g3^5*v3 - 13*f3*f5*g2*g3^5*v3 - 12*f6*g1^2*g2*g3^5*v3 + 10*f6*g0*g2^2*g3^5*v3 + 3*f5*g1*g2^2*g3^5*v3 - 8*f4*g2^3*g3^5*v3 + 6*f3*f4*g3^6*v3 + 5*f6*g0*g1*g3^6*v3 - 4*f5*g1^2*g3^6*v3 - f5*g0*g2*g3^6*v3 - 7*f4*g1*g2*g3^6*v3 - 4*g1*g2^3*g3^6*v3 + 2*f3*g1*g3^7*v3 - 3*g1^2*g2*g3^7*v3 + g0*g2^2*g3^7*v3 + g0*g1*g3^8*v3 - 128*f5*f6^3*g0*v4 - 128*f4*f6^3*g1*v4 + 64*f4*f5*f6^2*g2*v4 - 32*f3*f6^3*g2*v4 - 48*f6^3*g1*g2^2*v4 + 16*f5*f6^2*g2^3*v4 - 192*f4*f5^2*f6*g3*v4 + 256*f4^2*f6^2*g3*v4 + 32*f3*f5*f6^2*g3*v4 - 32*f6^3*g1^2*g3*v4 - 112*f6^3*g0*g2*g3*v4 + 48*f5*f6^2*g1*g2*g3*v4 - 48*f5^2*f6*g2^2*g3*v4 + 160*f4*f6^2*g2^2*g3*v4 + 24*f6^2*g2^4*g3*v4 - 80*f5*f6^2*g0*g3^2*v4 - 72*f5^2*f6*g1*g3^2*v4 + 128*f4*f6^2*g1*g3^2*v4 - 112*f4*f5*f6*g2*g3^2*v4 - 16*f3*f6^2*g2*g3^2*v4 + 56*f6^2*g1*g2^2*g3^2*v4 - 28*f5*f6*g2^3*g3^2*v4 - 48*f4*f5^2*g3^3*v4 + 128*f4^2*f6*g3^3*v4 + 16*f3*f5*f6*g3^3*v4 + 32*f6^2*g1^2*g3^3*v4 - 64*f6^2*g0*g2*g3^3*v4 - 28*f5*f6*g1*g2*g3^3*v4 - 12*f5^2*g2^2*g3^3*v4 + 56*f4*f6*g2^2*g3^3*v4 + 6*f6*g2^4*g3^3*v4 - 20*f5*f6*g0*g3^4*v4 - 18*f5^2*g1*g3^4*v4 + 88*f4*f6*g1*g3^4*v4 - 32*f4*f5*g2*g3^4*v4 - 2*f3*f6*g2*g3^4*v4 + 29*f6*g1*g2^2*g3^4*v4 - 8*f5*g2^3*g3^4*v4 + 16*f4^2*g3^5*v4 + 2*f3*f5*g3^5*v4 + 22*f6*g1^2*g3^5*v4 - 13*f6*g0*g2*g3^5*v4 - 9*f5*g1*g2*g3^5*v4 + 4*f4*g2^2*g3^5*v4 - f5*g0*g3^6*v4 + 12*f4*g1*g3^6*v4 + 4*g1*g2^2*g3^6*v4 + 4*g1^2*g3^7*v4 - 32*f6^3*g0*g3*v5 - 32*f5*f6^2*g1*g3*v5 + 16*f5^2*f6*g2*g3*v5 - 48*f5^3*g3^2*v5 + 64*f4*f5*f6*g3^2*v5 - 16*f6^2*g1*g2*g3^2*v5 + 32*f5*f6*g2^2*g3^2*v5 - 24*f6^2*g0*g3^3*v5 + 20*f5*f6*g1*g3^3*v5 - 56*f5^2*g2*g3^3*v5 + 32*f4*f6*g2*g3^3*v5 + 12*f6*g2^3*g3^3*v5 + 16*f4*f5*g3^4*v5 + 8*f6*g1*g2*g3^4*v5 - 16*f5*g2^2*g3^4*v5 - 8*f6*g0*g3^5*v5 + 7*f5*g1*g3^5*v5 + 8*f4*g2*g3^5*v5 + 3*g1*g2*g3^6*v5 - g0*g3^7*v5 - 8*f6^2*g1*g3*v6 + 4*f5*f6*g2*g3*v6 - 12*f5^2*g3^2*v6 + 16*f4*f6*g3^2*v6 + 6*f6*g2^2*g3^2*v6 + 2*f6*g1*g3^3*v6 - 8*f5*g2*g3^3*v6 + 4*f4*g3^4*v6 + g1*g3^5*v6) + k13*(-48*f4*f5*f6*g0*g3^3*v1 + 8*f3*f6^2*g0*g3^3*v1 - 4*f6^2*g0*g1*g2*g3^3*v1 - 12*f5*f6*g0*g2^2*g3^3*v1 + 12*f1*f5*f6*g3^4*v1 + 16*f0*f6^2*g3^4*v1 - 18*f5*f6*g0*g1*g3^4*v1 - 12*f5^2*g0*g2*g3^4*v1 - 24*f4*f6*g0*g2*g3^4*v1 - 6*f6*g0*g2^3*g3^4*v1 - 12*f4*f5*g0*g3^5*v1 + 4*f3*f6*g0*g3^5*v1 + 6*f1*f6*g2*g3^5*v1 - 11*f6*g0*g1*g2*g3^5*v1 - 18*f5*g0*g2^2*g3^5*v1 + 3*f1*f5*g3^6*v1 + 8*f0*f6*g3^6*v1 - 7*f5*g0*g1*g3^6*v1 - 6*f4*g0*g2*g3^6*v1 - 6*g0*g2^3*g3^6*v1 + f3*g0*g3^7*v1 + 2*f1*g2*g3^7*v1 - 4*g0*g1*g2*g3^7*v1 + f0*g3^8*v1 - 48*f4*f5*f6*g1*g3^3*v2 + 8*f3*f6^2*g1*g3^3*v2 - 4*f6^2*g1^2*g2*g3^3*v2 - 12*f5*f6*g1*g2^2*g3^3*v2 + 24*f2*f5*f6*g3^4*v2 + 8*f1*f6^2*g3^4*v2 - 18*f5*f6*g1^2*g3^4*v2 + 12*f5*f6*g0*g2*g3^4*v2 - 12*f5^2*g1*g2*g3^4*v2 - 24*f4*f6*g1*g2*g3^4*v2 - 6*f6*g1*g2^3*g3^4*v2 - 12*f5^2*g0*g3^5*v2 - 12*f4*f5*g1*g3^5*v2 + 4*f3*f6*g1*g3^5*v2 + 12*f2*f6*g2*g3^5*v2 - 11*f6*g1^2*g2*g3^5*v2 + 6*f6*g0*g2^2*g3^5*v2 - 18*f5*g1*g2^2*g3^5*v2 + 6*f2*f5*g3^6*v2 + 4*f1*f6*g3^6*v2 - 7*f5*g1^2*g3^6*v2 - 12*f5*g0*g2*g3^6*v2 - 6*f4*g1*g2*g3^6*v2 - 6*g1*g2^3*g3^6*v2 + f3*g1*g3^7*v2 + 3*f2*g2*g3^7*v2 - 4*g1^2*g2*g3^7*v2 - 3*g0*g2^2*g3^7*v2 + f1*g3^8*v2 - 12*f5^2*f6*g1*g3^3*v3 + 16*f4*f6^2*g1*g3^3*v3 - 48*f4*f5*f6*g2*g3^3*v3 + 8*f3*f6^2*g2*g3^3*v3 - 12*f6^2*g1*g2^2*g3^3*v3 - 12*f5*f6*g2^3*g3^3*v3 + 36*f3*f5*f6*g3^4*v3 - 16*f5*f6*g1*g2*g3^4*v3 - 12*f5^2*g2^2*g3^4*v3 - 24*f4*f6*g2^2*g3^4*v3 - 6*f6*g2^4*g3^4*v3 + 20*f5*f6*g0*g3^5*v3 - 15*f5^2*g1*g3^5*v3 + 8*f4*f6*g1*g3^5*v3 - 12*f4*f5*g2*g3^5*v3 + 22*f3*f6*g2*g3^5*v3 - 11*f6*g1*g2^2*g3^5*v3 - 18*f5*g2^3*g3^5*v3 + 9*f3*f5*g3^6*v3 + 10*f6*g0*g2*g3^6*v3 - 16*f5*g1*g2*g3^6*v3 - 6*f4*g2^2*g3^6*v3 - 6*g2^4*g3^6*v3 + 2*f5*g0*g3^7*v3 + f4*g1*g3^7*v3 + 5*f3*g2*g3^7*v3 - 5*g1*g2^2*g3^7*v3 + g0*g2*g3^8*v3 + 96*f4*f5*f6*g3^3*v4 - 16*f3*f6^2*g3^3*v4 + 16*f6^2*g1*g2*g3^3*v4 + 24*f5*f6*g2^2*g3^3*v4 + 16*f6^2*g0*g3^4*v4 + 48*f5*f6*g1*g3^4*v4 + 48*f4*f6*g2*g3^4*v4 + 12*f6*g2^3*g3^4*v4 + 24*f4*f5*g3^5*v4 - 8*f3*f6*g3^5*v4 + 32*f6*g1*g2*g3^5*v4 + 6*f5*g2^2*g3^5*v4 + 8*f6*g0*g3^6*v4 + 12*f5*g1*g3^6*v4 + 12*f4*g2*g3^6*v4 + 3*g2^3*g3^6*v4 - f3*g3^7*v4 + 7*g1*g2*g3^7*v4 + g0*g3^8*v4 + 16*f6^2*g1*g3^3*v5 + 24*f5^2*g3^4*v5 + 8*f6*g1*g3^5*v5 + 24*f5*g2*g3^5*v5 + 6*g2^2*g3^6*v5 + g1*g3^7*v5 + 6*f5*g3^4*v6 + 3*g2*g3^5*v6) + k23*(-12*f5^2*f6*g0*g3^3*v1 - 16*f4*f6^2*g0*g3^3*v1 - 4*f6^2*g0*g2^2*g3^3*v1 + 8*f1*f6^2*g3^4*v1 - 4*f6^2*g0*g1*g3^4*v1 - 22*f5*f6*g0*g2*g3^4*v1 - 3*f5^2*g0*g3^5*v1 - 8*f4*f6*g0*g3^5*v1 - 11*f6*g0*g2^2*g3^5*v1 + 4*f1*f6*g3^6*v1 - 3*f6*g0*g1*g3^6*v1 - 5*f5*g0*g2*g3^6*v1 - f4*g0*g3^7*v1 - 2*g0*g2^2*g3^7*v1 + f1*g3^8*v1 - 12*f5^2*f6*g1*g3^3*v2 - 16*f4*f6^2*g1*g3^3*v2 - 4*f6^2*g1*g2^2*g3^3*v2 + 16*f2*f6^2*g3^4*v2 - 4*f6^2*g1^2*g3^4*v2 - 22*f5*f6*g1*g2*g3^4*v2 - 10*f5*f6*g0*g3^5*v2 - 3*f5^2*g1*g3^5*v2 - 8*f4*f6*g1*g3^5*v2 - 11*f6*g1*g2^2*g3^5*v2 + 8*f2*f6*g3^6*v2 - 3*f6*g1^2*g3^6*v2 - 6*f6*g0*g2*g3^6*v2 - 5*f5*g1*g2*g3^6*v2 - 2*f5*g0*g3^7*v2 - f4*g1*g3^7*v2 - 2*g1*g2^2*g3^7*v2 + f2*g3^8*v2 - g0*g2*g3^8*v2 - 8*f5^2*f6^2*g2*g3*v3 + 32*f4*f6^3*g2*g3*v3 + 8*f6^3*g2^3*g3*v3 + 24*f5^3*f6*g3^2*v3 - 64*f4*f5*f6^2*g3^2*v3 + 32*f3*f6^3*g3^2*v3 + 16*f6^3*g1*g2*g3^2*v3 - 24*f5*f6^2*g2^2*g3^2*v3 + 16*f6^3*g0*g3^3*v3 - 24*f5*f6^2*g1*g3^3*v3 + 14*f5^2*f6*g2*g3^3*v3 - 16*f4*f6^2*g2*g3^3*v3 - 14*f6^2*g2^3*g3^3*v3 + 6*f5^3*g3^4*v3 - 32*f4*f5*f6*g3^4*v3 + 48*f3*f6^2*g3^4*v3 - 4*f6^2*g1*g2*g3^4*v3 - 22*f5*f6*g2^2*g3^4*v3 + 12*f6^2*g0*g3^5*v3 - 22*f5*f6*g1*g3^5*v3 + 4*f5^2*g2*g3^5*v3 - 14*f4*f6*g2*g3^5*v3 - 16*f6*g2^3*g3^5*v3 - 4*f4*f5*g3^6*v3 + 18*f3*f6*g3^6*v3 - 10*f6*g1*g2*g3^6*v3 - 4*f5*g2^2*g3^6*v3 + 2*f6*g0*g3^7*v3 - 4*f5*g1*g3^7*v3 - 2*f4*g2*g3^7*v3 - 3*g2^3*g3^7*v3 + 2*f3*g3^8*v3 - 2*g1*g2*g3^8*v3 + 24*f5^2*f6*g3^3*v4 + 32*f4*f6^2*g3^3*v4 + 8*f6^2*g2^2*g3^3*v4 + 16*f6^2*g1*g3^4*v4 + 24*f5*f6*g2*g3^4*v4 + 6*f5^2*g3^5*v4 + 16*f4*f6*g3^5*v4 + 10*f6*g2^2*g3^5*v4 + 8*f6*g1*g3^6*v4 + 6*f5*g2*g3^6*v4 + 2*f4*g3^7*v4 + 2*g2^2*g3^7*v4 + g1*g3^8*v4 + 8*f6^2*g2*g3^3*v5 + 20*f5*f6*g3^4*v5 + 14*f6*g2*g3^5*v5 + 5*f5*g3^6*v5 + 3*g2*g3^7*v5 + 8*f6^2*g3^2*v6 + 6*f6*g3^4*v6 + g3^6*v6)]

==> anc/Kummer-surfaces-and-Jacobians-of-genus-2-curves-in-characteristic-2-3.0.0/Change_of_coordinates_-_Almost_ordinary.txt <==
c1 -> (f1 + a1^2*f3 + a1^4*f5 + a1^2*g3*y1 + a2^2*g3*y1)^2/(a1 + a2)^8
c2 -> (a1^18*f1^2 + a1^16*a2^2*f1^2 + a1^2*a2^16*f1^2 + a2^18*f1^2 + a1^20*a2^2*f3^2 + a1^18*a2^4*f3^2 + a1^4*a2^18*f3^2 + a1^2*a2^20*f3^2 + a1^22*a2^4*f5^2 + a1^20*a2^6*f5^2 + a1^6*a2^20*f5^2 + a1^4*a2^22*f5^2 + a1^14*f1^2*g3^4*qy^2*sb1^2 + a1^12*a2^2*f1^2*g3^4*qy^2*sb1^2 + a1^10*a2^4*f1^2*g3^4*qy^2*sb1^2 + a1^8*a2^6*f1^2*g3^4*qy^2*sb1^2 + a1^6*a2^8*f1^2*g3^4*qy^2*sb1^2 + a1^4*a2^10*f1^2*g3^4*qy^2*sb1^2 + a1^2*a2^12*f1^2*g3^4*qy^2*sb1^2 + a2^14*f1^2*g3^4*qy^2*sb1^2 + a1^16*a2^2*f3^2*g3^4*qy^2*sb1^2 + a1^14*a2^4*f3^2*g3^4*qy^2*sb1^2 + a1^12*a2^6*f3^2*g3^4*qy^2*sb1^2 + a1^10*a2^8*f3^2*g3^4*qy^2*sb1^2 + a1^8*a2^10*f3^2*g3^4*qy^2*sb1^2 + a1^6*a2^12*f3^2*g3^4*qy^2*sb1^2 + a1^4*a2^14*f3^2*g3^4*qy^2*sb1^2 + a1^2*a2^16*f3^2*g3^4*qy^2*sb1^2 + a1^18*a2^4*f5^2*g3^4*qy^2*sb1^2 + a1^16*a2^6*f5^2*g3^4*qy^2*sb1^2 + a1^14*a2^8*f5^2*g3^4*qy^2*sb1^2 + a1^12*a2^10*f5^2*g3^4*qy^2*sb1^2 + a1^10*a2^12*f5^2*g3^4*qy^2*sb1^2 + a1^8*a2^14*f5^2*g3^4*qy^2*sb1^2 + a1^6*a2^16*f5^2*g3^4*qy^2*sb1^2 + a1^4*a2^18*f5^2*g3^4*qy^2*sb1^2 + a1^10*a2^2*f1^2*f3^2*g3^4*sb1^2*sb2^2 + a1^8*a2^4*f1^2*f3^2*g3^4*sb1^2*sb2^2 + a1^2*a2^10*f1^2*f3^2*g3^4*sb1^2*sb2^2 + a2^12*f1^2*f3^2*g3^4*sb1^2*sb2^2 + a1^12*a2^4*f3^4*g3^4*sb1^2*sb2^2 + a1^10*a2^6*f3^4*g3^4*sb1^2*sb2^2 + a1^4*a2^12*f3^4*g3^4*sb1^2*sb2^2 + a1^2*a2^14*f3^4*g3^4*sb1^2*sb2^2 + a1^14*a2^6*f3^2*f5^2*g3^4*sb1^2*sb2^2 + a1^12*a2^8*f3^2*f5^2*g3^4*sb1^2*sb2^2 + a1^6*a2^14*f3^2*f5^2*g3^4*sb1^2*sb2^2 + a1^4*a2^16*f3^2*f5^2*g3^4*sb1^2*sb2^2 + a1^12*f1^2*g3^4*qy^2*sb1^4*sb2^2 + a1^8*a2^4*f1^2*g3^4*qy^2*sb1^4*sb2^2 + a1^4*a2^8*f1^2*g3^4*qy^2*sb1^4*sb2^2 + a2^12*f1^2*g3^4*qy^2*sb1^4*sb2^2 + a1^14*a2^2*f3^2*g3^4*qy^2*sb1^4*sb2^2 + a1^10*a2^6*f3^2*g3^4*qy^2*sb1^4*sb2^2 + a1^6*a2^10*f3^2*g3^4*qy^2*sb1^4*sb2^2 + a1^2*a2^14*f3^2*g3^4*qy^2*sb1^4*sb2^2 + a1^16*a2^4*f5^2*g3^4*qy^2*sb1^4*sb2^2 + a1^12*a2^8*f5^2*g3^4*qy^2*sb1^4*sb2^2 + a1^8*a2^12*f5^2*g3^4*qy^2*sb1^4*sb2^2 + a1^4*a2^16*f5^2*g3^4*qy^2*sb1^4*sb2^2 + a1^8*a2^2*f1^2*f3^2*g3^4*sb1^4*sb2^4 + a2^10*f1^2*f3^2*g3^4*sb1^4*sb2^4 + a1^10*a2^4*f3^4*g3^4*sb1^4*sb2^4 + a1^2*a2^12*f3^4*g3^4*sb1^4*sb2^4 + a1^12*a2^6*f3^2*f5^2*g3^4*sb1^4*sb2^4 + a1^4*a2^14*f3^2*f5^2*g3^4*sb1^4*sb2^4 + a1^14*f1^2*g3^4*qt^2*sb3^2 + a1^12*a2^2*f1^2*g3^4*qt^2*sb3^2 + a1^10*a2^4*f1^2*g3^4*qt^2*sb3^2 + a1^8*a2^6*f1^2*g3^4*qt^2*sb3^2 + a1^6*a2^8*f1^2*g3^4*qt^2*sb3^2 + a1^4*a2^10*f1^2*g3^4*qt^2*sb3^2 + a1^2*a2^12*f1^2*g3^4*qt^2*sb3^2 + a2^14*f1^2*g3^4*qt^2*sb3^2 + a1^14*a2^4*f3^2*g3^4*qt^2*sb3^2 + a1^12*a2^6*f3^2*g3^4*qt^2*sb3^2 + a1^10*a2^8*f3^2*g3^4*qt^2*sb3^2 + a1^8*a2^10*f3^2*g3^4*qt^2*sb3^2 + a1^6*a2^12*f3^2*g3^4*qt^2*sb3^2 + a1^4*a2^14*f3^2*g3^4*qt^2*sb3^2 + a1^2*a2^16*f3^2*g3^4*qt^2*sb3^2 + a2^18*f3^2*g3^4*qt^2*sb3^2 + a1^14*a2^8*f5^2*g3^4*qt^2*sb3^2 + a1^12*a2^10*f5^2*g3^4*qt^2*sb3^2 + a1^10*a2^12*f5^2*g3^4*qt^2*sb3^2 + a1^8*a2^14*f5^2*g3^4*qt^2*sb3^2 + a1^6*a2^16*f5^2*g3^4*qt^2*sb3^2 + a1^4*a2^18*f5^2*g3^4*qt^2*sb3^2 + a1^2*a2^20*f5^2*g3^4*qt^2*sb3^2 + a2^22*f5^2*g3^4*qt^2*sb3^2 + a1^10*f1^2*g3^8*qt^2*qy^2*sb1^2*sb3^2 + a1^8*a2^2*f1^2*g3^8*qt^2*qy^2*sb1^2*sb3^2 + a1^2*a2^8*f1^2*g3^8*qt^2*qy^2*sb1^2*sb3^2 + a2^10*f1^2*g3^8*qt^2*qy^2*sb1^2*sb3^2 + a1^10*a2^4*f3^2*g3^8*qt^2*qy^2*sb1^2*sb3^2 + a1^8*a2^6*f3^2*g3^8*qt^2*qy^2*sb1^2*sb3^2 + a1^2*a2^12*f3^2*g3^8*qt^2*qy^2*sb1^2*sb3^2 + a2^14*f3^2*g3^8*qt^2*qy^2*sb1^2*sb3^2 + a1^10*a2^8*f5^2*g3^8*qt^2*qy^2*sb1^2*sb3^2 + a1^8*a2^10*f5^2*g3^8*qt^2*qy^2*sb1^2*sb3^2 + a1^2*a2^16*f5^2*g3^8*qt^2*qy^2*sb1^2*sb3^2 + a2^18*f5^2*g3^8*qt^2*qy^2*sb1^2*sb3^2 + a1^6*a2^2*f1^2*f3^2*g3^8*qt^2*sb1^2*sb2^2*sb3^2 + a1^4*a2^4*f1^2*f3^2*g3^8*qt^2*sb1^2*sb2^2*sb3^2 + a1^2*a2^6*f1^2*f3^2*g3^8*qt^2*sb1^2*sb2^2*sb3^2 + a2^8*f1^2*f3^2*g3^8*qt^2*sb1^2*sb2^2*sb3^2 + a1^6*a2^6*f3^4*g3^8*qt^2*sb1^2*sb2^2*sb3^2 + a1^4*a2^8*f3^4*g3^8*qt^2*sb1^2*sb2^2*sb3^2 + a1^2*a2^10*f3^4*g3^8*qt^2*sb1^2*sb2^2*sb3^2 + a2^12*f3^4*g3^8*qt^2*sb1^2*sb2^2*sb3^2 + a1^6*a2^10*f3^2*f5^2*g3^8*qt^2*sb1^2*sb2^2*sb3^2 + a1^4*a2^12*f3^2*f5^2*g3^8*qt^2*sb1^2*sb2^2*sb3^2 + a1^2*a2^14*f3^2*f5^2*g3^8*qt^2*sb1^2*sb2^2*sb3^2 + a2^16*f3^2*f5^2*g3^8*qt^2*sb1^2*sb2^2*sb3^2 + a1^8*f1^2*g3^8*qt^2*qy^2*sb1^4*sb2^2*sb3^2 + a2^8*f1^2*g3^8*qt^2*qy^2*sb1^4*sb2^2*sb3^2 + a1^8*a2^4*f3^2*g3^8*qt^2*qy^2*sb1^4*sb2^2*sb3^2 + a2^12*f3^2*g3^8*qt^2*qy^2*sb1^4*sb2^2*sb3^2 + a1^8*a2^8*f5^2*g3^8*qt^2*qy^2*sb1^4*sb2^2*sb3^2 + a2^16*f5^2*g3^8*qt^2*qy^2*sb1^4*sb2^2*sb3^2 + a1^4*a2^2*f1^2*f3^2*g3^8*qt^2*sb1^4*sb2^4*sb3^2 + a2^6*f1^2*f3^2*g3^8*qt^2*sb1^4*sb2^4*sb3^2 + a1^4*a2^6*f3^4*g3^8*qt^2*sb1^4*sb2^4*sb3^2 + a2^10*f3^4*g3^8*qt^2*sb1^4*sb2^4*sb3^2 + a1^4*a2^10*f3^2*f5^2*g3^8*qt^2*sb1^4*sb2^4*sb3^2 + a2^14*f3^2*f5^2*g3^8*qt^2*sb1^4*sb2^4*sb3^2 + a1^8*f1^4*g3^8*sb1^2*sb2^2*sb3*sb4 + a2^8*f1^4*g3^8*sb1^2*sb2^2*sb3*sb4 + a1^10*a2^2*f1^2*f3^2*g3^8*sb1^2*sb2^2*sb3*sb4 + a1^8*a2^4*f1^2*f3^2*g3^8*sb1^2*sb2^2*sb3*sb4 + a1^2*a2^10*f1^2*f3^2*g3^8*sb1^2*sb2^2*sb3*sb4 + a2^12*f1^2*f3^2*g3^8*sb1^2*sb2^2*sb3*sb4 + a1^10*a2^6*f3^4*g3^8*sb1^2*sb2^2*sb3*sb4 + a1^2*a2^14*f3^4*g3^8*sb1^2*sb2^2*sb3*sb4 + a1^12*a2^4*f1^2*f5^2*g3^8*sb1^2*sb2^2*sb3*sb4 + a1^8*a2^8*f1^2*f5^2*g3^8*sb1^2*sb2^2*sb3*sb4 + a1^4*a2^12*f1^2*f5^2*g3^8*sb1^2*sb2^2*sb3*sb4 + a2^16*f1^2*f5^2*g3^8*sb1^2*sb2^2*sb3*sb4 + a1^12*a2^8*f3^2*f5^2*g3^8*sb1^2*sb2^2*sb3*sb4 + a1^10*a2^10*f3^2*f5^2*g3^8*sb1^2*sb2^2*sb3*sb4 + a1^4*a2^16*f3^2*f5^2*g3^8*sb1^2*sb2^2*sb3*sb4 + a1^2*a2^18*f3^2*f5^2*g3^8*sb1^2*sb2^2*sb3*sb4 + a1^12*a2^12*f5^4*g3^8*sb1^2*sb2^2*sb3*sb4 + a1^4*a2^20*f5^4*g3^8*sb1^2*sb2^2*sb3*sb4 + a1^6*f1^4*g3^8*sb1^4*sb2^4*sb3*sb4 + a1^4*a2^2*f1^4*g3^8*sb1^4*sb2^4*sb3*sb4 + a1^2*a2^4*f1^4*g3^8*sb1^4*sb2^4*sb3*sb4 + a2^6*f1^4*g3^8*sb1^4*sb2^4*sb3*sb4 + a1^8*a2^2*f1^2*f3^2*g3^8*sb1^4*sb2^4*sb3*sb4 + a2^10*f1^2*f3^2*g3^8*sb1^4*sb2^4*sb3*sb4 + a1^8*a2^6*f3^4*g3^8*sb1^4*sb2^4*sb3*sb4 + a1^6*a2^8*f3^4*g3^8*sb1^4*sb2^4*sb3*sb4 + a1^4*a2^10*f3^4*g3^8*sb1^4*sb2^4*sb3*sb4 + a1^2*a2^12*f3^4*g3^8*sb1^4*sb2^4*sb3*sb4 + a1^10*a2^4*f1^2*f5^2*g3^8*sb1^4*sb2^4*sb3*sb4 + a1^8*a2^6*f1^2*f5^2*g3^8*sb1^4*sb2^4*sb3*sb4 + a1^2*a2^12*f1^2*f5^2*g3^8*sb1^4*sb2^4*sb3*sb4 + a2^14*f1^2*f5^2*g3^8*sb1^4*sb2^4*sb3*sb4 + a1^10*a2^8*f3^2*f5^2*g3^8*sb1^4*sb2^4*sb3*sb4 + a1^2*a2^16*f3^2*f5^2*g3^8*sb1^4*sb2^4*sb3*sb4 + a1^10*a2^12*f5^4*g3^8*sb1^4*sb2^4*sb3*sb4 + a1^8*a2^14*f5^4*g3^8*sb1^4*sb2^4*sb3*sb4 + a1^6*a2^16*f5^4*g3^8*sb1^4*sb2^4*sb3*sb4 + a1^4*a2^18*f5^4*g3^8*sb1^4*sb2^4*sb3*sb4 + a1^6*f1^4*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4 + a1^4*a2^2*f1^4*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4 + a1^2*a2^4*f1^4*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4 + a2^6*f1^4*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4 + a1^7*a2*f1^3*f3*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4 + a1^6*a2^2*f1^3*f3*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4 + a1^5*a2^3*f1^3*f3*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4 + a1^4*a2^4*f1^3*f3*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4 + a1^3*a2^5*f1^3*f3*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4 + a1^2*a2^6*f1^3*f3*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4 + a1*a2^7*f1^3*f3*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4 + a2^8*f1^3*f3*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4 + a1^7*a2^3*f1^2*f3^2*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4 + a1^6*a2^4*f1^2*f3^2*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4 + a1^5*a2^5*f1^2*f3^2*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4 + a1^4*a2^6*f1^2*f3^2*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4 + a1^3*a2^7*f1^2*f3^2*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4 + a1^2*a2^8*f1^2*f3^2*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4 + a1*a2^9*f1^2*f3^2*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4 + a2^10*f1^2*f3^2*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4 + a1^7*a2^5*f1*f3^3*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4 + a1^6*a2^6*f1*f3^3*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4 + a1^5*a2^7*f1*f3^3*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4 + a1^4*a2^8*f1*f3^3*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4 + a1^3*a2^9*f1*f3^3*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4 + a1^2*a2^10*f1*f3^3*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4 + a1*a2^11*f1*f3^3*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4 + a2^12*f1*f3^3*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4 + a1^7*a2^7*f3^4*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4 + a1^5*a2^9*f3^4*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4 + a1^3*a2^11*f3^4*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4 + a1*a2^13*f3^4*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4 + a1^8*a2^2*f1^3*f5*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4 + a2^10*f1^3*f5*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4 + a1^8*a2^4*f1^2*f3*f5*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4 + a1^7*a2^5*f1^2*f3*f5*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4 + a1^6*a2^6*f1^2*f3*f5*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4 + a1^5*a2^7*f1^2*f3*f5*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4 + a1^4*a2^8*f1^2*f3*f5*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4 + a1^3*a2^9*f1^2*f3*f5*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4 + a1^2*a2^10*f1^2*f3*f5*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4 + a1*a2^11*f1^2*f3*f5*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4 + a1^8*a2^6*f1*f3^2*f5*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4 + a2^14*f1*f3^2*f5*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4 + a1^8*a2^8*f3^3*f5*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4 + a1^7*a2^9*f3^3*f5*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4 + a1^6*a2^10*f3^3*f5*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4 + a1^5*a2^11*f3^3*f5*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4 + a1^4*a2^12*f3^3*f5*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4 + a1^3*a2^13*f3^3*f5*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4 + a1^2*a2^14*f3^3*f5*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4 + a1*a2^15*f3^3*f5*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4 + a1^8*a2^6*f1^2*f5^2*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4 + a2^14*f1^2*f5^2*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4 + a1^7*a2^9*f1*f3*f5^2*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4 + a1^6*a2^10*f1*f3*f5^2*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4 + a1^5*a2^11*f1*f3*f5^2*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4 + a1^4*a2^12*f1*f3*f5^2*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4 + a1^3*a2^13*f1*f3*f5^2*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4 + a1^2*a2^14*f1*f3*f5^2*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4 + a1*a2^15*f1*f3*f5^2*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4 + a2^16*f1*f3*f5^2*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4 + a1^8*a2^10*f3^2*f5^2*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4 + a1^7*a2^11*f3^2*f5^2*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4 + a1^6*a2^12*f3^2*f5^2*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4 + a1^5*a2^13*f3^2*f5^2*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4 + a1^4*a2^14*f3^2*f5^2*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4 + a1^3*a2^15*f3^2*f5^2*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4 + a1^2*a2^16*f3^2*f5^2*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4 + a1*a2^17*f3^2*f5^2*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4 + a1^8*a2^10*f1*f5^3*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4 + a2^18*f1*f5^3*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4 + a1^8*a2^12*f3*f5^3*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4 + a1^7*a2^13*f3*f5^3*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4 + a1^6*a2^14*f3*f5^3*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4 + a1^5*a2^15*f3*f5^3*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4 + a1^4*a2^16*f3*f5^3*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4 + a1^3*a2^17*f3*f5^3*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4 + a1^2*a2^18*f3*f5^3*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4 + a1*a2^19*f3*f5^3*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4 + a1^8*a2^14*f5^4*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4 + a1^6*a2^16*f5^4*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4 + a1^4*a2^18*f5^4*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4 + a1^2*a2^20*f5^4*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4 + a1^4*f1^4*g3^10*qt*sb1^4*sb2^4*sb3^2*sb4 + a2^4*f1^4*g3^10*qt*sb1^4*sb2^4*sb3^2*sb4 + a1^5*a2*f1^3*f3*g3^10*qt*sb1^4*sb2^4*sb3^2*sb4 + a1^4*a2^2*f1^3*f3*g3^10*qt*sb1^4*sb2^4*sb3^2*sb4 + a1*a2^5*f1^3*f3*g3^10*qt*sb1^4*sb2^4*sb3^2*sb4 + a2^6*f1^3*f3*g3^10*qt*sb1^4*sb2^4*sb3^2*sb4 + a1^5*a2^3*f1^2*f3^2*g3^10*qt*sb1^4*sb2^4*sb3^2*sb4 + a1^4*a2^4*f1^2*f3^2*g3^10*qt*sb1^4*sb2^4*sb3^2*sb4 + a1*a2^7*f1^2*f3^2*g3^10*qt*sb1^4*sb2^4*sb3^2*sb4 + a2^8*f1^2*f3^2*g3^10*qt*sb1^4*sb2^4*sb3^2*sb4 + a1^5*a2^5*f1*f3^3*g3^10*qt*sb1^4*sb2^4*sb3^2*sb4 + a1^4*a2^6*f1*f3^3*g3^10*qt*sb1^4*sb2^4*sb3^2*sb4 + a1*a2^9*f1*f3^3*g3^10*qt*sb1^4*sb2^4*sb3^2*sb4 + a2^10*f1*f3^3*g3^10*qt*sb1^4*sb2^4*sb3^2*sb4 + a1^5*a2^7*f3^4*g3^10*qt*sb1^4*sb2^4*sb3^2*sb4 + a1*a2^11*f3^4*g3^10*qt*sb1^4*sb2^4*sb3^2*sb4 + a1^6*a2^2*f1^3*f5*g3^10*qt*sb1^4*sb2^4*sb3^2*sb4 + a1^4*a2^4*f1^3*f5*g3^10*qt*sb1^4*sb2^4*sb3^2*sb4 + a1^2*a2^6*f1^3*f5*g3^10*qt*sb1^4*sb2^4*sb3^2*sb4 + a2^8*f1^3*f5*g3^10*qt*sb1^4*sb2^4*sb3^2*sb4 + a1^6*a2^4*f1^2*f3*f5*g3^10*qt*sb1^4*sb2^4*sb3^2*sb4 + a1^5*a2^5*f1^2*f3*f5*g3^10*qt*sb1^4*sb2^4*sb3^2*sb4 + a1^2*a2^8*f1^2*f3*f5*g3^10*qt*sb1^4*sb2^4*sb3^2*sb4 + a1*a2^9*f1^2*f3*f5*g3^10*qt*sb1^4*sb2^4*sb3^2*sb4 + a1^6*a2^6*f1*f3^2*f5*g3^10*qt*sb1^4*sb2^4*sb3^2*sb4 + a1^4*a2^8*f1*f3^2*f5*g3^10*qt*sb1^4*sb2^4*sb3^2*sb4 + a1^2*a2^10*f1*f3^2*f5*g3^10*qt*sb1^4*sb2^4*sb3^2*sb4 + a2^12*f1*f3^2*f5*g3^10*qt*sb1^4*sb2^4*sb3^2*sb4 + a1^6*a2^8*f3^3*f5*g3^10*qt*sb1^4*sb2^4*sb3^2*sb4 + a1^5*a2^9*f3^3*f5*g3^10*qt*sb1^4*sb2^4*sb3^2*sb4 + a1^2*a2^12*f3^3*f5*g3^10*qt*sb1^4*sb2^4*sb3^2*sb4 + a1*a2^13*f3^3*f5*g3^10*qt*sb1^4*sb2^4*sb3^2*sb4 + a1^6*a2^6*f1^2*f5^2*g3^10*qt*sb1^4*sb2^4*sb3^2*sb4 + a1^4*a2^8*f1^2*f5^2*g3^10*qt*sb1^4*sb2^4*sb3^2*sb4 + a1^2*a2^10*f1^2*f5^2*g3^10*qt*sb1^4*sb2^4*sb3^2*sb4 + a2^12*f1^2*f5^2*g3^10*qt*sb1^4*sb2^4*sb3^2*sb4 + a1^5*a2^9*f1*f3*f5^2*g3^10*qt*sb1^4*sb2^4*sb3^2*sb4 + a1^4*a2^10*f1*f3*f5^2*g3^10*qt*sb1^4*sb2^4*sb3^2*sb4 + a1*a2^13*f1*f3*f5^2*g3^10*qt*sb1^4*sb2^4*sb3^2*sb4 + a2^14*f1*f3*f5^2*g3^10*qt*sb1^4*sb2^4*sb3^2*sb4 + a1^6*a2^10*f3^2*f5^2*g3^10*qt*sb1^4*sb2^4*sb3^2*sb4 + a1^5*a2^11*f3^2*f5^2*g3^10*qt*sb1^4*sb2^4*sb3^2*sb4 + a1^2*a2^14*f3^2*f5^2*g3^10*qt*sb1^4*sb2^4*sb3^2*sb4 + a1*a2^15*f3^2*f5^2*g3^10*qt*sb1^4*sb2^4*sb3^2*sb4 + a1^6*a2^10*f1*f5^3*g3^10*qt*sb1^4*sb2^4*sb3^2*sb4 + a1^4*a2^12*f1*f5^3*g3^10*qt*sb1^4*sb2^4*sb3^2*sb4 + a1^2*a2^14*f1*f5^3*g3^10*qt*sb1^4*sb2^4*sb3^2*sb4 + a2^16*f1*f5^3*g3^10*qt*sb1^4*sb2^4*sb3^2*sb4 + a1^6*a2^12*f3*f5^3*g3^10*qt*sb1^4*sb2^4*sb3^2*sb4 + a1^5*a2^13*f3*f5^3*g3^10*qt*sb1^4*sb2^4*sb3^2*sb4 + a1^2*a2^16*f3*f5^3*g3^10*qt*sb1^4*sb2^4*sb3^2*sb4 + a1*a2^17*f3*f5^3*g3^10*qt*sb1^4*sb2^4*sb3^2*sb4 + a1^6*a2^14*f5^4*g3^10*qt*sb1^4*sb2^4*sb3^2*sb4 + a1^2*a2^18*f5^4*g3^10*qt*sb1^4*sb2^4*sb3^2*sb4 + a1^5*f1^4*g3^8*sb1^4*sb2^4*sb4^2 + a1^4*a2*f1^4*g3^8*sb1^4*sb2^4*sb4^2 + a1*a2^4*f1^4*g3^8*sb1^4*sb2^4*sb4^2 + a2^5*f1^4*g3^8*sb1^4*sb2^4*sb4^2 + a1^7*a2^2*f1^2*f3^2*g3^8*sb1^4*sb2^4*sb4^2 + a1^6*a2^3*f1^2*f3^2*g3^8*sb1^4*sb2^4*sb4^2 + a1^5*a2^4*f1^2*f3^2*g3^8*sb1^4*sb2^4*sb4^2 + a1^4*a2^5*f1^2*f3^2*g3^8*sb1^4*sb2^4*sb4^2 + a1^3*a2^6*f1^2*f3^2*g3^8*sb1^4*sb2^4*sb4^2 + a1^2*a2^7*f1^2*f3^2*g3^8*sb1^4*sb2^4*sb4^2 + a1*a2^8*f1^2*f3^2*g3^8*sb1^4*sb2^4*sb4^2 + a2^9*f1^2*f3^2*g3^8*sb1^4*sb2^4*sb4^2 + a1^7*a2^6*f3^4*g3^8*sb1^4*sb2^4*sb4^2 + a1^6*a2^7*f3^4*g3^8*sb1^4*sb2^4*sb4^2 + a1^3*a2^10*f3^4*g3^8*sb1^4*sb2^4*sb4^2 + a1^2*a2^11*f3^4*g3^8*sb1^4*sb2^4*sb4^2 + a1^9*a2^4*f1^2*f5^2*g3^8*sb1^4*sb2^4*sb4^2 + a1^8*a2^5*f1^2*f5^2*g3^8*sb1^4*sb2^4*sb4^2 + a1*a2^12*f1^2*f5^2*g3^8*sb1^4*sb2^4*sb4^2 + a2^13*f1^2*f5^2*g3^8*sb1^4*sb2^4*sb4^2 + a1^9*a2^8*f3^2*f5^2*g3^8*sb1^4*sb2^4*sb4^2 + a1^8*a2^9*f3^2*f5^2*g3^8*sb1^4*sb2^4*sb4^2 + a1^7*a2^10*f3^2*f5^2*g3^8*sb1^4*sb2^4*sb4^2 + a1^6*a2^11*f3^2*f5^2*g3^8*sb1^4*sb2^4*sb4^2 + a1^5*a2^12*f3^2*f5^2*g3^8*sb1^4*sb2^4*sb4^2 + a1^4*a2^13*f3^2*f5^2*g3^8*sb1^4*sb2^4*sb4^2 + a1^3*a2^14*f3^2*f5^2*g3^8*sb1^4*sb2^4*sb4^2 + a1^2*a2^15*f3^2*f5^2*g3^8*sb1^4*sb2^4*sb4^2 + a1^9*a2^12*f5^4*g3^8*sb1^4*sb2^4*sb4^2 + a1^8*a2^13*f5^4*g3^8*sb1^4*sb2^4*sb4^2 + a1^5*a2^16*f5^4*g3^8*sb1^4*sb2^4*sb4^2 + a1^4*a2^17*f5^4*g3^8*sb1^4*sb2^4*sb4^2 + a1^12*f1^2*f3^2*g3^4*sb3^2*sb4^2 + a1^10*a2^2*f1^2*f3^2*g3^4*sb3^2*sb4^2 + a1^4*a2^8*f1^2*f3^2*g3^4*sb3^2*sb4^2 + a1^2*a2^10*f1^2*f3^2*g3^4*sb3^2*sb4^2 + a1^12*a2^4*f3^4*g3^4*sb3^2*sb4^2 + a1^10*a2^6*f3^4*g3^4*sb3^2*sb4^2 + a1^4*a2^12*f3^4*g3^4*sb3^2*sb4^2 + a1^2*a2^14*f3^4*g3^4*sb3^2*sb4^2 + a1^12*a2^8*f3^2*f5^2*g3^4*sb3^2*sb4^2 + a1^10*a2^10*f3^2*f5^2*g3^4*sb3^2*sb4^2 + a1^4*a2^16*f3^2*f5^2*g3^4*sb3^2*sb4^2 + a1^2*a2^18*f3^2*f5^2*g3^4*sb3^2*sb4^2 + a1^8*f1^2*f3^2*g3^8*qy^2*sb1^2*sb3^2*sb4^2 + a1^6*a2^2*f1^2*f3^2*g3^8*qy^2*sb1^2*sb3^2*sb4^2 + a1^4*a2^4*f1^2*f3^2*g3^8*qy^2*sb1^2*sb3^2*sb4^2 + a1^2*a2^6*f1^2*f3^2*g3^8*qy^2*sb1^2*sb3^2*sb4^2 + a1^8*a2^4*f3^4*g3^8*qy^2*sb1^2*sb3^2*sb4^2 + a1^6*a2^6*f3^4*g3^8*qy^2*sb1^2*sb3^2*sb4^2 + a1^4*a2^8*f3^4*g3^8*qy^2*sb1^2*sb3^2*sb4^2 + a1^2*a2^10*f3^4*g3^8*qy^2*sb1^2*sb3^2*sb4^2 + a1^8*a2^8*f3^2*f5^2*g3^8*qy^2*sb1^2*sb3^2*sb4^2 + a1^6*a2^10*f3^2*f5^2*g3^8*qy^2*sb1^2*sb3^2*sb4^2 + a1^4*a2^12*f3^2*f5^2*g3^8*qy^2*sb1^2*sb3^2*sb4^2 + a1^2*a2^14*f3^2*f5^2*g3^8*qy^2*sb1^2*sb3^2*sb4^2 + a1^8*f1^4*g3^8*sb1*sb2*sb3^2*sb4^2 + a2^8*f1^4*g3^8*sb1*sb2*sb3^2*sb4^2 + a1^10*a2^2*f1^2*f3^2*g3^8*sb1*sb2*sb3^2*sb4^2 + a1^8*a2^4*f1^2*f3^2*g3^8*sb1*sb2*sb3^2*sb4^2 + a1^2*a2^10*f1^2*f3^2*g3^8*sb1*sb2*sb3^2*sb4^2 + a2^12*f1^2*f3^2*g3^8*sb1*sb2*sb3^2*sb4^2 + a1^10*a2^6*f3^4*g3^8*sb1*sb2*sb3^2*sb4^2 + a1^2*a2^14*f3^4*g3^8*sb1*sb2*sb3^2*sb4^2 + a1^12*a2^4*f1^2*f5^2*g3^8*sb1*sb2*sb3^2*sb4^2 + a1^8*a2^8*f1^2*f5^2*g3^8*sb1*sb2*sb3^2*sb4^2 + a1^4*a2^12*f1^2*f5^2*g3^8*sb1*sb2*sb3^2*sb4^2 + a2^16*f1^2*f5^2*g3^8*sb1*sb2*sb3^2*sb4^2 + a1^12*a2^8*f3^2*f5^2*g3^8*sb1*sb2*sb3^2*sb4^2 + a1^10*a2^10*f3^2*f5^2*g3^8*sb1*sb2*sb3^2*sb4^2 + a1^4*a2^16*f3^2*f5^2*g3^8*sb1*sb2*sb3^2*sb4^2 + a1^2*a2^18*f3^2*f5^2*g3^8*sb1*sb2*sb3^2*sb4^2 + a1^12*a2^12*f5^4*g3^8*sb1*sb2*sb3^2*sb4^2 + a1^4*a2^20*f5^4*g3^8*sb1*sb2*sb3^2*sb4^2 + a1^6*f1^4*g3^10*qy*sb1^2*sb2*sb3^2*sb4^2 + a1^4*a2^2*f1^4*g3^10*qy*sb1^2*sb2*sb3^2*sb4^2 + a1^2*a2^4*f1^4*g3^10*qy*sb1^2*sb2*sb3^2*sb4^2 + a2^6*f1^4*g3^10*qy*sb1^2*sb2*sb3^2*sb4^2 + a1^8*a2^2*f1^2*f3^2*g3^10*qy*sb1^2*sb2*sb3^2*sb4^2 + a2^10*f1^2*f3^2*g3^10*qy*sb1^2*sb2*sb3^2*sb4^2 + a1^8*a2^6*f3^4*g3^10*qy*sb1^2*sb2*sb3^2*sb4^2 + a1^6*a2^8*f3^4*g3^10*qy*sb1^2*sb2*sb3^2*sb4^2 + a1^4*a2^10*f3^4*g3^10*qy*sb1^2*sb2*sb3^2*sb4^2 + a1^2*a2^12*f3^4*g3^10*qy*sb1^2*sb2*sb3^2*sb4^2 + a1^10*a2^4*f1^2*f5^2*g3^10*qy*sb1^2*sb2*sb3^2*sb4^2 + a1^8*a2^6*f1^2*f5^2*g3^10*qy*sb1^2*sb2*sb3^2*sb4^2 + a1^2*a2^12*f1^2*f5^2*g3^10*qy*sb1^2*sb2*sb3^2*sb4^2 + a2^14*f1^2*f5^2*g3^10*qy*sb1^2*sb2*sb3^2*sb4^2 + a1^10*a2^8*f3^2*f5^2*g3^10*qy*sb1^2*sb2*sb3^2*sb4^2 + a1^2*a2^16*f3^2*f5^2*g3^10*qy*sb1^2*sb2*sb3^2*sb4^2 + a1^10*a2^12*f5^4*g3^10*qy*sb1^2*sb2*sb3^2*sb4^2 + a1^8*a2^14*f5^4*g3^10*qy*sb1^2*sb2*sb3^2*sb4^2 + a1^6*a2^16*f5^4*g3^10*qy*sb1^2*sb2*sb3^2*sb4^2 + a1^4*a2^18*f5^4*g3^10*qy*sb1^2*sb2*sb3^2*sb4^2 + a1^7*f1^4*g3^8*sb1^2*sb2^2*sb3^2*sb4^2 + a1^6*a2*f1^4*g3^8*sb1^2*sb2^2*sb3^2*sb4^2 + a1^5*a2^2*f1^4*g3^8*sb1^2*sb2^2*sb3^2*sb4^2 + a1^4*a2^3*f1^4*g3^8*sb1^2*sb2^2*sb3^2*sb4^2 + a1^3*a2^4*f1^4*g3^8*sb1^2*sb2^2*sb3^2*sb4^2 + a1^2*a2^5*f1^4*g3^8*sb1^2*sb2^2*sb3^2*sb4^2 + a1*a2^6*f1^4*g3^8*sb1^2*sb2^2*sb3^2*sb4^2 + a2^7*f1^4*g3^8*sb1^2*sb2^2*sb3^2*sb4^2 + a1^9*a2^2*f1^2*f3^2*g3^8*sb1^2*sb2^2*sb3^2*sb4^2 + a1^8*a2^3*f1^2*f3^2*g3^8*sb1^2*sb2^2*sb3^2*sb4^2 + a1*a2^10*f1^2*f3^2*g3^8*sb1^2*sb2^2*sb3^2*sb4^2 + a2^11*f1^2*f3^2*g3^8*sb1^2*sb2^2*sb3^2*sb4^2 + a1^2*f1^4*f3^2*g3^8*sb1^2*sb2^2*sb3^2*sb4^2 + a2^2*f1^4*f3^2*g3^8*sb1^2*sb2^2*sb3^2*sb4^2 + a1^9*a2^6*f3^4*g3^8*sb1^2*sb2^2*sb3^2*sb4^2 + a1^8*a2^7*f3^4*g3^8*sb1^2*sb2^2*sb3^2*sb4^2 + a1^7*a2^8*f3^4*g3^8*sb1^2*sb2^2*sb3^2*sb4^2 + a1^6*a2^9*f3^4*g3^8*sb1^2*sb2^2*sb3^2*sb4^2 + a1^5*a2^10*f3^4*g3^8*sb1^2*sb2^2*sb3^2*sb4^2 + a1^4*a2^11*f3^4*g3^8*sb1^2*sb2^2*sb3^2*sb4^2 + a1^3*a2^12*f3^4*g3^8*sb1^2*sb2^2*sb3^2*sb4^2 + a1^2*a2^13*f3^4*g3^8*sb1^2*sb2^2*sb3^2*sb4^2 + a1^2*a2^4*f1^2*f3^4*g3^8*sb1^2*sb2^2*sb3^2*sb4^2 + a2^6*f1^2*f3^4*g3^8*sb1^2*sb2^2*sb3^2*sb4^2 + a1^11*a2^4*f1^2*f5^2*g3^8*sb1^2*sb2^2*sb3^2*sb4^2 + a1^10*a2^5*f1^2*f5^2*g3^8*sb1^2*sb2^2*sb3^2*sb4^2 + a1^9*a2^6*f1^2*f5^2*g3^8*sb1^2*sb2^2*sb3^2*sb4^2 + a1^8*a2^7*f1^2*f5^2*g3^8*sb1^2*sb2^2*sb3^2*sb4^2 + a1^3*a2^12*f1^2*f5^2*g3^8*sb1^2*sb2^2*sb3^2*sb4^2 + a1^2*a2^13*f1^2*f5^2*g3^8*sb1^2*sb2^2*sb3^2*sb4^2 + a1*a2^14*f1^2*f5^2*g3^8*sb1^2*sb2^2*sb3^2*sb4^2 + a2^15*f1^2*f5^2*g3^8*sb1^2*sb2^2*sb3^2*sb4^2 + a1^11*a2^8*f3^2*f5^2*g3^8*sb1^2*sb2^2*sb3^2*sb4^2 + a1^10*a2^9*f3^2*f5^2*g3^8*sb1^2*sb2^2*sb3^2*sb4^2 + a1^3*a2^16*f3^2*f5^2*g3^8*sb1^2*sb2^2*sb3^2*sb4^2 + a1^2*a2^17*f3^2*f5^2*g3^8*sb1^2*sb2^2*sb3^2*sb4^2 + a1^6*a2^4*f1^2*f3^2*f5^2*g3^8*sb1^2*sb2^2*sb3^2*sb4^2 + a1^4*a2^6*f1^2*f3^2*f5^2*g3^8*sb1^2*sb2^2*sb3^2*sb4^2 + a1^2*a2^8*f1^2*f3^2*f5^2*g3^8*sb1^2*sb2^2*sb3^2*sb4^2 + a2^10*f1^2*f3^2*f5^2*g3^8*sb1^2*sb2^2*sb3^2*sb4^2 + a1^6*a2^8*f3^4*f5^2*g3^8*sb1^2*sb2^2*sb3^2*sb4^2 + a1^4*a2^10*f3^4*f5^2*g3^8*sb1^2*sb2^2*sb3^2*sb4^2 + a1^11*a2^12*f5^4*g3^8*sb1^2*sb2^2*sb3^2*sb4^2 + a1^10*a2^13*f5^4*g3^8*sb1^2*sb2^2*sb3^2*sb4^2 + a1^9*a2^14*f5^4*g3^8*sb1^2*sb2^2*sb3^2*sb4^2 + a1^8*a2^15*f5^4*g3^8*sb1^2*sb2^2*sb3^2*sb4^2 + a1^7*a2^16*f5^4*g3^8*sb1^2*sb2^2*sb3^2*sb4^2 + a1^6*a2^17*f5^4*g3^8*sb1^2*sb2^2*sb3^2*sb4^2 + a1^5*a2^18*f5^4*g3^8*sb1^2*sb2^2*sb3^2*sb4^2 + a1^4*a2^19*f5^4*g3^8*sb1^2*sb2^2*sb3^2*sb4^2 + a1^6*a2^12*f3^2*f5^4*g3^8*sb1^2*sb2^2*sb3^2*sb4^2 + a1^4*a2^14*f3^2*f5^4*g3^8*sb1^2*sb2^2*sb3^2*sb4^2 + a1^6*a2*f1^3*f3^2*g3^10*sb1^2*sb2^2*sb3^2*sb4^2 + a1^5*a2^2*f1^3*f3^2*g3^10*sb1^2*sb2^2*sb3^2*sb4^2 + a1^2*a2^5*f1^3*f3^2*g3^10*sb1^2*sb2^2*sb3^2*sb4^2 + a1*a2^6*f1^3*f3^2*g3^10*sb1^2*sb2^2*sb3^2*sb4^2 + a1^7*a2^2*f1^2*f3^3*g3^10*sb1^2*sb2^2*sb3^2*sb4^2 + a1^6*a2^3*f1^2*f3^3*g3^10*sb1^2*sb2^2*sb3^2*sb4^2 + a1^3*a2^6*f1^2*f3^3*g3^10*sb1^2*sb2^2*sb3^2*sb4^2 + a1^2*a2^7*f1^2*f3^3*g3^10*sb1^2*sb2^2*sb3^2*sb4^2 + a1^6*a2^5*f1*f3^4*g3^10*sb1^2*sb2^2*sb3^2*sb4^2 + a1^5*a2^6*f1*f3^4*g3^10*sb1^2*sb2^2*sb3^2*sb4^2 + a1^2*a2^9*f1*f3^4*g3^10*sb1^2*sb2^2*sb3^2*sb4^2 + a1*a2^10*f1*f3^4*g3^10*sb1^2*sb2^2*sb3^2*sb4^2 + a1^7*a2^6*f3^5*g3^10*sb1^2*sb2^2*sb3^2*sb4^2 + a1^6*a2^7*f3^5*g3^10*sb1^2*sb2^2*sb3^2*sb4^2 + a1^3*a2^10*f3^5*g3^10*sb1^2*sb2^2*sb3^2*sb4^2 + a1^2*a2^11*f3^5*g3^10*sb1^2*sb2^2*sb3^2*sb4^2 + a1^6*f1^4*f4*g3^10*sb1^2*sb2^2*sb3^2*sb4^2 + a1^4*a2^2*f1^4*f4*g3^10*sb1^2*sb2^2*sb3^2*sb4^2 + a1^2*a2^4*f1^4*f4*g3^10*sb1^2*sb2^2*sb3^2*sb4^2 + a2^6*f1^4*f4*g3^10*sb1^2*sb2^2*sb3^2*sb4^2 + a1^8*a2^2*f1^2*f3^2*f4*g3^10*sb1^2*sb2^2*sb3^2*sb4^2 + a2^10*f1^2*f3^2*f4*g3^10*sb1^2*sb2^2*sb3^2*sb4^2 + a1^8*a2^6*f3^4*f4*g3^10*sb1^2*sb2^2*sb3^2*sb4^2 + a1^6*a2^8*f3^4*f4*g3^10*sb1^2*sb2^2*sb3^2*sb4^2 + a1^4*a2^10*f3^4*f4*g3^10*sb1^2*sb2^2*sb3^2*sb4^2 + a1^2*a2^12*f3^4*f4*g3^10*sb1^2*sb2^2*sb3^2*sb4^2 + a1^7*f1^4*f5*g3^10*sb1^2*sb2^2*sb3^2*sb4^2 + a1^5*a2^2*f1^4*f5*g3^10*sb1^2*sb2^2*sb3^2*sb4^2 + a1^3*a2^4*f1^4*f5*g3^10*sb1^2*sb2^2*sb3^2*sb4^2 + a1*a2^6*f1^4*f5*g3^10*sb1^2*sb2^2*sb3^2*sb4^2 + a1^7*a2^2*f1^3*f3*f5*g3^10*sb1^2*sb2^2*sb3^2*sb4^2 + a1^5*a2^4*f1^3*f3*f5*g3^10*sb1^2*sb2^2*sb3^2*sb4^2 + a1^3*a2^6*f1^3*f3*f5*g3^10*sb1^2*sb2^2*sb3^2*sb4^2 + a1*a2^8*f1^3*f3*f5*g3^10*sb1^2*sb2^2*sb3^2*sb4^2 + a1^9*a2^2*f1^2*f3^2*f5*g3^10*sb1^2*sb2^2*sb3^2*sb4^2 + a1^7*a2^4*f1^2*f3^2*f5*g3^10*sb1^2*sb2^2*sb3^2*sb4^2 + a1^6*a2^5*f1^2*f3^2*f5*g3^10*sb1^2*sb2^2*sb3^2*sb4^2 + a1^3*a2^8*f1^2*f3^2*f5*g3^10*sb1^2*sb2^2*sb3^2*sb4^2 + a1^2*a2^9*f1^2*f3^2*f5*g3^10*sb1^2*sb2^2*sb3^2*sb4^2 + a1*a2^10*f1^2*f3^2*f5*g3^10*sb1^2*sb2^2*sb3^2*sb4^2 + a1^7*a2^6*f1*f3^3*f5*g3^10*sb1^2*sb2^2*sb3^2*sb4^2 + a1^5*a2^8*f1*f3^3*f5*g3^10*sb1^2*sb2^2*sb3^2*sb4^2 + a1^3*a2^10*f1*f3^3*f5*g3^10*sb1^2*sb2^2*sb3^2*sb4^2 + a1*a2^12*f1*f3^3*f5*g3^10*sb1^2*sb2^2*sb3^2*sb4^2 + a1^9*a2^6*f3^4*f5*g3^10*sb1^2*sb2^2*sb3^2*sb4^2 + a1^6*a2^9*f3^4*f5*g3^10*sb1^2*sb2^2*sb3^2*sb4^2 + a1^5*a2^10*f3^4*f5*g3^10*sb1^2*sb2^2*sb3^2*sb4^2 + a1^2*a2^13*f3^4*f5*g3^10*sb1^2*sb2^2*sb3^2*sb4^2 + a1^9*a2^4*f1^2*f3*f5^2*g3^10*sb1^2*sb2^2*sb3^2*sb4^2 + a1^7*a2^6*f1^2*f3*f5^2*g3^10*sb1^2*sb2^2*sb3^2*sb4^2 + a1^5*a2^8*f1^2*f3*f5^2*g3^10*sb1^2*sb2^2*sb3^2*sb4^2 + a1^3*a2^10*f1^2*f3*f5^2*g3^10*sb1^2*sb2^2*sb3^2*sb4^2 + a1^6*a2^9*f1*f3^2*f5^2*g3^10*sb1^2*sb2^2*sb3^2*sb4^2 + a1^5*a2^10*f1*f3^2*f5^2*g3^10*sb1^2*sb2^2*sb3^2*sb4^2 + a1^2*a2^13*f1*f3^2*f5^2*g3^10*sb1^2*sb2^2*sb3^2*sb4^2 + a1*a2^14*f1*f3^2*f5^2*g3^10*sb1^2*sb2^2*sb3^2*sb4^2 + a1^9*a2^8*f3^3*f5^2*g3^10*sb1^2*sb2^2*sb3^2*sb4^2 + a1^6*a2^11*f3^3*f5^2*g3^10*sb1^2*sb2^2*sb3^2*sb4^2 + a1^5*a2^12*f3^3*f5^2*g3^10*sb1^2*sb2^2*sb3^2*sb4^2 + a1^2*a2^15*f3^3*f5^2*g3^10*sb1^2*sb2^2*sb3^2*sb4^2 + a1^10*a2^4*f1^2*f4*f5^2*g3^10*sb1^2*sb2^2*sb3^2*sb4^2 + a1^8*a2^6*f1^2*f4*f5^2*g3^10*sb1^2*sb2^2*sb3^2*sb4^2 + a1^2*a2^12*f1^2*f4*f5^2*g3^10*sb1^2*sb2^2*sb3^2*sb4^2 + a2^14*f1^2*f4*f5^2*g3^10*sb1^2*sb2^2*sb3^2*sb4^2 + a1^10*a2^8*f3^2*f4*f5^2*g3^10*sb1^2*sb2^2*sb3^2*sb4^2 + a1^2*a2^16*f3^2*f4*f5^2*g3^10*sb1^2*sb2^2*sb3^2*sb4^2 + a1^11*a2^4*f1^2*f5^3*g3^10*sb1^2*sb2^2*sb3^2*sb4^2 + a1^9*a2^6*f1^2*f5^3*g3^10*sb1^2*sb2^2*sb3^2*sb4^2 + a1^3*a2^12*f1^2*f5^3*g3^10*sb1^2*sb2^2*sb3^2*sb4^2 + a1*a2^14*f1^2*f5^3*g3^10*sb1^2*sb2^2*sb3^2*sb4^2 + a1^7*a2^10*f1*f3*f5^3*g3^10*sb1^2*sb2^2*sb3^2*sb4^2 + a1^5*a2^12*f1*f3*f5^3*g3^10*sb1^2*sb2^2*sb3^2*sb4^2 + a1^3*a2^14*f1*f3*f5^3*g3^10*sb1^2*sb2^2*sb3^2*sb4^2 + a1*a2^16*f1*f3*f5^3*g3^10*sb1^2*sb2^2*sb3^2*sb4^2 + a1^11*a2^8*f3^2*f5^3*g3^10*sb1^2*sb2^2*sb3^2*sb4^2 + a1^7*a2^12*f3^2*f5^3*g3^10*sb1^2*sb2^2*sb3^2*sb4^2 + a1^6*a2^13*f3^2*f5^3*g3^10*sb1^2*sb2^2*sb3^2*sb4^2 + a1^2*a2^17*f3^2*f5^3*g3^10*sb1^2*sb2^2*sb3^2*sb4^2 + a1^9*a2^12*f3*f5^4*g3^10*sb1^2*sb2^2*sb3^2*sb4^2 + a1^7*a2^14*f3*f5^4*g3^10*sb1^2*sb2^2*sb3^2*sb4^2 + a1^5*a2^16*f3*f5^4*g3^10*sb1^2*sb2^2*sb3^2*sb4^2 + a1^3*a2^18*f3*f5^4*g3^10*sb1^2*sb2^2*sb3^2*sb4^2 + a1^10*a2^12*f4*f5^4*g3^10*sb1^2*sb2^2*sb3^2*sb4^2 + a1^8*a2^14*f4*f5^4*g3^10*sb1^2*sb2^2*sb3^2*sb4^2 + a1^6*a2^16*f4*f5^4*g3^10*sb1^2*sb2^2*sb3^2*sb4^2 + a1^4*a2^18*f4*f5^4*g3^10*sb1^2*sb2^2*sb3^2*sb4^2 + a1^11*a2^12*f5^5*g3^10*sb1^2*sb2^2*sb3^2*sb4^2 + a1^9*a2^14*f5^5*g3^10*sb1^2*sb2^2*sb3^2*sb4^2 + a1^7*a2^16*f5^5*g3^10*sb1^2*sb2^2*sb3^2*sb4^2 + a1^5*a2^18*f5^5*g3^10*sb1^2*sb2^2*sb3^2*sb4^2 + a1^8*f1^4*f6*g3^10*sb1^2*sb2^2*sb3^2*sb4^2 + a1^6*a2^2*f1^4*f6*g3^10*sb1^2*sb2^2*sb3^2*sb4^2 + a1^4*a2^4*f1^4*f6*g3^10*sb1^2*sb2^2*sb3^2*sb4^2 + a1^2*a2^6*f1^4*f6*g3^10*sb1^2*sb2^2*sb3^2*sb4^2 + a1^10*a2^2*f1^2*f3^2*f6*g3^10*sb1^2*sb2^2*sb3^2*sb4^2 + a1^2*a2^10*f1^2*f3^2*f6*g3^10*sb1^2*sb2^2*sb3^2*sb4^2 + a1^10*a2^6*f3^4*f6*g3^10*sb1^2*sb2^2*sb3^2*sb4^2 + a1^8*a2^8*f3^4*f6*g3^10*sb1^2*sb2^2*sb3^2*sb4^2 + a1^6*a2^10*f3^4*f6*g3^10*sb1^2*sb2^2*sb3^2*sb4^2 + a1^4*a2^12*f3^4*f6*g3^10*sb1^2*sb2^2*sb3^2*sb4^2 + a1^12*a2^4*f1^2*f5^2*f6*g3^10*sb1^2*sb2^2*sb3^2*sb4^2 + a1^10*a2^6*f1^2*f5^2*f6*g3^10*sb1^2*sb2^2*sb3^2*sb4^2 + a1^4*a2^12*f1^2*f5^2*f6*g3^10*sb1^2*sb2^2*sb3^2*sb4^2 + a1^2*a2^14*f1^2*f5^2*f6*g3^10*sb1^2*sb2^2*sb3^2*sb4^2 + a1^12*a2^8*f3^2*f5^2*f6*g3^10*sb1^2*sb2^2*sb3^2*sb4^2 + a1^4*a2^16*f3^2*f5^2*f6*g3^10*sb1^2*sb2^2*sb3^2*sb4^2 + a1^12*a2^12*f5^4*f6*g3^10*sb1^2*sb2^2*sb3^2*sb4^2 + a1^10*a2^14*f5^4*f6*g3^10*sb1^2*sb2^2*sb3^2*sb4^2 + a1^8*a2^16*f5^4*f6*g3^10*sb1^2*sb2^2*sb3^2*sb4^2 + a1^6*a2^18*f5^4*f6*g3^10*sb1^2*sb2^2*sb3^2*sb4^2 + a1^4*f1^4*g3^8*sb1^4*sb2^2*sb3^2*sb4^2 + a2^4*f1^4*g3^8*sb1^4*sb2^2*sb3^2*sb4^2 + a1^6*a2^2*f1^2*f3^2*g3^8*sb1^4*sb2^2*sb3^2*sb4^2 + a1^4*a2^4*f1^2*f3^2*g3^8*sb1^4*sb2^2*sb3^2*sb4^2 + a1^2*a2^6*f1^2*f3^2*g3^8*sb1^4*sb2^2*sb3^2*sb4^2 + a2^8*f1^2*f3^2*g3^8*sb1^4*sb2^2*sb3^2*sb4^2 + a1^6*a2^6*f3^4*g3^8*sb1^4*sb2^2*sb3^2*sb4^2 + a1^2*a2^10*f3^4*g3^8*sb1^4*sb2^2*sb3^2*sb4^2 + a1^8*a2^4*f1^2*f5^2*g3^8*sb1^4*sb2^2*sb3^2*sb4^2 + a2^12*f1^2*f5^2*g3^8*sb1^4*sb2^2*sb3^2*sb4^2 + a1^8*a2^8*f3^2*f5^2*g3^8*sb1^4*sb2^2*sb3^2*sb4^2 + a1^6*a2^10*f3^2*f5^2*g3^8*sb1^4*sb2^2*sb3^2*sb4^2 + a1^4*a2^12*f3^2*f5^2*g3^8*sb1^4*sb2^2*sb3^2*sb4^2 + a1^2*a2^14*f3^2*f5^2*g3^8*sb1^4*sb2^2*sb3^2*sb4^2 + a1^8*a2^12*f5^4*g3^8*sb1^4*sb2^2*sb3^2*sb4^2 + a1^4*a2^16*f5^4*g3^8*sb1^4*sb2^2*sb3^2*sb4^2 + a1^6*f1^2*f3^2*g3^8*qy^2*sb1^4*sb2^2*sb3^2*sb4^2 + a1^2*a2^4*f1^2*f3^2*g3^8*qy^2*sb1^4*sb2^2*sb3^2*sb4^2 + a1^6*a2^4*f3^4*g3^8*qy^2*sb1^4*sb2^2*sb3^2*sb4^2 + a1^2*a2^8*f3^4*g3^8*qy^2*sb1^4*sb2^2*sb3^2*sb4^2 + a1^6*a2^8*f3^2*f5^2*g3^8*qy^2*sb1^4*sb2^2*sb3^2*sb4^2 + a1^2*a2^12*f3^2*f5^2*g3^8*qy^2*sb1^4*sb2^2*sb3^2*sb4^2 + a1^4*f1^4*g3^10*qy*sb1^4*sb2^3*sb3^2*sb4^2 + a2^4*f1^4*g3^10*qy*sb1^4*sb2^3*sb3^2*sb4^2 + a1^6*a2^2*f1^2*f3^2*g3^10*qy*sb1^4*sb2^3*sb3^2*sb4^2 + a1^4*a2^4*f1^2*f3^2*g3^10*qy*sb1^4*sb2^3*sb3^2*sb4^2 + a1^2*a2^6*f1^2*f3^2*g3^10*qy*sb1^4*sb2^3*sb3^2*sb4^2 + a2^8*f1^2*f3^2*g3^10*qy*sb1^4*sb2^3*sb3^2*sb4^2 + a1^6*a2^6*f3^4*g3^10*qy*sb1^4*sb2^3*sb3^2*sb4^2 + a1^2*a2^10*f3^4*g3^10*qy*sb1^4*sb2^3*sb3^2*sb4^2 + a1^8*a2^4*f1^2*f5^2*g3^10*qy*sb1^4*sb2^3*sb3^2*sb4^2 + a2^12*f1^2*f5^2*g3^10*qy*sb1^4*sb2^3*sb3^2*sb4^2 + a1^8*a2^8*f3^2*f5^2*g3^10*qy*sb1^4*sb2^3*sb3^2*sb4^2 + a1^6*a2^10*f3^2*f5^2*g3^10*qy*sb1^4*sb2^3*sb3^2*sb4^2 + a1^4*a2^12*f3^2*f5^2*g3^10*qy*sb1^4*sb2^3*sb3^2*sb4^2 + a1^2*a2^14*f3^2*f5^2*g3^10*qy*sb1^4*sb2^3*sb3^2*sb4^2 + a1^8*a2^12*f5^4*g3^10*qy*sb1^4*sb2^3*sb3^2*sb4^2 + a1^4*a2^16*f5^4*g3^10*qy*sb1^4*sb2^3*sb3^2*sb4^2 + f1^4*f3^2*g3^8*sb1^4*sb2^4*sb3^2*sb4^2 + a2^4*f1^2*f3^4*g3^8*sb1^4*sb2^4*sb3^2*sb4^2 + a1^4*a2^4*f1^2*f3^2*f5^2*g3^8*sb1^4*sb2^4*sb3^2*sb4^2 + a2^8*f1^2*f3^2*f5^2*g3^8*sb1^4*sb2^4*sb3^2*sb4^2 + a1^4*a2^8*f3^4*f5^2*g3^8*sb1^4*sb2^4*sb3^2*sb4^2 + a1^4*a2^12*f3^2*f5^4*g3^8*sb1^4*sb2^4*sb3^2*sb4^2 + a1^4*a2*f1^3*f3^2*g3^10*sb1^4*sb2^4*sb3^2*sb4^2 + a1^3*a2^2*f1^3*f3^2*g3^10*sb1^4*sb2^4*sb3^2*sb4^2 + a1^2*a2^3*f1^3*f3^2*g3^10*sb1^4*sb2^4*sb3^2*sb4^2 + a1*a2^4*f1^3*f3^2*g3^10*sb1^4*sb2^4*sb3^2*sb4^2 + a1^5*a2^2*f1^2*f3^3*g3^10*sb1^4*sb2^4*sb3^2*sb4^2 + a1^4*a2^3*f1^2*f3^3*g3^10*sb1^4*sb2^4*sb3^2*sb4^2 + a1^3*a2^4*f1^2*f3^3*g3^10*sb1^4*sb2^4*sb3^2*sb4^2 + a1^2*a2^5*f1^2*f3^3*g3^10*sb1^4*sb2^4*sb3^2*sb4^2 + a1^4*a2^5*f1*f3^4*g3^10*sb1^4*sb2^4*sb3^2*sb4^2 + a1^3*a2^6*f1*f3^4*g3^10*sb1^4*sb2^4*sb3^2*sb4^2 + a1^2*a2^7*f1*f3^4*g3^10*sb1^4*sb2^4*sb3^2*sb4^2 + a1*a2^8*f1*f3^4*g3^10*sb1^4*sb2^4*sb3^2*sb4^2 + a1^5*a2^6*f3^5*g3^10*sb1^4*sb2^4*sb3^2*sb4^2 + a1^4*a2^7*f3^5*g3^10*sb1^4*sb2^4*sb3^2*sb4^2 + a1^3*a2^8*f3^5*g3^10*sb1^4*sb2^4*sb3^2*sb4^2 + a1^2*a2^9*f3^5*g3^10*sb1^4*sb2^4*sb3^2*sb4^2 + a1^4*f1^4*f4*g3^10*sb1^4*sb2^4*sb3^2*sb4^2 + a2^4*f1^4*f4*g3^10*sb1^4*sb2^4*sb3^2*sb4^2 + a1^6*a2^2*f1^2*f3^2*f4*g3^10*sb1^4*sb2^4*sb3^2*sb4^2 + a1^4*a2^4*f1^2*f3^2*f4*g3^10*sb1^4*sb2^4*sb3^2*sb4^2 + a1^2*a2^6*f1^2*f3^2*f4*g3^10*sb1^4*sb2^4*sb3^2*sb4^2 + a2^8*f1^2*f3^2*f4*g3^10*sb1^4*sb2^4*sb3^2*sb4^2 + a1^6*a2^6*f3^4*f4*g3^10*sb1^4*sb2^4*sb3^2*sb4^2 + a1^2*a2^10*f3^4*f4*g3^10*sb1^4*sb2^4*sb3^2*sb4^2 + a1^5*f1^4*f5*g3^10*sb1^4*sb2^4*sb3^2*sb4^2 + a1*a2^4*f1^4*f5*g3^10*sb1^4*sb2^4*sb3^2*sb4^2 + a1^5*a2^2*f1^3*f3*f5*g3^10*sb1^4*sb2^4*sb3^2*sb4^2 + a1*a2^6*f1^3*f3*f5*g3^10*sb1^4*sb2^4*sb3^2*sb4^2 + a1^7*a2^2*f1^2*f3^2*f5*g3^10*sb1^4*sb2^4*sb3^2*sb4^2 + a1^4*a2^5*f1^2*f3^2*f5*g3^10*sb1^4*sb2^4*sb3^2*sb4^2 + a1^2*a2^7*f1^2*f3^2*f5*g3^10*sb1^4*sb2^4*sb3^2*sb4^2 + a1*a2^8*f1^2*f3^2*f5*g3^10*sb1^4*sb2^4*sb3^2*sb4^2 + a1^5*a2^6*f1*f3^3*f5*g3^10*sb1^4*sb2^4*sb3^2*sb4^2 + a1*a2^10*f1*f3^3*f5*g3^10*sb1^4*sb2^4*sb3^2*sb4^2 + a1^7*a2^6*f3^4*f5*g3^10*sb1^4*sb2^4*sb3^2*sb4^2 + a1^5*a2^8*f3^4*f5*g3^10*sb1^4*sb2^4*sb3^2*sb4^2 + a1^4*a2^9*f3^4*f5*g3^10*sb1^4*sb2^4*sb3^2*sb4^2 + a1^2*a2^11*f3^4*f5*g3^10*sb1^4*sb2^4*sb3^2*sb4^2 + a1^7*a2^4*f1^2*f3*f5^2*g3^10*sb1^4*sb2^4*sb3^2*sb4^2 + a1^3*a2^8*f1^2*f3*f5^2*g3^10*sb1^4*sb2^4*sb3^2*sb4^2 + a1^4*a2^9*f1*f3^2*f5^2*g3^10*sb1^4*sb2^4*sb3^2*sb4^2 + a1^3*a2^10*f1*f3^2*f5^2*g3^10*sb1^4*sb2^4*sb3^2*sb4^2 + a1^2*a2^11*f1*f3^2*f5^2*g3^10*sb1^4*sb2^4*sb3^2*sb4^2 + a1*a2^12*f1*f3^2*f5^2*g3^10*sb1^4*sb2^4*sb3^2*sb4^2 + a1^7*a2^8*f3^3*f5^2*g3^10*sb1^4*sb2^4*sb3^2*sb4^2 + a1^5*a2^10*f3^3*f5^2*g3^10*sb1^4*sb2^4*sb3^2*sb4^2 + a1^4*a2^11*f3^3*f5^2*g3^10*sb1^4*sb2^4*sb3^2*sb4^2 + a1^2*a2^13*f3^3*f5^2*g3^10*sb1^4*sb2^4*sb3^2*sb4^2 + a1^8*a2^4*f1^2*f4*f5^2*g3^10*sb1^4*sb2^4*sb3^2*sb4^2 + a2^12*f1^2*f4*f5^2*g3^10*sb1^4*sb2^4*sb3^2*sb4^2 + a1^8*a2^8*f3^2*f4*f5^2*g3^10*sb1^4*sb2^4*sb3^2*sb4^2 + a1^6*a2^10*f3^2*f4*f5^2*g3^10*sb1^4*sb2^4*sb3^2*sb4^2 + a1^4*a2^12*f3^2*f4*f5^2*g3^10*sb1^4*sb2^4*sb3^2*sb4^2 + a1^2*a2^14*f3^2*f4*f5^2*g3^10*sb1^4*sb2^4*sb3^2*sb4^2 + a1^9*a2^4*f1^2*f5^3*g3^10*sb1^4*sb2^4*sb3^2*sb4^2 + a1*a2^12*f1^2*f5^3*g3^10*sb1^4*sb2^4*sb3^2*sb4^2 + a1^5*a2^10*f1*f3*f5^3*g3^10*sb1^4*sb2^4*sb3^2*sb4^2 + a1*a2^14*f1*f3*f5^3*g3^10*sb1^4*sb2^4*sb3^2*sb4^2 + a1^9*a2^8*f3^2*f5^3*g3^10*sb1^4*sb2^4*sb3^2*sb4^2 + a1^7*a2^10*f3^2*f5^3*g3^10*sb1^4*sb2^4*sb3^2*sb4^2 + a1^4*a2^13*f3^2*f5^3*g3^10*sb1^4*sb2^4*sb3^2*sb4^2 + a1^2*a2^15*f3^2*f5^3*g3^10*sb1^4*sb2^4*sb3^2*sb4^2 + a1^7*a2^12*f3*f5^4*g3^10*sb1^4*sb2^4*sb3^2*sb4^2 + a1^3*a2^16*f3*f5^4*g3^10*sb1^4*sb2^4*sb3^2*sb4^2 + a1^8*a2^12*f4*f5^4*g3^10*sb1^4*sb2^4*sb3^2*sb4^2 + a1^4*a2^16*f4*f5^4*g3^10*sb1^4*sb2^4*sb3^2*sb4^2 + a1^9*a2^12*f5^5*g3^10*sb1^4*sb2^4*sb3^2*sb4^2 + a1^5*a2^16*f5^5*g3^10*sb1^4*sb2^4*sb3^2*sb4^2 + a1^6*f1^4*f6*g3^10*sb1^4*sb2^4*sb3^2*sb4^2 + a1^2*a2^4*f1^4*f6*g3^10*sb1^4*sb2^4*sb3^2*sb4^2 + a1^8*a2^2*f1^2*f3^2*f6*g3^10*sb1^4*sb2^4*sb3^2*sb4^2 + a1^6*a2^4*f1^2*f3^2*f6*g3^10*sb1^4*sb2^4*sb3^2*sb4^2 + a1^4*a2^6*f1^2*f3^2*f6*g3^10*sb1^4*sb2^4*sb3^2*sb4^2 + a1^2*a2^8*f1^2*f3^2*f6*g3^10*sb1^4*sb2^4*sb3^2*sb4^2 + a1^8*a2^6*f3^4*f6*g3^10*sb1^4*sb2^4*sb3^2*sb4^2 + a1^4*a2^10*f3^4*f6*g3^10*sb1^4*sb2^4*sb3^2*sb4^2 + a1^10*a2^4*f1^2*f5^2*f6*g3^10*sb1^4*sb2^4*sb3^2*sb4^2 + a1^2*a2^12*f1^2*f5^2*f6*g3^10*sb1^4*sb2^4*sb3^2*sb4^2 + a1^10*a2^8*f3^2*f5^2*f6*g3^10*sb1^4*sb2^4*sb3^2*sb4^2 + a1^8*a2^10*f3^2*f5^2*f6*g3^10*sb1^4*sb2^4*sb3^2*sb4^2 + a1^6*a2^12*f3^2*f5^2*f6*g3^10*sb1^4*sb2^4*sb3^2*sb4^2 + a1^4*a2^14*f3^2*f5^2*f6*g3^10*sb1^4*sb2^4*sb3^2*sb4^2 + a1^10*a2^12*f5^4*f6*g3^10*sb1^4*sb2^4*sb3^2*sb4^2 + a1^6*a2^16*f5^4*f6*g3^10*sb1^4*sb2^4*sb3^2*sb4^2 + a1^12*f1^2*g3^4*qt^2*sb3^4*sb4^2 + a1^8*a2^4*f1^2*g3^4*qt^2*sb3^4*sb4^2 + a1^4*a2^8*f1^2*g3^4*qt^2*sb3^4*sb4^2 + a2^12*f1^2*g3^4*qt^2*sb3^4*sb4^2 + a1^12*a2^4*f3^2*g3^4*qt^2*sb3^4*sb4^2 + a1^8*a2^8*f3^2*g3^4*qt^2*sb3^4*sb4^2 + a1^4*a2^12*f3^2*g3^4*qt^2*sb3^4*sb4^2 + a2^16*f3^2*g3^4*qt^2*sb3^4*sb4^2 + a1^12*a2^8*f5^2*g3^4*qt^2*sb3^4*sb4^2 + a1^8*a2^12*f5^2*g3^4*qt^2*sb3^4*sb4^2 + a1^4*a2^16*f5^2*g3^4*qt^2*sb3^4*sb4^2 + a2^20*f5^2*g3^4*qt^2*sb3^4*sb4^2 + a1^8*f1^2*g3^8*qt^2*qy^2*sb1^2*sb3^4*sb4^2 + a2^8*f1^2*g3^8*qt^2*qy^2*sb1^2*sb3^4*sb4^2 + a1^8*a2^4*f3^2*g3^8*qt^2*qy^2*sb1^2*sb3^4*sb4^2 + a2^12*f3^2*g3^8*qt^2*qy^2*sb1^2*sb3^4*sb4^2 + a1^8*a2^8*f5^2*g3^8*qt^2*qy^2*sb1^2*sb3^4*sb4^2 + a2^16*f5^2*g3^8*qt^2*qy^2*sb1^2*sb3^4*sb4^2 + a1^4*a2^2*f1^2*f3^2*g3^8*qt^2*sb1^2*sb2^2*sb3^4*sb4^2 + a2^6*f1^2*f3^2*g3^8*qt^2*sb1^2*sb2^2*sb3^4*sb4^2 + a1^4*a2^6*f3^4*g3^8*qt^2*sb1^2*sb2^2*sb3^4*sb4^2 + a2^10*f3^4*g3^8*qt^2*sb1^2*sb2^2*sb3^4*sb4^2 + a1^4*a2^10*f3^2*f5^2*g3^8*qt^2*sb1^2*sb2^2*sb3^4*sb4^2 + a2^14*f3^2*f5^2*g3^8*qt^2*sb1^2*sb2^2*sb3^4*sb4^2 + a1^4*f1^4*g3^10*qt*sb1^2*sb2^2*sb3^4*sb4^3 + a2^4*f1^4*g3^10*qt*sb1^2*sb2^2*sb3^4*sb4^3 + a1^5*a2*f1^3*f3*g3^10*qt*sb1^2*sb2^2*sb3^4*sb4^3 + a1^4*a2^2*f1^3*f3*g3^10*qt*sb1^2*sb2^2*sb3^4*sb4^3 + a1*a2^5*f1^3*f3*g3^10*qt*sb1^2*sb2^2*sb3^4*sb4^3 + a2^6*f1^3*f3*g3^10*qt*sb1^2*sb2^2*sb3^4*sb4^3 + a1^5*a2^3*f1^2*f3^2*g3^10*qt*sb1^2*sb2^2*sb3^4*sb4^3 + a1^4*a2^4*f1^2*f3^2*g3^10*qt*sb1^2*sb2^2*sb3^4*sb4^3 + a1*a2^7*f1^2*f3^2*g3^10*qt*sb1^2*sb2^2*sb3^4*sb4^3 + a2^8*f1^2*f3^2*g3^10*qt*sb1^2*sb2^2*sb3^4*sb4^3 + a1^5*a2^5*f1*f3^3*g3^10*qt*sb1^2*sb2^2*sb3^4*sb4^3 + a1^4*a2^6*f1*f3^3*g3^10*qt*sb1^2*sb2^2*sb3^4*sb4^3 + a1*a2^9*f1*f3^3*g3^10*qt*sb1^2*sb2^2*sb3^4*sb4^3 + a2^10*f1*f3^3*g3^10*qt*sb1^2*sb2^2*sb3^4*sb4^3 + a1^5*a2^7*f3^4*g3^10*qt*sb1^2*sb2^2*sb3^4*sb4^3 + a1*a2^11*f3^4*g3^10*qt*sb1^2*sb2^2*sb3^4*sb4^3 + a1^6*a2^2*f1^3*f5*g3^10*qt*sb1^2*sb2^2*sb3^4*sb4^3 + a1^4*a2^4*f1^3*f5*g3^10*qt*sb1^2*sb2^2*sb3^4*sb4^3 + a1^2*a2^6*f1^3*f5*g3^10*qt*sb1^2*sb2^2*sb3^4*sb4^3 + a2^8*f1^3*f5*g3^10*qt*sb1^2*sb2^2*sb3^4*sb4^3 + a1^6*a2^4*f1^2*f3*f5*g3^10*qt*sb1^2*sb2^2*sb3^4*sb4^3 + a1^5*a2^5*f1^2*f3*f5*g3^10*qt*sb1^2*sb2^2*sb3^4*sb4^3 + a1^2*a2^8*f1^2*f3*f5*g3^10*qt*sb1^2*sb2^2*sb3^4*sb4^3 + a1*a2^9*f1^2*f3*f5*g3^10*qt*sb1^2*sb2^2*sb3^4*sb4^3 + a1^6*a2^6*f1*f3^2*f5*g3^10*qt*sb1^2*sb2^2*sb3^4*sb4^3 + a1^4*a2^8*f1*f3^2*f5*g3^10*qt*sb1^2*sb2^2*sb3^4*sb4^3 + a1^2*a2^10*f1*f3^2*f5*g3^10*qt*sb1^2*sb2^2*sb3^4*sb4^3 + a2^12*f1*f3^2*f5*g3^10*qt*sb1^2*sb2^2*sb3^4*sb4^3 + a1^6*a2^8*f3^3*f5*g3^10*qt*sb1^2*sb2^2*sb3^4*sb4^3 + a1^5*a2^9*f3^3*f5*g3^10*qt*sb1^2*sb2^2*sb3^4*sb4^3 + a1^2*a2^12*f3^3*f5*g3^10*qt*sb1^2*sb2^2*sb3^4*sb4^3 + a1*a2^13*f3^3*f5*g3^10*qt*sb1^2*sb2^2*sb3^4*sb4^3 + a1^6*a2^6*f1^2*f5^2*g3^10*qt*sb1^2*sb2^2*sb3^4*sb4^3 + a1^4*a2^8*f1^2*f5^2*g3^10*qt*sb1^2*sb2^2*sb3^4*sb4^3 + a1^2*a2^10*f1^2*f5^2*g3^10*qt*sb1^2*sb2^2*sb3^4*sb4^3 + a2^12*f1^2*f5^2*g3^10*qt*sb1^2*sb2^2*sb3^4*sb4^3 + a1^5*a2^9*f1*f3*f5^2*g3^10*qt*sb1^2*sb2^2*sb3^4*sb4^3 + a1^4*a2^10*f1*f3*f5^2*g3^10*qt*sb1^2*sb2^2*sb3^4*sb4^3 + a1*a2^13*f1*f3*f5^2*g3^10*qt*sb1^2*sb2^2*sb3^4*sb4^3 + a2^14*f1*f3*f5^2*g3^10*qt*sb1^2*sb2^2*sb3^4*sb4^3 + a1^6*a2^10*f3^2*f5^2*g3^10*qt*sb1^2*sb2^2*sb3^4*sb4^3 + a1^5*a2^11*f3^2*f5^2*g3^10*qt*sb1^2*sb2^2*sb3^4*sb4^3 + a1^2*a2^14*f3^2*f5^2*g3^10*qt*sb1^2*sb2^2*sb3^4*sb4^3 + a1*a2^15*f3^2*f5^2*g3^10*qt*sb1^2*sb2^2*sb3^4*sb4^3 + a1^6*a2^10*f1*f5^3*g3^10*qt*sb1^2*sb2^2*sb3^4*sb4^3 + a1^4*a2^12*f1*f5^3*g3^10*qt*sb1^2*sb2^2*sb3^4*sb4^3 + a1^2*a2^14*f1*f5^3*g3^10*qt*sb1^2*sb2^2*sb3^4*sb4^3 + a2^16*f1*f5^3*g3^10*qt*sb1^2*sb2^2*sb3^4*sb4^3 + a1^6*a2^12*f3*f5^3*g3^10*qt*sb1^2*sb2^2*sb3^4*sb4^3 + a1^5*a2^13*f3*f5^3*g3^10*qt*sb1^2*sb2^2*sb3^4*sb4^3 + a1^2*a2^16*f3*f5^3*g3^10*qt*sb1^2*sb2^2*sb3^4*sb4^3 + a1*a2^17*f3*f5^3*g3^10*qt*sb1^2*sb2^2*sb3^4*sb4^3 + a1^6*a2^14*f5^4*g3^10*qt*sb1^2*sb2^2*sb3^4*sb4^3 + a1^2*a2^18*f5^4*g3^10*qt*sb1^2*sb2^2*sb3^4*sb4^3 + a1^10*f1^2*f3^2*g3^4*sb3^4*sb4^4 + a1^2*a2^8*f1^2*f3^2*g3^4*sb3^4*sb4^4 + a1^10*a2^4*f3^4*g3^4*sb3^4*sb4^4 + a1^2*a2^12*f3^4*g3^4*sb3^4*sb4^4 + a1^10*a2^8*f3^2*f5^2*g3^4*sb3^4*sb4^4 + a1^2*a2^16*f3^2*f5^2*g3^4*sb3^4*sb4^4 + a1^6*f1^2*f3^2*g3^8*qy^2*sb1^2*sb3^4*sb4^4 + a1^2*a2^4*f1^2*f3^2*g3^8*qy^2*sb1^2*sb3^4*sb4^4 + a1^6*a2^4*f3^4*g3^8*qy^2*sb1^2*sb3^4*sb4^4 + a1^2*a2^8*f3^4*g3^8*qy^2*sb1^2*sb3^4*sb4^4 + a1^6*a2^8*f3^2*f5^2*g3^8*qy^2*sb1^2*sb3^4*sb4^4 + a1^2*a2^12*f3^2*f5^2*g3^8*qy^2*sb1^2*sb3^4*sb4^4 + a1^6*f1^4*g3^8*sb1*sb2*sb3^4*sb4^4 + a1^4*a2^2*f1^4*g3^8*sb1*sb2*sb3^4*sb4^4 + a1^2*a2^4*f1^4*g3^8*sb1*sb2*sb3^4*sb4^4 + a2^6*f1^4*g3^8*sb1*sb2*sb3^4*sb4^4 + a1^8*a2^2*f1^2*f3^2*g3^8*sb1*sb2*sb3^4*sb4^4 + a2^10*f1^2*f3^2*g3^8*sb1*sb2*sb3^4*sb4^4 + a1^8*a2^6*f3^4*g3^8*sb1*sb2*sb3^4*sb4^4 + a1^6*a2^8*f3^4*g3^8*sb1*sb2*sb3^4*sb4^4 + a1^4*a2^10*f3^4*g3^8*sb1*sb2*sb3^4*sb4^4 + a1^2*a2^12*f3^4*g3^8*sb1*sb2*sb3^4*sb4^4 + a1^10*a2^4*f1^2*f5^2*g3^8*sb1*sb2*sb3^4*sb4^4 + a1^8*a2^6*f1^2*f5^2*g3^8*sb1*sb2*sb3^4*sb4^4 + a1^2*a2^12*f1^2*f5^2*g3^8*sb1*sb2*sb3^4*sb4^4 + a2^14*f1^2*f5^2*g3^8*sb1*sb2*sb3^4*sb4^4 + a1^10*a2^8*f3^2*f5^2*g3^8*sb1*sb2*sb3^4*sb4^4 + a1^2*a2^16*f3^2*f5^2*g3^8*sb1*sb2*sb3^4*sb4^4 + a1^10*a2^12*f5^4*g3^8*sb1*sb2*sb3^4*sb4^4 + a1^8*a2^14*f5^4*g3^8*sb1*sb2*sb3^4*sb4^4 + a1^6*a2^16*f5^4*g3^8*sb1*sb2*sb3^4*sb4^4 + a1^4*a2^18*f5^4*g3^8*sb1*sb2*sb3^4*sb4^4 + a1^4*f1^4*g3^10*qy*sb1^2*sb2*sb3^4*sb4^4 + a2^4*f1^4*g3^10*qy*sb1^2*sb2*sb3^4*sb4^4 + a1^6*a2^2*f1^2*f3^2*g3^10*qy*sb1^2*sb2*sb3^4*sb4^4 + a1^4*a2^4*f1^2*f3^2*g3^10*qy*sb1^2*sb2*sb3^4*sb4^4 + a1^2*a2^6*f1^2*f3^2*g3^10*qy*sb1^2*sb2*sb3^4*sb4^4 + a2^8*f1^2*f3^2*g3^10*qy*sb1^2*sb2*sb3^4*sb4^4 + a1^6*a2^6*f3^4*g3^10*qy*sb1^2*sb2*sb3^4*sb4^4 + a1^2*a2^10*f3^4*g3^10*qy*sb1^2*sb2*sb3^4*sb4^4 + a1^8*a2^4*f1^2*f5^2*g3^10*qy*sb1^2*sb2*sb3^4*sb4^4 + a2^12*f1^2*f5^2*g3^10*qy*sb1^2*sb2*sb3^4*sb4^4 + a1^8*a2^8*f3^2*f5^2*g3^10*qy*sb1^2*sb2*sb3^4*sb4^4 + a1^6*a2^10*f3^2*f5^2*g3^10*qy*sb1^2*sb2*sb3^4*sb4^4 + a1^4*a2^12*f3^2*f5^2*g3^10*qy*sb1^2*sb2*sb3^4*sb4^4 + a1^2*a2^14*f3^2*f5^2*g3^10*qy*sb1^2*sb2*sb3^4*sb4^4 + a1^8*a2^12*f5^4*g3^10*qy*sb1^2*sb2*sb3^4*sb4^4 + a1^4*a2^16*f5^4*g3^10*qy*sb1^2*sb2*sb3^4*sb4^4 + a1^5*f1^4*g3^8*sb1^2*sb2^2*sb3^4*sb4^4 + a1^4*a2*f1^4*g3^8*sb1^2*sb2^2*sb3^4*sb4^4 + a1*a2^4*f1^4*g3^8*sb1^2*sb2^2*sb3^4*sb4^4 + a2^5*f1^4*g3^8*sb1^2*sb2^2*sb3^4*sb4^4 + a1^7*a2^2*f1^2*f3^2*g3^8*sb1^2*sb2^2*sb3^4*sb4^4 + a1^6*a2^3*f1^2*f3^2*g3^8*sb1^2*sb2^2*sb3^4*sb4^4 + a1^5*a2^4*f1^2*f3^2*g3^8*sb1^2*sb2^2*sb3^4*sb4^4 + a1^4*a2^5*f1^2*f3^2*g3^8*sb1^2*sb2^2*sb3^4*sb4^4 + a1^3*a2^6*f1^2*f3^2*g3^8*sb1^2*sb2^2*sb3^4*sb4^4 + a1^2*a2^7*f1^2*f3^2*g3^8*sb1^2*sb2^2*sb3^4*sb4^4 + a1*a2^8*f1^2*f3^2*g3^8*sb1^2*sb2^2*sb3^4*sb4^4 + a2^9*f1^2*f3^2*g3^8*sb1^2*sb2^2*sb3^4*sb4^4 + f1^4*f3^2*g3^8*sb1^2*sb2^2*sb3^4*sb4^4 + a1^7*a2^6*f3^4*g3^8*sb1^2*sb2^2*sb3^4*sb4^4 + a1^6*a2^7*f3^4*g3^8*sb1^2*sb2^2*sb3^4*sb4^4 + a1^3*a2^10*f3^4*g3^8*sb1^2*sb2^2*sb3^4*sb4^4 + a1^2*a2^11*f3^4*g3^8*sb1^2*sb2^2*sb3^4*sb4^4 + a2^4*f1^2*f3^4*g3^8*sb1^2*sb2^2*sb3^4*sb4^4 + a1^9*a2^4*f1^2*f5^2*g3^8*sb1^2*sb2^2*sb3^4*sb4^4 + a1^8*a2^5*f1^2*f5^2*g3^8*sb1^2*sb2^2*sb3^4*sb4^4 + a1*a2^12*f1^2*f5^2*g3^8*sb1^2*sb2^2*sb3^4*sb4^4 + a2^13*f1^2*f5^2*g3^8*sb1^2*sb2^2*sb3^4*sb4^4 + a1^9*a2^8*f3^2*f5^2*g3^8*sb1^2*sb2^2*sb3^4*sb4^4 + a1^8*a2^9*f3^2*f5^2*g3^8*sb1^2*sb2^2*sb3^4*sb4^4 + a1^7*a2^10*f3^2*f5^2*g3^8*sb1^2*sb2^2*sb3^4*sb4^4 + a1^6*a2^11*f3^2*f5^2*g3^8*sb1^2*sb2^2*sb3^4*sb4^4 + a1^5*a2^12*f3^2*f5^2*g3^8*sb1^2*sb2^2*sb3^4*sb4^4 + a1^4*a2^13*f3^2*f5^2*g3^8*sb1^2*sb2^2*sb3^4*sb4^4 + a1^3*a2^14*f3^2*f5^2*g3^8*sb1^2*sb2^2*sb3^4*sb4^4 + a1^2*a2^15*f3^2*f5^2*g3^8*sb1^2*sb2^2*sb3^4*sb4^4 + a1^4*a2^4*f1^2*f3^2*f5^2*g3^8*sb1^2*sb2^2*sb3^4*sb4^4 + a2^8*f1^2*f3^2*f5^2*g3^8*sb1^2*sb2^2*sb3^4*sb4^4 + a1^4*a2^8*f3^4*f5^2*g3^8*sb1^2*sb2^2*sb3^4*sb4^4 + a1^9*a2^12*f5^4*g3^8*sb1^2*sb2^2*sb3^4*sb4^4 + a1^8*a2^13*f5^4*g3^8*sb1^2*sb2^2*sb3^4*sb4^4 + a1^5*a2^16*f5^4*g3^8*sb1^2*sb2^2*sb3^4*sb4^4 + a1^4*a2^17*f5^4*g3^8*sb1^2*sb2^2*sb3^4*sb4^4 + a1^4*a2^12*f3^2*f5^4*g3^8*sb1^2*sb2^2*sb3^4*sb4^4 + a1^4*a2*f1^3*f3^2*g3^10*sb1^2*sb2^2*sb3^4*sb4^4 + a1^3*a2^2*f1^3*f3^2*g3^10*sb1^2*sb2^2*sb3^4*sb4^4 + a1^2*a2^3*f1^3*f3^2*g3^10*sb1^2*sb2^2*sb3^4*sb4^4 + a1*a2^4*f1^3*f3^2*g3^10*sb1^2*sb2^2*sb3^4*sb4^4 + a1^5*a2^2*f1^2*f3^3*g3^10*sb1^2*sb2^2*sb3^4*sb4^4 + a1^4*a2^3*f1^2*f3^3*g3^10*sb1^2*sb2^2*sb3^4*sb4^4 + a1^3*a2^4*f1^2*f3^3*g3^10*sb1^2*sb2^2*sb3^4*sb4^4 + a1^2*a2^5*f1^2*f3^3*g3^10*sb1^2*sb2^2*sb3^4*sb4^4 + a1^4*a2^5*f1*f3^4*g3^10*sb1^2*sb2^2*sb3^4*sb4^4 + a1^3*a2^6*f1*f3^4*g3^10*sb1^2*sb2^2*sb3^4*sb4^4 + a1^2*a2^7*f1*f3^4*g3^10*sb1^2*sb2^2*sb3^4*sb4^4 + a1*a2^8*f1*f3^4*g3^10*sb1^2*sb2^2*sb3^4*sb4^4 + a1^5*a2^6*f3^5*g3^10*sb1^2*sb2^2*sb3^4*sb4^4 + a1^4*a2^7*f3^5*g3^10*sb1^2*sb2^2*sb3^4*sb4^4 + a1^3*a2^8*f3^5*g3^10*sb1^2*sb2^2*sb3^4*sb4^4 + a1^2*a2^9*f3^5*g3^10*sb1^2*sb2^2*sb3^4*sb4^4 + a1^4*f1^4*f4*g3^10*sb1^2*sb2^2*sb3^4*sb4^4 + a2^4*f1^4*f4*g3^10*sb1^2*sb2^2*sb3^4*sb4^4 + a1^6*a2^2*f1^2*f3^2*f4*g3^10*sb1^2*sb2^2*sb3^4*sb4^4 + a1^4*a2^4*f1^2*f3^2*f4*g3^10*sb1^2*sb2^2*sb3^4*sb4^4 + a1^2*a2^6*f1^2*f3^2*f4*g3^10*sb1^2*sb2^2*sb3^4*sb4^4 + a2^8*f1^2*f3^2*f4*g3^10*sb1^2*sb2^2*sb3^4*sb4^4 + a1^6*a2^6*f3^4*f4*g3^10*sb1^2*sb2^2*sb3^4*sb4^4 + a1^2*a2^10*f3^4*f4*g3^10*sb1^2*sb2^2*sb3^4*sb4^4 + a1^5*f1^4*f5*g3^10*sb1^2*sb2^2*sb3^4*sb4^4 + a1*a2^4*f1^4*f5*g3^10*sb1^2*sb2^2*sb3^4*sb4^4 + a1^5*a2^2*f1^3*f3*f5*g3^10*sb1^2*sb2^2*sb3^4*sb4^4 + a1*a2^6*f1^3*f3*f5*g3^10*sb1^2*sb2^2*sb3^4*sb4^4 + a1^7*a2^2*f1^2*f3^2*f5*g3^10*sb1^2*sb2^2*sb3^4*sb4^4 + a1^4*a2^5*f1^2*f3^2*f5*g3^10*sb1^2*sb2^2*sb3^4*sb4^4 + a1^2*a2^7*f1^2*f3^2*f5*g3^10*sb1^2*sb2^2*sb3^4*sb4^4 + a1*a2^8*f1^2*f3^2*f5*g3^10*sb1^2*sb2^2*sb3^4*sb4^4 + a1^5*a2^6*f1*f3^3*f5*g3^10*sb1^2*sb2^2*sb3^4*sb4^4 + a1*a2^10*f1*f3^3*f5*g3^10*sb1^2*sb2^2*sb3^4*sb4^4 + a1^7*a2^6*f3^4*f5*g3^10*sb1^2*sb2^2*sb3^4*sb4^4 + a1^5*a2^8*f3^4*f5*g3^10*sb1^2*sb2^2*sb3^4*sb4^4 + a1^4*a2^9*f3^4*f5*g3^10*sb1^2*sb2^2*sb3^4*sb4^4 + a1^2*a2^11*f3^4*f5*g3^10*sb1^2*sb2^2*sb3^4*sb4^4 + a1^7*a2^4*f1^2*f3*f5^2*g3^10*sb1^2*sb2^2*sb3^4*sb4^4 + a1^3*a2^8*f1^2*f3*f5^2*g3^10*sb1^2*sb2^2*sb3^4*sb4^4 + a1^4*a2^9*f1*f3^2*f5^2*g3^10*sb1^2*sb2^2*sb3^4*sb4^4 + a1^3*a2^10*f1*f3^2*f5^2*g3^10*sb1^2*sb2^2*sb3^4*sb4^4 + a1^2*a2^11*f1*f3^2*f5^2*g3^10*sb1^2*sb2^2*sb3^4*sb4^4 + a1*a2^12*f1*f3^2*f5^2*g3^10*sb1^2*sb2^2*sb3^4*sb4^4 + a1^7*a2^8*f3^3*f5^2*g3^10*sb1^2*sb2^2*sb3^4*sb4^4 + a1^5*a2^10*f3^3*f5^2*g3^10*sb1^2*sb2^2*sb3^4*sb4^4 + a1^4*a2^11*f3^3*f5^2*g3^10*sb1^2*sb2^2*sb3^4*sb4^4 + a1^2*a2^13*f3^3*f5^2*g3^10*sb1^2*sb2^2*sb3^4*sb4^4 + a1^8*a2^4*f1^2*f4*f5^2*g3^10*sb1^2*sb2^2*sb3^4*sb4^4 + a2^12*f1^2*f4*f5^2*g3^10*sb1^2*sb2^2*sb3^4*sb4^4 + a1^8*a2^8*f3^2*f4*f5^2*g3^10*sb1^2*sb2^2*sb3^4*sb4^4 + a1^6*a2^10*f3^2*f4*f5^2*g3^10*sb1^2*sb2^2*sb3^4*sb4^4 + a1^4*a2^12*f3^2*f4*f5^2*g3^10*sb1^2*sb2^2*sb3^4*sb4^4 + a1^2*a2^14*f3^2*f4*f5^2*g3^10*sb1^2*sb2^2*sb3^4*sb4^4 + a1^9*a2^4*f1^2*f5^3*g3^10*sb1^2*sb2^2*sb3^4*sb4^4 + a1*a2^12*f1^2*f5^3*g3^10*sb1^2*sb2^2*sb3^4*sb4^4 + a1^5*a2^10*f1*f3*f5^3*g3^10*sb1^2*sb2^2*sb3^4*sb4^4 + a1*a2^14*f1*f3*f5^3*g3^10*sb1^2*sb2^2*sb3^4*sb4^4 + a1^9*a2^8*f3^2*f5^3*g3^10*sb1^2*sb2^2*sb3^4*sb4^4 + a1^7*a2^10*f3^2*f5^3*g3^10*sb1^2*sb2^2*sb3^4*sb4^4 + a1^4*a2^13*f3^2*f5^3*g3^10*sb1^2*sb2^2*sb3^4*sb4^4 + a1^2*a2^15*f3^2*f5^3*g3^10*sb1^2*sb2^2*sb3^4*sb4^4 + a1^7*a2^12*f3*f5^4*g3^10*sb1^2*sb2^2*sb3^4*sb4^4 + a1^3*a2^16*f3*f5^4*g3^10*sb1^2*sb2^2*sb3^4*sb4^4 + a1^8*a2^12*f4*f5^4*g3^10*sb1^2*sb2^2*sb3^4*sb4^4 + a1^4*a2^16*f4*f5^4*g3^10*sb1^2*sb2^2*sb3^4*sb4^4 + a1^9*a2^12*f5^5*g3^10*sb1^2*sb2^2*sb3^4*sb4^4 + a1^5*a2^16*f5^5*g3^10*sb1^2*sb2^2*sb3^4*sb4^4 + a1^6*f1^4*f6*g3^10*sb1^2*sb2^2*sb3^4*sb4^4 + a1^2*a2^4*f1^4*f6*g3^10*sb1^2*sb2^2*sb3^4*sb4^4 + a1^8*a2^2*f1^2*f3^2*f6*g3^10*sb1^2*sb2^2*sb3^4*sb4^4 + a1^6*a2^4*f1^2*f3^2*f6*g3^10*sb1^2*sb2^2*sb3^4*sb4^4 + a1^4*a2^6*f1^2*f3^2*f6*g3^10*sb1^2*sb2^2*sb3^4*sb4^4 + a1^2*a2^8*f1^2*f3^2*f6*g3^10*sb1^2*sb2^2*sb3^4*sb4^4 + a1^8*a2^6*f3^4*f6*g3^10*sb1^2*sb2^2*sb3^4*sb4^4 + a1^4*a2^10*f3^4*f6*g3^10*sb1^2*sb2^2*sb3^4*sb4^4 + a1^10*a2^4*f1^2*f5^2*f6*g3^10*sb1^2*sb2^2*sb3^4*sb4^4 + a1^2*a2^12*f1^2*f5^2*f6*g3^10*sb1^2*sb2^2*sb3^4*sb4^4 + a1^10*a2^8*f3^2*f5^2*f6*g3^10*sb1^2*sb2^2*sb3^4*sb4^4 + a1^8*a2^10*f3^2*f5^2*f6*g3^10*sb1^2*sb2^2*sb3^4*sb4^4 + a1^6*a2^12*f3^2*f5^2*f6*g3^10*sb1^2*sb2^2*sb3^4*sb4^4 + a1^4*a2^14*f3^2*f5^2*f6*g3^10*sb1^2*sb2^2*sb3^4*sb4^4 + a1^10*a2^12*f5^4*f6*g3^10*sb1^2*sb2^2*sb3^4*sb4^4 + a1^6*a2^16*f5^4*f6*g3^10*sb1^2*sb2^2*sb3^4*sb4^4 + a1^2*f1^4*g3^10*sb1^2*sb2^2*sb3^2*sb4^2*y1^2 + a2^2*f1^4*g3^10*sb1^2*sb2^2*sb3^2*sb4^2*y1^2 + a1^4*a2^2*f1^2*f3^2*g3^10*sb1^2*sb2^2*sb3^2*sb4^2*y1^2 + a2^6*f1^2*f3^2*g3^10*sb1^2*sb2^2*sb3^2*sb4^2*y1^2 + a1^4*a2^6*f3^4*g3^10*sb1^2*sb2^2*sb3^2*sb4^2*y1^2 + a1^2*a2^8*f3^4*g3^10*sb1^2*sb2^2*sb3^2*sb4^2*y1^2 + a1^6*a2^4*f1^2*f5^2*g3^10*sb1^2*sb2^2*sb3^2*sb4^2*y1^2 + a1^4*a2^6*f1^2*f5^2*g3^10*sb1^2*sb2^2*sb3^2*sb4^2*y1^2 + a1^2*a2^8*f1^2*f5^2*g3^10*sb1^2*sb2^2*sb3^2*sb4^2*y1^2 + a2^10*f1^2*f5^2*g3^10*sb1^2*sb2^2*sb3^2*sb4^2*y1^2 + a1^6*a2^8*f3^2*f5^2*g3^10*sb1^2*sb2^2*sb3^2*sb4^2*y1^2 + a1^2*a2^12*f3^2*f5^2*g3^10*sb1^2*sb2^2*sb3^2*sb4^2*y1^2 + a1^6*a2^12*f5^4*g3^10*sb1^2*sb2^2*sb3^2*sb4^2*y1^2 + a1^4*a2^14*f5^4*g3^10*sb1^2*sb2^2*sb3^2*sb4^2*y1^2 + f1^4*g3^10*sb1^4*sb2^4*sb3^2*sb4^2*y1^2 + a1^2*a2^2*f1^2*f3^2*g3^10*sb1^4*sb2^4*sb3^2*sb4^2*y1^2 + a2^4*f1^2*f3^2*g3^10*sb1^4*sb2^4*sb3^2*sb4^2*y1^2 + a1^2*a2^6*f3^4*g3^10*sb1^4*sb2^4*sb3^2*sb4^2*y1^2 + a1^4*a2^4*f1^2*f5^2*g3^10*sb1^4*sb2^4*sb3^2*sb4^2*y1^2 + a2^8*f1^2*f5^2*g3^10*sb1^4*sb2^4*sb3^2*sb4^2*y1^2 + a1^4*a2^8*f3^2*f5^2*g3^10*sb1^4*sb2^4*sb3^2*sb4^2*y1^2 + a1^2*a2^10*f3^2*f5^2*g3^10*sb1^4*sb2^4*sb3^2*sb4^2*y1^2 + a1^4*a2^12*f5^4*g3^10*sb1^4*sb2^4*sb3^2*sb4^2*y1^2 + f1^4*g3^10*sb1^2*sb2^2*sb3^4*sb4^4*y1^2 + a1^2*a2^2*f1^2*f3^2*g3^10*sb1^2*sb2^2*sb3^4*sb4^4*y1^2 + a2^4*f1^2*f3^2*g3^10*sb1^2*sb2^2*sb3^4*sb4^4*y1^2 + a1^2*a2^6*f3^4*g3^10*sb1^2*sb2^2*sb3^4*sb4^4*y1^2 + a1^4*a2^4*f1^2*f5^2*g3^10*sb1^2*sb2^2*sb3^4*sb4^4*y1^2 + a2^8*f1^2*f5^2*g3^10*sb1^2*sb2^2*sb3^4*sb4^4*y1^2 + a1^4*a2^8*f3^2*f5^2*g3^10*sb1^2*sb2^2*sb3^4*sb4^4*y1^2 + a1^2*a2^10*f3^2*f5^2*g3^10*sb1^2*sb2^2*sb3^4*sb4^4*y1^2 + a1^4*a2^12*f5^4*g3^10*sb1^2*sb2^2*sb3^4*sb4^4*y1^2 + a1^12*f1^2*g3^6*sb1^2*sb2^2*y2^2 + a1^8*a2^4*f1^2*g3^6*sb1^2*sb2^2*y2^2 + a1^4*a2^8*f1^2*g3^6*sb1^2*sb2^2*y2^2 + a2^12*f1^2*g3^6*sb1^2*sb2^2*y2^2 + a1^14*a2^2*f3^2*g3^6*sb1^2*sb2^2*y2^2 + a1^10*a2^6*f3^2*g3^6*sb1^2*sb2^2*y2^2 + a1^6*a2^10*f3^2*g3^6*sb1^2*sb2^2*y2^2 + a1^2*a2^14*f3^2*g3^6*sb1^2*sb2^2*y2^2 + a1^16*a2^4*f5^2*g3^6*sb1^2*sb2^2*y2^2 + a1^12*a2^8*f5^2*g3^6*sb1^2*sb2^2*y2^2 + a1^8*a2^12*f5^2*g3^6*sb1^2*sb2^2*y2^2 + a1^4*a2^16*f5^2*g3^6*sb1^2*sb2^2*y2^2 + a1^10*f1^2*g3^6*sb1^4*sb2^4*y2^2 + a1^8*a2^2*f1^2*g3^6*sb1^4*sb2^4*y2^2 + a1^2*a2^8*f1^2*g3^6*sb1^4*sb2^4*y2^2 + a2^10*f1^2*g3^6*sb1^4*sb2^4*y2^2 + a1^12*a2^2*f3^2*g3^6*sb1^4*sb2^4*y2^2 + a1^10*a2^4*f3^2*g3^6*sb1^4*sb2^4*y2^2 + a1^4*a2^10*f3^2*g3^6*sb1^4*sb2^4*y2^2 + a1^2*a2^12*f3^2*g3^6*sb1^4*sb2^4*y2^2 + a1^14*a2^4*f5^2*g3^6*sb1^4*sb2^4*y2^2 + a1^12*a2^6*f5^2*g3^6*sb1^4*sb2^4*y2^2 + a1^6*a2^12*f5^2*g3^6*sb1^4*sb2^4*y2^2 + a1^4*a2^14*f5^2*g3^6*sb1^4*sb2^4*y2^2 + a1^8*f1^2*g3^10*qt^2*sb1^2*sb2^2*sb3^2*y2^2 + a2^8*f1^2*g3^10*qt^2*sb1^2*sb2^2*sb3^2*y2^2 + a1^8*a2^4*f3^2*g3^10*qt^2*sb1^2*sb2^2*sb3^2*y2^2 + a2^12*f3^2*g3^10*qt^2*sb1^2*sb2^2*sb3^2*y2^2 + a1^8*a2^8*f5^2*g3^10*qt^2*sb1^2*sb2^2*sb3^2*y2^2 + a2^16*f5^2*g3^10*qt^2*sb1^2*sb2^2*sb3^2*y2^2 + a1^6*f1^2*g3^10*qt^2*sb1^4*sb2^4*sb3^2*y2^2 + a1^4*a2^2*f1^2*g3^10*qt^2*sb1^4*sb2^4*sb3^2*y2^2 + a1^2*a2^4*f1^2*g3^10*qt^2*sb1^4*sb2^4*sb3^2*y2^2 + a2^6*f1^2*g3^10*qt^2*sb1^4*sb2^4*sb3^2*y2^2 + a1^6*a2^4*f3^2*g3^10*qt^2*sb1^4*sb2^4*sb3^2*y2^2 + a1^4*a2^6*f3^2*g3^10*qt^2*sb1^4*sb2^4*sb3^2*y2^2 + a1^2*a2^8*f3^2*g3^10*qt^2*sb1^4*sb2^4*sb3^2*y2^2 + a2^10*f3^2*g3^10*qt^2*sb1^4*sb2^4*sb3^2*y2^2 + a1^6*a2^8*f5^2*g3^10*qt^2*sb1^4*sb2^4*sb3^2*y2^2 + a1^4*a2^10*f5^2*g3^10*qt^2*sb1^4*sb2^4*sb3^2*y2^2 + a1^2*a2^12*f5^2*g3^10*qt^2*sb1^4*sb2^4*sb3^2*y2^2 + a2^14*f5^2*g3^10*qt^2*sb1^4*sb2^4*sb3^2*y2^2 + a1^6*f1^2*f3^2*g3^10*sb1^2*sb2^2*sb3^2*sb4^2*y2^2 + a1^2*a2^4*f1^2*f3^2*g3^10*sb1^2*sb2^2*sb3^2*sb4^2*y2^2 + a1^6*a2^4*f3^4*g3^10*sb1^2*sb2^2*sb3^2*sb4^2*y2^2 + a1^2*a2^8*f3^4*g3^10*sb1^2*sb2^2*sb3^2*sb4^2*y2^2 + a1^6*a2^8*f3^2*f5^2*g3^10*sb1^2*sb2^2*sb3^2*sb4^2*y2^2 + a1^2*a2^12*f3^2*f5^2*g3^10*sb1^2*sb2^2*sb3^2*sb4^2*y2^2 + a1^4*f1^2*f3^2*g3^10*sb1^4*sb2^4*sb3^2*sb4^2*y2^2 + a1^2*a2^2*f1^2*f3^2*g3^10*sb1^4*sb2^4*sb3^2*sb4^2*y2^2 + a1^4*a2^4*f3^4*g3^10*sb1^4*sb2^4*sb3^2*sb4^2*y2^2 + a1^2*a2^6*f3^4*g3^10*sb1^4*sb2^4*sb3^2*sb4^2*y2^2 + a1^4*a2^8*f3^2*f5^2*g3^10*sb1^4*sb2^4*sb3^2*sb4^2*y2^2 + a1^2*a2^10*f3^2*f5^2*g3^10*sb1^4*sb2^4*sb3^2*sb4^2*y2^2 + a1^6*f1^2*g3^10*qt^2*sb1^2*sb2^2*sb3^4*sb4^2*y2^2 + a1^4*a2^2*f1^2*g3^10*qt^2*sb1^2*sb2^2*sb3^4*sb4^2*y2^2 + a1^2*a2^4*f1^2*g3^10*qt^2*sb1^2*sb2^2*sb3^4*sb4^2*y2^2 + a2^6*f1^2*g3^10*qt^2*sb1^2*sb2^2*sb3^4*sb4^2*y2^2 + a1^6*a2^4*f3^2*g3^10*qt^2*sb1^2*sb2^2*sb3^4*sb4^2*y2^2 + a1^4*a2^6*f3^2*g3^10*qt^2*sb1^2*sb2^2*sb3^4*sb4^2*y2^2 + a1^2*a2^8*f3^2*g3^10*qt^2*sb1^2*sb2^2*sb3^4*sb4^2*y2^2 + a2^10*f3^2*g3^10*qt^2*sb1^2*sb2^2*sb3^4*sb4^2*y2^2 + a1^6*a2^8*f5^2*g3^10*qt^2*sb1^2*sb2^2*sb3^4*sb4^2*y2^2 + a1^4*a2^10*f5^2*g3^10*qt^2*sb1^2*sb2^2*sb3^4*sb4^2*y2^2 + a1^2*a2^12*f5^2*g3^10*qt^2*sb1^2*sb2^2*sb3^4*sb4^2*y2^2 + a2^14*f5^2*g3^10*qt^2*sb1^2*sb2^2*sb3^4*sb4^2*y2^2 + a1^4*f1^2*f3^2*g3^10*sb1^2*sb2^2*sb3^4*sb4^4*y2^2 + a1^2*a2^2*f1^2*f3^2*g3^10*sb1^2*sb2^2*sb3^4*sb4^4*y2^2 + a1^4*a2^4*f3^4*g3^10*sb1^2*sb2^2*sb3^4*sb4^4*y2^2 + a1^2*a2^6*f3^4*g3^10*sb1^2*sb2^2*sb3^4*sb4^4*y2^2 + a1^4*a2^8*f3^2*f5^2*g3^10*sb1^2*sb2^2*sb3^4*sb4^4*y2^2 + a1^2*a2^10*f3^2*f5^2*g3^10*sb1^2*sb2^2*sb3^4*sb4^4*y2^2)/((a1 + a2)^4*(f1 + a1*a2*f3 + a1^2*a2^2*f5)^2*(f1 + a2^2*f3 + a2^4*f5)^2*g3^8*sb2^2*sb4^2*(a1 + a2 + sb1*sb2 + sb3*sb4)^4)
c3 -> (a1^14*f1^2*g3^4*qy^2 + a1^12*a2^2*f1^2*g3^4*qy^2 + a1^10*a2^4*f1^2*g3^4*qy^2 + a1^8*a2^6*f1^2*g3^4*qy^2 + a1^6*a2^8*f1^2*g3^4*qy^2 + a1^4*a2^10*f1^2*g3^4*qy^2 + a1^2*a2^12*f1^2*g3^4*qy^2 + a2^14*f1^2*g3^4*qy^2 + a1^16*a2^2*f3^2*g3^4*qy^2 + a1^14*a2^4*f3^2*g3^4*qy^2 + a1^12*a2^6*f3^2*g3^4*qy^2 + a1^10*a2^8*f3^2*g3^4*qy^2 + a1^8*a2^10*f3^2*g3^4*qy^2 + a1^6*a2^12*f3^2*g3^4*qy^2 + a1^4*a2^14*f3^2*g3^4*qy^2 + a1^2*a2^16*f3^2*g3^4*qy^2 + a1^18*a2^4*f5^2*g3^4*qy^2 + a1^16*a2^6*f5^2*g3^4*qy^2 + a1^14*a2^8*f5^2*g3^4*qy^2 + a1^12*a2^10*f5^2*g3^4*qy^2 + a1^10*a2^12*f5^2*g3^4*qy^2 + a1^8*a2^14*f5^2*g3^4*qy^2 + a1^6*a2^16*f5^2*g3^4*qy^2 + a1^4*a2^18*f5^2*g3^4*qy^2 + a1^16*f1^2*sb2^2 + a2^16*f1^2*sb2^2 + a1^18*a2^2*f3^2*sb2^2 + a1^2*a2^18*f3^2*sb2^2 + a1^20*a2^4*f5^2*sb2^2 + a1^4*a2^20*f5^2*sb2^2 + a1^10*a2^2*f1^2*f3^2*g3^4*sb2^2 + a1^8*a2^4*f1^2*f3^2*g3^4*sb2^2 + a1^2*a2^10*f1^2*f3^2*g3^4*sb2^2 + a2^12*f1^2*f3^2*g3^4*sb2^2 + a1^12*a2^4*f3^4*g3^4*sb2^2 + a1^10*a2^6*f3^4*g3^4*sb2^2 + a1^4*a2^12*f3^4*g3^4*sb2^2 + a1^2*a2^14*f3^4*g3^4*sb2^2 + a1^14*a2^6*f3^2*f5^2*g3^4*sb2^2 + a1^12*a2^8*f3^2*f5^2*g3^4*sb2^2 + a1^6*a2^14*f3^2*f5^2*g3^4*sb2^2 + a1^4*a2^16*f3^2*f5^2*g3^4*sb2^2 + a1^12*f1^2*g3^4*qy^2*sb1^2*sb2^2 + a1^8*a2^4*f1^2*g3^4*qy^2*sb1^2*sb2^2 + a1^4*a2^8*f1^2*g3^4*qy^2*sb1^2*sb2^2 + a2^12*f1^2*g3^4*qy^2*sb1^2*sb2^2 + a1^14*a2^2*f3^2*g3^4*qy^2*sb1^2*sb2^2 + a1^10*a2^6*f3^2*g3^4*qy^2*sb1^2*sb2^2 + a1^6*a2^10*f3^2*g3^4*qy^2*sb1^2*sb2^2 + a1^2*a2^14*f3^2*g3^4*qy^2*sb1^2*sb2^2 + a1^16*a2^4*f5^2*g3^4*qy^2*sb1^2*sb2^2 + a1^12*a2^8*f5^2*g3^4*qy^2*sb1^2*sb2^2 + a1^8*a2^12*f5^2*g3^4*qy^2*sb1^2*sb2^2 + a1^4*a2^16*f5^2*g3^4*qy^2*sb1^2*sb2^2 + a1^8*a2^2*f1^2*f3^2*g3^4*sb1^2*sb2^4 + a2^10*f1^2*f3^2*g3^4*sb1^2*sb2^4 + a1^10*a2^4*f3^4*g3^4*sb1^2*sb2^4 + a1^2*a2^12*f3^4*g3^4*sb1^2*sb2^4 + a1^12*a2^6*f3^2*f5^2*g3^4*sb1^2*sb2^4 + a1^4*a2^14*f3^2*f5^2*g3^4*sb1^2*sb2^4 + a1^10*f1^2*g3^8*qt^2*qy^2*sb3^2 + a1^8*a2^2*f1^2*g3^8*qt^2*qy^2*sb3^2 + a1^2*a2^8*f1^2*g3^8*qt^2*qy^2*sb3^2 + a2^10*f1^2*g3^8*qt^2*qy^2*sb3^2 + a1^10*a2^4*f3^2*g3^8*qt^2*qy^2*sb3^2 + a1^8*a2^6*f3^2*g3^8*qt^2*qy^2*sb3^2 + a1^2*a2^12*f3^2*g3^8*qt^2*qy^2*sb3^2 + a2^14*f3^2*g3^8*qt^2*qy^2*sb3^2 + a1^10*a2^8*f5^2*g3^8*qt^2*qy^2*sb3^2 + a1^8*a2^10*f5^2*g3^8*qt^2*qy^2*sb3^2 + a1^2*a2^16*f5^2*g3^8*qt^2*qy^2*sb3^2 + a2^18*f5^2*g3^8*qt^2*qy^2*sb3^2 + a1^12*f1^2*g3^4*qt^2*sb2^2*sb3^2 + a1^8*a2^4*f1^2*g3^4*qt^2*sb2^2*sb3^2 + a1^4*a2^8*f1^2*g3^4*qt^2*sb2^2*sb3^2 + a2^12*f1^2*g3^4*qt^2*sb2^2*sb3^2 + a1^12*a2^4*f3^2*g3^4*qt^2*sb2^2*sb3^2 + a1^8*a2^8*f3^2*g3^4*qt^2*sb2^2*sb3^2 + a1^4*a2^12*f3^2*g3^4*qt^2*sb2^2*sb3^2 + a2^16*f3^2*g3^4*qt^2*sb2^2*sb3^2 + a1^12*a2^8*f5^2*g3^4*qt^2*sb2^2*sb3^2 + a1^8*a2^12*f5^2*g3^4*qt^2*sb2^2*sb3^2 + a1^4*a2^16*f5^2*g3^4*qt^2*sb2^2*sb3^2 + a2^20*f5^2*g3^4*qt^2*sb2^2*sb3^2 + a1^6*a2^2*f1^2*f3^2*g3^8*qt^2*sb2^2*sb3^2 + a1^4*a2^4*f1^2*f3^2*g3^8*qt^2*sb2^2*sb3^2 + a1^2*a2^6*f1^2*f3^2*g3^8*qt^2*sb2^2*sb3^2 + a2^8*f1^2*f3^2*g3^8*qt^2*sb2^2*sb3^2 + a1^6*a2^6*f3^4*g3^8*qt^2*sb2^2*sb3^2 + a1^4*a2^8*f3^4*g3^8*qt^2*sb2^2*sb3^2 + a1^2*a2^10*f3^4*g3^8*qt^2*sb2^2*sb3^2 + a2^12*f3^4*g3^8*qt^2*sb2^2*sb3^2 + a1^6*a2^10*f3^2*f5^2*g3^8*qt^2*sb2^2*sb3^2 + a1^4*a2^12*f3^2*f5^2*g3^8*qt^2*sb2^2*sb3^2 + a1^2*a2^14*f3^2*f5^2*g3^8*qt^2*sb2^2*sb3^2 + a2^16*f3^2*f5^2*g3^8*qt^2*sb2^2*sb3^2 + a1^8*f1^2*g3^8*qt^2*qy^2*sb1^2*sb2^2*sb3^2 + a2^8*f1^2*g3^8*qt^2*qy^2*sb1^2*sb2^2*sb3^2 + a1^8*a2^4*f3^2*g3^8*qt^2*qy^2*sb1^2*sb2^2*sb3^2 + a2^12*f3^2*g3^8*qt^2*qy^2*sb1^2*sb2^2*sb3^2 + a1^8*a2^8*f5^2*g3^8*qt^2*qy^2*sb1^2*sb2^2*sb3^2 + a2^16*f5^2*g3^8*qt^2*qy^2*sb1^2*sb2^2*sb3^2 + a1^4*a2^2*f1^2*f3^2*g3^8*qt^2*sb1^2*sb2^4*sb3^2 + a2^6*f1^2*f3^2*g3^8*qt^2*sb1^2*sb2^4*sb3^2 + a1^4*a2^6*f3^4*g3^8*qt^2*sb1^2*sb2^4*sb3^2 + a2^10*f3^4*g3^8*qt^2*sb1^2*sb2^4*sb3^2 + a1^4*a2^10*f3^2*f5^2*g3^8*qt^2*sb1^2*sb2^4*sb3^2 + a2^14*f3^2*f5^2*g3^8*qt^2*sb1^2*sb2^4*sb3^2 + a1^8*f1^4*g3^8*sb2^2*sb3*sb4 + a2^8*f1^4*g3^8*sb2^2*sb3*sb4 + a1^10*a2^2*f1^2*f3^2*g3^8*sb2^2*sb3*sb4 + a1^8*a2^4*f1^2*f3^2*g3^8*sb2^2*sb3*sb4 + a1^2*a2^10*f1^2*f3^2*g3^8*sb2^2*sb3*sb4 + a2^12*f1^2*f3^2*g3^8*sb2^2*sb3*sb4 + a1^10*a2^6*f3^4*g3^8*sb2^2*sb3*sb4 + a1^2*a2^14*f3^4*g3^8*sb2^2*sb3*sb4 + a1^12*a2^4*f1^2*f5^2*g3^8*sb2^2*sb3*sb4 + a1^8*a2^8*f1^2*f5^2*g3^8*sb2^2*sb3*sb4 + a1^4*a2^12*f1^2*f5^2*g3^8*sb2^2*sb3*sb4 + a2^16*f1^2*f5^2*g3^8*sb2^2*sb3*sb4 + a1^12*a2^8*f3^2*f5^2*g3^8*sb2^2*sb3*sb4 + a1^10*a2^10*f3^2*f5^2*g3^8*sb2^2*sb3*sb4 + a1^4*a2^16*f3^2*f5^2*g3^8*sb2^2*sb3*sb4 + a1^2*a2^18*f3^2*f5^2*g3^8*sb2^2*sb3*sb4 + a1^12*a2^12*f5^4*g3^8*sb2^2*sb3*sb4 + a1^4*a2^20*f5^4*g3^8*sb2^2*sb3*sb4 + a1^6*f1^4*g3^8*sb1^2*sb2^4*sb3*sb4 + a1^4*a2^2*f1^4*g3^8*sb1^2*sb2^4*sb3*sb4 + a1^2*a2^4*f1^4*g3^8*sb1^2*sb2^4*sb3*sb4 + a2^6*f1^4*g3^8*sb1^2*sb2^4*sb3*sb4 + a1^8*a2^2*f1^2*f3^2*g3^8*sb1^2*sb2^4*sb3*sb4 + a2^10*f1^2*f3^2*g3^8*sb1^2*sb2^4*sb3*sb4 + a1^8*a2^6*f3^4*g3^8*sb1^2*sb2^4*sb3*sb4 + a1^6*a2^8*f3^4*g3^8*sb1^2*sb2^4*sb3*sb4 + a1^4*a2^10*f3^4*g3^8*sb1^2*sb2^4*sb3*sb4 + a1^2*a2^12*f3^4*g3^8*sb1^2*sb2^4*sb3*sb4 + a1^10*a2^4*f1^2*f5^2*g3^8*sb1^2*sb2^4*sb3*sb4 + a1^8*a2^6*f1^2*f5^2*g3^8*sb1^2*sb2^4*sb3*sb4 + a1^2*a2^12*f1^2*f5^2*g3^8*sb1^2*sb2^4*sb3*sb4 + a2^14*f1^2*f5^2*g3^8*sb1^2*sb2^4*sb3*sb4 + a1^10*a2^8*f3^2*f5^2*g3^8*sb1^2*sb2^4*sb3*sb4 + a1^2*a2^16*f3^2*f5^2*g3^8*sb1^2*sb2^4*sb3*sb4 + a1^10*a2^12*f5^4*g3^8*sb1^2*sb2^4*sb3*sb4 + a1^8*a2^14*f5^4*g3^8*sb1^2*sb2^4*sb3*sb4 + a1^6*a2^16*f5^4*g3^8*sb1^2*sb2^4*sb3*sb4 + a1^4*a2^18*f5^4*g3^8*sb1^2*sb2^4*sb3*sb4 + a1^6*f1^4*g3^10*qt*sb2^2*sb3^2*sb4 + a1^4*a2^2*f1^4*g3^10*qt*sb2^2*sb3^2*sb4 + a1^2*a2^4*f1^4*g3^10*qt*sb2^2*sb3^2*sb4 + a2^6*f1^4*g3^10*qt*sb2^2*sb3^2*sb4 + a1^7*a2*f1^3*f3*g3^10*qt*sb2^2*sb3^2*sb4 + a1^6*a2^2*f1^3*f3*g3^10*qt*sb2^2*sb3^2*sb4 + a1^5*a2^3*f1^3*f3*g3^10*qt*sb2^2*sb3^2*sb4 + a1^4*a2^4*f1^3*f3*g3^10*qt*sb2^2*sb3^2*sb4 + a1^3*a2^5*f1^3*f3*g3^10*qt*sb2^2*sb3^2*sb4 + a1^2*a2^6*f1^3*f3*g3^10*qt*sb2^2*sb3^2*sb4 + a1*a2^7*f1^3*f3*g3^10*qt*sb2^2*sb3^2*sb4 + a2^8*f1^3*f3*g3^10*qt*sb2^2*sb3^2*sb4 + a1^7*a2^3*f1^2*f3^2*g3^10*qt*sb2^2*sb3^2*sb4 + a1^6*a2^4*f1^2*f3^2*g3^10*qt*sb2^2*sb3^2*sb4 + a1^5*a2^5*f1^2*f3^2*g3^10*qt*sb2^2*sb3^2*sb4 + a1^4*a2^6*f1^2*f3^2*g3^10*qt*sb2^2*sb3^2*sb4 + a1^3*a2^7*f1^2*f3^2*g3^10*qt*sb2^2*sb3^2*sb4 + a1^2*a2^8*f1^2*f3^2*g3^10*qt*sb2^2*sb3^2*sb4 + a1*a2^9*f1^2*f3^2*g3^10*qt*sb2^2*sb3^2*sb4 + a2^10*f1^2*f3^2*g3^10*qt*sb2^2*sb3^2*sb4 + a1^7*a2^5*f1*f3^3*g3^10*qt*sb2^2*sb3^2*sb4 + a1^6*a2^6*f1*f3^3*g3^10*qt*sb2^2*sb3^2*sb4 + a1^5*a2^7*f1*f3^3*g3^10*qt*sb2^2*sb3^2*sb4 + a1^4*a2^8*f1*f3^3*g3^10*qt*sb2^2*sb3^2*sb4 + a1^3*a2^9*f1*f3^3*g3^10*qt*sb2^2*sb3^2*sb4 + a1^2*a2^10*f1*f3^3*g3^10*qt*sb2^2*sb3^2*sb4 + a1*a2^11*f1*f3^3*g3^10*qt*sb2^2*sb3^2*sb4 + a2^12*f1*f3^3*g3^10*qt*sb2^2*sb3^2*sb4 + a1^7*a2^7*f3^4*g3^10*qt*sb2^2*sb3^2*sb4 + a1^5*a2^9*f3^4*g3^10*qt*sb2^2*sb3^2*sb4 + a1^3*a2^11*f3^4*g3^10*qt*sb2^2*sb3^2*sb4 + a1*a2^13*f3^4*g3^10*qt*sb2^2*sb3^2*sb4 + a1^8*a2^2*f1^3*f5*g3^10*qt*sb2^2*sb3^2*sb4 + a2^10*f1^3*f5*g3^10*qt*sb2^2*sb3^2*sb4 + a1^8*a2^4*f1^2*f3*f5*g3^10*qt*sb2^2*sb3^2*sb4 + a1^7*a2^5*f1^2*f3*f5*g3^10*qt*sb2^2*sb3^2*sb4 + a1^6*a2^6*f1^2*f3*f5*g3^10*qt*sb2^2*sb3^2*sb4 + a1^5*a2^7*f1^2*f3*f5*g3^10*qt*sb2^2*sb3^2*sb4 + a1^4*a2^8*f1^2*f3*f5*g3^10*qt*sb2^2*sb3^2*sb4 + a1^3*a2^9*f1^2*f3*f5*g3^10*qt*sb2^2*sb3^2*sb4 + a1^2*a2^10*f1^2*f3*f5*g3^10*qt*sb2^2*sb3^2*sb4 + a1*a2^11*f1^2*f3*f5*g3^10*qt*sb2^2*sb3^2*sb4 + a1^8*a2^6*f1*f3^2*f5*g3^10*qt*sb2^2*sb3^2*sb4 + a2^14*f1*f3^2*f5*g3^10*qt*sb2^2*sb3^2*sb4 + a1^8*a2^8*f3^3*f5*g3^10*qt*sb2^2*sb3^2*sb4 + a1^7*a2^9*f3^3*f5*g3^10*qt*sb2^2*sb3^2*sb4 + a1^6*a2^10*f3^3*f5*g3^10*qt*sb2^2*sb3^2*sb4 + a1^5*a2^11*f3^3*f5*g3^10*qt*sb2^2*sb3^2*sb4 + a1^4*a2^12*f3^3*f5*g3^10*qt*sb2^2*sb3^2*sb4 + a1^3*a2^13*f3^3*f5*g3^10*qt*sb2^2*sb3^2*sb4 + a1^2*a2^14*f3^3*f5*g3^10*qt*sb2^2*sb3^2*sb4 + a1*a2^15*f3^3*f5*g3^10*qt*sb2^2*sb3^2*sb4 + a1^8*a2^6*f1^2*f5^2*g3^10*qt*sb2^2*sb3^2*sb4 + a2^14*f1^2*f5^2*g3^10*qt*sb2^2*sb3^2*sb4 + a1^7*a2^9*f1*f3*f5^2*g3^10*qt*sb2^2*sb3^2*sb4 + a1^6*a2^10*f1*f3*f5^2*g3^10*qt*sb2^2*sb3^2*sb4 + a1^5*a2^11*f1*f3*f5^2*g3^10*qt*sb2^2*sb3^2*sb4 + a1^4*a2^12*f1*f3*f5^2*g3^10*qt*sb2^2*sb3^2*sb4 + a1^3*a2^13*f1*f3*f5^2*g3^10*qt*sb2^2*sb3^2*sb4 + a1^2*a2^14*f1*f3*f5^2*g3^10*qt*sb2^2*sb3^2*sb4 + a1*a2^15*f1*f3*f5^2*g3^10*qt*sb2^2*sb3^2*sb4 + a2^16*f1*f3*f5^2*g3^10*qt*sb2^2*sb3^2*sb4 + a1^8*a2^10*f3^2*f5^2*g3^10*qt*sb2^2*sb3^2*sb4 + a1^7*a2^11*f3^2*f5^2*g3^10*qt*sb2^2*sb3^2*sb4 + a1^6*a2^12*f3^2*f5^2*g3^10*qt*sb2^2*sb3^2*sb4 + a1^5*a2^13*f3^2*f5^2*g3^10*qt*sb2^2*sb3^2*sb4 + a1^4*a2^14*f3^2*f5^2*g3^10*qt*sb2^2*sb3^2*sb4 + a1^3*a2^15*f3^2*f5^2*g3^10*qt*sb2^2*sb3^2*sb4 + a1^2*a2^16*f3^2*f5^2*g3^10*qt*sb2^2*sb3^2*sb4 + a1*a2^17*f3^2*f5^2*g3^10*qt*sb2^2*sb3^2*sb4 + a1^8*a2^10*f1*f5^3*g3^10*qt*sb2^2*sb3^2*sb4 + a2^18*f1*f5^3*g3^10*qt*sb2^2*sb3^2*sb4 + a1^8*a2^12*f3*f5^3*g3^10*qt*sb2^2*sb3^2*sb4 + a1^7*a2^13*f3*f5^3*g3^10*qt*sb2^2*sb3^2*sb4 + a1^6*a2^14*f3*f5^3*g3^10*qt*sb2^2*sb3^2*sb4 + a1^5*a2^15*f3*f5^3*g3^10*qt*sb2^2*sb3^2*sb4 + a1^4*a2^16*f3*f5^3*g3^10*qt*sb2^2*sb3^2*sb4 + a1^3*a2^17*f3*f5^3*g3^10*qt*sb2^2*sb3^2*sb4 + a1^2*a2^18*f3*f5^3*g3^10*qt*sb2^2*sb3^2*sb4 + a1*a2^19*f3*f5^3*g3^10*qt*sb2^2*sb3^2*sb4 + a1^8*a2^14*f5^4*g3^10*qt*sb2^2*sb3^2*sb4 + a1^6*a2^16*f5^4*g3^10*qt*sb2^2*sb3^2*sb4 + a1^4*a2^18*f5^4*g3^10*qt*sb2^2*sb3^2*sb4 + a1^2*a2^20*f5^4*g3^10*qt*sb2^2*sb3^2*sb4 + a1^4*f1^4*g3^10*qt*sb1^2*sb2^4*sb3^2*sb4 + a2^4*f1^4*g3^10*qt*sb1^2*sb2^4*sb3^2*sb4 + a1^5*a2*f1^3*f3*g3^10*qt*sb1^2*sb2^4*sb3^2*sb4 + a1^4*a2^2*f1^3*f3*g3^10*qt*sb1^2*sb2^4*sb3^2*sb4 + a1*a2^5*f1^3*f3*g3^10*qt*sb1^2*sb2^4*sb3^2*sb4 + a2^6*f1^3*f3*g3^10*qt*sb1^2*sb2^4*sb3^2*sb4 + a1^5*a2^3*f1^2*f3^2*g3^10*qt*sb1^2*sb2^4*sb3^2*sb4 + a1^4*a2^4*f1^2*f3^2*g3^10*qt*sb1^2*sb2^4*sb3^2*sb4 + a1*a2^7*f1^2*f3^2*g3^10*qt*sb1^2*sb2^4*sb3^2*sb4 + a2^8*f1^2*f3^2*g3^10*qt*sb1^2*sb2^4*sb3^2*sb4 + a1^5*a2^5*f1*f3^3*g3^10*qt*sb1^2*sb2^4*sb3^2*sb4 + a1^4*a2^6*f1*f3^3*g3^10*qt*sb1^2*sb2^4*sb3^2*sb4 + a1*a2^9*f1*f3^3*g3^10*qt*sb1^2*sb2^4*sb3^2*sb4 + a2^10*f1*f3^3*g3^10*qt*sb1^2*sb2^4*sb3^2*sb4 + a1^5*a2^7*f3^4*g3^10*qt*sb1^2*sb2^4*sb3^2*sb4 + a1*a2^11*f3^4*g3^10*qt*sb1^2*sb2^4*sb3^2*sb4 + a1^6*a2^2*f1^3*f5*g3^10*qt*sb1^2*sb2^4*sb3^2*sb4 + a1^4*a2^4*f1^3*f5*g3^10*qt*sb1^2*sb2^4*sb3^2*sb4 + a1^2*a2^6*f1^3*f5*g3^10*qt*sb1^2*sb2^4*sb3^2*sb4 + a2^8*f1^3*f5*g3^10*qt*sb1^2*sb2^4*sb3^2*sb4 + a1^6*a2^4*f1^2*f3*f5*g3^10*qt*sb1^2*sb2^4*sb3^2*sb4 + a1^5*a2^5*f1^2*f3*f5*g3^10*qt*sb1^2*sb2^4*sb3^2*sb4 + a1^2*a2^8*f1^2*f3*f5*g3^10*qt*sb1^2*sb2^4*sb3^2*sb4 + a1*a2^9*f1^2*f3*f5*g3^10*qt*sb1^2*sb2^4*sb3^2*sb4 + a1^6*a2^6*f1*f3^2*f5*g3^10*qt*sb1^2*sb2^4*sb3^2*sb4 + a1^4*a2^8*f1*f3^2*f5*g3^10*qt*sb1^2*sb2^4*sb3^2*sb4 + a1^2*a2^10*f1*f3^2*f5*g3^10*qt*sb1^2*sb2^4*sb3^2*sb4 + a2^12*f1*f3^2*f5*g3^10*qt*sb1^2*sb2^4*sb3^2*sb4 + a1^6*a2^8*f3^3*f5*g3^10*qt*sb1^2*sb2^4*sb3^2*sb4 + a1^5*a2^9*f3^3*f5*g3^10*qt*sb1^2*sb2^4*sb3^2*sb4 + a1^2*a2^12*f3^3*f5*g3^10*qt*sb1^2*sb2^4*sb3^2*sb4 + a1*a2^13*f3^3*f5*g3^10*qt*sb1^2*sb2^4*sb3^2*sb4 + a1^6*a2^6*f1^2*f5^2*g3^10*qt*sb1^2*sb2^4*sb3^2*sb4 + a1^4*a2^8*f1^2*f5^2*g3^10*qt*sb1^2*sb2^4*sb3^2*sb4 + a1^2*a2^10*f1^2*f5^2*g3^10*qt*sb1^2*sb2^4*sb3^2*sb4 + a2^12*f1^2*f5^2*g3^10*qt*sb1^2*sb2^4*sb3^2*sb4 + a1^5*a2^9*f1*f3*f5^2*g3^10*qt*sb1^2*sb2^4*sb3^2*sb4 + a1^4*a2^10*f1*f3*f5^2*g3^10*qt*sb1^2*sb2^4*sb3^2*sb4 + a1*a2^13*f1*f3*f5^2*g3^10*qt*sb1^2*sb2^4*sb3^2*sb4 + a2^14*f1*f3*f5^2*g3^10*qt*sb1^2*sb2^4*sb3^2*sb4 + a1^6*a2^10*f3^2*f5^2*g3^10*qt*sb1^2*sb2^4*sb3^2*sb4 + a1^5*a2^11*f3^2*f5^2*g3^10*qt*sb1^2*sb2^4*sb3^2*sb4 + a1^2*a2^14*f3^2*f5^2*g3^10*qt*sb1^2*sb2^4*sb3^2*sb4 + a1*a2^15*f3^2*f5^2*g3^10*qt*sb1^2*sb2^4*sb3^2*sb4 + a1^6*a2^10*f1*f5^3*g3^10*qt*sb1^2*sb2^4*sb3^2*sb4 + a1^4*a2^12*f1*f5^3*g3^10*qt*sb1^2*sb2^4*sb3^2*sb4 + a1^2*a2^14*f1*f5^3*g3^10*qt*sb1^2*sb2^4*sb3^2*sb4 + a2^16*f1*f5^3*g3^10*qt*sb1^2*sb2^4*sb3^2*sb4 + a1^6*a2^12*f3*f5^3*g3^10*qt*sb1^2*sb2^4*sb3^2*sb4 + a1^5*a2^13*f3*f5^3*g3^10*qt*sb1^2*sb2^4*sb3^2*sb4 + a1^2*a2^16*f3*f5^3*g3^10*qt*sb1^2*sb2^4*sb3^2*sb4 + a1*a2^17*f3*f5^3*g3^10*qt*sb1^2*sb2^4*sb3^2*sb4 + a1^6*a2^14*f5^4*g3^10*qt*sb1^2*sb2^4*sb3^2*sb4 + a1^2*a2^18*f5^4*g3^10*qt*sb1^2*sb2^4*sb3^2*sb4 + a1^7*f1^4*g3^8*sb2^2*sb4^2 + a1^6*a2*f1^4*g3^8*sb2^2*sb4^2 + a1^5*a2^2*f1^4*g3^8*sb2^2*sb4^2 + a1^4*a2^3*f1^4*g3^8*sb2^2*sb4^2 + a1^3*a2^4*f1^4*g3^8*sb2^2*sb4^2 + a1^2*a2^5*f1^4*g3^8*sb2^2*sb4^2 + a1*a2^6*f1^4*g3^8*sb2^2*sb4^2 + a2^7*f1^4*g3^8*sb2^2*sb4^2 + a1^9*a2^2*f1^2*f3^2*g3^8*sb2^2*sb4^2 + a1^8*a2^3*f1^2*f3^2*g3^8*sb2^2*sb4^2 + a1*a2^10*f1^2*f3^2*g3^8*sb2^2*sb4^2 + a2^11*f1^2*f3^2*g3^8*sb2^2*sb4^2 + a1^9*a2^6*f3^4*g3^8*sb2^2*sb4^2 + a1^8*a2^7*f3^4*g3^8*sb2^2*sb4^2 + a1^7*a2^8*f3^4*g3^8*sb2^2*sb4^2 + a1^6*a2^9*f3^4*g3^8*sb2^2*sb4^2 + a1^5*a2^10*f3^4*g3^8*sb2^2*sb4^2 + a1^4*a2^11*f3^4*g3^8*sb2^2*sb4^2 + a1^3*a2^12*f3^4*g3^8*sb2^2*sb4^2 + a1^2*a2^13*f3^4*g3^8*sb2^2*sb4^2 + a1^11*a2^4*f1^2*f5^2*g3^8*sb2^2*sb4^2 + a1^10*a2^5*f1^2*f5^2*g3^8*sb2^2*sb4^2 + a1^9*a2^6*f1^2*f5^2*g3^8*sb2^2*sb4^2 + a1^8*a2^7*f1^2*f5^2*g3^8*sb2^2*sb4^2 + a1^3*a2^12*f1^2*f5^2*g3^8*sb2^2*sb4^2 + a1^2*a2^13*f1^2*f5^2*g3^8*sb2^2*sb4^2 + a1*a2^14*f1^2*f5^2*g3^8*sb2^2*sb4^2 + a2^15*f1^2*f5^2*g3^8*sb2^2*sb4^2 + a1^11*a2^8*f3^2*f5^2*g3^8*sb2^2*sb4^2 + a1^10*a2^9*f3^2*f5^2*g3^8*sb2^2*sb4^2 + a1^3*a2^16*f3^2*f5^2*g3^8*sb2^2*sb4^2 + a1^2*a2^17*f3^2*f5^2*g3^8*sb2^2*sb4^2 + a1^11*a2^12*f5^4*g3^8*sb2^2*sb4^2 + a1^10*a2^13*f5^4*g3^8*sb2^2*sb4^2 + a1^9*a2^14*f5^4*g3^8*sb2^2*sb4^2 + a1^8*a2^15*f5^4*g3^8*sb2^2*sb4^2 + a1^7*a2^16*f5^4*g3^8*sb2^2*sb4^2 + a1^6*a2^17*f5^4*g3^8*sb2^2*sb4^2 + a1^5*a2^18*f5^4*g3^8*sb2^2*sb4^2 + a1^4*a2^19*f5^4*g3^8*sb2^2*sb4^2 + a1^6*f1^4*g3^8*sb3^2*sb4^2 + a1^4*a2^2*f1^4*g3^8*sb3^2*sb4^2 + a1^2*a2^4*f1^4*g3^8*sb3^2*sb4^2 + a2^6*f1^4*g3^8*sb3^2*sb4^2 + a1^8*a2^2*f1^2*f3^2*g3^8*sb3^2*sb4^2 + a2^10*f1^2*f3^2*g3^8*sb3^2*sb4^2 + a1^8*a2^6*f3^4*g3^8*sb3^2*sb4^2 + a1^6*a2^8*f3^4*g3^8*sb3^2*sb4^2 + a1^4*a2^10*f3^4*g3^8*sb3^2*sb4^2 + a1^2*a2^12*f3^4*g3^8*sb3^2*sb4^2 + a1^10*a2^4*f1^2*f5^2*g3^8*sb3^2*sb4^2 + a1^8*a2^6*f1^2*f5^2*g3^8*sb3^2*sb4^2 + a1^2*a2^12*f1^2*f5^2*g3^8*sb3^2*sb4^2 + a2^14*f1^2*f5^2*g3^8*sb3^2*sb4^2 + a1^10*a2^8*f3^2*f5^2*g3^8*sb3^2*sb4^2 + a1^2*a2^16*f3^2*f5^2*g3^8*sb3^2*sb4^2 + a1^10*a2^12*f5^4*g3^8*sb3^2*sb4^2 + a1^8*a2^14*f5^4*g3^8*sb3^2*sb4^2 + a1^6*a2^16*f5^4*g3^8*sb3^2*sb4^2 + a1^4*a2^18*f5^4*g3^8*sb3^2*sb4^2 + a1^8*f1^2*f3^2*g3^8*qy^2*sb3^2*sb4^2 + a1^6*a2^2*f1^2*f3^2*g3^8*qy^2*sb3^2*sb4^2 + a1^4*a2^4*f1^2*f3^2*g3^8*qy^2*sb3^2*sb4^2 + a1^2*a2^6*f1^2*f3^2*g3^8*qy^2*sb3^2*sb4^2 + a1^8*a2^4*f3^4*g3^8*qy^2*sb3^2*sb4^2 + a1^6*a2^6*f3^4*g3^8*qy^2*sb3^2*sb4^2 + a1^4*a2^8*f3^4*g3^8*qy^2*sb3^2*sb4^2 + a1^2*a2^10*f3^4*g3^8*qy^2*sb3^2*sb4^2 + a1^8*a2^8*f3^2*f5^2*g3^8*qy^2*sb3^2*sb4^2 + a1^6*a2^10*f3^2*f5^2*g3^8*qy^2*sb3^2*sb4^2 + a1^4*a2^12*f3^2*f5^2*g3^8*qy^2*sb3^2*sb4^2 + a1^2*a2^14*f3^2*f5^2*g3^8*qy^2*sb3^2*sb4^2 + a1^6*f1^4*g3^10*qy*sb2*sb3^2*sb4^2 + a1^4*a2^2*f1^4*g3^10*qy*sb2*sb3^2*sb4^2 + a1^2*a2^4*f1^4*g3^10*qy*sb2*sb3^2*sb4^2 + a2^6*f1^4*g3^10*qy*sb2*sb3^2*sb4^2 + a1^8*a2^2*f1^2*f3^2*g3^10*qy*sb2*sb3^2*sb4^2 + a2^10*f1^2*f3^2*g3^10*qy*sb2*sb3^2*sb4^2 + a1^8*a2^6*f3^4*g3^10*qy*sb2*sb3^2*sb4^2 + a1^6*a2^8*f3^4*g3^10*qy*sb2*sb3^2*sb4^2 + a1^4*a2^10*f3^4*g3^10*qy*sb2*sb3^2*sb4^2 + a1^2*a2^12*f3^4*g3^10*qy*sb2*sb3^2*sb4^2 + a1^10*a2^4*f1^2*f5^2*g3^10*qy*sb2*sb3^2*sb4^2 + a1^8*a2^6*f1^2*f5^2*g3^10*qy*sb2*sb3^2*sb4^2 + a1^2*a2^12*f1^2*f5^2*g3^10*qy*sb2*sb3^2*sb4^2 + a2^14*f1^2*f5^2*g3^10*qy*sb2*sb3^2*sb4^2 + a1^10*a2^8*f3^2*f5^2*g3^10*qy*sb2*sb3^2*sb4^2 + a1^2*a2^16*f3^2*f5^2*g3^10*qy*sb2*sb3^2*sb4^2 + a1^10*a2^12*f5^4*g3^10*qy*sb2*sb3^2*sb4^2 + a1^8*a2^14*f5^4*g3^10*qy*sb2*sb3^2*sb4^2 + a1^6*a2^16*f5^4*g3^10*qy*sb2*sb3^2*sb4^2 + a1^4*a2^18*f5^4*g3^10*qy*sb2*sb3^2*sb4^2 + a1^10*f1^2*f3^2*g3^4*sb2^2*sb3^2*sb4^2 + a1^2*a2^8*f1^2*f3^2*g3^4*sb2^2*sb3^2*sb4^2 + a1^10*a2^4*f3^4*g3^4*sb2^2*sb3^2*sb4^2 + a1^2*a2^12*f3^4*g3^4*sb2^2*sb3^2*sb4^2 + a1^10*a2^8*f3^2*f5^2*g3^4*sb2^2*sb3^2*sb4^2 + a1^2*a2^16*f3^2*f5^2*g3^4*sb2^2*sb3^2*sb4^2 + a1^2*f1^4*f3^2*g3^8*sb2^2*sb3^2*sb4^2 + a2^2*f1^4*f3^2*g3^8*sb2^2*sb3^2*sb4^2 + a1^2*a2^4*f1^2*f3^4*g3^8*sb2^2*sb3^2*sb4^2 + a2^6*f1^2*f3^4*g3^8*sb2^2*sb3^2*sb4^2 + a1^6*a2^4*f1^2*f3^2*f5^2*g3^8*sb2^2*sb3^2*sb4^2 + a1^4*a2^6*f1^2*f3^2*f5^2*g3^8*sb2^2*sb3^2*sb4^2 + a1^2*a2^8*f1^2*f3^2*f5^2*g3^8*sb2^2*sb3^2*sb4^2 + a2^10*f1^2*f3^2*f5^2*g3^8*sb2^2*sb3^2*sb4^2 + a1^6*a2^8*f3^4*f5^2*g3^8*sb2^2*sb3^2*sb4^2 + a1^4*a2^10*f3^4*f5^2*g3^8*sb2^2*sb3^2*sb4^2 + a1^6*a2^12*f3^2*f5^4*g3^8*sb2^2*sb3^2*sb4^2 + a1^4*a2^14*f3^2*f5^4*g3^8*sb2^2*sb3^2*sb4^2 + a1^6*a2*f1^3*f3^2*g3^10*sb2^2*sb3^2*sb4^2 + a1^5*a2^2*f1^3*f3^2*g3^10*sb2^2*sb3^2*sb4^2 + a1^2*a2^5*f1^3*f3^2*g3^10*sb2^2*sb3^2*sb4^2 + a1*a2^6*f1^3*f3^2*g3^10*sb2^2*sb3^2*sb4^2 + a1^7*a2^2*f1^2*f3^3*g3^10*sb2^2*sb3^2*sb4^2 + a1^6*a2^3*f1^2*f3^3*g3^10*sb2^2*sb3^2*sb4^2 + a1^3*a2^6*f1^2*f3^3*g3^10*sb2^2*sb3^2*sb4^2 + a1^2*a2^7*f1^2*f3^3*g3^10*sb2^2*sb3^2*sb4^2 + a1^6*a2^5*f1*f3^4*g3^10*sb2^2*sb3^2*sb4^2 + a1^5*a2^6*f1*f3^4*g3^10*sb2^2*sb3^2*sb4^2 + a1^2*a2^9*f1*f3^4*g3^10*sb2^2*sb3^2*sb4^2 + a1*a2^10*f1*f3^4*g3^10*sb2^2*sb3^2*sb4^2 + a1^7*a2^6*f3^5*g3^10*sb2^2*sb3^2*sb4^2 + a1^6*a2^7*f3^5*g3^10*sb2^2*sb3^2*sb4^2 + a1^3*a2^10*f3^5*g3^10*sb2^2*sb3^2*sb4^2 + a1^2*a2^11*f3^5*g3^10*sb2^2*sb3^2*sb4^2 + a1^6*f1^4*f4*g3^10*sb2^2*sb3^2*sb4^2 + a1^4*a2^2*f1^4*f4*g3^10*sb2^2*sb3^2*sb4^2 + a1^2*a2^4*f1^4*f4*g3^10*sb2^2*sb3^2*sb4^2 + a2^6*f1^4*f4*g3^10*sb2^2*sb3^2*sb4^2 + a1^8*a2^2*f1^2*f3^2*f4*g3^10*sb2^2*sb3^2*sb4^2 + a2^10*f1^2*f3^2*f4*g3^10*sb2^2*sb3^2*sb4^2 + a1^8*a2^6*f3^4*f4*g3^10*sb2^2*sb3^2*sb4^2 + a1^6*a2^8*f3^4*f4*g3^10*sb2^2*sb3^2*sb4^2 + a1^4*a2^10*f3^4*f4*g3^10*sb2^2*sb3^2*sb4^2 + a1^2*a2^12*f3^4*f4*g3^10*sb2^2*sb3^2*sb4^2 + a1^7*f1^4*f5*g3^10*sb2^2*sb3^2*sb4^2 + a1^5*a2^2*f1^4*f5*g3^10*sb2^2*sb3^2*sb4^2 + a1^3*a2^4*f1^4*f5*g3^10*sb2^2*sb3^2*sb4^2 + a1*a2^6*f1^4*f5*g3^10*sb2^2*sb3^2*sb4^2 + a1^7*a2^2*f1^3*f3*f5*g3^10*sb2^2*sb3^2*sb4^2 + a1^5*a2^4*f1^3*f3*f5*g3^10*sb2^2*sb3^2*sb4^2 + a1^3*a2^6*f1^3*f3*f5*g3^10*sb2^2*sb3^2*sb4^2 + a1*a2^8*f1^3*f3*f5*g3^10*sb2^2*sb3^2*sb4^2 + a1^9*a2^2*f1^2*f3^2*f5*g3^10*sb2^2*sb3^2*sb4^2 + a1^7*a2^4*f1^2*f3^2*f5*g3^10*sb2^2*sb3^2*sb4^2 + a1^6*a2^5*f1^2*f3^2*f5*g3^10*sb2^2*sb3^2*sb4^2 + a1^3*a2^8*f1^2*f3^2*f5*g3^10*sb2^2*sb3^2*sb4^2 + a1^2*a2^9*f1^2*f3^2*f5*g3^10*sb2^2*sb3^2*sb4^2 + a1*a2^10*f1^2*f3^2*f5*g3^10*sb2^2*sb3^2*sb4^2 + a1^7*a2^6*f1*f3^3*f5*g3^10*sb2^2*sb3^2*sb4^2 + a1^5*a2^8*f1*f3^3*f5*g3^10*sb2^2*sb3^2*sb4^2 + a1^3*a2^10*f1*f3^3*f5*g3^10*sb2^2*sb3^2*sb4^2 + a1*a2^12*f1*f3^3*f5*g3^10*sb2^2*sb3^2*sb4^2 + a1^9*a2^6*f3^4*f5*g3^10*sb2^2*sb3^2*sb4^2 + a1^6*a2^9*f3^4*f5*g3^10*sb2^2*sb3^2*sb4^2 + a1^5*a2^10*f3^4*f5*g3^10*sb2^2*sb3^2*sb4^2 + a1^2*a2^13*f3^4*f5*g3^10*sb2^2*sb3^2*sb4^2 + a1^9*a2^4*f1^2*f3*f5^2*g3^10*sb2^2*sb3^2*sb4^2 + a1^7*a2^6*f1^2*f3*f5^2*g3^10*sb2^2*sb3^2*sb4^2 + a1^5*a2^8*f1^2*f3*f5^2*g3^10*sb2^2*sb3^2*sb4^2 + a1^3*a2^10*f1^2*f3*f5^2*g3^10*sb2^2*sb3^2*sb4^2 + a1^6*a2^9*f1*f3^2*f5^2*g3^10*sb2^2*sb3^2*sb4^2 + a1^5*a2^10*f1*f3^2*f5^2*g3^10*sb2^2*sb3^2*sb4^2 + a1^2*a2^13*f1*f3^2*f5^2*g3^10*sb2^2*sb3^2*sb4^2 + a1*a2^14*f1*f3^2*f5^2*g3^10*sb2^2*sb3^2*sb4^2 + a1^9*a2^8*f3^3*f5^2*g3^10*sb2^2*sb3^2*sb4^2 + a1^6*a2^11*f3^3*f5^2*g3^10*sb2^2*sb3^2*sb4^2 + a1^5*a2^12*f3^3*f5^2*g3^10*sb2^2*sb3^2*sb4^2 + a1^2*a2^15*f3^3*f5^2*g3^10*sb2^2*sb3^2*sb4^2 + a1^10*a2^4*f1^2*f4*f5^2*g3^10*sb2^2*sb3^2*sb4^2 + a1^8*a2^6*f1^2*f4*f5^2*g3^10*sb2^2*sb3^2*sb4^2 + a1^2*a2^12*f1^2*f4*f5^2*g3^10*sb2^2*sb3^2*sb4^2 + a2^14*f1^2*f4*f5^2*g3^10*sb2^2*sb3^2*sb4^2 + a1^10*a2^8*f3^2*f4*f5^2*g3^10*sb2^2*sb3^2*sb4^2 + a1^2*a2^16*f3^2*f4*f5^2*g3^10*sb2^2*sb3^2*sb4^2 + a1^11*a2^4*f1^2*f5^3*g3^10*sb2^2*sb3^2*sb4^2 + a1^9*a2^6*f1^2*f5^3*g3^10*sb2^2*sb3^2*sb4^2 + a1^3*a2^12*f1^2*f5^3*g3^10*sb2^2*sb3^2*sb4^2 + a1*a2^14*f1^2*f5^3*g3^10*sb2^2*sb3^2*sb4^2 + a1^7*a2^10*f1*f3*f5^3*g3^10*sb2^2*sb3^2*sb4^2 + a1^5*a2^12*f1*f3*f5^3*g3^10*sb2^2*sb3^2*sb4^2 + a1^3*a2^14*f1*f3*f5^3*g3^10*sb2^2*sb3^2*sb4^2 + a1*a2^16*f1*f3*f5^3*g3^10*sb2^2*sb3^2*sb4^2 + a1^11*a2^8*f3^2*f5^3*g3^10*sb2^2*sb3^2*sb4^2 + a1^7*a2^12*f3^2*f5^3*g3^10*sb2^2*sb3^2*sb4^2 + a1^6*a2^13*f3^2*f5^3*g3^10*sb2^2*sb3^2*sb4^2 + a1^2*a2^17*f3^2*f5^3*g3^10*sb2^2*sb3^2*sb4^2 + a1^9*a2^12*f3*f5^4*g3^10*sb2^2*sb3^2*sb4^2 + a1^7*a2^14*f3*f5^4*g3^10*sb2^2*sb3^2*sb4^2 + a1^5*a2^16*f3*f5^4*g3^10*sb2^2*sb3^2*sb4^2 + a1^3*a2^18*f3*f5^4*g3^10*sb2^2*sb3^2*sb4^2 + a1^10*a2^12*f4*f5^4*g3^10*sb2^2*sb3^2*sb4^2 + a1^8*a2^14*f4*f5^4*g3^10*sb2^2*sb3^2*sb4^2 + a1^6*a2^16*f4*f5^4*g3^10*sb2^2*sb3^2*sb4^2 + a1^4*a2^18*f4*f5^4*g3^10*sb2^2*sb3^2*sb4^2 + a1^11*a2^12*f5^5*g3^10*sb2^2*sb3^2*sb4^2 + a1^9*a2^14*f5^5*g3^10*sb2^2*sb3^2*sb4^2 + a1^7*a2^16*f5^5*g3^10*sb2^2*sb3^2*sb4^2 + a1^5*a2^18*f5^5*g3^10*sb2^2*sb3^2*sb4^2 + a1^8*f1^4*f6*g3^10*sb2^2*sb3^2*sb4^2 + a1^6*a2^2*f1^4*f6*g3^10*sb2^2*sb3^2*sb4^2 + a1^4*a2^4*f1^4*f6*g3^10*sb2^2*sb3^2*sb4^2 + a1^2*a2^6*f1^4*f6*g3^10*sb2^2*sb3^2*sb4^2 + a1^10*a2^2*f1^2*f3^2*f6*g3^10*sb2^2*sb3^2*sb4^2 + a1^2*a2^10*f1^2*f3^2*f6*g3^10*sb2^2*sb3^2*sb4^2 + a1^10*a2^6*f3^4*f6*g3^10*sb2^2*sb3^2*sb4^2 + a1^8*a2^8*f3^4*f6*g3^10*sb2^2*sb3^2*sb4^2 + a1^6*a2^10*f3^4*f6*g3^10*sb2^2*sb3^2*sb4^2 + a1^4*a2^12*f3^4*f6*g3^10*sb2^2*sb3^2*sb4^2 + a1^12*a2^4*f1^2*f5^2*f6*g3^10*sb2^2*sb3^2*sb4^2 + a1^10*a2^6*f1^2*f5^2*f6*g3^10*sb2^2*sb3^2*sb4^2 + a1^4*a2^12*f1^2*f5^2*f6*g3^10*sb2^2*sb3^2*sb4^2 + a1^2*a2^14*f1^2*f5^2*f6*g3^10*sb2^2*sb3^2*sb4^2 + a1^12*a2^8*f3^2*f5^2*f6*g3^10*sb2^2*sb3^2*sb4^2 + a1^4*a2^16*f3^2*f5^2*f6*g3^10*sb2^2*sb3^2*sb4^2 + a1^12*a2^12*f5^4*f6*g3^10*sb2^2*sb3^2*sb4^2 + a1^10*a2^14*f5^4*f6*g3^10*sb2^2*sb3^2*sb4^2 + a1^8*a2^16*f5^4*f6*g3^10*sb2^2*sb3^2*sb4^2 + a1^6*a2^18*f5^4*f6*g3^10*sb2^2*sb3^2*sb4^2 + a1^6*f1^2*f3^2*g3^8*qy^2*sb1^2*sb2^2*sb3^2*sb4^2 + a1^2*a2^4*f1^2*f3^2*g3^8*qy^2*sb1^2*sb2^2*sb3^2*sb4^2 + a1^6*a2^4*f3^4*g3^8*qy^2*sb1^2*sb2^2*sb3^2*sb4^2 + a1^2*a2^8*f3^4*g3^8*qy^2*sb1^2*sb2^2*sb3^2*sb4^2 + a1^6*a2^8*f3^2*f5^2*g3^8*qy^2*sb1^2*sb2^2*sb3^2*sb4^2 + a1^2*a2^12*f3^2*f5^2*g3^8*qy^2*sb1^2*sb2^2*sb3^2*sb4^2 + a1^6*f1^4*g3^8*sb1*sb2^3*sb3^2*sb4^2 + a1^4*a2^2*f1^4*g3^8*sb1*sb2^3*sb3^2*sb4^2 + a1^2*a2^4*f1^4*g3^8*sb1*sb2^3*sb3^2*sb4^2 + a2^6*f1^4*g3^8*sb1*sb2^3*sb3^2*sb4^2 + a1^8*a2^2*f1^2*f3^2*g3^8*sb1*sb2^3*sb3^2*sb4^2 + a2^10*f1^2*f3^2*g3^8*sb1*sb2^3*sb3^2*sb4^2 + a1^8*a2^6*f3^4*g3^8*sb1*sb2^3*sb3^2*sb4^2 + a1^6*a2^8*f3^4*g3^8*sb1*sb2^3*sb3^2*sb4^2 + a1^4*a2^10*f3^4*g3^8*sb1*sb2^3*sb3^2*sb4^2 + a1^2*a2^12*f3^4*g3^8*sb1*sb2^3*sb3^2*sb4^2 + a1^10*a2^4*f1^2*f5^2*g3^8*sb1*sb2^3*sb3^2*sb4^2 + a1^8*a2^6*f1^2*f5^2*g3^8*sb1*sb2^3*sb3^2*sb4^2 + a1^2*a2^12*f1^2*f5^2*g3^8*sb1*sb2^3*sb3^2*sb4^2 + a2^14*f1^2*f5^2*g3^8*sb1*sb2^3*sb3^2*sb4^2 + a1^10*a2^8*f3^2*f5^2*g3^8*sb1*sb2^3*sb3^2*sb4^2 + a1^2*a2^16*f3^2*f5^2*g3^8*sb1*sb2^3*sb3^2*sb4^2 + a1^10*a2^12*f5^4*g3^8*sb1*sb2^3*sb3^2*sb4^2 + a1^8*a2^14*f5^4*g3^8*sb1*sb2^3*sb3^2*sb4^2 + a1^6*a2^16*f5^4*g3^8*sb1*sb2^3*sb3^2*sb4^2 + a1^4*a2^18*f5^4*g3^8*sb1*sb2^3*sb3^2*sb4^2 + a1^4*f1^4*g3^10*qy*sb1^2*sb2^3*sb3^2*sb4^2 + a2^4*f1^4*g3^10*qy*sb1^2*sb2^3*sb3^2*sb4^2 + a1^6*a2^2*f1^2*f3^2*g3^10*qy*sb1^2*sb2^3*sb3^2*sb4^2 + a1^4*a2^4*f1^2*f3^2*g3^10*qy*sb1^2*sb2^3*sb3^2*sb4^2 + a1^2*a2^6*f1^2*f3^2*g3^10*qy*sb1^2*sb2^3*sb3^2*sb4^2 + a2^8*f1^2*f3^2*g3^10*qy*sb1^2*sb2^3*sb3^2*sb4^2 + a1^6*a2^6*f3^4*g3^10*qy*sb1^2*sb2^3*sb3^2*sb4^2 + a1^2*a2^10*f3^4*g3^10*qy*sb1^2*sb2^3*sb3^2*sb4^2 + a1^8*a2^4*f1^2*f5^2*g3^10*qy*sb1^2*sb2^3*sb3^2*sb4^2 + a2^12*f1^2*f5^2*g3^10*qy*sb1^2*sb2^3*sb3^2*sb4^2 + a1^8*a2^8*f3^2*f5^2*g3^10*qy*sb1^2*sb2^3*sb3^2*sb4^2 + a1^6*a2^10*f3^2*f5^2*g3^10*qy*sb1^2*sb2^3*sb3^2*sb4^2 + a1^4*a2^12*f3^2*f5^2*g3^10*qy*sb1^2*sb2^3*sb3^2*sb4^2 + a1^2*a2^14*f3^2*f5^2*g3^10*qy*sb1^2*sb2^3*sb3^2*sb4^2 + a1^8*a2^12*f5^4*g3^10*qy*sb1^2*sb2^3*sb3^2*sb4^2 + a1^4*a2^16*f5^4*g3^10*qy*sb1^2*sb2^3*sb3^2*sb4^2 + a1^5*f1^4*g3^8*sb1^2*sb2^4*sb3^2*sb4^2 + a1^4*a2*f1^4*g3^8*sb1^2*sb2^4*sb3^2*sb4^2 + a1*a2^4*f1^4*g3^8*sb1^2*sb2^4*sb3^2*sb4^2 + a2^5*f1^4*g3^8*sb1^2*sb2^4*sb3^2*sb4^2 + a1^7*a2^2*f1^2*f3^2*g3^8*sb1^2*sb2^4*sb3^2*sb4^2 + a1^6*a2^3*f1^2*f3^2*g3^8*sb1^2*sb2^4*sb3^2*sb4^2 + a1^5*a2^4*f1^2*f3^2*g3^8*sb1^2*sb2^4*sb3^2*sb4^2 + a1^4*a2^5*f1^2*f3^2*g3^8*sb1^2*sb2^4*sb3^2*sb4^2 + a1^3*a2^6*f1^2*f3^2*g3^8*sb1^2*sb2^4*sb3^2*sb4^2 + a1^2*a2^7*f1^2*f3^2*g3^8*sb1^2*sb2^4*sb3^2*sb4^2 + a1*a2^8*f1^2*f3^2*g3^8*sb1^2*sb2^4*sb3^2*sb4^2 + a2^9*f1^2*f3^2*g3^8*sb1^2*sb2^4*sb3^2*sb4^2 + f1^4*f3^2*g3^8*sb1^2*sb2^4*sb3^2*sb4^2 + a1^7*a2^6*f3^4*g3^8*sb1^2*sb2^4*sb3^2*sb4^2 + a1^6*a2^7*f3^4*g3^8*sb1^2*sb2^4*sb3^2*sb4^2 + a1^3*a2^10*f3^4*g3^8*sb1^2*sb2^4*sb3^2*sb4^2 + a1^2*a2^11*f3^4*g3^8*sb1^2*sb2^4*sb3^2*sb4^2 + a2^4*f1^2*f3^4*g3^8*sb1^2*sb2^4*sb3^2*sb4^2 + a1^9*a2^4*f1^2*f5^2*g3^8*sb1^2*sb2^4*sb3^2*sb4^2 + a1^8*a2^5*f1^2*f5^2*g3^8*sb1^2*sb2^4*sb3^2*sb4^2 + a1*a2^12*f1^2*f5^2*g3^8*sb1^2*sb2^4*sb3^2*sb4^2 + a2^13*f1^2*f5^2*g3^8*sb1^2*sb2^4*sb3^2*sb4^2 + a1^9*a2^8*f3^2*f5^2*g3^8*sb1^2*sb2^4*sb3^2*sb4^2 + a1^8*a2^9*f3^2*f5^2*g3^8*sb1^2*sb2^4*sb3^2*sb4^2 + a1^7*a2^10*f3^2*f5^2*g3^8*sb1^2*sb2^4*sb3^2*sb4^2 + a1^6*a2^11*f3^2*f5^2*g3^8*sb1^2*sb2^4*sb3^2*sb4^2 + a1^5*a2^12*f3^2*f5^2*g3^8*sb1^2*sb2^4*sb3^2*sb4^2 + a1^4*a2^13*f3^2*f5^2*g3^8*sb1^2*sb2^4*sb3^2*sb4^2 + a1^3*a2^14*f3^2*f5^2*g3^8*sb1^2*sb2^4*sb3^2*sb4^2 + a1^2*a2^15*f3^2*f5^2*g3^8*sb1^2*sb2^4*sb3^2*sb4^2 + a1^4*a2^4*f1^2*f3^2*f5^2*g3^8*sb1^2*sb2^4*sb3^2*sb4^2 + a2^8*f1^2*f3^2*f5^2*g3^8*sb1^2*sb2^4*sb3^2*sb4^2 + a1^4*a2^8*f3^4*f5^2*g3^8*sb1^2*sb2^4*sb3^2*sb4^2 + a1^9*a2^12*f5^4*g3^8*sb1^2*sb2^4*sb3^2*sb4^2 + a1^8*a2^13*f5^4*g3^8*sb1^2*sb2^4*sb3^2*sb4^2 + a1^5*a2^16*f5^4*g3^8*sb1^2*sb2^4*sb3^2*sb4^2 + a1^4*a2^17*f5^4*g3^8*sb1^2*sb2^4*sb3^2*sb4^2 + a1^4*a2^12*f3^2*f5^4*g3^8*sb1^2*sb2^4*sb3^2*sb4^2 + a1^4*a2*f1^3*f3^2*g3^10*sb1^2*sb2^4*sb3^2*sb4^2 + a1^3*a2^2*f1^3*f3^2*g3^10*sb1^2*sb2^4*sb3^2*sb4^2 + a1^2*a2^3*f1^3*f3^2*g3^10*sb1^2*sb2^4*sb3^2*sb4^2 + a1*a2^4*f1^3*f3^2*g3^10*sb1^2*sb2^4*sb3^2*sb4^2 + a1^5*a2^2*f1^2*f3^3*g3^10*sb1^2*sb2^4*sb3^2*sb4^2 + a1^4*a2^3*f1^2*f3^3*g3^10*sb1^2*sb2^4*sb3^2*sb4^2 + a1^3*a2^4*f1^2*f3^3*g3^10*sb1^2*sb2^4*sb3^2*sb4^2 + a1^2*a2^5*f1^2*f3^3*g3^10*sb1^2*sb2^4*sb3^2*sb4^2 + a1^4*a2^5*f1*f3^4*g3^10*sb1^2*sb2^4*sb3^2*sb4^2 + a1^3*a2^6*f1*f3^4*g3^10*sb1^2*sb2^4*sb3^2*sb4^2 + a1^2*a2^7*f1*f3^4*g3^10*sb1^2*sb2^4*sb3^2*sb4^2 + a1*a2^8*f1*f3^4*g3^10*sb1^2*sb2^4*sb3^2*sb4^2 + a1^5*a2^6*f3^5*g3^10*sb1^2*sb2^4*sb3^2*sb4^2 + a1^4*a2^7*f3^5*g3^10*sb1^2*sb2^4*sb3^2*sb4^2 + a1^3*a2^8*f3^5*g3^10*sb1^2*sb2^4*sb3^2*sb4^2 + a1^2*a2^9*f3^5*g3^10*sb1^2*sb2^4*sb3^2*sb4^2 + a1^4*f1^4*f4*g3^10*sb1^2*sb2^4*sb3^2*sb4^2 + a2^4*f1^4*f4*g3^10*sb1^2*sb2^4*sb3^2*sb4^2 + a1^6*a2^2*f1^2*f3^2*f4*g3^10*sb1^2*sb2^4*sb3^2*sb4^2 + a1^4*a2^4*f1^2*f3^2*f4*g3^10*sb1^2*sb2^4*sb3^2*sb4^2 + a1^2*a2^6*f1^2*f3^2*f4*g3^10*sb1^2*sb2^4*sb3^2*sb4^2 + a2^8*f1^2*f3^2*f4*g3^10*sb1^2*sb2^4*sb3^2*sb4^2 + a1^6*a2^6*f3^4*f4*g3^10*sb1^2*sb2^4*sb3^2*sb4^2 + a1^2*a2^10*f3^4*f4*g3^10*sb1^2*sb2^4*sb3^2*sb4^2 + a1^5*f1^4*f5*g3^10*sb1^2*sb2^4*sb3^2*sb4^2 + a1*a2^4*f1^4*f5*g3^10*sb1^2*sb2^4*sb3^2*sb4^2 + a1^5*a2^2*f1^3*f3*f5*g3^10*sb1^2*sb2^4*sb3^2*sb4^2 + a1*a2^6*f1^3*f3*f5*g3^10*sb1^2*sb2^4*sb3^2*sb4^2 + a1^7*a2^2*f1^2*f3^2*f5*g3^10*sb1^2*sb2^4*sb3^2*sb4^2 + a1^4*a2^5*f1^2*f3^2*f5*g3^10*sb1^2*sb2^4*sb3^2*sb4^2 + a1^2*a2^7*f1^2*f3^2*f5*g3^10*sb1^2*sb2^4*sb3^2*sb4^2 + a1*a2^8*f1^2*f3^2*f5*g3^10*sb1^2*sb2^4*sb3^2*sb4^2 + a1^5*a2^6*f1*f3^3*f5*g3^10*sb1^2*sb2^4*sb3^2*sb4^2 + a1*a2^10*f1*f3^3*f5*g3^10*sb1^2*sb2^4*sb3^2*sb4^2 + a1^7*a2^6*f3^4*f5*g3^10*sb1^2*sb2^4*sb3^2*sb4^2 + a1^5*a2^8*f3^4*f5*g3^10*sb1^2*sb2^4*sb3^2*sb4^2 + a1^4*a2^9*f3^4*f5*g3^10*sb1^2*sb2^4*sb3^2*sb4^2 + a1^2*a2^11*f3^4*f5*g3^10*sb1^2*sb2^4*sb3^2*sb4^2 + a1^7*a2^4*f1^2*f3*f5^2*g3^10*sb1^2*sb2^4*sb3^2*sb4^2 + a1^3*a2^8*f1^2*f3*f5^2*g3^10*sb1^2*sb2^4*sb3^2*sb4^2 + a1^4*a2^9*f1*f3^2*f5^2*g3^10*sb1^2*sb2^4*sb3^2*sb4^2 + a1^3*a2^10*f1*f3^2*f5^2*g3^10*sb1^2*sb2^4*sb3^2*sb4^2 + a1^2*a2^11*f1*f3^2*f5^2*g3^10*sb1^2*sb2^4*sb3^2*sb4^2 + a1*a2^12*f1*f3^2*f5^2*g3^10*sb1^2*sb2^4*sb3^2*sb4^2 + a1^7*a2^8*f3^3*f5^2*g3^10*sb1^2*sb2^4*sb3^2*sb4^2 + a1^5*a2^10*f3^3*f5^2*g3^10*sb1^2*sb2^4*sb3^2*sb4^2 + a1^4*a2^11*f3^3*f5^2*g3^10*sb1^2*sb2^4*sb3^2*sb4^2 + a1^2*a2^13*f3^3*f5^2*g3^10*sb1^2*sb2^4*sb3^2*sb4^2 + a1^8*a2^4*f1^2*f4*f5^2*g3^10*sb1^2*sb2^4*sb3^2*sb4^2 + a2^12*f1^2*f4*f5^2*g3^10*sb1^2*sb2^4*sb3^2*sb4^2 + a1^8*a2^8*f3^2*f4*f5^2*g3^10*sb1^2*sb2^4*sb3^2*sb4^2 + a1^6*a2^10*f3^2*f4*f5^2*g3^10*sb1^2*sb2^4*sb3^2*sb4^2 + a1^4*a2^12*f3^2*f4*f5^2*g3^10*sb1^2*sb2^4*sb3^2*sb4^2 + a1^2*a2^14*f3^2*f4*f5^2*g3^10*sb1^2*sb2^4*sb3^2*sb4^2 + a1^9*a2^4*f1^2*f5^3*g3^10*sb1^2*sb2^4*sb3^2*sb4^2 + a1*a2^12*f1^2*f5^3*g3^10*sb1^2*sb2^4*sb3^2*sb4^2 + a1^5*a2^10*f1*f3*f5^3*g3^10*sb1^2*sb2^4*sb3^2*sb4^2 + a1*a2^14*f1*f3*f5^3*g3^10*sb1^2*sb2^4*sb3^2*sb4^2 + a1^9*a2^8*f3^2*f5^3*g3^10*sb1^2*sb2^4*sb3^2*sb4^2 + a1^7*a2^10*f3^2*f5^3*g3^10*sb1^2*sb2^4*sb3^2*sb4^2 + a1^4*a2^13*f3^2*f5^3*g3^10*sb1^2*sb2^4*sb3^2*sb4^2 + a1^2*a2^15*f3^2*f5^3*g3^10*sb1^2*sb2^4*sb3^2*sb4^2 + a1^7*a2^12*f3*f5^4*g3^10*sb1^2*sb2^4*sb3^2*sb4^2 + a1^3*a2^16*f3*f5^4*g3^10*sb1^2*sb2^4*sb3^2*sb4^2 + a1^8*a2^12*f4*f5^4*g3^10*sb1^2*sb2^4*sb3^2*sb4^2 + a1^4*a2^16*f4*f5^4*g3^10*sb1^2*sb2^4*sb3^2*sb4^2 + a1^9*a2^12*f5^5*g3^10*sb1^2*sb2^4*sb3^2*sb4^2 + a1^5*a2^16*f5^5*g3^10*sb1^2*sb2^4*sb3^2*sb4^2 + a1^6*f1^4*f6*g3^10*sb1^2*sb2^4*sb3^2*sb4^2 + a1^2*a2^4*f1^4*f6*g3^10*sb1^2*sb2^4*sb3^2*sb4^2 + a1^8*a2^2*f1^2*f3^2*f6*g3^10*sb1^2*sb2^4*sb3^2*sb4^2 + a1^6*a2^4*f1^2*f3^2*f6*g3^10*sb1^2*sb2^4*sb3^2*sb4^2 + a1^4*a2^6*f1^2*f3^2*f6*g3^10*sb1^2*sb2^4*sb3^2*sb4^2 + a1^2*a2^8*f1^2*f3^2*f6*g3^10*sb1^2*sb2^4*sb3^2*sb4^2 + a1^8*a2^6*f3^4*f6*g3^10*sb1^2*sb2^4*sb3^2*sb4^2 + a1^4*a2^10*f3^4*f6*g3^10*sb1^2*sb2^4*sb3^2*sb4^2 + a1^10*a2^4*f1^2*f5^2*f6*g3^10*sb1^2*sb2^4*sb3^2*sb4^2 + a1^2*a2^12*f1^2*f5^2*f6*g3^10*sb1^2*sb2^4*sb3^2*sb4^2 + a1^10*a2^8*f3^2*f5^2*f6*g3^10*sb1^2*sb2^4*sb3^2*sb4^2 + a1^8*a2^10*f3^2*f5^2*f6*g3^10*sb1^2*sb2^4*sb3^2*sb4^2 + a1^6*a2^12*f3^2*f5^2*f6*g3^10*sb1^2*sb2^4*sb3^2*sb4^2 + a1^4*a2^14*f3^2*f5^2*f6*g3^10*sb1^2*sb2^4*sb3^2*sb4^2 + a1^10*a2^12*f5^4*f6*g3^10*sb1^2*sb2^4*sb3^2*sb4^2 + a1^6*a2^16*f5^4*f6*g3^10*sb1^2*sb2^4*sb3^2*sb4^2 + a1^8*f1^2*g3^8*qt^2*qy^2*sb3^4*sb4^2 + a2^8*f1^2*g3^8*qt^2*qy^2*sb3^4*sb4^2 + a1^8*a2^4*f3^2*g3^8*qt^2*qy^2*sb3^4*sb4^2 + a2^12*f3^2*g3^8*qt^2*qy^2*sb3^4*sb4^2 + a1^8*a2^8*f5^2*g3^8*qt^2*qy^2*sb3^4*sb4^2 + a2^16*f5^2*g3^8*qt^2*qy^2*sb3^4*sb4^2 + a1^4*a2^2*f1^2*f3^2*g3^8*qt^2*sb2^2*sb3^4*sb4^2 + a2^6*f1^2*f3^2*g3^8*qt^2*sb2^2*sb3^4*sb4^2 + a1^4*a2^6*f3^4*g3^8*qt^2*sb2^2*sb3^4*sb4^2 + a2^10*f3^4*g3^8*qt^2*sb2^2*sb3^4*sb4^2 + a1^4*a2^10*f3^2*f5^2*g3^8*qt^2*sb2^2*sb3^4*sb4^2 + a2^14*f3^2*f5^2*g3^8*qt^2*sb2^2*sb3^4*sb4^2 + a1^4*f1^4*g3^10*qt*sb2^2*sb3^4*sb4^3 + a2^4*f1^4*g3^10*qt*sb2^2*sb3^4*sb4^3 + a1^5*a2*f1^3*f3*g3^10*qt*sb2^2*sb3^4*sb4^3 + a1^4*a2^2*f1^3*f3*g3^10*qt*sb2^2*sb3^4*sb4^3 + a1*a2^5*f1^3*f3*g3^10*qt*sb2^2*sb3^4*sb4^3 + a2^6*f1^3*f3*g3^10*qt*sb2^2*sb3^4*sb4^3 + a1^5*a2^3*f1^2*f3^2*g3^10*qt*sb2^2*sb3^4*sb4^3 + a1^4*a2^4*f1^2*f3^2*g3^10*qt*sb2^2*sb3^4*sb4^3 + a1*a2^7*f1^2*f3^2*g3^10*qt*sb2^2*sb3^4*sb4^3 + a2^8*f1^2*f3^2*g3^10*qt*sb2^2*sb3^4*sb4^3 + a1^5*a2^5*f1*f3^3*g3^10*qt*sb2^2*sb3^4*sb4^3 + a1^4*a2^6*f1*f3^3*g3^10*qt*sb2^2*sb3^4*sb4^3 + a1*a2^9*f1*f3^3*g3^10*qt*sb2^2*sb3^4*sb4^3 + a2^10*f1*f3^3*g3^10*qt*sb2^2*sb3^4*sb4^3 + a1^5*a2^7*f3^4*g3^10*qt*sb2^2*sb3^4*sb4^3 + a1*a2^11*f3^4*g3^10*qt*sb2^2*sb3^4*sb4^3 + a1^6*a2^2*f1^3*f5*g3^10*qt*sb2^2*sb3^4*sb4^3 + a1^4*a2^4*f1^3*f5*g3^10*qt*sb2^2*sb3^4*sb4^3 + a1^2*a2^6*f1^3*f5*g3^10*qt*sb2^2*sb3^4*sb4^3 + a2^8*f1^3*f5*g3^10*qt*sb2^2*sb3^4*sb4^3 + a1^6*a2^4*f1^2*f3*f5*g3^10*qt*sb2^2*sb3^4*sb4^3 + a1^5*a2^5*f1^2*f3*f5*g3^10*qt*sb2^2*sb3^4*sb4^3 + a1^2*a2^8*f1^2*f3*f5*g3^10*qt*sb2^2*sb3^4*sb4^3 + a1*a2^9*f1^2*f3*f5*g3^10*qt*sb2^2*sb3^4*sb4^3 + a1^6*a2^6*f1*f3^2*f5*g3^10*qt*sb2^2*sb3^4*sb4^3 + a1^4*a2^8*f1*f3^2*f5*g3^10*qt*sb2^2*sb3^4*sb4^3 + a1^2*a2^10*f1*f3^2*f5*g3^10*qt*sb2^2*sb3^4*sb4^3 + a2^12*f1*f3^2*f5*g3^10*qt*sb2^2*sb3^4*sb4^3 + a1^6*a2^8*f3^3*f5*g3^10*qt*sb2^2*sb3^4*sb4^3 + a1^5*a2^9*f3^3*f5*g3^10*qt*sb2^2*sb3^4*sb4^3 + a1^2*a2^12*f3^3*f5*g3^10*qt*sb2^2*sb3^4*sb4^3 + a1*a2^13*f3^3*f5*g3^10*qt*sb2^2*sb3^4*sb4^3 + a1^6*a2^6*f1^2*f5^2*g3^10*qt*sb2^2*sb3^4*sb4^3 + a1^4*a2^8*f1^2*f5^2*g3^10*qt*sb2^2*sb3^4*sb4^3 + a1^2*a2^10*f1^2*f5^2*g3^10*qt*sb2^2*sb3^4*sb4^3 + a2^12*f1^2*f5^2*g3^10*qt*sb2^2*sb3^4*sb4^3 + a1^5*a2^9*f1*f3*f5^2*g3^10*qt*sb2^2*sb3^4*sb4^3 + a1^4*a2^10*f1*f3*f5^2*g3^10*qt*sb2^2*sb3^4*sb4^3 + a1*a2^13*f1*f3*f5^2*g3^10*qt*sb2^2*sb3^4*sb4^3 + a2^14*f1*f3*f5^2*g3^10*qt*sb2^2*sb3^4*sb4^3 + a1^6*a2^10*f3^2*f5^2*g3^10*qt*sb2^2*sb3^4*sb4^3 + a1^5*a2^11*f3^2*f5^2*g3^10*qt*sb2^2*sb3^4*sb4^3 + a1^2*a2^14*f3^2*f5^2*g3^10*qt*sb2^2*sb3^4*sb4^3 + a1*a2^15*f3^2*f5^2*g3^10*qt*sb2^2*sb3^4*sb4^3 + a1^6*a2^10*f1*f5^3*g3^10*qt*sb2^2*sb3^4*sb4^3 + a1^4*a2^12*f1*f5^3*g3^10*qt*sb2^2*sb3^4*sb4^3 + a1^2*a2^14*f1*f5^3*g3^10*qt*sb2^2*sb3^4*sb4^3 + a2^16*f1*f5^3*g3^10*qt*sb2^2*sb3^4*sb4^3 + a1^6*a2^12*f3*f5^3*g3^10*qt*sb2^2*sb3^4*sb4^3 + a1^5*a2^13*f3*f5^3*g3^10*qt*sb2^2*sb3^4*sb4^3 + a1^2*a2^16*f3*f5^3*g3^10*qt*sb2^2*sb3^4*sb4^3 + a1*a2^17*f3*f5^3*g3^10*qt*sb2^2*sb3^4*sb4^3 + a1^6*a2^14*f5^4*g3^10*qt*sb2^2*sb3^4*sb4^3 + a1^2*a2^18*f5^4*g3^10*qt*sb2^2*sb3^4*sb4^3 + a1^6*f1^2*f3^2*g3^8*qy^2*sb3^4*sb4^4 + a1^2*a2^4*f1^2*f3^2*g3^8*qy^2*sb3^4*sb4^4 + a1^6*a2^4*f3^4*g3^8*qy^2*sb3^4*sb4^4 + a1^2*a2^8*f3^4*g3^8*qy^2*sb3^4*sb4^4 + a1^6*a2^8*f3^2*f5^2*g3^8*qy^2*sb3^4*sb4^4 + a1^2*a2^12*f3^2*f5^2*g3^8*qy^2*sb3^4*sb4^4 + a1^4*f1^4*g3^10*qy*sb2*sb3^4*sb4^4 + a2^4*f1^4*g3^10*qy*sb2*sb3^4*sb4^4 + a1^6*a2^2*f1^2*f3^2*g3^10*qy*sb2*sb3^4*sb4^4 + a1^4*a2^4*f1^2*f3^2*g3^10*qy*sb2*sb3^4*sb4^4 + a1^2*a2^6*f1^2*f3^2*g3^10*qy*sb2*sb3^4*sb4^4 + a2^8*f1^2*f3^2*g3^10*qy*sb2*sb3^4*sb4^4 + a1^6*a2^6*f3^4*g3^10*qy*sb2*sb3^4*sb4^4 + a1^2*a2^10*f3^4*g3^10*qy*sb2*sb3^4*sb4^4 + a1^8*a2^4*f1^2*f5^2*g3^10*qy*sb2*sb3^4*sb4^4 + a2^12*f1^2*f5^2*g3^10*qy*sb2*sb3^4*sb4^4 + a1^8*a2^8*f3^2*f5^2*g3^10*qy*sb2*sb3^4*sb4^4 + a1^6*a2^10*f3^2*f5^2*g3^10*qy*sb2*sb3^4*sb4^4 + a1^4*a2^12*f3^2*f5^2*g3^10*qy*sb2*sb3^4*sb4^4 + a1^2*a2^14*f3^2*f5^2*g3^10*qy*sb2*sb3^4*sb4^4 + a1^8*a2^12*f5^4*g3^10*qy*sb2*sb3^4*sb4^4 + a1^4*a2^16*f5^4*g3^10*qy*sb2*sb3^4*sb4^4 + a1^5*f1^4*g3^8*sb2^2*sb3^4*sb4^4 + a1^4*a2*f1^4*g3^8*sb2^2*sb3^4*sb4^4 + a1*a2^4*f1^4*g3^8*sb2^2*sb3^4*sb4^4 + a2^5*f1^4*g3^8*sb2^2*sb3^4*sb4^4 + a1^7*a2^2*f1^2*f3^2*g3^8*sb2^2*sb3^4*sb4^4 + a1^6*a2^3*f1^2*f3^2*g3^8*sb2^2*sb3^4*sb4^4 + a1^5*a2^4*f1^2*f3^2*g3^8*sb2^2*sb3^4*sb4^4 + a1^4*a2^5*f1^2*f3^2*g3^8*sb2^2*sb3^4*sb4^4 + a1^3*a2^6*f1^2*f3^2*g3^8*sb2^2*sb3^4*sb4^4 + a1^2*a2^7*f1^2*f3^2*g3^8*sb2^2*sb3^4*sb4^4 + a1*a2^8*f1^2*f3^2*g3^8*sb2^2*sb3^4*sb4^4 + a2^9*f1^2*f3^2*g3^8*sb2^2*sb3^4*sb4^4 + f1^4*f3^2*g3^8*sb2^2*sb3^4*sb4^4 + a1^7*a2^6*f3^4*g3^8*sb2^2*sb3^4*sb4^4 + a1^6*a2^7*f3^4*g3^8*sb2^2*sb3^4*sb4^4 + a1^3*a2^10*f3^4*g3^8*sb2^2*sb3^4*sb4^4 + a1^2*a2^11*f3^4*g3^8*sb2^2*sb3^4*sb4^4 + a2^4*f1^2*f3^4*g3^8*sb2^2*sb3^4*sb4^4 + a1^9*a2^4*f1^2*f5^2*g3^8*sb2^2*sb3^4*sb4^4 + a1^8*a2^5*f1^2*f5^2*g3^8*sb2^2*sb3^4*sb4^4 + a1*a2^12*f1^2*f5^2*g3^8*sb2^2*sb3^4*sb4^4 + a2^13*f1^2*f5^2*g3^8*sb2^2*sb3^4*sb4^4 + a1^9*a2^8*f3^2*f5^2*g3^8*sb2^2*sb3^4*sb4^4 + a1^8*a2^9*f3^2*f5^2*g3^8*sb2^2*sb3^4*sb4^4 + a1^7*a2^10*f3^2*f5^2*g3^8*sb2^2*sb3^4*sb4^4 + a1^6*a2^11*f3^2*f5^2*g3^8*sb2^2*sb3^4*sb4^4 + a1^5*a2^12*f3^2*f5^2*g3^8*sb2^2*sb3^4*sb4^4 + a1^4*a2^13*f3^2*f5^2*g3^8*sb2^2*sb3^4*sb4^4 + a1^3*a2^14*f3^2*f5^2*g3^8*sb2^2*sb3^4*sb4^4 + a1^2*a2^15*f3^2*f5^2*g3^8*sb2^2*sb3^4*sb4^4 + a1^4*a2^4*f1^2*f3^2*f5^2*g3^8*sb2^2*sb3^4*sb4^4 + a2^8*f1^2*f3^2*f5^2*g3^8*sb2^2*sb3^4*sb4^4 + a1^4*a2^8*f3^4*f5^2*g3^8*sb2^2*sb3^4*sb4^4 + a1^9*a2^12*f5^4*g3^8*sb2^2*sb3^4*sb4^4 + a1^8*a2^13*f5^4*g3^8*sb2^2*sb3^4*sb4^4 + a1^5*a2^16*f5^4*g3^8*sb2^2*sb3^4*sb4^4 + a1^4*a2^17*f5^4*g3^8*sb2^2*sb3^4*sb4^4 + a1^4*a2^12*f3^2*f5^4*g3^8*sb2^2*sb3^4*sb4^4 + a1^4*a2*f1^3*f3^2*g3^10*sb2^2*sb3^4*sb4^4 + a1^3*a2^2*f1^3*f3^2*g3^10*sb2^2*sb3^4*sb4^4 + a1^2*a2^3*f1^3*f3^2*g3^10*sb2^2*sb3^4*sb4^4 + a1*a2^4*f1^3*f3^2*g3^10*sb2^2*sb3^4*sb4^4 + a1^5*a2^2*f1^2*f3^3*g3^10*sb2^2*sb3^4*sb4^4 + a1^4*a2^3*f1^2*f3^3*g3^10*sb2^2*sb3^4*sb4^4 + a1^3*a2^4*f1^2*f3^3*g3^10*sb2^2*sb3^4*sb4^4 + a1^2*a2^5*f1^2*f3^3*g3^10*sb2^2*sb3^4*sb4^4 + a1^4*a2^5*f1*f3^4*g3^10*sb2^2*sb3^4*sb4^4 + a1^3*a2^6*f1*f3^4*g3^10*sb2^2*sb3^4*sb4^4 + a1^2*a2^7*f1*f3^4*g3^10*sb2^2*sb3^4*sb4^4 + a1*a2^8*f1*f3^4*g3^10*sb2^2*sb3^4*sb4^4 + a1^5*a2^6*f3^5*g3^10*sb2^2*sb3^4*sb4^4 + a1^4*a2^7*f3^5*g3^10*sb2^2*sb3^4*sb4^4 + a1^3*a2^8*f3^5*g3^10*sb2^2*sb3^4*sb4^4 + a1^2*a2^9*f3^5*g3^10*sb2^2*sb3^4*sb4^4 + a1^4*f1^4*f4*g3^10*sb2^2*sb3^4*sb4^4 + a2^4*f1^4*f4*g3^10*sb2^2*sb3^4*sb4^4 + a1^6*a2^2*f1^2*f3^2*f4*g3^10*sb2^2*sb3^4*sb4^4 + a1^4*a2^4*f1^2*f3^2*f4*g3^10*sb2^2*sb3^4*sb4^4 + a1^2*a2^6*f1^2*f3^2*f4*g3^10*sb2^2*sb3^4*sb4^4 + a2^8*f1^2*f3^2*f4*g3^10*sb2^2*sb3^4*sb4^4 + a1^6*a2^6*f3^4*f4*g3^10*sb2^2*sb3^4*sb4^4 + a1^2*a2^10*f3^4*f4*g3^10*sb2^2*sb3^4*sb4^4 + a1^5*f1^4*f5*g3^10*sb2^2*sb3^4*sb4^4 + a1*a2^4*f1^4*f5*g3^10*sb2^2*sb3^4*sb4^4 + a1^5*a2^2*f1^3*f3*f5*g3^10*sb2^2*sb3^4*sb4^4 + a1*a2^6*f1^3*f3*f5*g3^10*sb2^2*sb3^4*sb4^4 + a1^7*a2^2*f1^2*f3^2*f5*g3^10*sb2^2*sb3^4*sb4^4 + a1^4*a2^5*f1^2*f3^2*f5*g3^10*sb2^2*sb3^4*sb4^4 + a1^2*a2^7*f1^2*f3^2*f5*g3^10*sb2^2*sb3^4*sb4^4 + a1*a2^8*f1^2*f3^2*f5*g3^10*sb2^2*sb3^4*sb4^4 + a1^5*a2^6*f1*f3^3*f5*g3^10*sb2^2*sb3^4*sb4^4 + a1*a2^10*f1*f3^3*f5*g3^10*sb2^2*sb3^4*sb4^4 + a1^7*a2^6*f3^4*f5*g3^10*sb2^2*sb3^4*sb4^4 + a1^5*a2^8*f3^4*f5*g3^10*sb2^2*sb3^4*sb4^4 + a1^4*a2^9*f3^4*f5*g3^10*sb2^2*sb3^4*sb4^4 + a1^2*a2^11*f3^4*f5*g3^10*sb2^2*sb3^4*sb4^4 + a1^7*a2^4*f1^2*f3*f5^2*g3^10*sb2^2*sb3^4*sb4^4 + a1^3*a2^8*f1^2*f3*f5^2*g3^10*sb2^2*sb3^4*sb4^4 + a1^4*a2^9*f1*f3^2*f5^2*g3^10*sb2^2*sb3^4*sb4^4 + a1^3*a2^10*f1*f3^2*f5^2*g3^10*sb2^2*sb3^4*sb4^4 + a1^2*a2^11*f1*f3^2*f5^2*g3^10*sb2^2*sb3^4*sb4^4 + a1*a2^12*f1*f3^2*f5^2*g3^10*sb2^2*sb3^4*sb4^4 + a1^7*a2^8*f3^3*f5^2*g3^10*sb2^2*sb3^4*sb4^4 + a1^5*a2^10*f3^3*f5^2*g3^10*sb2^2*sb3^4*sb4^4 + a1^4*a2^11*f3^3*f5^2*g3^10*sb2^2*sb3^4*sb4^4 + a1^2*a2^13*f3^3*f5^2*g3^10*sb2^2*sb3^4*sb4^4 + a1^8*a2^4*f1^2*f4*f5^2*g3^10*sb2^2*sb3^4*sb4^4 + a2^12*f1^2*f4*f5^2*g3^10*sb2^2*sb3^4*sb4^4 + a1^8*a2^8*f3^2*f4*f5^2*g3^10*sb2^2*sb3^4*sb4^4 + a1^6*a2^10*f3^2*f4*f5^2*g3^10*sb2^2*sb3^4*sb4^4 + a1^4*a2^12*f3^2*f4*f5^2*g3^10*sb2^2*sb3^4*sb4^4 + a1^2*a2^14*f3^2*f4*f5^2*g3^10*sb2^2*sb3^4*sb4^4 + a1^9*a2^4*f1^2*f5^3*g3^10*sb2^2*sb3^4*sb4^4 + a1*a2^12*f1^2*f5^3*g3^10*sb2^2*sb3^4*sb4^4 + a1^5*a2^10*f1*f3*f5^3*g3^10*sb2^2*sb3^4*sb4^4 + a1*a2^14*f1*f3*f5^3*g3^10*sb2^2*sb3^4*sb4^4 + a1^9*a2^8*f3^2*f5^3*g3^10*sb2^2*sb3^4*sb4^4 + a1^7*a2^10*f3^2*f5^3*g3^10*sb2^2*sb3^4*sb4^4 + a1^4*a2^13*f3^2*f5^3*g3^10*sb2^2*sb3^4*sb4^4 + a1^2*a2^15*f3^2*f5^3*g3^10*sb2^2*sb3^4*sb4^4 + a1^7*a2^12*f3*f5^4*g3^10*sb2^2*sb3^4*sb4^4 + a1^3*a2^16*f3*f5^4*g3^10*sb2^2*sb3^4*sb4^4 + a1^8*a2^12*f4*f5^4*g3^10*sb2^2*sb3^4*sb4^4 + a1^4*a2^16*f4*f5^4*g3^10*sb2^2*sb3^4*sb4^4 + a1^9*a2^12*f5^5*g3^10*sb2^2*sb3^4*sb4^4 + a1^5*a2^16*f5^5*g3^10*sb2^2*sb3^4*sb4^4 + a1^6*f1^4*f6*g3^10*sb2^2*sb3^4*sb4^4 + a1^2*a2^4*f1^4*f6*g3^10*sb2^2*sb3^4*sb4^4 + a1^8*a2^2*f1^2*f3^2*f6*g3^10*sb2^2*sb3^4*sb4^4 + a1^6*a2^4*f1^2*f3^2*f6*g3^10*sb2^2*sb3^4*sb4^4 + a1^4*a2^6*f1^2*f3^2*f6*g3^10*sb2^2*sb3^4*sb4^4 + a1^2*a2^8*f1^2*f3^2*f6*g3^10*sb2^2*sb3^4*sb4^4 + a1^8*a2^6*f3^4*f6*g3^10*sb2^2*sb3^4*sb4^4 + a1^4*a2^10*f3^4*f6*g3^10*sb2^2*sb3^4*sb4^4 + a1^10*a2^4*f1^2*f5^2*f6*g3^10*sb2^2*sb3^4*sb4^4 + a1^2*a2^12*f1^2*f5^2*f6*g3^10*sb2^2*sb3^4*sb4^4 + a1^10*a2^8*f3^2*f5^2*f6*g3^10*sb2^2*sb3^4*sb4^4 + a1^8*a2^10*f3^2*f5^2*f6*g3^10*sb2^2*sb3^4*sb4^4 + a1^6*a2^12*f3^2*f5^2*f6*g3^10*sb2^2*sb3^4*sb4^4 + a1^4*a2^14*f3^2*f5^2*f6*g3^10*sb2^2*sb3^4*sb4^4 + a1^10*a2^12*f5^4*f6*g3^10*sb2^2*sb3^4*sb4^4 + a1^6*a2^16*f5^4*f6*g3^10*sb2^2*sb3^4*sb4^4 + a1^2*f1^4*g3^10*sb2^2*sb3^2*sb4^2*y1^2 + a2^2*f1^4*g3^10*sb2^2*sb3^2*sb4^2*y1^2 + a1^4*a2^2*f1^2*f3^2*g3^10*sb2^2*sb3^2*sb4^2*y1^2 + a2^6*f1^2*f3^2*g3^10*sb2^2*sb3^2*sb4^2*y1^2 + a1^4*a2^6*f3^4*g3^10*sb2^2*sb3^2*sb4^2*y1^2 + a1^2*a2^8*f3^4*g3^10*sb2^2*sb3^2*sb4^2*y1^2 + a1^6*a2^4*f1^2*f5^2*g3^10*sb2^2*sb3^2*sb4^2*y1^2 + a1^4*a2^6*f1^2*f5^2*g3^10*sb2^2*sb3^2*sb4^2*y1^2 + a1^2*a2^8*f1^2*f5^2*g3^10*sb2^2*sb3^2*sb4^2*y1^2 + a2^10*f1^2*f5^2*g3^10*sb2^2*sb3^2*sb4^2*y1^2 + a1^6*a2^8*f3^2*f5^2*g3^10*sb2^2*sb3^2*sb4^2*y1^2 + a1^2*a2^12*f3^2*f5^2*g3^10*sb2^2*sb3^2*sb4^2*y1^2 + a1^6*a2^12*f5^4*g3^10*sb2^2*sb3^2*sb4^2*y1^2 + a1^4*a2^14*f5^4*g3^10*sb2^2*sb3^2*sb4^2*y1^2 + f1^4*g3^10*sb1^2*sb2^4*sb3^2*sb4^2*y1^2 + a1^2*a2^2*f1^2*f3^2*g3^10*sb1^2*sb2^4*sb3^2*sb4^2*y1^2 + a2^4*f1^2*f3^2*g3^10*sb1^2*sb2^4*sb3^2*sb4^2*y1^2 + a1^2*a2^6*f3^4*g3^10*sb1^2*sb2^4*sb3^2*sb4^2*y1^2 + a1^4*a2^4*f1^2*f5^2*g3^10*sb1^2*sb2^4*sb3^2*sb4^2*y1^2 + a2^8*f1^2*f5^2*g3^10*sb1^2*sb2^4*sb3^2*sb4^2*y1^2 + a1^4*a2^8*f3^2*f5^2*g3^10*sb1^2*sb2^4*sb3^2*sb4^2*y1^2 + a1^2*a2^10*f3^2*f5^2*g3^10*sb1^2*sb2^4*sb3^2*sb4^2*y1^2 + a1^4*a2^12*f5^4*g3^10*sb1^2*sb2^4*sb3^2*sb4^2*y1^2 + f1^4*g3^10*sb2^2*sb3^4*sb4^4*y1^2 + a1^2*a2^2*f1^2*f3^2*g3^10*sb2^2*sb3^4*sb4^4*y1^2 + a2^4*f1^2*f3^2*g3^10*sb2^2*sb3^4*sb4^4*y1^2 + a1^2*a2^6*f3^4*g3^10*sb2^2*sb3^4*sb4^4*y1^2 + a1^4*a2^4*f1^2*f5^2*g3^10*sb2^2*sb3^4*sb4^4*y1^2 + a2^8*f1^2*f5^2*g3^10*sb2^2*sb3^4*sb4^4*y1^2 + a1^4*a2^8*f3^2*f5^2*g3^10*sb2^2*sb3^4*sb4^4*y1^2 + a1^2*a2^10*f3^2*f5^2*g3^10*sb2^2*sb3^4*sb4^4*y1^2 + a1^4*a2^12*f5^4*g3^10*sb2^2*sb3^4*sb4^4*y1^2 + a1^12*f1^2*g3^6*sb2^2*y2^2 + a1^8*a2^4*f1^2*g3^6*sb2^2*y2^2 + a1^4*a2^8*f1^2*g3^6*sb2^2*y2^2 + a2^12*f1^2*g3^6*sb2^2*y2^2 + a1^14*a2^2*f3^2*g3^6*sb2^2*y2^2 + a1^10*a2^6*f3^2*g3^6*sb2^2*y2^2 + a1^6*a2^10*f3^2*g3^6*sb2^2*y2^2 + a1^2*a2^14*f3^2*g3^6*sb2^2*y2^2 + a1^16*a2^4*f5^2*g3^6*sb2^2*y2^2 + a1^12*a2^8*f5^2*g3^6*sb2^2*y2^2 + a1^8*a2^12*f5^2*g3^6*sb2^2*y2^2 + a1^4*a2^16*f5^2*g3^6*sb2^2*y2^2 + a1^10*f1^2*g3^6*sb1^2*sb2^4*y2^2 + a1^8*a2^2*f1^2*g3^6*sb1^2*sb2^4*y2^2 + a1^2*a2^8*f1^2*g3^6*sb1^2*sb2^4*y2^2 + a2^10*f1^2*g3^6*sb1^2*sb2^4*y2^2 + a1^12*a2^2*f3^2*g3^6*sb1^2*sb2^4*y2^2 + a1^10*a2^4*f3^2*g3^6*sb1^2*sb2^4*y2^2 + a1^4*a2^10*f3^2*g3^6*sb1^2*sb2^4*y2^2 + a1^2*a2^12*f3^2*g3^6*sb1^2*sb2^4*y2^2 + a1^14*a2^4*f5^2*g3^6*sb1^2*sb2^4*y2^2 + a1^12*a2^6*f5^2*g3^6*sb1^2*sb2^4*y2^2 + a1^6*a2^12*f5^2*g3^6*sb1^2*sb2^4*y2^2 + a1^4*a2^14*f5^2*g3^6*sb1^2*sb2^4*y2^2 + a1^8*f1^2*g3^10*qt^2*sb2^2*sb3^2*y2^2 + a2^8*f1^2*g3^10*qt^2*sb2^2*sb3^2*y2^2 + a1^8*a2^4*f3^2*g3^10*qt^2*sb2^2*sb3^2*y2^2 + a2^12*f3^2*g3^10*qt^2*sb2^2*sb3^2*y2^2 + a1^8*a2^8*f5^2*g3^10*qt^2*sb2^2*sb3^2*y2^2 + a2^16*f5^2*g3^10*qt^2*sb2^2*sb3^2*y2^2 + a1^6*f1^2*g3^10*qt^2*sb1^2*sb2^4*sb3^2*y2^2 + a1^4*a2^2*f1^2*g3^10*qt^2*sb1^2*sb2^4*sb3^2*y2^2 + a1^2*a2^4*f1^2*g3^10*qt^2*sb1^2*sb2^4*sb3^2*y2^2 + a2^6*f1^2*g3^10*qt^2*sb1^2*sb2^4*sb3^2*y2^2 + a1^6*a2^4*f3^2*g3^10*qt^2*sb1^2*sb2^4*sb3^2*y2^2 + a1^4*a2^6*f3^2*g3^10*qt^2*sb1^2*sb2^4*sb3^2*y2^2 + a1^2*a2^8*f3^2*g3^10*qt^2*sb1^2*sb2^4*sb3^2*y2^2 + a2^10*f3^2*g3^10*qt^2*sb1^2*sb2^4*sb3^2*y2^2 + a1^6*a2^8*f5^2*g3^10*qt^2*sb1^2*sb2^4*sb3^2*y2^2 + a1^4*a2^10*f5^2*g3^10*qt^2*sb1^2*sb2^4*sb3^2*y2^2 + a1^2*a2^12*f5^2*g3^10*qt^2*sb1^2*sb2^4*sb3^2*y2^2 + a2^14*f5^2*g3^10*qt^2*sb1^2*sb2^4*sb3^2*y2^2 + a1^6*f1^2*f3^2*g3^10*sb2^2*sb3^2*sb4^2*y2^2 + a1^2*a2^4*f1^2*f3^2*g3^10*sb2^2*sb3^2*sb4^2*y2^2 + a1^6*a2^4*f3^4*g3^10*sb2^2*sb3^2*sb4^2*y2^2 + a1^2*a2^8*f3^4*g3^10*sb2^2*sb3^2*sb4^2*y2^2 + a1^6*a2^8*f3^2*f5^2*g3^10*sb2^2*sb3^2*sb4^2*y2^2 + a1^2*a2^12*f3^2*f5^2*g3^10*sb2^2*sb3^2*sb4^2*y2^2 + a1^4*f1^2*f3^2*g3^10*sb1^2*sb2^4*sb3^2*sb4^2*y2^2 + a1^2*a2^2*f1^2*f3^2*g3^10*sb1^2*sb2^4*sb3^2*sb4^2*y2^2 + a1^4*a2^4*f3^4*g3^10*sb1^2*sb2^4*sb3^2*sb4^2*y2^2 + a1^2*a2^6*f3^4*g3^10*sb1^2*sb2^4*sb3^2*sb4^2*y2^2 + a1^4*a2^8*f3^2*f5^2*g3^10*sb1^2*sb2^4*sb3^2*sb4^2*y2^2 + a1^2*a2^10*f3^2*f5^2*g3^10*sb1^2*sb2^4*sb3^2*sb4^2*y2^2 + a1^6*f1^2*g3^10*qt^2*sb2^2*sb3^4*sb4^2*y2^2 + a1^4*a2^2*f1^2*g3^10*qt^2*sb2^2*sb3^4*sb4^2*y2^2 + a1^2*a2^4*f1^2*g3^10*qt^2*sb2^2*sb3^4*sb4^2*y2^2 + a2^6*f1^2*g3^10*qt^2*sb2^2*sb3^4*sb4^2*y2^2 + a1^6*a2^4*f3^2*g3^10*qt^2*sb2^2*sb3^4*sb4^2*y2^2 + a1^4*a2^6*f3^2*g3^10*qt^2*sb2^2*sb3^4*sb4^2*y2^2 + a1^2*a2^8*f3^2*g3^10*qt^2*sb2^2*sb3^4*sb4^2*y2^2 + a2^10*f3^2*g3^10*qt^2*sb2^2*sb3^4*sb4^2*y2^2 + a1^6*a2^8*f5^2*g3^10*qt^2*sb2^2*sb3^4*sb4^2*y2^2 + a1^4*a2^10*f5^2*g3^10*qt^2*sb2^2*sb3^4*sb4^2*y2^2 + a1^2*a2^12*f5^2*g3^10*qt^2*sb2^2*sb3^4*sb4^2*y2^2 + a2^14*f5^2*g3^10*qt^2*sb2^2*sb3^4*sb4^2*y2^2 + a1^4*f1^2*f3^2*g3^10*sb2^2*sb3^4*sb4^4*y2^2 + a1^2*a2^2*f1^2*f3^2*g3^10*sb2^2*sb3^4*sb4^4*y2^2 + a1^4*a2^4*f3^4*g3^10*sb2^2*sb3^4*sb4^4*y2^2 + a1^2*a2^6*f3^4*g3^10*sb2^2*sb3^4*sb4^4*y2^2 + a1^4*a2^8*f3^2*f5^2*g3^10*sb2^2*sb3^4*sb4^4*y2^2 + a1^2*a2^10*f3^2*f5^2*g3^10*sb2^2*sb3^4*sb4^4*y2^2)/((a1 + a2)^4*(f1 + a1*a2*f3 + a1^2*a2^2*f5)^2*(f1 + a2^2*f3 + a2^4*f5)^2*g3^8*sb4^2*(a1 + a2 + sb1*sb2 + sb3*sb4)^4)
d1 -> (f1 + a2^2*f3 + a2^4*f5)^2/(a1 + a2)^8
d2 -> (a1^10*f1^2*g3^4*qt^2*qy^2 + a1^8*a2^2*f1^2*g3^4*qt^2*qy^2 + a1^2*a2^8*f1^2*g3^4*qt^2*qy^2 + a2^10*f1^2*g3^4*qt^2*qy^2 + a1^10*a2^4*f3^2*g3^4*qt^2*qy^2 + a1^8*a2^6*f3^2*g3^4*qt^2*qy^2 + a1^2*a2^12*f3^2*g3^4*qt^2*qy^2 + a2^14*f3^2*g3^4*qt^2*qy^2 + a1^10*a2^8*f5^2*g3^4*qt^2*qy^2 + a1^8*a2^10*f5^2*g3^4*qt^2*qy^2 + a1^2*a2^16*f5^2*g3^4*qt^2*qy^2 + a2^18*f5^2*g3^4*qt^2*qy^2 + a1^12*f1^2*qt^2*sb2^2 + a1^8*a2^4*f1^2*qt^2*sb2^2 + a1^4*a2^8*f1^2*qt^2*sb2^2 + a2^12*f1^2*qt^2*sb2^2 + a1^12*a2^4*f3^2*qt^2*sb2^2 + a1^8*a2^8*f3^2*qt^2*sb2^2 + a1^4*a2^12*f3^2*qt^2*sb2^2 + a2^16*f3^2*qt^2*sb2^2 + a1^12*a2^8*f5^2*qt^2*sb2^2 + a1^8*a2^12*f5^2*qt^2*sb2^2 + a1^4*a2^16*f5^2*qt^2*sb2^2 + a2^20*f5^2*qt^2*sb2^2 + a1^6*a2^2*f1^2*f3^2*g3^4*qt^2*sb2^2 + a1^4*a2^4*f1^2*f3^2*g3^4*qt^2*sb2^2 + a1^2*a2^6*f1^2*f3^2*g3^4*qt^2*sb2^2 + a2^8*f1^2*f3^2*g3^4*qt^2*sb2^2 + a1^6*a2^6*f3^4*g3^4*qt^2*sb2^2 + a1^4*a2^8*f3^4*g3^4*qt^2*sb2^2 + a1^2*a2^10*f3^4*g3^4*qt^2*sb2^2 + a2^12*f3^4*g3^4*qt^2*sb2^2 + a1^6*a2^10*f3^2*f5^2*g3^4*qt^2*sb2^2 + a1^4*a2^12*f3^2*f5^2*g3^4*qt^2*sb2^2 + a1^2*a2^14*f3^2*f5^2*g3^4*qt^2*sb2^2 + a2^16*f3^2*f5^2*g3^4*qt^2*sb2^2 + a1^8*f1^2*g3^4*qt^2*qy^2*sb1^2*sb2^2 + a2^8*f1^2*g3^4*qt^2*qy^2*sb1^2*sb2^2 + a1^8*a2^4*f3^2*g3^4*qt^2*qy^2*sb1^2*sb2^2 + a2^12*f3^2*g3^4*qt^2*qy^2*sb1^2*sb2^2 + a1^8*a2^8*f5^2*g3^4*qt^2*qy^2*sb1^2*sb2^2 + a2^16*f5^2*g3^4*qt^2*qy^2*sb1^2*sb2^2 + a1^4*a2^2*f1^2*f3^2*g3^4*qt^2*sb1^2*sb2^4 + a2^6*f1^2*f3^2*g3^4*qt^2*sb1^2*sb2^4 + a1^4*a2^6*f3^4*g3^4*qt^2*sb1^2*sb2^4 + a2^10*f3^4*g3^4*qt^2*sb1^2*sb2^4 + a1^4*a2^10*f3^2*f5^2*g3^4*qt^2*sb1^2*sb2^4 + a2^14*f3^2*f5^2*g3^4*qt^2*sb1^2*sb2^4 + a1^6*f1^4*g3^6*qt*sb2^2*sb4 + a1^4*a2^2*f1^4*g3^6*qt*sb2^2*sb4 + a1^2*a2^4*f1^4*g3^6*qt*sb2^2*sb4 + a2^6*f1^4*g3^6*qt*sb2^2*sb4 + a1^7*a2*f1^3*f3*g3^6*qt*sb2^2*sb4 + a1^6*a2^2*f1^3*f3*g3^6*qt*sb2^2*sb4 + a1^5*a2^3*f1^3*f3*g3^6*qt*sb2^2*sb4 + a1^4*a2^4*f1^3*f3*g3^6*qt*sb2^2*sb4 + a1^3*a2^5*f1^3*f3*g3^6*qt*sb2^2*sb4 + a1^2*a2^6*f1^3*f3*g3^6*qt*sb2^2*sb4 + a1*a2^7*f1^3*f3*g3^6*qt*sb2^2*sb4 + a2^8*f1^3*f3*g3^6*qt*sb2^2*sb4 + a1^7*a2^3*f1^2*f3^2*g3^6*qt*sb2^2*sb4 + a1^6*a2^4*f1^2*f3^2*g3^6*qt*sb2^2*sb4 + a1^5*a2^5*f1^2*f3^2*g3^6*qt*sb2^2*sb4 + a1^4*a2^6*f1^2*f3^2*g3^6*qt*sb2^2*sb4 + a1^3*a2^7*f1^2*f3^2*g3^6*qt*sb2^2*sb4 + a1^2*a2^8*f1^2*f3^2*g3^6*qt*sb2^2*sb4 + a1*a2^9*f1^2*f3^2*g3^6*qt*sb2^2*sb4 + a2^10*f1^2*f3^2*g3^6*qt*sb2^2*sb4 + a1^7*a2^5*f1*f3^3*g3^6*qt*sb2^2*sb4 + a1^6*a2^6*f1*f3^3*g3^6*qt*sb2^2*sb4 + a1^5*a2^7*f1*f3^3*g3^6*qt*sb2^2*sb4 + a1^4*a2^8*f1*f3^3*g3^6*qt*sb2^2*sb4 + a1^3*a2^9*f1*f3^3*g3^6*qt*sb2^2*sb4 + a1^2*a2^10*f1*f3^3*g3^6*qt*sb2^2*sb4 + a1*a2^11*f1*f3^3*g3^6*qt*sb2^2*sb4 + a2^12*f1*f3^3*g3^6*qt*sb2^2*sb4 + a1^7*a2^7*f3^4*g3^6*qt*sb2^2*sb4 + a1^5*a2^9*f3^4*g3^6*qt*sb2^2*sb4 + a1^3*a2^11*f3^4*g3^6*qt*sb2^2*sb4 + a1*a2^13*f3^4*g3^6*qt*sb2^2*sb4 + a1^8*a2^2*f1^3*f5*g3^6*qt*sb2^2*sb4 + a2^10*f1^3*f5*g3^6*qt*sb2^2*sb4 + a1^8*a2^4*f1^2*f3*f5*g3^6*qt*sb2^2*sb4 + a1^7*a2^5*f1^2*f3*f5*g3^6*qt*sb2^2*sb4 + a1^6*a2^6*f1^2*f3*f5*g3^6*qt*sb2^2*sb4 + a1^5*a2^7*f1^2*f3*f5*g3^6*qt*sb2^2*sb4 + a1^4*a2^8*f1^2*f3*f5*g3^6*qt*sb2^2*sb4 + a1^3*a2^9*f1^2*f3*f5*g3^6*qt*sb2^2*sb4 + a1^2*a2^10*f1^2*f3*f5*g3^6*qt*sb2^2*sb4 + a1*a2^11*f1^2*f3*f5*g3^6*qt*sb2^2*sb4 + a1^8*a2^6*f1*f3^2*f5*g3^6*qt*sb2^2*sb4 + a2^14*f1*f3^2*f5*g3^6*qt*sb2^2*sb4 + a1^8*a2^8*f3^3*f5*g3^6*qt*sb2^2*sb4 + a1^7*a2^9*f3^3*f5*g3^6*qt*sb2^2*sb4 + a1^6*a2^10*f3^3*f5*g3^6*qt*sb2^2*sb4 + a1^5*a2^11*f3^3*f5*g3^6*qt*sb2^2*sb4 + a1^4*a2^12*f3^3*f5*g3^6*qt*sb2^2*sb4 + a1^3*a2^13*f3^3*f5*g3^6*qt*sb2^2*sb4 + a1^2*a2^14*f3^3*f5*g3^6*qt*sb2^2*sb4 + a1*a2^15*f3^3*f5*g3^6*qt*sb2^2*sb4 + a1^8*a2^6*f1^2*f5^2*g3^6*qt*sb2^2*sb4 + a2^14*f1^2*f5^2*g3^6*qt*sb2^2*sb4 + a1^7*a2^9*f1*f3*f5^2*g3^6*qt*sb2^2*sb4 + a1^6*a2^10*f1*f3*f5^2*g3^6*qt*sb2^2*sb4 + a1^5*a2^11*f1*f3*f5^2*g3^6*qt*sb2^2*sb4 + a1^4*a2^12*f1*f3*f5^2*g3^6*qt*sb2^2*sb4 + a1^3*a2^13*f1*f3*f5^2*g3^6*qt*sb2^2*sb4 + a1^2*a2^14*f1*f3*f5^2*g3^6*qt*sb2^2*sb4 + a1*a2^15*f1*f3*f5^2*g3^6*qt*sb2^2*sb4 + a2^16*f1*f3*f5^2*g3^6*qt*sb2^2*sb4 + a1^8*a2^10*f3^2*f5^2*g3^6*qt*sb2^2*sb4 + a1^7*a2^11*f3^2*f5^2*g3^6*qt*sb2^2*sb4 + a1^6*a2^12*f3^2*f5^2*g3^6*qt*sb2^2*sb4 + a1^5*a2^13*f3^2*f5^2*g3^6*qt*sb2^2*sb4 + a1^4*a2^14*f3^2*f5^2*g3^6*qt*sb2^2*sb4 + a1^3*a2^15*f3^2*f5^2*g3^6*qt*sb2^2*sb4 + a1^2*a2^16*f3^2*f5^2*g3^6*qt*sb2^2*sb4 + a1*a2^17*f3^2*f5^2*g3^6*qt*sb2^2*sb4 + a1^8*a2^10*f1*f5^3*g3^6*qt*sb2^2*sb4 + a2^18*f1*f5^3*g3^6*qt*sb2^2*sb4 + a1^8*a2^12*f3*f5^3*g3^6*qt*sb2^2*sb4 + a1^7*a2^13*f3*f5^3*g3^6*qt*sb2^2*sb4 + a1^6*a2^14*f3*f5^3*g3^6*qt*sb2^2*sb4 + a1^5*a2^15*f3*f5^3*g3^6*qt*sb2^2*sb4 + a1^4*a2^16*f3*f5^3*g3^6*qt*sb2^2*sb4 + a1^3*a2^17*f3*f5^3*g3^6*qt*sb2^2*sb4 + a1^2*a2^18*f3*f5^3*g3^6*qt*sb2^2*sb4 + a1*a2^19*f3*f5^3*g3^6*qt*sb2^2*sb4 + a1^8*a2^14*f5^4*g3^6*qt*sb2^2*sb4 + a1^6*a2^16*f5^4*g3^6*qt*sb2^2*sb4 + a1^4*a2^18*f5^4*g3^6*qt*sb2^2*sb4 + a1^2*a2^20*f5^4*g3^6*qt*sb2^2*sb4 + a1^4*f1^4*g3^6*qt*sb1^2*sb2^4*sb4 + a2^4*f1^4*g3^6*qt*sb1^2*sb2^4*sb4 + a1^5*a2*f1^3*f3*g3^6*qt*sb1^2*sb2^4*sb4 + a1^4*a2^2*f1^3*f3*g3^6*qt*sb1^2*sb2^4*sb4 + a1*a2^5*f1^3*f3*g3^6*qt*sb1^2*sb2^4*sb4 + a2^6*f1^3*f3*g3^6*qt*sb1^2*sb2^4*sb4 + a1^5*a2^3*f1^2*f3^2*g3^6*qt*sb1^2*sb2^4*sb4 + a1^4*a2^4*f1^2*f3^2*g3^6*qt*sb1^2*sb2^4*sb4 + a1*a2^7*f1^2*f3^2*g3^6*qt*sb1^2*sb2^4*sb4 + a2^8*f1^2*f3^2*g3^6*qt*sb1^2*sb2^4*sb4 + a1^5*a2^5*f1*f3^3*g3^6*qt*sb1^2*sb2^4*sb4 + a1^4*a2^6*f1*f3^3*g3^6*qt*sb1^2*sb2^4*sb4 + a1*a2^9*f1*f3^3*g3^6*qt*sb1^2*sb2^4*sb4 + a2^10*f1*f3^3*g3^6*qt*sb1^2*sb2^4*sb4 + a1^5*a2^7*f3^4*g3^6*qt*sb1^2*sb2^4*sb4 + a1*a2^11*f3^4*g3^6*qt*sb1^2*sb2^4*sb4 + a1^6*a2^2*f1^3*f5*g3^6*qt*sb1^2*sb2^4*sb4 + a1^4*a2^4*f1^3*f5*g3^6*qt*sb1^2*sb2^4*sb4 + a1^2*a2^6*f1^3*f5*g3^6*qt*sb1^2*sb2^4*sb4 + a2^8*f1^3*f5*g3^6*qt*sb1^2*sb2^4*sb4 + a1^6*a2^4*f1^2*f3*f5*g3^6*qt*sb1^2*sb2^4*sb4 + a1^5*a2^5*f1^2*f3*f5*g3^6*qt*sb1^2*sb2^4*sb4 + a1^2*a2^8*f1^2*f3*f5*g3^6*qt*sb1^2*sb2^4*sb4 + a1*a2^9*f1^2*f3*f5*g3^6*qt*sb1^2*sb2^4*sb4 + a1^6*a2^6*f1*f3^2*f5*g3^6*qt*sb1^2*sb2^4*sb4 + a1^4*a2^8*f1*f3^2*f5*g3^6*qt*sb1^2*sb2^4*sb4 + a1^2*a2^10*f1*f3^2*f5*g3^6*qt*sb1^2*sb2^4*sb4 + a2^12*f1*f3^2*f5*g3^6*qt*sb1^2*sb2^4*sb4 + a1^6*a2^8*f3^3*f5*g3^6*qt*sb1^2*sb2^4*sb4 + a1^5*a2^9*f3^3*f5*g3^6*qt*sb1^2*sb2^4*sb4 + a1^2*a2^12*f3^3*f5*g3^6*qt*sb1^2*sb2^4*sb4 + a1*a2^13*f3^3*f5*g3^6*qt*sb1^2*sb2^4*sb4 + a1^6*a2^6*f1^2*f5^2*g3^6*qt*sb1^2*sb2^4*sb4 + a1^4*a2^8*f1^2*f5^2*g3^6*qt*sb1^2*sb2^4*sb4 + a1^2*a2^10*f1^2*f5^2*g3^6*qt*sb1^2*sb2^4*sb4 + a2^12*f1^2*f5^2*g3^6*qt*sb1^2*sb2^4*sb4 + a1^5*a2^9*f1*f3*f5^2*g3^6*qt*sb1^2*sb2^4*sb4 + a1^4*a2^10*f1*f3*f5^2*g3^6*qt*sb1^2*sb2^4*sb4 + a1*a2^13*f1*f3*f5^2*g3^6*qt*sb1^2*sb2^4*sb4 + a2^14*f1*f3*f5^2*g3^6*qt*sb1^2*sb2^4*sb4 + a1^6*a2^10*f3^2*f5^2*g3^6*qt*sb1^2*sb2^4*sb4 + a1^5*a2^11*f3^2*f5^2*g3^6*qt*sb1^2*sb2^4*sb4 + a1^2*a2^14*f3^2*f5^2*g3^6*qt*sb1^2*sb2^4*sb4 + a1*a2^15*f3^2*f5^2*g3^6*qt*sb1^2*sb2^4*sb4 + a1^6*a2^10*f1*f5^3*g3^6*qt*sb1^2*sb2^4*sb4 + a1^4*a2^12*f1*f5^3*g3^6*qt*sb1^2*sb2^4*sb4 + a1^2*a2^14*f1*f5^3*g3^6*qt*sb1^2*sb2^4*sb4 + a2^16*f1*f5^3*g3^6*qt*sb1^2*sb2^4*sb4 + a1^6*a2^12*f3*f5^3*g3^6*qt*sb1^2*sb2^4*sb4 + a1^5*a2^13*f3*f5^3*g3^6*qt*sb1^2*sb2^4*sb4 + a1^2*a2^16*f3*f5^3*g3^6*qt*sb1^2*sb2^4*sb4 + a1*a2^17*f3*f5^3*g3^6*qt*sb1^2*sb2^4*sb4 + a1^6*a2^14*f5^4*g3^6*qt*sb1^2*sb2^4*sb4 + a1^2*a2^18*f5^4*g3^6*qt*sb1^2*sb2^4*sb4 + a1^12*f1^2*qy^2*sb4^2 + a1^8*a2^4*f1^2*qy^2*sb4^2 + a1^4*a2^8*f1^2*qy^2*sb4^2 + a2^12*f1^2*qy^2*sb4^2 + a1^14*a2^2*f3^2*qy^2*sb4^2 + a1^10*a2^6*f3^2*qy^2*sb4^2 + a1^6*a2^10*f3^2*qy^2*sb4^2 + a1^2*a2^14*f3^2*qy^2*sb4^2 + a1^16*a2^4*f5^2*qy^2*sb4^2 + a1^12*a2^8*f5^2*qy^2*sb4^2 + a1^8*a2^12*f5^2*qy^2*sb4^2 + a1^4*a2^16*f5^2*qy^2*sb4^2 + a1^8*f1^2*f3^2*g3^4*qy^2*sb4^2 + a1^6*a2^2*f1^2*f3^2*g3^4*qy^2*sb4^2 + a1^4*a2^4*f1^2*f3^2*g3^4*qy^2*sb4^2 + a1^2*a2^6*f1^2*f3^2*g3^4*qy^2*sb4^2 + a1^8*a2^4*f3^4*g3^4*qy^2*sb4^2 + a1^6*a2^6*f3^4*g3^4*qy^2*sb4^2 + a1^4*a2^8*f3^4*g3^4*qy^2*sb4^2 + a1^2*a2^10*f3^4*g3^4*qy^2*sb4^2 + a1^8*a2^8*f3^2*f5^2*g3^4*qy^2*sb4^2 + a1^6*a2^10*f3^2*f5^2*g3^4*qy^2*sb4^2 + a1^4*a2^12*f3^2*f5^2*g3^4*qy^2*sb4^2 + a1^2*a2^14*f3^2*f5^2*g3^4*qy^2*sb4^2 + a1^6*f1^4*g3^6*qy*sb2*sb4^2 + a1^4*a2^2*f1^4*g3^6*qy*sb2*sb4^2 + a1^2*a2^4*f1^4*g3^6*qy*sb2*sb4^2 + a2^6*f1^4*g3^6*qy*sb2*sb4^2 + a1^8*a2^2*f1^2*f3^2*g3^6*qy*sb2*sb4^2 + a2^10*f1^2*f3^2*g3^6*qy*sb2*sb4^2 + a1^8*a2^6*f3^4*g3^6*qy*sb2*sb4^2 + a1^6*a2^8*f3^4*g3^6*qy*sb2*sb4^2 + a1^4*a2^10*f3^4*g3^6*qy*sb2*sb4^2 + a1^2*a2^12*f3^4*g3^6*qy*sb2*sb4^2 + a1^10*a2^4*f1^2*f5^2*g3^6*qy*sb2*sb4^2 + a1^8*a2^6*f1^2*f5^2*g3^6*qy*sb2*sb4^2 + a1^2*a2^12*f1^2*f5^2*g3^6*qy*sb2*sb4^2 + a2^14*f1^2*f5^2*g3^6*qy*sb2*sb4^2 + a1^10*a2^8*f3^2*f5^2*g3^6*qy*sb2*sb4^2 + a1^2*a2^16*f3^2*f5^2*g3^6*qy*sb2*sb4^2 + a1^10*a2^12*f5^4*g3^6*qy*sb2*sb4^2 + a1^8*a2^14*f5^4*g3^6*qy*sb2*sb4^2 + a1^6*a2^16*f5^4*g3^6*qy*sb2*sb4^2 + a1^4*a2^18*f5^4*g3^6*qy*sb2*sb4^2 + a1^10*f1^2*f3^2*sb2^2*sb4^2 + a1^8*a2^2*f1^2*f3^2*sb2^2*sb4^2 + a1^2*a2^8*f1^2*f3^2*sb2^2*sb4^2 + a2^10*f1^2*f3^2*sb2^2*sb4^2 + a1^12*a2^6*f3^2*f5^2*sb2^2*sb4^2 + a1^10*a2^8*f3^2*f5^2*sb2^2*sb4^2 + a1^4*a2^14*f3^2*f5^2*sb2^2*sb4^2 + a1^2*a2^16*f3^2*f5^2*sb2^2*sb4^2 + a1^7*f1^4*g3^4*sb2^2*sb4^2 + a1^6*a2*f1^4*g3^4*sb2^2*sb4^2 + a1^5*a2^2*f1^4*g3^4*sb2^2*sb4^2 + a1^4*a2^3*f1^4*g3^4*sb2^2*sb4^2 + a1^3*a2^4*f1^4*g3^4*sb2^2*sb4^2 + a1^2*a2^5*f1^4*g3^4*sb2^2*sb4^2 + a1*a2^6*f1^4*g3^4*sb2^2*sb4^2 + a2^7*f1^4*g3^4*sb2^2*sb4^2 + a1^9*a2^2*f1^2*f3^2*g3^4*sb2^2*sb4^2 + a1^8*a2^3*f1^2*f3^2*g3^4*sb2^2*sb4^2 + a1*a2^10*f1^2*f3^2*g3^4*sb2^2*sb4^2 + a2^11*f1^2*f3^2*g3^4*sb2^2*sb4^2 + a1^2*f1^4*f3^2*g3^4*sb2^2*sb4^2 + a2^2*f1^4*f3^2*g3^4*sb2^2*sb4^2 + a1^9*a2^6*f3^4*g3^4*sb2^2*sb4^2 + a1^8*a2^7*f3^4*g3^4*sb2^2*sb4^2 + a1^7*a2^8*f3^4*g3^4*sb2^2*sb4^2 + a1^6*a2^9*f3^4*g3^4*sb2^2*sb4^2 + a1^5*a2^10*f3^4*g3^4*sb2^2*sb4^2 + a1^4*a2^11*f3^4*g3^4*sb2^2*sb4^2 + a1^3*a2^12*f3^4*g3^4*sb2^2*sb4^2 + a1^2*a2^13*f3^4*g3^4*sb2^2*sb4^2 + a1^2*a2^4*f1^2*f3^4*g3^4*sb2^2*sb4^2 + a2^6*f1^2*f3^4*g3^4*sb2^2*sb4^2 + a1^11*a2^4*f1^2*f5^2*g3^4*sb2^2*sb4^2 + a1^10*a2^5*f1^2*f5^2*g3^4*sb2^2*sb4^2 + a1^9*a2^6*f1^2*f5^2*g3^4*sb2^2*sb4^2 + a1^8*a2^7*f1^2*f5^2*g3^4*sb2^2*sb4^2 + a1^3*a2^12*f1^2*f5^2*g3^4*sb2^2*sb4^2 + a1^2*a2^13*f1^2*f5^2*g3^4*sb2^2*sb4^2 + a1*a2^14*f1^2*f5^2*g3^4*sb2^2*sb4^2 + a2^15*f1^2*f5^2*g3^4*sb2^2*sb4^2 + a1^11*a2^8*f3^2*f5^2*g3^4*sb2^2*sb4^2 + a1^10*a2^9*f3^2*f5^2*g3^4*sb2^2*sb4^2 + a1^3*a2^16*f3^2*f5^2*g3^4*sb2^2*sb4^2 + a1^2*a2^17*f3^2*f5^2*g3^4*sb2^2*sb4^2 + a1^6*a2^4*f1^2*f3^2*f5^2*g3^4*sb2^2*sb4^2 + a1^4*a2^6*f1^2*f3^2*f5^2*g3^4*sb2^2*sb4^2 + a1^2*a2^8*f1^2*f3^2*f5^2*g3^4*sb2^2*sb4^2 + a2^10*f1^2*f3^2*f5^2*g3^4*sb2^2*sb4^2 + a1^6*a2^8*f3^4*f5^2*g3^4*sb2^2*sb4^2 + a1^4*a2^10*f3^4*f5^2*g3^4*sb2^2*sb4^2 + a1^11*a2^12*f5^4*g3^4*sb2^2*sb4^2 + a1^10*a2^13*f5^4*g3^4*sb2^2*sb4^2 + a1^9*a2^14*f5^4*g3^4*sb2^2*sb4^2 + a1^8*a2^15*f5^4*g3^4*sb2^2*sb4^2 + a1^7*a2^16*f5^4*g3^4*sb2^2*sb4^2 + a1^6*a2^17*f5^4*g3^4*sb2^2*sb4^2 + a1^5*a2^18*f5^4*g3^4*sb2^2*sb4^2 + a1^4*a2^19*f5^4*g3^4*sb2^2*sb4^2 + a1^6*a2^12*f3^2*f5^4*g3^4*sb2^2*sb4^2 + a1^4*a2^14*f3^2*f5^4*g3^4*sb2^2*sb4^2 + a1^6*a2*f1^3*f3^2*g3^6*sb2^2*sb4^2 + a1^5*a2^2*f1^3*f3^2*g3^6*sb2^2*sb4^2 + a1^2*a2^5*f1^3*f3^2*g3^6*sb2^2*sb4^2 + a1*a2^6*f1^3*f3^2*g3^6*sb2^2*sb4^2 + a1^7*a2^2*f1^2*f3^3*g3^6*sb2^2*sb4^2 + a1^6*a2^3*f1^2*f3^3*g3^6*sb2^2*sb4^2 + a1^3*a2^6*f1^2*f3^3*g3^6*sb2^2*sb4^2 + a1^2*a2^7*f1^2*f3^3*g3^6*sb2^2*sb4^2 + a1^6*a2^5*f1*f3^4*g3^6*sb2^2*sb4^2 + a1^5*a2^6*f1*f3^4*g3^6*sb2^2*sb4^2 + a1^2*a2^9*f1*f3^4*g3^6*sb2^2*sb4^2 + a1*a2^10*f1*f3^4*g3^6*sb2^2*sb4^2 + a1^7*a2^6*f3^5*g3^6*sb2^2*sb4^2 + a1^6*a2^7*f3^5*g3^6*sb2^2*sb4^2 + a1^3*a2^10*f3^5*g3^6*sb2^2*sb4^2 + a1^2*a2^11*f3^5*g3^6*sb2^2*sb4^2 + a1^6*f1^4*f4*g3^6*sb2^2*sb4^2 + a1^4*a2^2*f1^4*f4*g3^6*sb2^2*sb4^2 + a1^2*a2^4*f1^4*f4*g3^6*sb2^2*sb4^2 + a2^6*f1^4*f4*g3^6*sb2^2*sb4^2 + a1^8*a2^2*f1^2*f3^2*f4*g3^6*sb2^2*sb4^2 + a2^10*f1^2*f3^2*f4*g3^6*sb2^2*sb4^2 + a1^8*a2^6*f3^4*f4*g3^6*sb2^2*sb4^2 + a1^6*a2^8*f3^4*f4*g3^6*sb2^2*sb4^2 + a1^4*a2^10*f3^4*f4*g3^6*sb2^2*sb4^2 + a1^2*a2^12*f3^4*f4*g3^6*sb2^2*sb4^2 + a1^7*f1^4*f5*g3^6*sb2^2*sb4^2 + a1^5*a2^2*f1^4*f5*g3^6*sb2^2*sb4^2 + a1^3*a2^4*f1^4*f5*g3^6*sb2^2*sb4^2 + a1*a2^6*f1^4*f5*g3^6*sb2^2*sb4^2 + a1^7*a2^2*f1^3*f3*f5*g3^6*sb2^2*sb4^2 + a1^5*a2^4*f1^3*f3*f5*g3^6*sb2^2*sb4^2 + a1^3*a2^6*f1^3*f3*f5*g3^6*sb2^2*sb4^2 + a1*a2^8*f1^3*f3*f5*g3^6*sb2^2*sb4^2 + a1^9*a2^2*f1^2*f3^2*f5*g3^6*sb2^2*sb4^2 + a1^7*a2^4*f1^2*f3^2*f5*g3^6*sb2^2*sb4^2 + a1^6*a2^5*f1^2*f3^2*f5*g3^6*sb2^2*sb4^2 + a1^3*a2^8*f1^2*f3^2*f5*g3^6*sb2^2*sb4^2 + a1^2*a2^9*f1^2*f3^2*f5*g3^6*sb2^2*sb4^2 + a1*a2^10*f1^2*f3^2*f5*g3^6*sb2^2*sb4^2 + a1^7*a2^6*f1*f3^3*f5*g3^6*sb2^2*sb4^2 + a1^5*a2^8*f1*f3^3*f5*g3^6*sb2^2*sb4^2 + a1^3*a2^10*f1*f3^3*f5*g3^6*sb2^2*sb4^2 + a1*a2^12*f1*f3^3*f5*g3^6*sb2^2*sb4^2 + a1^9*a2^6*f3^4*f5*g3^6*sb2^2*sb4^2 + a1^6*a2^9*f3^4*f5*g3^6*sb2^2*sb4^2 + a1^5*a2^10*f3^4*f5*g3^6*sb2^2*sb4^2 + a1^2*a2^13*f3^4*f5*g3^6*sb2^2*sb4^2 + a1^9*a2^4*f1^2*f3*f5^2*g3^6*sb2^2*sb4^2 + a1^7*a2^6*f1^2*f3*f5^2*g3^6*sb2^2*sb4^2 + a1^5*a2^8*f1^2*f3*f5^2*g3^6*sb2^2*sb4^2 + a1^3*a2^10*f1^2*f3*f5^2*g3^6*sb2^2*sb4^2 + a1^6*a2^9*f1*f3^2*f5^2*g3^6*sb2^2*sb4^2 + a1^5*a2^10*f1*f3^2*f5^2*g3^6*sb2^2*sb4^2 + a1^2*a2^13*f1*f3^2*f5^2*g3^6*sb2^2*sb4^2 + a1*a2^14*f1*f3^2*f5^2*g3^6*sb2^2*sb4^2 + a1^9*a2^8*f3^3*f5^2*g3^6*sb2^2*sb4^2 + a1^6*a2^11*f3^3*f5^2*g3^6*sb2^2*sb4^2 + a1^5*a2^12*f3^3*f5^2*g3^6*sb2^2*sb4^2 + a1^2*a2^15*f3^3*f5^2*g3^6*sb2^2*sb4^2 + a1^10*a2^4*f1^2*f4*f5^2*g3^6*sb2^2*sb4^2 + a1^8*a2^6*f1^2*f4*f5^2*g3^6*sb2^2*sb4^2 + a1^2*a2^12*f1^2*f4*f5^2*g3^6*sb2^2*sb4^2 + a2^14*f1^2*f4*f5^2*g3^6*sb2^2*sb4^2 + a1^10*a2^8*f3^2*f4*f5^2*g3^6*sb2^2*sb4^2 + a1^2*a2^16*f3^2*f4*f5^2*g3^6*sb2^2*sb4^2 + a1^11*a2^4*f1^2*f5^3*g3^6*sb2^2*sb4^2 + a1^9*a2^6*f1^2*f5^3*g3^6*sb2^2*sb4^2 + a1^3*a2^12*f1^2*f5^3*g3^6*sb2^2*sb4^2 + a1*a2^14*f1^2*f5^3*g3^6*sb2^2*sb4^2 + a1^7*a2^10*f1*f3*f5^3*g3^6*sb2^2*sb4^2 + a1^5*a2^12*f1*f3*f5^3*g3^6*sb2^2*sb4^2 + a1^3*a2^14*f1*f3*f5^3*g3^6*sb2^2*sb4^2 + a1*a2^16*f1*f3*f5^3*g3^6*sb2^2*sb4^2 + a1^11*a2^8*f3^2*f5^3*g3^6*sb2^2*sb4^2 + a1^7*a2^12*f3^2*f5^3*g3^6*sb2^2*sb4^2 + a1^6*a2^13*f3^2*f5^3*g3^6*sb2^2*sb4^2 + a1^2*a2^17*f3^2*f5^3*g3^6*sb2^2*sb4^2 + a1^9*a2^12*f3*f5^4*g3^6*sb2^2*sb4^2 + a1^7*a2^14*f3*f5^4*g3^6*sb2^2*sb4^2 + a1^5*a2^16*f3*f5^4*g3^6*sb2^2*sb4^2 + a1^3*a2^18*f3*f5^4*g3^6*sb2^2*sb4^2 + a1^10*a2^12*f4*f5^4*g3^6*sb2^2*sb4^2 + a1^8*a2^14*f4*f5^4*g3^6*sb2^2*sb4^2 + a1^6*a2^16*f4*f5^4*g3^6*sb2^2*sb4^2 + a1^4*a2^18*f4*f5^4*g3^6*sb2^2*sb4^2 + a1^11*a2^12*f5^5*g3^6*sb2^2*sb4^2 + a1^9*a2^14*f5^5*g3^6*sb2^2*sb4^2 + a1^7*a2^16*f5^5*g3^6*sb2^2*sb4^2 + a1^5*a2^18*f5^5*g3^6*sb2^2*sb4^2 + a1^8*f1^4*f6*g3^6*sb2^2*sb4^2 + a1^6*a2^2*f1^4*f6*g3^6*sb2^2*sb4^2 + a1^4*a2^4*f1^4*f6*g3^6*sb2^2*sb4^2 + a1^2*a2^6*f1^4*f6*g3^6*sb2^2*sb4^2 + a1^10*a2^2*f1^2*f3^2*f6*g3^6*sb2^2*sb4^2 + a1^2*a2^10*f1^2*f3^2*f6*g3^6*sb2^2*sb4^2 + a1^10*a2^6*f3^4*f6*g3^6*sb2^2*sb4^2 + a1^8*a2^8*f3^4*f6*g3^6*sb2^2*sb4^2 + a1^6*a2^10*f3^4*f6*g3^6*sb2^2*sb4^2 + a1^4*a2^12*f3^4*f6*g3^6*sb2^2*sb4^2 + a1^12*a2^4*f1^2*f5^2*f6*g3^6*sb2^2*sb4^2 + a1^10*a2^6*f1^2*f5^2*f6*g3^6*sb2^2*sb4^2 + a1^4*a2^12*f1^2*f5^2*f6*g3^6*sb2^2*sb4^2 + a1^2*a2^14*f1^2*f5^2*f6*g3^6*sb2^2*sb4^2 + a1^12*a2^8*f3^2*f5^2*f6*g3^6*sb2^2*sb4^2 + a1^4*a2^16*f3^2*f5^2*f6*g3^6*sb2^2*sb4^2 + a1^12*a2^12*f5^4*f6*g3^6*sb2^2*sb4^2 + a1^10*a2^14*f5^4*f6*g3^6*sb2^2*sb4^2 + a1^8*a2^16*f5^4*f6*g3^6*sb2^2*sb4^2 + a1^6*a2^18*f5^4*f6*g3^6*sb2^2*sb4^2 + a1^6*f1^2*f3^2*g3^4*qy^2*sb1^2*sb2^2*sb4^2 + a1^2*a2^4*f1^2*f3^2*g3^4*qy^2*sb1^2*sb2^2*sb4^2 + a1^6*a2^4*f3^4*g3^4*qy^2*sb1^2*sb2^2*sb4^2 + a1^2*a2^8*f3^4*g3^4*qy^2*sb1^2*sb2^2*sb4^2 + a1^6*a2^8*f3^2*f5^2*g3^4*qy^2*sb1^2*sb2^2*sb4^2 + a1^2*a2^12*f3^2*f5^2*g3^4*qy^2*sb1^2*sb2^2*sb4^2 + a1^6*f1^4*g3^4*sb1*sb2^3*sb4^2 + a1^4*a2^2*f1^4*g3^4*sb1*sb2^3*sb4^2 + a1^2*a2^4*f1^4*g3^4*sb1*sb2^3*sb4^2 + a2^6*f1^4*g3^4*sb1*sb2^3*sb4^2 + a1^8*a2^2*f1^2*f3^2*g3^4*sb1*sb2^3*sb4^2 + a2^10*f1^2*f3^2*g3^4*sb1*sb2^3*sb4^2 + a1^8*a2^6*f3^4*g3^4*sb1*sb2^3*sb4^2 + a1^6*a2^8*f3^4*g3^4*sb1*sb2^3*sb4^2 + a1^4*a2^10*f3^4*g3^4*sb1*sb2^3*sb4^2 + a1^2*a2^12*f3^4*g3^4*sb1*sb2^3*sb4^2 + a1^10*a2^4*f1^2*f5^2*g3^4*sb1*sb2^3*sb4^2 + a1^8*a2^6*f1^2*f5^2*g3^4*sb1*sb2^3*sb4^2 + a1^2*a2^12*f1^2*f5^2*g3^4*sb1*sb2^3*sb4^2 + a2^14*f1^2*f5^2*g3^4*sb1*sb2^3*sb4^2 + a1^10*a2^8*f3^2*f5^2*g3^4*sb1*sb2^3*sb4^2 + a1^2*a2^16*f3^2*f5^2*g3^4*sb1*sb2^3*sb4^2 + a1^10*a2^12*f5^4*g3^4*sb1*sb2^3*sb4^2 + a1^8*a2^14*f5^4*g3^4*sb1*sb2^3*sb4^2 + a1^6*a2^16*f5^4*g3^4*sb1*sb2^3*sb4^2 + a1^4*a2^18*f5^4*g3^4*sb1*sb2^3*sb4^2 + a1^4*f1^4*g3^6*qy*sb1^2*sb2^3*sb4^2 + a2^4*f1^4*g3^6*qy*sb1^2*sb2^3*sb4^2 + a1^6*a2^2*f1^2*f3^2*g3^6*qy*sb1^2*sb2^3*sb4^2 + a1^4*a2^4*f1^2*f3^2*g3^6*qy*sb1^2*sb2^3*sb4^2 + a1^2*a2^6*f1^2*f3^2*g3^6*qy*sb1^2*sb2^3*sb4^2 + a2^8*f1^2*f3^2*g3^6*qy*sb1^2*sb2^3*sb4^2 + a1^6*a2^6*f3^4*g3^6*qy*sb1^2*sb2^3*sb4^2 + a1^2*a2^10*f3^4*g3^6*qy*sb1^2*sb2^3*sb4^2 + a1^8*a2^4*f1^2*f5^2*g3^6*qy*sb1^2*sb2^3*sb4^2 + a2^12*f1^2*f5^2*g3^6*qy*sb1^2*sb2^3*sb4^2 + a1^8*a2^8*f3^2*f5^2*g3^6*qy*sb1^2*sb2^3*sb4^2 + a1^6*a2^10*f3^2*f5^2*g3^6*qy*sb1^2*sb2^3*sb4^2 + a1^4*a2^12*f3^2*f5^2*g3^6*qy*sb1^2*sb2^3*sb4^2 + a1^2*a2^14*f3^2*f5^2*g3^6*qy*sb1^2*sb2^3*sb4^2 + a1^8*a2^12*f5^4*g3^6*qy*sb1^2*sb2^3*sb4^2 + a1^4*a2^16*f5^4*g3^6*qy*sb1^2*sb2^3*sb4^2 + a1^5*f1^4*g3^4*sb1^2*sb2^4*sb4^2 + a1^4*a2*f1^4*g3^4*sb1^2*sb2^4*sb4^2 + a1*a2^4*f1^4*g3^4*sb1^2*sb2^4*sb4^2 + a2^5*f1^4*g3^4*sb1^2*sb2^4*sb4^2 + a1^7*a2^2*f1^2*f3^2*g3^4*sb1^2*sb2^4*sb4^2 + a1^6*a2^3*f1^2*f3^2*g3^4*sb1^2*sb2^4*sb4^2 + a1^5*a2^4*f1^2*f3^2*g3^4*sb1^2*sb2^4*sb4^2 + a1^4*a2^5*f1^2*f3^2*g3^4*sb1^2*sb2^4*sb4^2 + a1^3*a2^6*f1^2*f3^2*g3^4*sb1^2*sb2^4*sb4^2 + a1^2*a2^7*f1^2*f3^2*g3^4*sb1^2*sb2^4*sb4^2 + a1*a2^8*f1^2*f3^2*g3^4*sb1^2*sb2^4*sb4^2 + a2^9*f1^2*f3^2*g3^4*sb1^2*sb2^4*sb4^2 + f1^4*f3^2*g3^4*sb1^2*sb2^4*sb4^2 + a1^7*a2^6*f3^4*g3^4*sb1^2*sb2^4*sb4^2 + a1^6*a2^7*f3^4*g3^4*sb1^2*sb2^4*sb4^2 + a1^3*a2^10*f3^4*g3^4*sb1^2*sb2^4*sb4^2 + a1^2*a2^11*f3^4*g3^4*sb1^2*sb2^4*sb4^2 + a2^4*f1^2*f3^4*g3^4*sb1^2*sb2^4*sb4^2 + a1^9*a2^4*f1^2*f5^2*g3^4*sb1^2*sb2^4*sb4^2 + a1^8*a2^5*f1^2*f5^2*g3^4*sb1^2*sb2^4*sb4^2 + a1*a2^12*f1^2*f5^2*g3^4*sb1^2*sb2^4*sb4^2 + a2^13*f1^2*f5^2*g3^4*sb1^2*sb2^4*sb4^2 + a1^9*a2^8*f3^2*f5^2*g3^4*sb1^2*sb2^4*sb4^2 + a1^8*a2^9*f3^2*f5^2*g3^4*sb1^2*sb2^4*sb4^2 + a1^7*a2^10*f3^2*f5^2*g3^4*sb1^2*sb2^4*sb4^2 + a1^6*a2^11*f3^2*f5^2*g3^4*sb1^2*sb2^4*sb4^2 + a1^5*a2^12*f3^2*f5^2*g3^4*sb1^2*sb2^4*sb4^2 + a1^4*a2^13*f3^2*f5^2*g3^4*sb1^2*sb2^4*sb4^2 + a1^3*a2^14*f3^2*f5^2*g3^4*sb1^2*sb2^4*sb4^2 + a1^2*a2^15*f3^2*f5^2*g3^4*sb1^2*sb2^4*sb4^2 + a1^4*a2^4*f1^2*f3^2*f5^2*g3^4*sb1^2*sb2^4*sb4^2 + a2^8*f1^2*f3^2*f5^2*g3^4*sb1^2*sb2^4*sb4^2 + a1^4*a2^8*f3^4*f5^2*g3^4*sb1^2*sb2^4*sb4^2 + a1^9*a2^12*f5^4*g3^4*sb1^2*sb2^4*sb4^2 + a1^8*a2^13*f5^4*g3^4*sb1^2*sb2^4*sb4^2 + a1^5*a2^16*f5^4*g3^4*sb1^2*sb2^4*sb4^2 + a1^4*a2^17*f5^4*g3^4*sb1^2*sb2^4*sb4^2 + a1^4*a2^12*f3^2*f5^4*g3^4*sb1^2*sb2^4*sb4^2 + a1^4*a2*f1^3*f3^2*g3^6*sb1^2*sb2^4*sb4^2 + a1^3*a2^2*f1^3*f3^2*g3^6*sb1^2*sb2^4*sb4^2 + a1^2*a2^3*f1^3*f3^2*g3^6*sb1^2*sb2^4*sb4^2 + a1*a2^4*f1^3*f3^2*g3^6*sb1^2*sb2^4*sb4^2 + a1^5*a2^2*f1^2*f3^3*g3^6*sb1^2*sb2^4*sb4^2 + a1^4*a2^3*f1^2*f3^3*g3^6*sb1^2*sb2^4*sb4^2 + a1^3*a2^4*f1^2*f3^3*g3^6*sb1^2*sb2^4*sb4^2 + a1^2*a2^5*f1^2*f3^3*g3^6*sb1^2*sb2^4*sb4^2 + a1^4*a2^5*f1*f3^4*g3^6*sb1^2*sb2^4*sb4^2 + a1^3*a2^6*f1*f3^4*g3^6*sb1^2*sb2^4*sb4^2 + a1^2*a2^7*f1*f3^4*g3^6*sb1^2*sb2^4*sb4^2 + a1*a2^8*f1*f3^4*g3^6*sb1^2*sb2^4*sb4^2 + a1^5*a2^6*f3^5*g3^6*sb1^2*sb2^4*sb4^2 + a1^4*a2^7*f3^5*g3^6*sb1^2*sb2^4*sb4^2 + a1^3*a2^8*f3^5*g3^6*sb1^2*sb2^4*sb4^2 + a1^2*a2^9*f3^5*g3^6*sb1^2*sb2^4*sb4^2 + a1^4*f1^4*f4*g3^6*sb1^2*sb2^4*sb4^2 + a2^4*f1^4*f4*g3^6*sb1^2*sb2^4*sb4^2 + a1^6*a2^2*f1^2*f3^2*f4*g3^6*sb1^2*sb2^4*sb4^2 + a1^4*a2^4*f1^2*f3^2*f4*g3^6*sb1^2*sb2^4*sb4^2 + a1^2*a2^6*f1^2*f3^2*f4*g3^6*sb1^2*sb2^4*sb4^2 + a2^8*f1^2*f3^2*f4*g3^6*sb1^2*sb2^4*sb4^2 + a1^6*a2^6*f3^4*f4*g3^6*sb1^2*sb2^4*sb4^2 + a1^2*a2^10*f3^4*f4*g3^6*sb1^2*sb2^4*sb4^2 + a1^5*f1^4*f5*g3^6*sb1^2*sb2^4*sb4^2 + a1*a2^4*f1^4*f5*g3^6*sb1^2*sb2^4*sb4^2 + a1^5*a2^2*f1^3*f3*f5*g3^6*sb1^2*sb2^4*sb4^2 + a1*a2^6*f1^3*f3*f5*g3^6*sb1^2*sb2^4*sb4^2 + a1^7*a2^2*f1^2*f3^2*f5*g3^6*sb1^2*sb2^4*sb4^2 + a1^4*a2^5*f1^2*f3^2*f5*g3^6*sb1^2*sb2^4*sb4^2 + a1^2*a2^7*f1^2*f3^2*f5*g3^6*sb1^2*sb2^4*sb4^2 + a1*a2^8*f1^2*f3^2*f5*g3^6*sb1^2*sb2^4*sb4^2 + a1^5*a2^6*f1*f3^3*f5*g3^6*sb1^2*sb2^4*sb4^2 + a1*a2^10*f1*f3^3*f5*g3^6*sb1^2*sb2^4*sb4^2 + a1^7*a2^6*f3^4*f5*g3^6*sb1^2*sb2^4*sb4^2 + a1^5*a2^8*f3^4*f5*g3^6*sb1^2*sb2^4*sb4^2 + a1^4*a2^9*f3^4*f5*g3^6*sb1^2*sb2^4*sb4^2 + a1^2*a2^11*f3^4*f5*g3^6*sb1^2*sb2^4*sb4^2 + a1^7*a2^4*f1^2*f3*f5^2*g3^6*sb1^2*sb2^4*sb4^2 + a1^3*a2^8*f1^2*f3*f5^2*g3^6*sb1^2*sb2^4*sb4^2 + a1^4*a2^9*f1*f3^2*f5^2*g3^6*sb1^2*sb2^4*sb4^2 + a1^3*a2^10*f1*f3^2*f5^2*g3^6*sb1^2*sb2^4*sb4^2 + a1^2*a2^11*f1*f3^2*f5^2*g3^6*sb1^2*sb2^4*sb4^2 + a1*a2^12*f1*f3^2*f5^2*g3^6*sb1^2*sb2^4*sb4^2 + a1^7*a2^8*f3^3*f5^2*g3^6*sb1^2*sb2^4*sb4^2 + a1^5*a2^10*f3^3*f5^2*g3^6*sb1^2*sb2^4*sb4^2 + a1^4*a2^11*f3^3*f5^2*g3^6*sb1^2*sb2^4*sb4^2 + a1^2*a2^13*f3^3*f5^2*g3^6*sb1^2*sb2^4*sb4^2 + a1^8*a2^4*f1^2*f4*f5^2*g3^6*sb1^2*sb2^4*sb4^2 + a2^12*f1^2*f4*f5^2*g3^6*sb1^2*sb2^4*sb4^2 + a1^8*a2^8*f3^2*f4*f5^2*g3^6*sb1^2*sb2^4*sb4^2 + a1^6*a2^10*f3^2*f4*f5^2*g3^6*sb1^2*sb2^4*sb4^2 + a1^4*a2^12*f3^2*f4*f5^2*g3^6*sb1^2*sb2^4*sb4^2 + a1^2*a2^14*f3^2*f4*f5^2*g3^6*sb1^2*sb2^4*sb4^2 + a1^9*a2^4*f1^2*f5^3*g3^6*sb1^2*sb2^4*sb4^2 + a1*a2^12*f1^2*f5^3*g3^6*sb1^2*sb2^4*sb4^2 + a1^5*a2^10*f1*f3*f5^3*g3^6*sb1^2*sb2^4*sb4^2 + a1*a2^14*f1*f3*f5^3*g3^6*sb1^2*sb2^4*sb4^2 + a1^9*a2^8*f3^2*f5^3*g3^6*sb1^2*sb2^4*sb4^2 + a1^7*a2^10*f3^2*f5^3*g3^6*sb1^2*sb2^4*sb4^2 + a1^4*a2^13*f3^2*f5^3*g3^6*sb1^2*sb2^4*sb4^2 + a1^2*a2^15*f3^2*f5^3*g3^6*sb1^2*sb2^4*sb4^2 + a1^7*a2^12*f3*f5^4*g3^6*sb1^2*sb2^4*sb4^2 + a1^3*a2^16*f3*f5^4*g3^6*sb1^2*sb2^4*sb4^2 + a1^8*a2^12*f4*f5^4*g3^6*sb1^2*sb2^4*sb4^2 + a1^4*a2^16*f4*f5^4*g3^6*sb1^2*sb2^4*sb4^2 + a1^9*a2^12*f5^5*g3^6*sb1^2*sb2^4*sb4^2 + a1^5*a2^16*f5^5*g3^6*sb1^2*sb2^4*sb4^2 + a1^6*f1^4*f6*g3^6*sb1^2*sb2^4*sb4^2 + a1^2*a2^4*f1^4*f6*g3^6*sb1^2*sb2^4*sb4^2 + a1^8*a2^2*f1^2*f3^2*f6*g3^6*sb1^2*sb2^4*sb4^2 + a1^6*a2^4*f1^2*f3^2*f6*g3^6*sb1^2*sb2^4*sb4^2 + a1^4*a2^6*f1^2*f3^2*f6*g3^6*sb1^2*sb2^4*sb4^2 + a1^2*a2^8*f1^2*f3^2*f6*g3^6*sb1^2*sb2^4*sb4^2 + a1^8*a2^6*f3^4*f6*g3^6*sb1^2*sb2^4*sb4^2 + a1^4*a2^10*f3^4*f6*g3^6*sb1^2*sb2^4*sb4^2 + a1^10*a2^4*f1^2*f5^2*f6*g3^6*sb1^2*sb2^4*sb4^2 + a1^2*a2^12*f1^2*f5^2*f6*g3^6*sb1^2*sb2^4*sb4^2 + a1^10*a2^8*f3^2*f5^2*f6*g3^6*sb1^2*sb2^4*sb4^2 + a1^8*a2^10*f3^2*f5^2*f6*g3^6*sb1^2*sb2^4*sb4^2 + a1^6*a2^12*f3^2*f5^2*f6*g3^6*sb1^2*sb2^4*sb4^2 + a1^4*a2^14*f3^2*f5^2*f6*g3^6*sb1^2*sb2^4*sb4^2 + a1^10*a2^12*f5^4*f6*g3^6*sb1^2*sb2^4*sb4^2 + a1^6*a2^16*f5^4*f6*g3^6*sb1^2*sb2^4*sb4^2 + a1^8*f1^2*g3^4*qt^2*qy^2*sb3^2*sb4^2 + a2^8*f1^2*g3^4*qt^2*qy^2*sb3^2*sb4^2 + a1^8*a2^4*f3^2*g3^4*qt^2*qy^2*sb3^2*sb4^2 + a2^12*f3^2*g3^4*qt^2*qy^2*sb3^2*sb4^2 + a1^8*a2^8*f5^2*g3^4*qt^2*qy^2*sb3^2*sb4^2 + a2^16*f5^2*g3^4*qt^2*qy^2*sb3^2*sb4^2 + a1^4*a2^2*f1^2*f3^2*g3^4*qt^2*sb2^2*sb3^2*sb4^2 + a2^6*f1^2*f3^2*g3^4*qt^2*sb2^2*sb3^2*sb4^2 + a1^4*a2^6*f3^4*g3^4*qt^2*sb2^2*sb3^2*sb4^2 + a2^10*f3^4*g3^4*qt^2*sb2^2*sb3^2*sb4^2 + a1^4*a2^10*f3^2*f5^2*g3^4*qt^2*sb2^2*sb3^2*sb4^2 + a2^14*f3^2*f5^2*g3^4*qt^2*sb2^2*sb3^2*sb4^2 + a1^6*f1^4*g3^4*sb2^2*sb3*sb4^3 + a1^4*a2^2*f1^4*g3^4*sb2^2*sb3*sb4^3 + a1^2*a2^4*f1^4*g3^4*sb2^2*sb3*sb4^3 + a2^6*f1^4*g3^4*sb2^2*sb3*sb4^3 + a1^8*a2^2*f1^2*f3^2*g3^4*sb2^2*sb3*sb4^3 + a2^10*f1^2*f3^2*g3^4*sb2^2*sb3*sb4^3 + a1^8*a2^6*f3^4*g3^4*sb2^2*sb3*sb4^3 + a1^6*a2^8*f3^4*g3^4*sb2^2*sb3*sb4^3 + a1^4*a2^10*f3^4*g3^4*sb2^2*sb3*sb4^3 + a1^2*a2^12*f3^4*g3^4*sb2^2*sb3*sb4^3 + a1^10*a2^4*f1^2*f5^2*g3^4*sb2^2*sb3*sb4^3 + a1^8*a2^6*f1^2*f5^2*g3^4*sb2^2*sb3*sb4^3 + a1^2*a2^12*f1^2*f5^2*g3^4*sb2^2*sb3*sb4^3 + a2^14*f1^2*f5^2*g3^4*sb2^2*sb3*sb4^3 + a1^10*a2^8*f3^2*f5^2*g3^4*sb2^2*sb3*sb4^3 + a1^2*a2^16*f3^2*f5^2*g3^4*sb2^2*sb3*sb4^3 + a1^10*a2^12*f5^4*g3^4*sb2^2*sb3*sb4^3 + a1^8*a2^14*f5^4*g3^4*sb2^2*sb3*sb4^3 + a1^6*a2^16*f5^4*g3^4*sb2^2*sb3*sb4^3 + a1^4*a2^18*f5^4*g3^4*sb2^2*sb3*sb4^3 + a1^4*f1^4*g3^6*qt*sb2^2*sb3^2*sb4^3 + a2^4*f1^4*g3^6*qt*sb2^2*sb3^2*sb4^3 + a1^5*a2*f1^3*f3*g3^6*qt*sb2^2*sb3^2*sb4^3 + a1^4*a2^2*f1^3*f3*g3^6*qt*sb2^2*sb3^2*sb4^3 + a1*a2^5*f1^3*f3*g3^6*qt*sb2^2*sb3^2*sb4^3 + a2^6*f1^3*f3*g3^6*qt*sb2^2*sb3^2*sb4^3 + a1^5*a2^3*f1^2*f3^2*g3^6*qt*sb2^2*sb3^2*sb4^3 + a1^4*a2^4*f1^2*f3^2*g3^6*qt*sb2^2*sb3^2*sb4^3 + a1*a2^7*f1^2*f3^2*g3^6*qt*sb2^2*sb3^2*sb4^3 + a2^8*f1^2*f3^2*g3^6*qt*sb2^2*sb3^2*sb4^3 + a1^5*a2^5*f1*f3^3*g3^6*qt*sb2^2*sb3^2*sb4^3 + a1^4*a2^6*f1*f3^3*g3^6*qt*sb2^2*sb3^2*sb4^3 + a1*a2^9*f1*f3^3*g3^6*qt*sb2^2*sb3^2*sb4^3 + a2^10*f1*f3^3*g3^6*qt*sb2^2*sb3^2*sb4^3 + a1^5*a2^7*f3^4*g3^6*qt*sb2^2*sb3^2*sb4^3 + a1*a2^11*f3^4*g3^6*qt*sb2^2*sb3^2*sb4^3 + a1^6*a2^2*f1^3*f5*g3^6*qt*sb2^2*sb3^2*sb4^3 + a1^4*a2^4*f1^3*f5*g3^6*qt*sb2^2*sb3^2*sb4^3 + a1^2*a2^6*f1^3*f5*g3^6*qt*sb2^2*sb3^2*sb4^3 + a2^8*f1^3*f5*g3^6*qt*sb2^2*sb3^2*sb4^3 + a1^6*a2^4*f1^2*f3*f5*g3^6*qt*sb2^2*sb3^2*sb4^3 + a1^5*a2^5*f1^2*f3*f5*g3^6*qt*sb2^2*sb3^2*sb4^3 + a1^2*a2^8*f1^2*f3*f5*g3^6*qt*sb2^2*sb3^2*sb4^3 + a1*a2^9*f1^2*f3*f5*g3^6*qt*sb2^2*sb3^2*sb4^3 + a1^6*a2^6*f1*f3^2*f5*g3^6*qt*sb2^2*sb3^2*sb4^3 + a1^4*a2^8*f1*f3^2*f5*g3^6*qt*sb2^2*sb3^2*sb4^3 + a1^2*a2^10*f1*f3^2*f5*g3^6*qt*sb2^2*sb3^2*sb4^3 + a2^12*f1*f3^2*f5*g3^6*qt*sb2^2*sb3^2*sb4^3 + a1^6*a2^8*f3^3*f5*g3^6*qt*sb2^2*sb3^2*sb4^3 + a1^5*a2^9*f3^3*f5*g3^6*qt*sb2^2*sb3^2*sb4^3 + a1^2*a2^12*f3^3*f5*g3^6*qt*sb2^2*sb3^2*sb4^3 + a1*a2^13*f3^3*f5*g3^6*qt*sb2^2*sb3^2*sb4^3 + a1^6*a2^6*f1^2*f5^2*g3^6*qt*sb2^2*sb3^2*sb4^3 + a1^4*a2^8*f1^2*f5^2*g3^6*qt*sb2^2*sb3^2*sb4^3 + a1^2*a2^10*f1^2*f5^2*g3^6*qt*sb2^2*sb3^2*sb4^3 + a2^12*f1^2*f5^2*g3^6*qt*sb2^2*sb3^2*sb4^3 + a1^5*a2^9*f1*f3*f5^2*g3^6*qt*sb2^2*sb3^2*sb4^3 + a1^4*a2^10*f1*f3*f5^2*g3^6*qt*sb2^2*sb3^2*sb4^3 + a1*a2^13*f1*f3*f5^2*g3^6*qt*sb2^2*sb3^2*sb4^3 + a2^14*f1*f3*f5^2*g3^6*qt*sb2^2*sb3^2*sb4^3 + a1^6*a2^10*f3^2*f5^2*g3^6*qt*sb2^2*sb3^2*sb4^3 + a1^5*a2^11*f3^2*f5^2*g3^6*qt*sb2^2*sb3^2*sb4^3 + a1^2*a2^14*f3^2*f5^2*g3^6*qt*sb2^2*sb3^2*sb4^3 + a1*a2^15*f3^2*f5^2*g3^6*qt*sb2^2*sb3^2*sb4^3 + a1^6*a2^10*f1*f5^3*g3^6*qt*sb2^2*sb3^2*sb4^3 + a1^4*a2^12*f1*f5^3*g3^6*qt*sb2^2*sb3^2*sb4^3 + a1^2*a2^14*f1*f5^3*g3^6*qt*sb2^2*sb3^2*sb4^3 + a2^16*f1*f5^3*g3^6*qt*sb2^2*sb3^2*sb4^3 + a1^6*a2^12*f3*f5^3*g3^6*qt*sb2^2*sb3^2*sb4^3 + a1^5*a2^13*f3*f5^3*g3^6*qt*sb2^2*sb3^2*sb4^3 + a1^2*a2^16*f3*f5^3*g3^6*qt*sb2^2*sb3^2*sb4^3 + a1*a2^17*f3*f5^3*g3^6*qt*sb2^2*sb3^2*sb4^3 + a1^6*a2^14*f5^4*g3^6*qt*sb2^2*sb3^2*sb4^3 + a1^2*a2^18*f5^4*g3^6*qt*sb2^2*sb3^2*sb4^3 + a1^5*f1^4*g3^4*sb2^2*sb4^4 + a1^4*a2*f1^4*g3^4*sb2^2*sb4^4 + a1*a2^4*f1^4*g3^4*sb2^2*sb4^4 + a2^5*f1^4*g3^4*sb2^2*sb4^4 + a1^7*a2^2*f1^2*f3^2*g3^4*sb2^2*sb4^4 + a1^6*a2^3*f1^2*f3^2*g3^4*sb2^2*sb4^4 + a1^5*a2^4*f1^2*f3^2*g3^4*sb2^2*sb4^4 + a1^4*a2^5*f1^2*f3^2*g3^4*sb2^2*sb4^4 + a1^3*a2^6*f1^2*f3^2*g3^4*sb2^2*sb4^4 + a1^2*a2^7*f1^2*f3^2*g3^4*sb2^2*sb4^4 + a1*a2^8*f1^2*f3^2*g3^4*sb2^2*sb4^4 + a2^9*f1^2*f3^2*g3^4*sb2^2*sb4^4 + a1^7*a2^6*f3^4*g3^4*sb2^2*sb4^4 + a1^6*a2^7*f3^4*g3^4*sb2^2*sb4^4 + a1^3*a2^10*f3^4*g3^4*sb2^2*sb4^4 + a1^2*a2^11*f3^4*g3^4*sb2^2*sb4^4 + a1^9*a2^4*f1^2*f5^2*g3^4*sb2^2*sb4^4 + a1^8*a2^5*f1^2*f5^2*g3^4*sb2^2*sb4^4 + a1*a2^12*f1^2*f5^2*g3^4*sb2^2*sb4^4 + a2^13*f1^2*f5^2*g3^4*sb2^2*sb4^4 + a1^9*a2^8*f3^2*f5^2*g3^4*sb2^2*sb4^4 + a1^8*a2^9*f3^2*f5^2*g3^4*sb2^2*sb4^4 + a1^7*a2^10*f3^2*f5^2*g3^4*sb2^2*sb4^4 + a1^6*a2^11*f3^2*f5^2*g3^4*sb2^2*sb4^4 + a1^5*a2^12*f3^2*f5^2*g3^4*sb2^2*sb4^4 + a1^4*a2^13*f3^2*f5^2*g3^4*sb2^2*sb4^4 + a1^3*a2^14*f3^2*f5^2*g3^4*sb2^2*sb4^4 + a1^2*a2^15*f3^2*f5^2*g3^4*sb2^2*sb4^4 + a1^9*a2^12*f5^4*g3^4*sb2^2*sb4^4 + a1^8*a2^13*f5^4*g3^4*sb2^2*sb4^4 + a1^5*a2^16*f5^4*g3^4*sb2^2*sb4^4 + a1^4*a2^17*f5^4*g3^4*sb2^2*sb4^4 + a1^4*f1^4*g3^4*sb3^2*sb4^4 + a2^4*f1^4*g3^4*sb3^2*sb4^4 + a1^6*a2^2*f1^2*f3^2*g3^4*sb3^2*sb4^4 + a1^4*a2^4*f1^2*f3^2*g3^4*sb3^2*sb4^4 + a1^2*a2^6*f1^2*f3^2*g3^4*sb3^2*sb4^4 + a2^8*f1^2*f3^2*g3^4*sb3^2*sb4^4 + a1^6*a2^6*f3^4*g3^4*sb3^2*sb4^4 + a1^2*a2^10*f3^4*g3^4*sb3^2*sb4^4 + a1^8*a2^4*f1^2*f5^2*g3^4*sb3^2*sb4^4 + a2^12*f1^2*f5^2*g3^4*sb3^2*sb4^4 + a1^8*a2^8*f3^2*f5^2*g3^4*sb3^2*sb4^4 + a1^6*a2^10*f3^2*f5^2*g3^4*sb3^2*sb4^4 + a1^4*a2^12*f3^2*f5^2*g3^4*sb3^2*sb4^4 + a1^2*a2^14*f3^2*f5^2*g3^4*sb3^2*sb4^4 + a1^8*a2^12*f5^4*g3^4*sb3^2*sb4^4 + a1^4*a2^16*f5^4*g3^4*sb3^2*sb4^4 + a1^6*f1^2*f3^2*g3^4*qy^2*sb3^2*sb4^4 + a1^2*a2^4*f1^2*f3^2*g3^4*qy^2*sb3^2*sb4^4 + a1^6*a2^4*f3^4*g3^4*qy^2*sb3^2*sb4^4 + a1^2*a2^8*f3^4*g3^4*qy^2*sb3^2*sb4^4 + a1^6*a2^8*f3^2*f5^2*g3^4*qy^2*sb3^2*sb4^4 + a1^2*a2^12*f3^2*f5^2*g3^4*qy^2*sb3^2*sb4^4 + a1^4*f1^4*g3^6*qy*sb2*sb3^2*sb4^4 + a2^4*f1^4*g3^6*qy*sb2*sb3^2*sb4^4 + a1^6*a2^2*f1^2*f3^2*g3^6*qy*sb2*sb3^2*sb4^4 + a1^4*a2^4*f1^2*f3^2*g3^6*qy*sb2*sb3^2*sb4^4 + a1^2*a2^6*f1^2*f3^2*g3^6*qy*sb2*sb3^2*sb4^4 + a2^8*f1^2*f3^2*g3^6*qy*sb2*sb3^2*sb4^4 + a1^6*a2^6*f3^4*g3^6*qy*sb2*sb3^2*sb4^4 + a1^2*a2^10*f3^4*g3^6*qy*sb2*sb3^2*sb4^4 + a1^8*a2^4*f1^2*f5^2*g3^6*qy*sb2*sb3^2*sb4^4 + a2^12*f1^2*f5^2*g3^6*qy*sb2*sb3^2*sb4^4 + a1^8*a2^8*f3^2*f5^2*g3^6*qy*sb2*sb3^2*sb4^4 + a1^6*a2^10*f3^2*f5^2*g3^6*qy*sb2*sb3^2*sb4^4 + a1^4*a2^12*f3^2*f5^2*g3^6*qy*sb2*sb3^2*sb4^4 + a1^2*a2^14*f3^2*f5^2*g3^6*qy*sb2*sb3^2*sb4^4 + a1^8*a2^12*f5^4*g3^6*qy*sb2*sb3^2*sb4^4 + a1^4*a2^16*f5^4*g3^6*qy*sb2*sb3^2*sb4^4 + f1^4*f3^2*g3^4*sb2^2*sb3^2*sb4^4 + a2^4*f1^2*f3^4*g3^4*sb2^2*sb3^2*sb4^4 + a1^4*a2^4*f1^2*f3^2*f5^2*g3^4*sb2^2*sb3^2*sb4^4 + a2^8*f1^2*f3^2*f5^2*g3^4*sb2^2*sb3^2*sb4^4 + a1^4*a2^8*f3^4*f5^2*g3^4*sb2^2*sb3^2*sb4^4 + a1^4*a2^12*f3^2*f5^4*g3^4*sb2^2*sb3^2*sb4^4 + a1^4*a2*f1^3*f3^2*g3^6*sb2^2*sb3^2*sb4^4 + a1^3*a2^2*f1^3*f3^2*g3^6*sb2^2*sb3^2*sb4^4 + a1^2*a2^3*f1^3*f3^2*g3^6*sb2^2*sb3^2*sb4^4 + a1*a2^4*f1^3*f3^2*g3^6*sb2^2*sb3^2*sb4^4 + a1^5*a2^2*f1^2*f3^3*g3^6*sb2^2*sb3^2*sb4^4 + a1^4*a2^3*f1^2*f3^3*g3^6*sb2^2*sb3^2*sb4^4 + a1^3*a2^4*f1^2*f3^3*g3^6*sb2^2*sb3^2*sb4^4 + a1^2*a2^5*f1^2*f3^3*g3^6*sb2^2*sb3^2*sb4^4 + a1^4*a2^5*f1*f3^4*g3^6*sb2^2*sb3^2*sb4^4 + a1^3*a2^6*f1*f3^4*g3^6*sb2^2*sb3^2*sb4^4 + a1^2*a2^7*f1*f3^4*g3^6*sb2^2*sb3^2*sb4^4 + a1*a2^8*f1*f3^4*g3^6*sb2^2*sb3^2*sb4^4 + a1^5*a2^6*f3^5*g3^6*sb2^2*sb3^2*sb4^4 + a1^4*a2^7*f3^5*g3^6*sb2^2*sb3^2*sb4^4 + a1^3*a2^8*f3^5*g3^6*sb2^2*sb3^2*sb4^4 + a1^2*a2^9*f3^5*g3^6*sb2^2*sb3^2*sb4^4 + a1^4*f1^4*f4*g3^6*sb2^2*sb3^2*sb4^4 + a2^4*f1^4*f4*g3^6*sb2^2*sb3^2*sb4^4 + a1^6*a2^2*f1^2*f3^2*f4*g3^6*sb2^2*sb3^2*sb4^4 + a1^4*a2^4*f1^2*f3^2*f4*g3^6*sb2^2*sb3^2*sb4^4 + a1^2*a2^6*f1^2*f3^2*f4*g3^6*sb2^2*sb3^2*sb4^4 + a2^8*f1^2*f3^2*f4*g3^6*sb2^2*sb3^2*sb4^4 + a1^6*a2^6*f3^4*f4*g3^6*sb2^2*sb3^2*sb4^4 + a1^2*a2^10*f3^4*f4*g3^6*sb2^2*sb3^2*sb4^4 + a1^5*f1^4*f5*g3^6*sb2^2*sb3^2*sb4^4 + a1*a2^4*f1^4*f5*g3^6*sb2^2*sb3^2*sb4^4 + a1^5*a2^2*f1^3*f3*f5*g3^6*sb2^2*sb3^2*sb4^4 + a1*a2^6*f1^3*f3*f5*g3^6*sb2^2*sb3^2*sb4^4 + a1^7*a2^2*f1^2*f3^2*f5*g3^6*sb2^2*sb3^2*sb4^4 + a1^4*a2^5*f1^2*f3^2*f5*g3^6*sb2^2*sb3^2*sb4^4 + a1^2*a2^7*f1^2*f3^2*f5*g3^6*sb2^2*sb3^2*sb4^4 + a1*a2^8*f1^2*f3^2*f5*g3^6*sb2^2*sb3^2*sb4^4 + a1^5*a2^6*f1*f3^3*f5*g3^6*sb2^2*sb3^2*sb4^4 + a1*a2^10*f1*f3^3*f5*g3^6*sb2^2*sb3^2*sb4^4 + a1^7*a2^6*f3^4*f5*g3^6*sb2^2*sb3^2*sb4^4 + a1^5*a2^8*f3^4*f5*g3^6*sb2^2*sb3^2*sb4^4 + a1^4*a2^9*f3^4*f5*g3^6*sb2^2*sb3^2*sb4^4 + a1^2*a2^11*f3^4*f5*g3^6*sb2^2*sb3^2*sb4^4 + a1^7*a2^4*f1^2*f3*f5^2*g3^6*sb2^2*sb3^2*sb4^4 + a1^3*a2^8*f1^2*f3*f5^2*g3^6*sb2^2*sb3^2*sb4^4 + a1^4*a2^9*f1*f3^2*f5^2*g3^6*sb2^2*sb3^2*sb4^4 + a1^3*a2^10*f1*f3^2*f5^2*g3^6*sb2^2*sb3^2*sb4^4 + a1^2*a2^11*f1*f3^2*f5^2*g3^6*sb2^2*sb3^2*sb4^4 + a1*a2^12*f1*f3^2*f5^2*g3^6*sb2^2*sb3^2*sb4^4 + a1^7*a2^8*f3^3*f5^2*g3^6*sb2^2*sb3^2*sb4^4 + a1^5*a2^10*f3^3*f5^2*g3^6*sb2^2*sb3^2*sb4^4 + a1^4*a2^11*f3^3*f5^2*g3^6*sb2^2*sb3^2*sb4^4 + a1^2*a2^13*f3^3*f5^2*g3^6*sb2^2*sb3^2*sb4^4 + a1^8*a2^4*f1^2*f4*f5^2*g3^6*sb2^2*sb3^2*sb4^4 + a2^12*f1^2*f4*f5^2*g3^6*sb2^2*sb3^2*sb4^4 + a1^8*a2^8*f3^2*f4*f5^2*g3^6*sb2^2*sb3^2*sb4^4 + a1^6*a2^10*f3^2*f4*f5^2*g3^6*sb2^2*sb3^2*sb4^4 + a1^4*a2^12*f3^2*f4*f5^2*g3^6*sb2^2*sb3^2*sb4^4 + a1^2*a2^14*f3^2*f4*f5^2*g3^6*sb2^2*sb3^2*sb4^4 + a1^9*a2^4*f1^2*f5^3*g3^6*sb2^2*sb3^2*sb4^4 + a1*a2^12*f1^2*f5^3*g3^6*sb2^2*sb3^2*sb4^4 + a1^5*a2^10*f1*f3*f5^3*g3^6*sb2^2*sb3^2*sb4^4 + a1*a2^14*f1*f3*f5^3*g3^6*sb2^2*sb3^2*sb4^4 + a1^9*a2^8*f3^2*f5^3*g3^6*sb2^2*sb3^2*sb4^4 + a1^7*a2^10*f3^2*f5^3*g3^6*sb2^2*sb3^2*sb4^4 + a1^4*a2^13*f3^2*f5^3*g3^6*sb2^2*sb3^2*sb4^4 + a1^2*a2^15*f3^2*f5^3*g3^6*sb2^2*sb3^2*sb4^4 + a1^7*a2^12*f3*f5^4*g3^6*sb2^2*sb3^2*sb4^4 + a1^3*a2^16*f3*f5^4*g3^6*sb2^2*sb3^2*sb4^4 + a1^8*a2^12*f4*f5^4*g3^6*sb2^2*sb3^2*sb4^4 + a1^4*a2^16*f4*f5^4*g3^6*sb2^2*sb3^2*sb4^4 + a1^9*a2^12*f5^5*g3^6*sb2^2*sb3^2*sb4^4 + a1^5*a2^16*f5^5*g3^6*sb2^2*sb3^2*sb4^4 + a1^6*f1^4*f6*g3^6*sb2^2*sb3^2*sb4^4 + a1^2*a2^4*f1^4*f6*g3^6*sb2^2*sb3^2*sb4^4 + a1^8*a2^2*f1^2*f3^2*f6*g3^6*sb2^2*sb3^2*sb4^4 + a1^6*a2^4*f1^2*f3^2*f6*g3^6*sb2^2*sb3^2*sb4^4 + a1^4*a2^6*f1^2*f3^2*f6*g3^6*sb2^2*sb3^2*sb4^4 + a1^2*a2^8*f1^2*f3^2*f6*g3^6*sb2^2*sb3^2*sb4^4 + a1^8*a2^6*f3^4*f6*g3^6*sb2^2*sb3^2*sb4^4 + a1^4*a2^10*f3^4*f6*g3^6*sb2^2*sb3^2*sb4^4 + a1^10*a2^4*f1^2*f5^2*f6*g3^6*sb2^2*sb3^2*sb4^4 + a1^2*a2^12*f1^2*f5^2*f6*g3^6*sb2^2*sb3^2*sb4^4 + a1^10*a2^8*f3^2*f5^2*f6*g3^6*sb2^2*sb3^2*sb4^4 + a1^8*a2^10*f3^2*f5^2*f6*g3^6*sb2^2*sb3^2*sb4^4 + a1^6*a2^12*f3^2*f5^2*f6*g3^6*sb2^2*sb3^2*sb4^4 + a1^4*a2^14*f3^2*f5^2*f6*g3^6*sb2^2*sb3^2*sb4^4 + a1^10*a2^12*f5^4*f6*g3^6*sb2^2*sb3^2*sb4^4 + a1^6*a2^16*f5^4*f6*g3^6*sb2^2*sb3^2*sb4^4 + a1^2*f1^4*g3^6*sb2^2*sb4^2*y1^2 + a2^2*f1^4*g3^6*sb2^2*sb4^2*y1^2 + a1^4*a2^2*f1^2*f3^2*g3^6*sb2^2*sb4^2*y1^2 + a2^6*f1^2*f3^2*g3^6*sb2^2*sb4^2*y1^2 + a1^4*a2^6*f3^4*g3^6*sb2^2*sb4^2*y1^2 + a1^2*a2^8*f3^4*g3^6*sb2^2*sb4^2*y1^2 + a1^6*a2^4*f1^2*f5^2*g3^6*sb2^2*sb4^2*y1^2 + a1^4*a2^6*f1^2*f5^2*g3^6*sb2^2*sb4^2*y1^2 + a1^2*a2^8*f1^2*f5^2*g3^6*sb2^2*sb4^2*y1^2 + a2^10*f1^2*f5^2*g3^6*sb2^2*sb4^2*y1^2 + a1^6*a2^8*f3^2*f5^2*g3^6*sb2^2*sb4^2*y1^2 + a1^2*a2^12*f3^2*f5^2*g3^6*sb2^2*sb4^2*y1^2 + a1^6*a2^12*f5^4*g3^6*sb2^2*sb4^2*y1^2 + a1^4*a2^14*f5^4*g3^6*sb2^2*sb4^2*y1^2 + f1^4*g3^6*sb1^2*sb2^4*sb4^2*y1^2 + a1^2*a2^2*f1^2*f3^2*g3^6*sb1^2*sb2^4*sb4^2*y1^2 + a2^4*f1^2*f3^2*g3^6*sb1^2*sb2^4*sb4^2*y1^2 + a1^2*a2^6*f3^4*g3^6*sb1^2*sb2^4*sb4^2*y1^2 + a1^4*a2^4*f1^2*f5^2*g3^6*sb1^2*sb2^4*sb4^2*y1^2 + a2^8*f1^2*f5^2*g3^6*sb1^2*sb2^4*sb4^2*y1^2 + a1^4*a2^8*f3^2*f5^2*g3^6*sb1^2*sb2^4*sb4^2*y1^2 + a1^2*a2^10*f3^2*f5^2*g3^6*sb1^2*sb2^4*sb4^2*y1^2 + a1^4*a2^12*f5^4*g3^6*sb1^2*sb2^4*sb4^2*y1^2 + f1^4*g3^6*sb2^2*sb3^2*sb4^4*y1^2 + a1^2*a2^2*f1^2*f3^2*g3^6*sb2^2*sb3^2*sb4^4*y1^2 + a2^4*f1^2*f3^2*g3^6*sb2^2*sb3^2*sb4^4*y1^2 + a1^2*a2^6*f3^4*g3^6*sb2^2*sb3^2*sb4^4*y1^2 + a1^4*a2^4*f1^2*f5^2*g3^6*sb2^2*sb3^2*sb4^4*y1^2 + a2^8*f1^2*f5^2*g3^6*sb2^2*sb3^2*sb4^4*y1^2 + a1^4*a2^8*f3^2*f5^2*g3^6*sb2^2*sb3^2*sb4^4*y1^2 + a1^2*a2^10*f3^2*f5^2*g3^6*sb2^2*sb3^2*sb4^4*y1^2 + a1^4*a2^12*f5^4*g3^6*sb2^2*sb3^2*sb4^4*y1^2 + a1^8*f1^2*g3^6*qt^2*sb2^2*y2^2 + a2^8*f1^2*g3^6*qt^2*sb2^2*y2^2 + a1^8*a2^4*f3^2*g3^6*qt^2*sb2^2*y2^2 + a2^12*f3^2*g3^6*qt^2*sb2^2*y2^2 + a1^8*a2^8*f5^2*g3^6*qt^2*sb2^2*y2^2 + a2^16*f5^2*g3^6*qt^2*sb2^2*y2^2 + a1^6*f1^2*g3^6*qt^2*sb1^2*sb2^4*y2^2 + a1^4*a2^2*f1^2*g3^6*qt^2*sb1^2*sb2^4*y2^2 + a1^2*a2^4*f1^2*g3^6*qt^2*sb1^2*sb2^4*y2^2 + a2^6*f1^2*g3^6*qt^2*sb1^2*sb2^4*y2^2 + a1^6*a2^4*f3^2*g3^6*qt^2*sb1^2*sb2^4*y2^2 + a1^4*a2^6*f3^2*g3^6*qt^2*sb1^2*sb2^4*y2^2 + a1^2*a2^8*f3^2*g3^6*qt^2*sb1^2*sb2^4*y2^2 + a2^10*f3^2*g3^6*qt^2*sb1^2*sb2^4*y2^2 + a1^6*a2^8*f5^2*g3^6*qt^2*sb1^2*sb2^4*y2^2 + a1^4*a2^10*f5^2*g3^6*qt^2*sb1^2*sb2^4*y2^2 + a1^2*a2^12*f5^2*g3^6*qt^2*sb1^2*sb2^4*y2^2 + a2^14*f5^2*g3^6*qt^2*sb1^2*sb2^4*y2^2 + a1^10*f1^2*g3^2*sb2^2*sb4^2*y2^2 + a1^8*a2^2*f1^2*g3^2*sb2^2*sb4^2*y2^2 + a1^2*a2^8*f1^2*g3^2*sb2^2*sb4^2*y2^2 + a2^10*f1^2*g3^2*sb2^2*sb4^2*y2^2 + a1^12*a2^2*f3^2*g3^2*sb2^2*sb4^2*y2^2 + a1^10*a2^4*f3^2*g3^2*sb2^2*sb4^2*y2^2 + a1^4*a2^10*f3^2*g3^2*sb2^2*sb4^2*y2^2 + a1^2*a2^12*f3^2*g3^2*sb2^2*sb4^2*y2^2 + a1^14*a2^4*f5^2*g3^2*sb2^2*sb4^2*y2^2 + a1^12*a2^6*f5^2*g3^2*sb2^2*sb4^2*y2^2 + a1^6*a2^12*f5^2*g3^2*sb2^2*sb4^2*y2^2 + a1^4*a2^14*f5^2*g3^2*sb2^2*sb4^2*y2^2 + a1^6*f1^2*f3^2*g3^6*sb2^2*sb4^2*y2^2 + a1^2*a2^4*f1^2*f3^2*g3^6*sb2^2*sb4^2*y2^2 + a1^6*a2^4*f3^4*g3^6*sb2^2*sb4^2*y2^2 + a1^2*a2^8*f3^4*g3^6*sb2^2*sb4^2*y2^2 + a1^6*a2^8*f3^2*f5^2*g3^6*sb2^2*sb4^2*y2^2 + a1^2*a2^12*f3^2*f5^2*g3^6*sb2^2*sb4^2*y2^2 + a1^4*f1^2*f3^2*g3^6*sb1^2*sb2^4*sb4^2*y2^2 + a1^2*a2^2*f1^2*f3^2*g3^6*sb1^2*sb2^4*sb4^2*y2^2 + a1^4*a2^4*f3^4*g3^6*sb1^2*sb2^4*sb4^2*y2^2 + a1^2*a2^6*f3^4*g3^6*sb1^2*sb2^4*sb4^2*y2^2 + a1^4*a2^8*f3^2*f5^2*g3^6*sb1^2*sb2^4*sb4^2*y2^2 + a1^2*a2^10*f3^2*f5^2*g3^6*sb1^2*sb2^4*sb4^2*y2^2 + a1^6*f1^2*g3^6*qt^2*sb2^2*sb3^2*sb4^2*y2^2 + a1^4*a2^2*f1^2*g3^6*qt^2*sb2^2*sb3^2*sb4^2*y2^2 + a1^2*a2^4*f1^2*g3^6*qt^2*sb2^2*sb3^2*sb4^2*y2^2 + a2^6*f1^2*g3^6*qt^2*sb2^2*sb3^2*sb4^2*y2^2 + a1^6*a2^4*f3^2*g3^6*qt^2*sb2^2*sb3^2*sb4^2*y2^2 + a1^4*a2^6*f3^2*g3^6*qt^2*sb2^2*sb3^2*sb4^2*y2^2 + a1^2*a2^8*f3^2*g3^6*qt^2*sb2^2*sb3^2*sb4^2*y2^2 + a2^10*f3^2*g3^6*qt^2*sb2^2*sb3^2*sb4^2*y2^2 + a1^6*a2^8*f5^2*g3^6*qt^2*sb2^2*sb3^2*sb4^2*y2^2 + a1^4*a2^10*f5^2*g3^6*qt^2*sb2^2*sb3^2*sb4^2*y2^2 + a1^2*a2^12*f5^2*g3^6*qt^2*sb2^2*sb3^2*sb4^2*y2^2 + a2^14*f5^2*g3^6*qt^2*sb2^2*sb3^2*sb4^2*y2^2 + a1^4*f1^2*f3^2*g3^6*sb2^2*sb3^2*sb4^4*y2^2 + a1^2*a2^2*f1^2*f3^2*g3^6*sb2^2*sb3^2*sb4^4*y2^2 + a1^4*a2^4*f3^4*g3^6*sb2^2*sb3^2*sb4^4*y2^2 + a1^2*a2^6*f3^4*g3^6*sb2^2*sb3^2*sb4^4*y2^2 + a1^4*a2^8*f3^2*f5^2*g3^6*sb2^2*sb3^2*sb4^4*y2^2 + a1^2*a2^10*f3^2*f5^2*g3^6*sb2^2*sb3^2*sb4^4*y2^2)/((a1 + a2)^4*(f1 + a1*a2*f3 + a1^2*a2^2*f5)^2*(f1 + a2^2*f3 + a2^4*f5)^2*g3^4*(a1 + a2 + sb1*sb2 + sb3*sb4)^4)
d3 -> (a1^14*f1^2*g3^4*qt^2 + a1^12*a2^2*f1^2*g3^4*qt^2 + a1^10*a2^4*f1^2*g3^4*qt^2 + a1^8*a2^6*f1^2*g3^4*qt^2 + a1^6*a2^8*f1^2*g3^4*qt^2 + a1^4*a2^10*f1^2*g3^4*qt^2 + a1^2*a2^12*f1^2*g3^4*qt^2 + a2^14*f1^2*g3^4*qt^2 + a1^14*a2^4*f3^2*g3^4*qt^2 + a1^12*a2^6*f3^2*g3^4*qt^2 + a1^10*a2^8*f3^2*g3^4*qt^2 + a1^8*a2^10*f3^2*g3^4*qt^2 + a1^6*a2^12*f3^2*g3^4*qt^2 + a1^4*a2^14*f3^2*g3^4*qt^2 + a1^2*a2^16*f3^2*g3^4*qt^2 + a2^18*f3^2*g3^4*qt^2 + a1^14*a2^8*f5^2*g3^4*qt^2 + a1^12*a2^10*f5^2*g3^4*qt^2 + a1^10*a2^12*f5^2*g3^4*qt^2 + a1^8*a2^14*f5^2*g3^4*qt^2 + a1^6*a2^16*f5^2*g3^4*qt^2 + a1^4*a2^18*f5^2*g3^4*qt^2 + a1^2*a2^20*f5^2*g3^4*qt^2 + a2^22*f5^2*g3^4*qt^2 + a1^10*f1^2*g3^8*qt^2*qy^2*sb1^2 + a1^8*a2^2*f1^2*g3^8*qt^2*qy^2*sb1^2 + a1^2*a2^8*f1^2*g3^8*qt^2*qy^2*sb1^2 + a2^10*f1^2*g3^8*qt^2*qy^2*sb1^2 + a1^10*a2^4*f3^2*g3^8*qt^2*qy^2*sb1^2 + a1^8*a2^6*f3^2*g3^8*qt^2*qy^2*sb1^2 + a1^2*a2^12*f3^2*g3^8*qt^2*qy^2*sb1^2 + a2^14*f3^2*g3^8*qt^2*qy^2*sb1^2 + a1^10*a2^8*f5^2*g3^8*qt^2*qy^2*sb1^2 + a1^8*a2^10*f5^2*g3^8*qt^2*qy^2*sb1^2 + a1^2*a2^16*f5^2*g3^8*qt^2*qy^2*sb1^2 + a2^18*f5^2*g3^8*qt^2*qy^2*sb1^2 + a1^6*a2^2*f1^2*f3^2*g3^8*qt^2*sb1^2*sb2^2 + a1^4*a2^4*f1^2*f3^2*g3^8*qt^2*sb1^2*sb2^2 + a1^2*a2^6*f1^2*f3^2*g3^8*qt^2*sb1^2*sb2^2 + a2^8*f1^2*f3^2*g3^8*qt^2*sb1^2*sb2^2 + a1^6*a2^6*f3^4*g3^8*qt^2*sb1^2*sb2^2 + a1^4*a2^8*f3^4*g3^8*qt^2*sb1^2*sb2^2 + a1^2*a2^10*f3^4*g3^8*qt^2*sb1^2*sb2^2 + a2^12*f3^4*g3^8*qt^2*sb1^2*sb2^2 + a1^6*a2^10*f3^2*f5^2*g3^8*qt^2*sb1^2*sb2^2 + a1^4*a2^12*f3^2*f5^2*g3^8*qt^2*sb1^2*sb2^2 + a1^2*a2^14*f3^2*f5^2*g3^8*qt^2*sb1^2*sb2^2 + a2^16*f3^2*f5^2*g3^8*qt^2*sb1^2*sb2^2 + a1^8*f1^2*g3^8*qt^2*qy^2*sb1^4*sb2^2 + a2^8*f1^2*g3^8*qt^2*qy^2*sb1^4*sb2^2 + a1^8*a2^4*f3^2*g3^8*qt^2*qy^2*sb1^4*sb2^2 + a2^12*f3^2*g3^8*qt^2*qy^2*sb1^4*sb2^2 + a1^8*a2^8*f5^2*g3^8*qt^2*qy^2*sb1^4*sb2^2 + a2^16*f5^2*g3^8*qt^2*qy^2*sb1^4*sb2^2 + a1^4*a2^2*f1^2*f3^2*g3^8*qt^2*sb1^4*sb2^4 + a2^6*f1^2*f3^2*g3^8*qt^2*sb1^4*sb2^4 + a1^4*a2^6*f3^4*g3^8*qt^2*sb1^4*sb2^4 + a2^10*f3^4*g3^8*qt^2*sb1^4*sb2^4 + a1^4*a2^10*f3^2*f5^2*g3^8*qt^2*sb1^4*sb2^4 + a2^14*f3^2*f5^2*g3^8*qt^2*sb1^4*sb2^4 + a1^6*f1^4*g3^10*qt*sb1^2*sb2^2*sb4 + a1^4*a2^2*f1^4*g3^10*qt*sb1^2*sb2^2*sb4 + a1^2*a2^4*f1^4*g3^10*qt*sb1^2*sb2^2*sb4 + a2^6*f1^4*g3^10*qt*sb1^2*sb2^2*sb4 + a1^7*a2*f1^3*f3*g3^10*qt*sb1^2*sb2^2*sb4 + a1^6*a2^2*f1^3*f3*g3^10*qt*sb1^2*sb2^2*sb4 + a1^5*a2^3*f1^3*f3*g3^10*qt*sb1^2*sb2^2*sb4 + a1^4*a2^4*f1^3*f3*g3^10*qt*sb1^2*sb2^2*sb4 + a1^3*a2^5*f1^3*f3*g3^10*qt*sb1^2*sb2^2*sb4 + a1^2*a2^6*f1^3*f3*g3^10*qt*sb1^2*sb2^2*sb4 + a1*a2^7*f1^3*f3*g3^10*qt*sb1^2*sb2^2*sb4 + a2^8*f1^3*f3*g3^10*qt*sb1^2*sb2^2*sb4 + a1^7*a2^3*f1^2*f3^2*g3^10*qt*sb1^2*sb2^2*sb4 + a1^6*a2^4*f1^2*f3^2*g3^10*qt*sb1^2*sb2^2*sb4 + a1^5*a2^5*f1^2*f3^2*g3^10*qt*sb1^2*sb2^2*sb4 + a1^4*a2^6*f1^2*f3^2*g3^10*qt*sb1^2*sb2^2*sb4 + a1^3*a2^7*f1^2*f3^2*g3^10*qt*sb1^2*sb2^2*sb4 + a1^2*a2^8*f1^2*f3^2*g3^10*qt*sb1^2*sb2^2*sb4 + a1*a2^9*f1^2*f3^2*g3^10*qt*sb1^2*sb2^2*sb4 + a2^10*f1^2*f3^2*g3^10*qt*sb1^2*sb2^2*sb4 + a1^7*a2^5*f1*f3^3*g3^10*qt*sb1^2*sb2^2*sb4 + a1^6*a2^6*f1*f3^3*g3^10*qt*sb1^2*sb2^2*sb4 + a1^5*a2^7*f1*f3^3*g3^10*qt*sb1^2*sb2^2*sb4 + a1^4*a2^8*f1*f3^3*g3^10*qt*sb1^2*sb2^2*sb4 + a1^3*a2^9*f1*f3^3*g3^10*qt*sb1^2*sb2^2*sb4 + a1^2*a2^10*f1*f3^3*g3^10*qt*sb1^2*sb2^2*sb4 + a1*a2^11*f1*f3^3*g3^10*qt*sb1^2*sb2^2*sb4 + a2^12*f1*f3^3*g3^10*qt*sb1^2*sb2^2*sb4 + a1^7*a2^7*f3^4*g3^10*qt*sb1^2*sb2^2*sb4 + a1^5*a2^9*f3^4*g3^10*qt*sb1^2*sb2^2*sb4 + a1^3*a2^11*f3^4*g3^10*qt*sb1^2*sb2^2*sb4 + a1*a2^13*f3^4*g3^10*qt*sb1^2*sb2^2*sb4 + a1^8*a2^2*f1^3*f5*g3^10*qt*sb1^2*sb2^2*sb4 + a2^10*f1^3*f5*g3^10*qt*sb1^2*sb2^2*sb4 + a1^8*a2^4*f1^2*f3*f5*g3^10*qt*sb1^2*sb2^2*sb4 + a1^7*a2^5*f1^2*f3*f5*g3^10*qt*sb1^2*sb2^2*sb4 + a1^6*a2^6*f1^2*f3*f5*g3^10*qt*sb1^2*sb2^2*sb4 + a1^5*a2^7*f1^2*f3*f5*g3^10*qt*sb1^2*sb2^2*sb4 + a1^4*a2^8*f1^2*f3*f5*g3^10*qt*sb1^2*sb2^2*sb4 + a1^3*a2^9*f1^2*f3*f5*g3^10*qt*sb1^2*sb2^2*sb4 + a1^2*a2^10*f1^2*f3*f5*g3^10*qt*sb1^2*sb2^2*sb4 + a1*a2^11*f1^2*f3*f5*g3^10*qt*sb1^2*sb2^2*sb4 + a1^8*a2^6*f1*f3^2*f5*g3^10*qt*sb1^2*sb2^2*sb4 + a2^14*f1*f3^2*f5*g3^10*qt*sb1^2*sb2^2*sb4 + a1^8*a2^8*f3^3*f5*g3^10*qt*sb1^2*sb2^2*sb4 + a1^7*a2^9*f3^3*f5*g3^10*qt*sb1^2*sb2^2*sb4 + a1^6*a2^10*f3^3*f5*g3^10*qt*sb1^2*sb2^2*sb4 + a1^5*a2^11*f3^3*f5*g3^10*qt*sb1^2*sb2^2*sb4 + a1^4*a2^12*f3^3*f5*g3^10*qt*sb1^2*sb2^2*sb4 + a1^3*a2^13*f3^3*f5*g3^10*qt*sb1^2*sb2^2*sb4 + a1^2*a2^14*f3^3*f5*g3^10*qt*sb1^2*sb2^2*sb4 + a1*a2^15*f3^3*f5*g3^10*qt*sb1^2*sb2^2*sb4 + a1^8*a2^6*f1^2*f5^2*g3^10*qt*sb1^2*sb2^2*sb4 + a2^14*f1^2*f5^2*g3^10*qt*sb1^2*sb2^2*sb4 + a1^7*a2^9*f1*f3*f5^2*g3^10*qt*sb1^2*sb2^2*sb4 + a1^6*a2^10*f1*f3*f5^2*g3^10*qt*sb1^2*sb2^2*sb4 + a1^5*a2^11*f1*f3*f5^2*g3^10*qt*sb1^2*sb2^2*sb4 + a1^4*a2^12*f1*f3*f5^2*g3^10*qt*sb1^2*sb2^2*sb4 + a1^3*a2^13*f1*f3*f5^2*g3^10*qt*sb1^2*sb2^2*sb4 + a1^2*a2^14*f1*f3*f5^2*g3^10*qt*sb1^2*sb2^2*sb4 + a1*a2^15*f1*f3*f5^2*g3^10*qt*sb1^2*sb2^2*sb4 + a2^16*f1*f3*f5^2*g3^10*qt*sb1^2*sb2^2*sb4 + a1^8*a2^10*f3^2*f5^2*g3^10*qt*sb1^2*sb2^2*sb4 + a1^7*a2^11*f3^2*f5^2*g3^10*qt*sb1^2*sb2^2*sb4 + a1^6*a2^12*f3^2*f5^2*g3^10*qt*sb1^2*sb2^2*sb4 + a1^5*a2^13*f3^2*f5^2*g3^10*qt*sb1^2*sb2^2*sb4 + a1^4*a2^14*f3^2*f5^2*g3^10*qt*sb1^2*sb2^2*sb4 + a1^3*a2^15*f3^2*f5^2*g3^10*qt*sb1^2*sb2^2*sb4 + a1^2*a2^16*f3^2*f5^2*g3^10*qt*sb1^2*sb2^2*sb4 + a1*a2^17*f3^2*f5^2*g3^10*qt*sb1^2*sb2^2*sb4 + a1^8*a2^10*f1*f5^3*g3^10*qt*sb1^2*sb2^2*sb4 + a2^18*f1*f5^3*g3^10*qt*sb1^2*sb2^2*sb4 + a1^8*a2^12*f3*f5^3*g3^10*qt*sb1^2*sb2^2*sb4 + a1^7*a2^13*f3*f5^3*g3^10*qt*sb1^2*sb2^2*sb4 + a1^6*a2^14*f3*f5^3*g3^10*qt*sb1^2*sb2^2*sb4 + a1^5*a2^15*f3*f5^3*g3^10*qt*sb1^2*sb2^2*sb4 + a1^4*a2^16*f3*f5^3*g3^10*qt*sb1^2*sb2^2*sb4 + a1^3*a2^17*f3*f5^3*g3^10*qt*sb1^2*sb2^2*sb4 + a1^2*a2^18*f3*f5^3*g3^10*qt*sb1^2*sb2^2*sb4 + a1*a2^19*f3*f5^3*g3^10*qt*sb1^2*sb2^2*sb4 + a1^8*a2^14*f5^4*g3^10*qt*sb1^2*sb2^2*sb4 + a1^6*a2^16*f5^4*g3^10*qt*sb1^2*sb2^2*sb4 + a1^4*a2^18*f5^4*g3^10*qt*sb1^2*sb2^2*sb4 + a1^2*a2^20*f5^4*g3^10*qt*sb1^2*sb2^2*sb4 + a1^4*f1^4*g3^10*qt*sb1^4*sb2^4*sb4 + a2^4*f1^4*g3^10*qt*sb1^4*sb2^4*sb4 + a1^5*a2*f1^3*f3*g3^10*qt*sb1^4*sb2^4*sb4 + a1^4*a2^2*f1^3*f3*g3^10*qt*sb1^4*sb2^4*sb4 + a1*a2^5*f1^3*f3*g3^10*qt*sb1^4*sb2^4*sb4 + a2^6*f1^3*f3*g3^10*qt*sb1^4*sb2^4*sb4 + a1^5*a2^3*f1^2*f3^2*g3^10*qt*sb1^4*sb2^4*sb4 + a1^4*a2^4*f1^2*f3^2*g3^10*qt*sb1^4*sb2^4*sb4 + a1*a2^7*f1^2*f3^2*g3^10*qt*sb1^4*sb2^4*sb4 + a2^8*f1^2*f3^2*g3^10*qt*sb1^4*sb2^4*sb4 + a1^5*a2^5*f1*f3^3*g3^10*qt*sb1^4*sb2^4*sb4 + a1^4*a2^6*f1*f3^3*g3^10*qt*sb1^4*sb2^4*sb4 + a1*a2^9*f1*f3^3*g3^10*qt*sb1^4*sb2^4*sb4 + a2^10*f1*f3^3*g3^10*qt*sb1^4*sb2^4*sb4 + a1^5*a2^7*f3^4*g3^10*qt*sb1^4*sb2^4*sb4 + a1*a2^11*f3^4*g3^10*qt*sb1^4*sb2^4*sb4 + a1^6*a2^2*f1^3*f5*g3^10*qt*sb1^4*sb2^4*sb4 + a1^4*a2^4*f1^3*f5*g3^10*qt*sb1^4*sb2^4*sb4 + a1^2*a2^6*f1^3*f5*g3^10*qt*sb1^4*sb2^4*sb4 + a2^8*f1^3*f5*g3^10*qt*sb1^4*sb2^4*sb4 + a1^6*a2^4*f1^2*f3*f5*g3^10*qt*sb1^4*sb2^4*sb4 + a1^5*a2^5*f1^2*f3*f5*g3^10*qt*sb1^4*sb2^4*sb4 + a1^2*a2^8*f1^2*f3*f5*g3^10*qt*sb1^4*sb2^4*sb4 + a1*a2^9*f1^2*f3*f5*g3^10*qt*sb1^4*sb2^4*sb4 + a1^6*a2^6*f1*f3^2*f5*g3^10*qt*sb1^4*sb2^4*sb4 + a1^4*a2^8*f1*f3^2*f5*g3^10*qt*sb1^4*sb2^4*sb4 + a1^2*a2^10*f1*f3^2*f5*g3^10*qt*sb1^4*sb2^4*sb4 + a2^12*f1*f3^2*f5*g3^10*qt*sb1^4*sb2^4*sb4 + a1^6*a2^8*f3^3*f5*g3^10*qt*sb1^4*sb2^4*sb4 + a1^5*a2^9*f3^3*f5*g3^10*qt*sb1^4*sb2^4*sb4 + a1^2*a2^12*f3^3*f5*g3^10*qt*sb1^4*sb2^4*sb4 + a1*a2^13*f3^3*f5*g3^10*qt*sb1^4*sb2^4*sb4 + a1^6*a2^6*f1^2*f5^2*g3^10*qt*sb1^4*sb2^4*sb4 + a1^4*a2^8*f1^2*f5^2*g3^10*qt*sb1^4*sb2^4*sb4 + a1^2*a2^10*f1^2*f5^2*g3^10*qt*sb1^4*sb2^4*sb4 + a2^12*f1^2*f5^2*g3^10*qt*sb1^4*sb2^4*sb4 + a1^5*a2^9*f1*f3*f5^2*g3^10*qt*sb1^4*sb2^4*sb4 + a1^4*a2^10*f1*f3*f5^2*g3^10*qt*sb1^4*sb2^4*sb4 + a1*a2^13*f1*f3*f5^2*g3^10*qt*sb1^4*sb2^4*sb4 + a2^14*f1*f3*f5^2*g3^10*qt*sb1^4*sb2^4*sb4 + a1^6*a2^10*f3^2*f5^2*g3^10*qt*sb1^4*sb2^4*sb4 + a1^5*a2^11*f3^2*f5^2*g3^10*qt*sb1^4*sb2^4*sb4 + a1^2*a2^14*f3^2*f5^2*g3^10*qt*sb1^4*sb2^4*sb4 + a1*a2^15*f3^2*f5^2*g3^10*qt*sb1^4*sb2^4*sb4 + a1^6*a2^10*f1*f5^3*g3^10*qt*sb1^4*sb2^4*sb4 + a1^4*a2^12*f1*f5^3*g3^10*qt*sb1^4*sb2^4*sb4 + a1^2*a2^14*f1*f5^3*g3^10*qt*sb1^4*sb2^4*sb4 + a2^16*f1*f5^3*g3^10*qt*sb1^4*sb2^4*sb4 + a1^6*a2^12*f3*f5^3*g3^10*qt*sb1^4*sb2^4*sb4 + a1^5*a2^13*f3*f5^3*g3^10*qt*sb1^4*sb2^4*sb4 + a1^2*a2^16*f3*f5^3*g3^10*qt*sb1^4*sb2^4*sb4 + a1*a2^17*f3*f5^3*g3^10*qt*sb1^4*sb2^4*sb4 + a1^6*a2^14*f5^4*g3^10*qt*sb1^4*sb2^4*sb4 + a1^2*a2^18*f5^4*g3^10*qt*sb1^4*sb2^4*sb4 + a1^16*f1^2*sb4^2 + a2^16*f1^2*sb4^2 + a1^18*a2^2*f3^2*sb4^2 + a1^2*a2^18*f3^2*sb4^2 + a1^20*a2^4*f5^2*sb4^2 + a1^4*a2^20*f5^2*sb4^2 + a1^12*f1^2*f3^2*g3^4*sb4^2 + a1^10*a2^2*f1^2*f3^2*g3^4*sb4^2 + a1^4*a2^8*f1^2*f3^2*g3^4*sb4^2 + a1^2*a2^10*f1^2*f3^2*g3^4*sb4^2 + a1^12*a2^4*f3^4*g3^4*sb4^2 + a1^10*a2^6*f3^4*g3^4*sb4^2 + a1^4*a2^12*f3^4*g3^4*sb4^2 + a1^2*a2^14*f3^4*g3^4*sb4^2 + a1^12*a2^8*f3^2*f5^2*g3^4*sb4^2 + a1^10*a2^10*f3^2*f5^2*g3^4*sb4^2 + a1^4*a2^16*f3^2*f5^2*g3^4*sb4^2 + a1^2*a2^18*f3^2*f5^2*g3^4*sb4^2 + a1^12*f1^2*g3^4*qy^2*sb1^2*sb4^2 + a1^8*a2^4*f1^2*g3^4*qy^2*sb1^2*sb4^2 + a1^4*a2^8*f1^2*g3^4*qy^2*sb1^2*sb4^2 + a2^12*f1^2*g3^4*qy^2*sb1^2*sb4^2 + a1^14*a2^2*f3^2*g3^4*qy^2*sb1^2*sb4^2 + a1^10*a2^6*f3^2*g3^4*qy^2*sb1^2*sb4^2 + a1^6*a2^10*f3^2*g3^4*qy^2*sb1^2*sb4^2 + a1^2*a2^14*f3^2*g3^4*qy^2*sb1^2*sb4^2 + a1^16*a2^4*f5^2*g3^4*qy^2*sb1^2*sb4^2 + a1^12*a2^8*f5^2*g3^4*qy^2*sb1^2*sb4^2 + a1^8*a2^12*f5^2*g3^4*qy^2*sb1^2*sb4^2 + a1^4*a2^16*f5^2*g3^4*qy^2*sb1^2*sb4^2 + a1^8*f1^2*f3^2*g3^8*qy^2*sb1^2*sb4^2 + a1^6*a2^2*f1^2*f3^2*g3^8*qy^2*sb1^2*sb4^2 + a1^4*a2^4*f1^2*f3^2*g3^8*qy^2*sb1^2*sb4^2 + a1^2*a2^6*f1^2*f3^2*g3^8*qy^2*sb1^2*sb4^2 + a1^8*a2^4*f3^4*g3^8*qy^2*sb1^2*sb4^2 + a1^6*a2^6*f3^4*g3^8*qy^2*sb1^2*sb4^2 + a1^4*a2^8*f3^4*g3^8*qy^2*sb1^2*sb4^2 + a1^2*a2^10*f3^4*g3^8*qy^2*sb1^2*sb4^2 + a1^8*a2^8*f3^2*f5^2*g3^8*qy^2*sb1^2*sb4^2 + a1^6*a2^10*f3^2*f5^2*g3^8*qy^2*sb1^2*sb4^2 + a1^4*a2^12*f3^2*f5^2*g3^8*qy^2*sb1^2*sb4^2 + a1^2*a2^14*f3^2*f5^2*g3^8*qy^2*sb1^2*sb4^2 + a1^8*f1^4*g3^8*sb1*sb2*sb4^2 + a2^8*f1^4*g3^8*sb1*sb2*sb4^2 + a1^10*a2^2*f1^2*f3^2*g3^8*sb1*sb2*sb4^2 + a1^8*a2^4*f1^2*f3^2*g3^8*sb1*sb2*sb4^2 + a1^2*a2^10*f1^2*f3^2*g3^8*sb1*sb2*sb4^2 + a2^12*f1^2*f3^2*g3^8*sb1*sb2*sb4^2 + a1^10*a2^6*f3^4*g3^8*sb1*sb2*sb4^2 + a1^2*a2^14*f3^4*g3^8*sb1*sb2*sb4^2 + a1^12*a2^4*f1^2*f5^2*g3^8*sb1*sb2*sb4^2 + a1^8*a2^8*f1^2*f5^2*g3^8*sb1*sb2*sb4^2 + a1^4*a2^12*f1^2*f5^2*g3^8*sb1*sb2*sb4^2 + a2^16*f1^2*f5^2*g3^8*sb1*sb2*sb4^2 + a1^12*a2^8*f3^2*f5^2*g3^8*sb1*sb2*sb4^2 + a1^10*a2^10*f3^2*f5^2*g3^8*sb1*sb2*sb4^2 + a1^4*a2^16*f3^2*f5^2*g3^8*sb1*sb2*sb4^2 + a1^2*a2^18*f3^2*f5^2*g3^8*sb1*sb2*sb4^2 + a1^12*a2^12*f5^4*g3^8*sb1*sb2*sb4^2 + a1^4*a2^20*f5^4*g3^8*sb1*sb2*sb4^2 + a1^6*f1^4*g3^10*qy*sb1^2*sb2*sb4^2 + a1^4*a2^2*f1^4*g3^10*qy*sb1^2*sb2*sb4^2 + a1^2*a2^4*f1^4*g3^10*qy*sb1^2*sb2*sb4^2 + a2^6*f1^4*g3^10*qy*sb1^2*sb2*sb4^2 + a1^8*a2^2*f1^2*f3^2*g3^10*qy*sb1^2*sb2*sb4^2 + a2^10*f1^2*f3^2*g3^10*qy*sb1^2*sb2*sb4^2 + a1^8*a2^6*f3^4*g3^10*qy*sb1^2*sb2*sb4^2 + a1^6*a2^8*f3^4*g3^10*qy*sb1^2*sb2*sb4^2 + a1^4*a2^10*f3^4*g3^10*qy*sb1^2*sb2*sb4^2 + a1^2*a2^12*f3^4*g3^10*qy*sb1^2*sb2*sb4^2 + a1^10*a2^4*f1^2*f5^2*g3^10*qy*sb1^2*sb2*sb4^2 + a1^8*a2^6*f1^2*f5^2*g3^10*qy*sb1^2*sb2*sb4^2 + a1^2*a2^12*f1^2*f5^2*g3^10*qy*sb1^2*sb2*sb4^2 + a2^14*f1^2*f5^2*g3^10*qy*sb1^2*sb2*sb4^2 + a1^10*a2^8*f3^2*f5^2*g3^10*qy*sb1^2*sb2*sb4^2 + a1^2*a2^16*f3^2*f5^2*g3^10*qy*sb1^2*sb2*sb4^2 + a1^10*a2^12*f5^4*g3^10*qy*sb1^2*sb2*sb4^2 + a1^8*a2^14*f5^4*g3^10*qy*sb1^2*sb2*sb4^2 + a1^6*a2^16*f5^4*g3^10*qy*sb1^2*sb2*sb4^2 + a1^4*a2^18*f5^4*g3^10*qy*sb1^2*sb2*sb4^2 + a1^8*a2^2*f1^2*f3^2*g3^4*sb1^2*sb2^2*sb4^2 + a2^10*f1^2*f3^2*g3^4*sb1^2*sb2^2*sb4^2 + a1^10*a2^4*f3^4*g3^4*sb1^2*sb2^2*sb4^2 + a1^2*a2^12*f3^4*g3^4*sb1^2*sb2^2*sb4^2 + a1^12*a2^6*f3^2*f5^2*g3^4*sb1^2*sb2^2*sb4^2 + a1^4*a2^14*f3^2*f5^2*g3^4*sb1^2*sb2^2*sb4^2 + a1^7*f1^4*g3^8*sb1^2*sb2^2*sb4^2 + a1^6*a2*f1^4*g3^8*sb1^2*sb2^2*sb4^2 + a1^5*a2^2*f1^4*g3^8*sb1^2*sb2^2*sb4^2 + a1^4*a2^3*f1^4*g3^8*sb1^2*sb2^2*sb4^2 + a1^3*a2^4*f1^4*g3^8*sb1^2*sb2^2*sb4^2 + a1^2*a2^5*f1^4*g3^8*sb1^2*sb2^2*sb4^2 + a1*a2^6*f1^4*g3^8*sb1^2*sb2^2*sb4^2 + a2^7*f1^4*g3^8*sb1^2*sb2^2*sb4^2 + a1^9*a2^2*f1^2*f3^2*g3^8*sb1^2*sb2^2*sb4^2 + a1^8*a2^3*f1^2*f3^2*g3^8*sb1^2*sb2^2*sb4^2 + a1*a2^10*f1^2*f3^2*g3^8*sb1^2*sb2^2*sb4^2 + a2^11*f1^2*f3^2*g3^8*sb1^2*sb2^2*sb4^2 + a1^2*f1^4*f3^2*g3^8*sb1^2*sb2^2*sb4^2 + a2^2*f1^4*f3^2*g3^8*sb1^2*sb2^2*sb4^2 + a1^9*a2^6*f3^4*g3^8*sb1^2*sb2^2*sb4^2 + a1^8*a2^7*f3^4*g3^8*sb1^2*sb2^2*sb4^2 + a1^7*a2^8*f3^4*g3^8*sb1^2*sb2^2*sb4^2 + a1^6*a2^9*f3^4*g3^8*sb1^2*sb2^2*sb4^2 + a1^5*a2^10*f3^4*g3^8*sb1^2*sb2^2*sb4^2 + a1^4*a2^11*f3^4*g3^8*sb1^2*sb2^2*sb4^2 + a1^3*a2^12*f3^4*g3^8*sb1^2*sb2^2*sb4^2 + a1^2*a2^13*f3^4*g3^8*sb1^2*sb2^2*sb4^2 + a1^2*a2^4*f1^2*f3^4*g3^8*sb1^2*sb2^2*sb4^2 + a2^6*f1^2*f3^4*g3^8*sb1^2*sb2^2*sb4^2 + a1^11*a2^4*f1^2*f5^2*g3^8*sb1^2*sb2^2*sb4^2 + a1^10*a2^5*f1^2*f5^2*g3^8*sb1^2*sb2^2*sb4^2 + a1^9*a2^6*f1^2*f5^2*g3^8*sb1^2*sb2^2*sb4^2 + a1^8*a2^7*f1^2*f5^2*g3^8*sb1^2*sb2^2*sb4^2 + a1^3*a2^12*f1^2*f5^2*g3^8*sb1^2*sb2^2*sb4^2 + a1^2*a2^13*f1^2*f5^2*g3^8*sb1^2*sb2^2*sb4^2 + a1*a2^14*f1^2*f5^2*g3^8*sb1^2*sb2^2*sb4^2 + a2^15*f1^2*f5^2*g3^8*sb1^2*sb2^2*sb4^2 + a1^11*a2^8*f3^2*f5^2*g3^8*sb1^2*sb2^2*sb4^2 + a1^10*a2^9*f3^2*f5^2*g3^8*sb1^2*sb2^2*sb4^2 + a1^3*a2^16*f3^2*f5^2*g3^8*sb1^2*sb2^2*sb4^2 + a1^2*a2^17*f3^2*f5^2*g3^8*sb1^2*sb2^2*sb4^2 + a1^6*a2^4*f1^2*f3^2*f5^2*g3^8*sb1^2*sb2^2*sb4^2 + a1^4*a2^6*f1^2*f3^2*f5^2*g3^8*sb1^2*sb2^2*sb4^2 + a1^2*a2^8*f1^2*f3^2*f5^2*g3^8*sb1^2*sb2^2*sb4^2 + a2^10*f1^2*f3^2*f5^2*g3^8*sb1^2*sb2^2*sb4^2 + a1^6*a2^8*f3^4*f5^2*g3^8*sb1^2*sb2^2*sb4^2 + a1^4*a2^10*f3^4*f5^2*g3^8*sb1^2*sb2^2*sb4^2 + a1^11*a2^12*f5^4*g3^8*sb1^2*sb2^2*sb4^2 + a1^10*a2^13*f5^4*g3^8*sb1^2*sb2^2*sb4^2 + a1^9*a2^14*f5^4*g3^8*sb1^2*sb2^2*sb4^2 + a1^8*a2^15*f5^4*g3^8*sb1^2*sb2^2*sb4^2 + a1^7*a2^16*f5^4*g3^8*sb1^2*sb2^2*sb4^2 + a1^6*a2^17*f5^4*g3^8*sb1^2*sb2^2*sb4^2 + a1^5*a2^18*f5^4*g3^8*sb1^2*sb2^2*sb4^2 + a1^4*a2^19*f5^4*g3^8*sb1^2*sb2^2*sb4^2 + a1^6*a2^12*f3^2*f5^4*g3^8*sb1^2*sb2^2*sb4^2 + a1^4*a2^14*f3^2*f5^4*g3^8*sb1^2*sb2^2*sb4^2 + a1^6*a2*f1^3*f3^2*g3^10*sb1^2*sb2^2*sb4^2 + a1^5*a2^2*f1^3*f3^2*g3^10*sb1^2*sb2^2*sb4^2 + a1^2*a2^5*f1^3*f3^2*g3^10*sb1^2*sb2^2*sb4^2 + a1*a2^6*f1^3*f3^2*g3^10*sb1^2*sb2^2*sb4^2 + a1^7*a2^2*f1^2*f3^3*g3^10*sb1^2*sb2^2*sb4^2 + a1^6*a2^3*f1^2*f3^3*g3^10*sb1^2*sb2^2*sb4^2 + a1^3*a2^6*f1^2*f3^3*g3^10*sb1^2*sb2^2*sb4^2 + a1^2*a2^7*f1^2*f3^3*g3^10*sb1^2*sb2^2*sb4^2 + a1^6*a2^5*f1*f3^4*g3^10*sb1^2*sb2^2*sb4^2 + a1^5*a2^6*f1*f3^4*g3^10*sb1^2*sb2^2*sb4^2 + a1^2*a2^9*f1*f3^4*g3^10*sb1^2*sb2^2*sb4^2 + a1*a2^10*f1*f3^4*g3^10*sb1^2*sb2^2*sb4^2 + a1^7*a2^6*f3^5*g3^10*sb1^2*sb2^2*sb4^2 + a1^6*a2^7*f3^5*g3^10*sb1^2*sb2^2*sb4^2 + a1^3*a2^10*f3^5*g3^10*sb1^2*sb2^2*sb4^2 + a1^2*a2^11*f3^5*g3^10*sb1^2*sb2^2*sb4^2 + a1^6*f1^4*f4*g3^10*sb1^2*sb2^2*sb4^2 + a1^4*a2^2*f1^4*f4*g3^10*sb1^2*sb2^2*sb4^2 + a1^2*a2^4*f1^4*f4*g3^10*sb1^2*sb2^2*sb4^2 + a2^6*f1^4*f4*g3^10*sb1^2*sb2^2*sb4^2 + a1^8*a2^2*f1^2*f3^2*f4*g3^10*sb1^2*sb2^2*sb4^2 + a2^10*f1^2*f3^2*f4*g3^10*sb1^2*sb2^2*sb4^2 + a1^8*a2^6*f3^4*f4*g3^10*sb1^2*sb2^2*sb4^2 + a1^6*a2^8*f3^4*f4*g3^10*sb1^2*sb2^2*sb4^2 + a1^4*a2^10*f3^4*f4*g3^10*sb1^2*sb2^2*sb4^2 + a1^2*a2^12*f3^4*f4*g3^10*sb1^2*sb2^2*sb4^2 + a1^7*f1^4*f5*g3^10*sb1^2*sb2^2*sb4^2 + a1^5*a2^2*f1^4*f5*g3^10*sb1^2*sb2^2*sb4^2 + a1^3*a2^4*f1^4*f5*g3^10*sb1^2*sb2^2*sb4^2 + a1*a2^6*f1^4*f5*g3^10*sb1^2*sb2^2*sb4^2 + a1^7*a2^2*f1^3*f3*f5*g3^10*sb1^2*sb2^2*sb4^2 + a1^5*a2^4*f1^3*f3*f5*g3^10*sb1^2*sb2^2*sb4^2 + a1^3*a2^6*f1^3*f3*f5*g3^10*sb1^2*sb2^2*sb4^2 + a1*a2^8*f1^3*f3*f5*g3^10*sb1^2*sb2^2*sb4^2 + a1^9*a2^2*f1^2*f3^2*f5*g3^10*sb1^2*sb2^2*sb4^2 + a1^7*a2^4*f1^2*f3^2*f5*g3^10*sb1^2*sb2^2*sb4^2 + a1^6*a2^5*f1^2*f3^2*f5*g3^10*sb1^2*sb2^2*sb4^2 + a1^3*a2^8*f1^2*f3^2*f5*g3^10*sb1^2*sb2^2*sb4^2 + a1^2*a2^9*f1^2*f3^2*f5*g3^10*sb1^2*sb2^2*sb4^2 + a1*a2^10*f1^2*f3^2*f5*g3^10*sb1^2*sb2^2*sb4^2 + a1^7*a2^6*f1*f3^3*f5*g3^10*sb1^2*sb2^2*sb4^2 + a1^5*a2^8*f1*f3^3*f5*g3^10*sb1^2*sb2^2*sb4^2 + a1^3*a2^10*f1*f3^3*f5*g3^10*sb1^2*sb2^2*sb4^2 + a1*a2^12*f1*f3^3*f5*g3^10*sb1^2*sb2^2*sb4^2 + a1^9*a2^6*f3^4*f5*g3^10*sb1^2*sb2^2*sb4^2 + a1^6*a2^9*f3^4*f5*g3^10*sb1^2*sb2^2*sb4^2 + a1^5*a2^10*f3^4*f5*g3^10*sb1^2*sb2^2*sb4^2 + a1^2*a2^13*f3^4*f5*g3^10*sb1^2*sb2^2*sb4^2 + a1^9*a2^4*f1^2*f3*f5^2*g3^10*sb1^2*sb2^2*sb4^2 + a1^7*a2^6*f1^2*f3*f5^2*g3^10*sb1^2*sb2^2*sb4^2 + a1^5*a2^8*f1^2*f3*f5^2*g3^10*sb1^2*sb2^2*sb4^2 + a1^3*a2^10*f1^2*f3*f5^2*g3^10*sb1^2*sb2^2*sb4^2 + a1^6*a2^9*f1*f3^2*f5^2*g3^10*sb1^2*sb2^2*sb4^2 + a1^5*a2^10*f1*f3^2*f5^2*g3^10*sb1^2*sb2^2*sb4^2 + a1^2*a2^13*f1*f3^2*f5^2*g3^10*sb1^2*sb2^2*sb4^2 + a1*a2^14*f1*f3^2*f5^2*g3^10*sb1^2*sb2^2*sb4^2 + a1^9*a2^8*f3^3*f5^2*g3^10*sb1^2*sb2^2*sb4^2 + a1^6*a2^11*f3^3*f5^2*g3^10*sb1^2*sb2^2*sb4^2 + a1^5*a2^12*f3^3*f5^2*g3^10*sb1^2*sb2^2*sb4^2 + a1^2*a2^15*f3^3*f5^2*g3^10*sb1^2*sb2^2*sb4^2 + a1^10*a2^4*f1^2*f4*f5^2*g3^10*sb1^2*sb2^2*sb4^2 + a1^8*a2^6*f1^2*f4*f5^2*g3^10*sb1^2*sb2^2*sb4^2 + a1^2*a2^12*f1^2*f4*f5^2*g3^10*sb1^2*sb2^2*sb4^2 + a2^14*f1^2*f4*f5^2*g3^10*sb1^2*sb2^2*sb4^2 + a1^10*a2^8*f3^2*f4*f5^2*g3^10*sb1^2*sb2^2*sb4^2 + a1^2*a2^16*f3^2*f4*f5^2*g3^10*sb1^2*sb2^2*sb4^2 + a1^11*a2^4*f1^2*f5^3*g3^10*sb1^2*sb2^2*sb4^2 + a1^9*a2^6*f1^2*f5^3*g3^10*sb1^2*sb2^2*sb4^2 + a1^3*a2^12*f1^2*f5^3*g3^10*sb1^2*sb2^2*sb4^2 + a1*a2^14*f1^2*f5^3*g3^10*sb1^2*sb2^2*sb4^2 + a1^7*a2^10*f1*f3*f5^3*g3^10*sb1^2*sb2^2*sb4^2 + a1^5*a2^12*f1*f3*f5^3*g3^10*sb1^2*sb2^2*sb4^2 + a1^3*a2^14*f1*f3*f5^3*g3^10*sb1^2*sb2^2*sb4^2 + a1*a2^16*f1*f3*f5^3*g3^10*sb1^2*sb2^2*sb4^2 + a1^11*a2^8*f3^2*f5^3*g3^10*sb1^2*sb2^2*sb4^2 + a1^7*a2^12*f3^2*f5^3*g3^10*sb1^2*sb2^2*sb4^2 + a1^6*a2^13*f3^2*f5^3*g3^10*sb1^2*sb2^2*sb4^2 + a1^2*a2^17*f3^2*f5^3*g3^10*sb1^2*sb2^2*sb4^2 + a1^9*a2^12*f3*f5^4*g3^10*sb1^2*sb2^2*sb4^2 + a1^7*a2^14*f3*f5^4*g3^10*sb1^2*sb2^2*sb4^2 + a1^5*a2^16*f3*f5^4*g3^10*sb1^2*sb2^2*sb4^2 + a1^3*a2^18*f3*f5^4*g3^10*sb1^2*sb2^2*sb4^2 + a1^10*a2^12*f4*f5^4*g3^10*sb1^2*sb2^2*sb4^2 + a1^8*a2^14*f4*f5^4*g3^10*sb1^2*sb2^2*sb4^2 + a1^6*a2^16*f4*f5^4*g3^10*sb1^2*sb2^2*sb4^2 + a1^4*a2^18*f4*f5^4*g3^10*sb1^2*sb2^2*sb4^2 + a1^11*a2^12*f5^5*g3^10*sb1^2*sb2^2*sb4^2 + a1^9*a2^14*f5^5*g3^10*sb1^2*sb2^2*sb4^2 + a1^7*a2^16*f5^5*g3^10*sb1^2*sb2^2*sb4^2 + a1^5*a2^18*f5^5*g3^10*sb1^2*sb2^2*sb4^2 + a1^8*f1^4*f6*g3^10*sb1^2*sb2^2*sb4^2 + a1^6*a2^2*f1^4*f6*g3^10*sb1^2*sb2^2*sb4^2 + a1^4*a2^4*f1^4*f6*g3^10*sb1^2*sb2^2*sb4^2 + a1^2*a2^6*f1^4*f6*g3^10*sb1^2*sb2^2*sb4^2 + a1^10*a2^2*f1^2*f3^2*f6*g3^10*sb1^2*sb2^2*sb4^2 + a1^2*a2^10*f1^2*f3^2*f6*g3^10*sb1^2*sb2^2*sb4^2 + a1^10*a2^6*f3^4*f6*g3^10*sb1^2*sb2^2*sb4^2 + a1^8*a2^8*f3^4*f6*g3^10*sb1^2*sb2^2*sb4^2 + a1^6*a2^10*f3^4*f6*g3^10*sb1^2*sb2^2*sb4^2 + a1^4*a2^12*f3^4*f6*g3^10*sb1^2*sb2^2*sb4^2 + a1^12*a2^4*f1^2*f5^2*f6*g3^10*sb1^2*sb2^2*sb4^2 + a1^10*a2^6*f1^2*f5^2*f6*g3^10*sb1^2*sb2^2*sb4^2 + a1^4*a2^12*f1^2*f5^2*f6*g3^10*sb1^2*sb2^2*sb4^2 + a1^2*a2^14*f1^2*f5^2*f6*g3^10*sb1^2*sb2^2*sb4^2 + a1^12*a2^8*f3^2*f5^2*f6*g3^10*sb1^2*sb2^2*sb4^2 + a1^4*a2^16*f3^2*f5^2*f6*g3^10*sb1^2*sb2^2*sb4^2 + a1^12*a2^12*f5^4*f6*g3^10*sb1^2*sb2^2*sb4^2 + a1^10*a2^14*f5^4*f6*g3^10*sb1^2*sb2^2*sb4^2 + a1^8*a2^16*f5^4*f6*g3^10*sb1^2*sb2^2*sb4^2 + a1^6*a2^18*f5^4*f6*g3^10*sb1^2*sb2^2*sb4^2 + a1^6*f1^2*f3^2*g3^8*qy^2*sb1^4*sb2^2*sb4^2 + a1^2*a2^4*f1^2*f3^2*g3^8*qy^2*sb1^4*sb2^2*sb4^2 + a1^6*a2^4*f3^4*g3^8*qy^2*sb1^4*sb2^2*sb4^2 + a1^2*a2^8*f3^4*g3^8*qy^2*sb1^4*sb2^2*sb4^2 + a1^6*a2^8*f3^2*f5^2*g3^8*qy^2*sb1^4*sb2^2*sb4^2 + a1^2*a2^12*f3^2*f5^2*g3^8*qy^2*sb1^4*sb2^2*sb4^2 + a1^4*f1^4*g3^10*qy*sb1^4*sb2^3*sb4^2 + a2^4*f1^4*g3^10*qy*sb1^4*sb2^3*sb4^2 + a1^6*a2^2*f1^2*f3^2*g3^10*qy*sb1^4*sb2^3*sb4^2 + a1^4*a2^4*f1^2*f3^2*g3^10*qy*sb1^4*sb2^3*sb4^2 + a1^2*a2^6*f1^2*f3^2*g3^10*qy*sb1^4*sb2^3*sb4^2 + a2^8*f1^2*f3^2*g3^10*qy*sb1^4*sb2^3*sb4^2 + a1^6*a2^6*f3^4*g3^10*qy*sb1^4*sb2^3*sb4^2 + a1^2*a2^10*f3^4*g3^10*qy*sb1^4*sb2^3*sb4^2 + a1^8*a2^4*f1^2*f5^2*g3^10*qy*sb1^4*sb2^3*sb4^2 + a2^12*f1^2*f5^2*g3^10*qy*sb1^4*sb2^3*sb4^2 + a1^8*a2^8*f3^2*f5^2*g3^10*qy*sb1^4*sb2^3*sb4^2 + a1^6*a2^10*f3^2*f5^2*g3^10*qy*sb1^4*sb2^3*sb4^2 + a1^4*a2^12*f3^2*f5^2*g3^10*qy*sb1^4*sb2^3*sb4^2 + a1^2*a2^14*f3^2*f5^2*g3^10*qy*sb1^4*sb2^3*sb4^2 + a1^8*a2^12*f5^4*g3^10*qy*sb1^4*sb2^3*sb4^2 + a1^4*a2^16*f5^4*g3^10*qy*sb1^4*sb2^3*sb4^2 + a1^5*f1^4*g3^8*sb1^4*sb2^4*sb4^2 + a1^4*a2*f1^4*g3^8*sb1^4*sb2^4*sb4^2 + a1*a2^4*f1^4*g3^8*sb1^4*sb2^4*sb4^2 + a2^5*f1^4*g3^8*sb1^4*sb2^4*sb4^2 + a1^7*a2^2*f1^2*f3^2*g3^8*sb1^4*sb2^4*sb4^2 + a1^6*a2^3*f1^2*f3^2*g3^8*sb1^4*sb2^4*sb4^2 + a1^5*a2^4*f1^2*f3^2*g3^8*sb1^4*sb2^4*sb4^2 + a1^4*a2^5*f1^2*f3^2*g3^8*sb1^4*sb2^4*sb4^2 + a1^3*a2^6*f1^2*f3^2*g3^8*sb1^4*sb2^4*sb4^2 + a1^2*a2^7*f1^2*f3^2*g3^8*sb1^4*sb2^4*sb4^2 + a1*a2^8*f1^2*f3^2*g3^8*sb1^4*sb2^4*sb4^2 + a2^9*f1^2*f3^2*g3^8*sb1^4*sb2^4*sb4^2 + f1^4*f3^2*g3^8*sb1^4*sb2^4*sb4^2 + a1^7*a2^6*f3^4*g3^8*sb1^4*sb2^4*sb4^2 + a1^6*a2^7*f3^4*g3^8*sb1^4*sb2^4*sb4^2 + a1^3*a2^10*f3^4*g3^8*sb1^4*sb2^4*sb4^2 + a1^2*a2^11*f3^4*g3^8*sb1^4*sb2^4*sb4^2 + a2^4*f1^2*f3^4*g3^8*sb1^4*sb2^4*sb4^2 + a1^9*a2^4*f1^2*f5^2*g3^8*sb1^4*sb2^4*sb4^2 + a1^8*a2^5*f1^2*f5^2*g3^8*sb1^4*sb2^4*sb4^2 + a1*a2^12*f1^2*f5^2*g3^8*sb1^4*sb2^4*sb4^2 + a2^13*f1^2*f5^2*g3^8*sb1^4*sb2^4*sb4^2 + a1^9*a2^8*f3^2*f5^2*g3^8*sb1^4*sb2^4*sb4^2 + a1^8*a2^9*f3^2*f5^2*g3^8*sb1^4*sb2^4*sb4^2 + a1^7*a2^10*f3^2*f5^2*g3^8*sb1^4*sb2^4*sb4^2 + a1^6*a2^11*f3^2*f5^2*g3^8*sb1^4*sb2^4*sb4^2 + a1^5*a2^12*f3^2*f5^2*g3^8*sb1^4*sb2^4*sb4^2 + a1^4*a2^13*f3^2*f5^2*g3^8*sb1^4*sb2^4*sb4^2 + a1^3*a2^14*f3^2*f5^2*g3^8*sb1^4*sb2^4*sb4^2 + a1^2*a2^15*f3^2*f5^2*g3^8*sb1^4*sb2^4*sb4^2 + a1^4*a2^4*f1^2*f3^2*f5^2*g3^8*sb1^4*sb2^4*sb4^2 + a2^8*f1^2*f3^2*f5^2*g3^8*sb1^4*sb2^4*sb4^2 + a1^4*a2^8*f3^4*f5^2*g3^8*sb1^4*sb2^4*sb4^2 + a1^9*a2^12*f5^4*g3^8*sb1^4*sb2^4*sb4^2 + a1^8*a2^13*f5^4*g3^8*sb1^4*sb2^4*sb4^2 + a1^5*a2^16*f5^4*g3^8*sb1^4*sb2^4*sb4^2 + a1^4*a2^17*f5^4*g3^8*sb1^4*sb2^4*sb4^2 + a1^4*a2^12*f3^2*f5^4*g3^8*sb1^4*sb2^4*sb4^2 + a1^4*a2*f1^3*f3^2*g3^10*sb1^4*sb2^4*sb4^2 + a1^3*a2^2*f1^3*f3^2*g3^10*sb1^4*sb2^4*sb4^2 + a1^2*a2^3*f1^3*f3^2*g3^10*sb1^4*sb2^4*sb4^2 + a1*a2^4*f1^3*f3^2*g3^10*sb1^4*sb2^4*sb4^2 + a1^5*a2^2*f1^2*f3^3*g3^10*sb1^4*sb2^4*sb4^2 + a1^4*a2^3*f1^2*f3^3*g3^10*sb1^4*sb2^4*sb4^2 + a1^3*a2^4*f1^2*f3^3*g3^10*sb1^4*sb2^4*sb4^2 + a1^2*a2^5*f1^2*f3^3*g3^10*sb1^4*sb2^4*sb4^2 + a1^4*a2^5*f1*f3^4*g3^10*sb1^4*sb2^4*sb4^2 + a1^3*a2^6*f1*f3^4*g3^10*sb1^4*sb2^4*sb4^2 + a1^2*a2^7*f1*f3^4*g3^10*sb1^4*sb2^4*sb4^2 + a1*a2^8*f1*f3^4*g3^10*sb1^4*sb2^4*sb4^2 + a1^5*a2^6*f3^5*g3^10*sb1^4*sb2^4*sb4^2 + a1^4*a2^7*f3^5*g3^10*sb1^4*sb2^4*sb4^2 + a1^3*a2^8*f3^5*g3^10*sb1^4*sb2^4*sb4^2 + a1^2*a2^9*f3^5*g3^10*sb1^4*sb2^4*sb4^2 + a1^4*f1^4*f4*g3^10*sb1^4*sb2^4*sb4^2 + a2^4*f1^4*f4*g3^10*sb1^4*sb2^4*sb4^2 + a1^6*a2^2*f1^2*f3^2*f4*g3^10*sb1^4*sb2^4*sb4^2 + a1^4*a2^4*f1^2*f3^2*f4*g3^10*sb1^4*sb2^4*sb4^2 + a1^2*a2^6*f1^2*f3^2*f4*g3^10*sb1^4*sb2^4*sb4^2 + a2^8*f1^2*f3^2*f4*g3^10*sb1^4*sb2^4*sb4^2 + a1^6*a2^6*f3^4*f4*g3^10*sb1^4*sb2^4*sb4^2 + a1^2*a2^10*f3^4*f4*g3^10*sb1^4*sb2^4*sb4^2 + a1^5*f1^4*f5*g3^10*sb1^4*sb2^4*sb4^2 + a1*a2^4*f1^4*f5*g3^10*sb1^4*sb2^4*sb4^2 + a1^5*a2^2*f1^3*f3*f5*g3^10*sb1^4*sb2^4*sb4^2 + a1*a2^6*f1^3*f3*f5*g3^10*sb1^4*sb2^4*sb4^2 + a1^7*a2^2*f1^2*f3^2*f5*g3^10*sb1^4*sb2^4*sb4^2 + a1^4*a2^5*f1^2*f3^2*f5*g3^10*sb1^4*sb2^4*sb4^2 + a1^2*a2^7*f1^2*f3^2*f5*g3^10*sb1^4*sb2^4*sb4^2 + a1*a2^8*f1^2*f3^2*f5*g3^10*sb1^4*sb2^4*sb4^2 + a1^5*a2^6*f1*f3^3*f5*g3^10*sb1^4*sb2^4*sb4^2 + a1*a2^10*f1*f3^3*f5*g3^10*sb1^4*sb2^4*sb4^2 + a1^7*a2^6*f3^4*f5*g3^10*sb1^4*sb2^4*sb4^2 + a1^5*a2^8*f3^4*f5*g3^10*sb1^4*sb2^4*sb4^2 + a1^4*a2^9*f3^4*f5*g3^10*sb1^4*sb2^4*sb4^2 + a1^2*a2^11*f3^4*f5*g3^10*sb1^4*sb2^4*sb4^2 + a1^7*a2^4*f1^2*f3*f5^2*g3^10*sb1^4*sb2^4*sb4^2 + a1^3*a2^8*f1^2*f3*f5^2*g3^10*sb1^4*sb2^4*sb4^2 + a1^4*a2^9*f1*f3^2*f5^2*g3^10*sb1^4*sb2^4*sb4^2 + a1^3*a2^10*f1*f3^2*f5^2*g3^10*sb1^4*sb2^4*sb4^2 + a1^2*a2^11*f1*f3^2*f5^2*g3^10*sb1^4*sb2^4*sb4^2 + a1*a2^12*f1*f3^2*f5^2*g3^10*sb1^4*sb2^4*sb4^2 + a1^7*a2^8*f3^3*f5^2*g3^10*sb1^4*sb2^4*sb4^2 + a1^5*a2^10*f3^3*f5^2*g3^10*sb1^4*sb2^4*sb4^2 + a1^4*a2^11*f3^3*f5^2*g3^10*sb1^4*sb2^4*sb4^2 + a1^2*a2^13*f3^3*f5^2*g3^10*sb1^4*sb2^4*sb4^2 + a1^8*a2^4*f1^2*f4*f5^2*g3^10*sb1^4*sb2^4*sb4^2 + a2^12*f1^2*f4*f5^2*g3^10*sb1^4*sb2^4*sb4^2 + a1^8*a2^8*f3^2*f4*f5^2*g3^10*sb1^4*sb2^4*sb4^2 + a1^6*a2^10*f3^2*f4*f5^2*g3^10*sb1^4*sb2^4*sb4^2 + a1^4*a2^12*f3^2*f4*f5^2*g3^10*sb1^4*sb2^4*sb4^2 + a1^2*a2^14*f3^2*f4*f5^2*g3^10*sb1^4*sb2^4*sb4^2 + a1^9*a2^4*f1^2*f5^3*g3^10*sb1^4*sb2^4*sb4^2 + a1*a2^12*f1^2*f5^3*g3^10*sb1^4*sb2^4*sb4^2 + a1^5*a2^10*f1*f3*f5^3*g3^10*sb1^4*sb2^4*sb4^2 + a1*a2^14*f1*f3*f5^3*g3^10*sb1^4*sb2^4*sb4^2 + a1^9*a2^8*f3^2*f5^3*g3^10*sb1^4*sb2^4*sb4^2 + a1^7*a2^10*f3^2*f5^3*g3^10*sb1^4*sb2^4*sb4^2 + a1^4*a2^13*f3^2*f5^3*g3^10*sb1^4*sb2^4*sb4^2 + a1^2*a2^15*f3^2*f5^3*g3^10*sb1^4*sb2^4*sb4^2 + a1^7*a2^12*f3*f5^4*g3^10*sb1^4*sb2^4*sb4^2 + a1^3*a2^16*f3*f5^4*g3^10*sb1^4*sb2^4*sb4^2 + a1^8*a2^12*f4*f5^4*g3^10*sb1^4*sb2^4*sb4^2 + a1^4*a2^16*f4*f5^4*g3^10*sb1^4*sb2^4*sb4^2 + a1^9*a2^12*f5^5*g3^10*sb1^4*sb2^4*sb4^2 + a1^5*a2^16*f5^5*g3^10*sb1^4*sb2^4*sb4^2 + a1^6*f1^4*f6*g3^10*sb1^4*sb2^4*sb4^2 + a1^2*a2^4*f1^4*f6*g3^10*sb1^4*sb2^4*sb4^2 + a1^8*a2^2*f1^2*f3^2*f6*g3^10*sb1^4*sb2^4*sb4^2 + a1^6*a2^4*f1^2*f3^2*f6*g3^10*sb1^4*sb2^4*sb4^2 + a1^4*a2^6*f1^2*f3^2*f6*g3^10*sb1^4*sb2^4*sb4^2 + a1^2*a2^8*f1^2*f3^2*f6*g3^10*sb1^4*sb2^4*sb4^2 + a1^8*a2^6*f3^4*f6*g3^10*sb1^4*sb2^4*sb4^2 + a1^4*a2^10*f3^4*f6*g3^10*sb1^4*sb2^4*sb4^2 + a1^10*a2^4*f1^2*f5^2*f6*g3^10*sb1^4*sb2^4*sb4^2 + a1^2*a2^12*f1^2*f5^2*f6*g3^10*sb1^4*sb2^4*sb4^2 + a1^10*a2^8*f3^2*f5^2*f6*g3^10*sb1^4*sb2^4*sb4^2 + a1^8*a2^10*f3^2*f5^2*f6*g3^10*sb1^4*sb2^4*sb4^2 + a1^6*a2^12*f3^2*f5^2*f6*g3^10*sb1^4*sb2^4*sb4^2 + a1^4*a2^14*f3^2*f5^2*f6*g3^10*sb1^4*sb2^4*sb4^2 + a1^10*a2^12*f5^4*f6*g3^10*sb1^4*sb2^4*sb4^2 + a1^6*a2^16*f5^4*f6*g3^10*sb1^4*sb2^4*sb4^2 + a1^12*f1^2*g3^4*qt^2*sb3^2*sb4^2 + a1^8*a2^4*f1^2*g3^4*qt^2*sb3^2*sb4^2 + a1^4*a2^8*f1^2*g3^4*qt^2*sb3^2*sb4^2 + a2^12*f1^2*g3^4*qt^2*sb3^2*sb4^2 + a1^12*a2^4*f3^2*g3^4*qt^2*sb3^2*sb4^2 + a1^8*a2^8*f3^2*g3^4*qt^2*sb3^2*sb4^2 + a1^4*a2^12*f3^2*g3^4*qt^2*sb3^2*sb4^2 + a2^16*f3^2*g3^4*qt^2*sb3^2*sb4^2 + a1^12*a2^8*f5^2*g3^4*qt^2*sb3^2*sb4^2 + a1^8*a2^12*f5^2*g3^4*qt^2*sb3^2*sb4^2 + a1^4*a2^16*f5^2*g3^4*qt^2*sb3^2*sb4^2 + a2^20*f5^2*g3^4*qt^2*sb3^2*sb4^2 + a1^8*f1^2*g3^8*qt^2*qy^2*sb1^2*sb3^2*sb4^2 + a2^8*f1^2*g3^8*qt^2*qy^2*sb1^2*sb3^2*sb4^2 + a1^8*a2^4*f3^2*g3^8*qt^2*qy^2*sb1^2*sb3^2*sb4^2 + a2^12*f3^2*g3^8*qt^2*qy^2*sb1^2*sb3^2*sb4^2 + a1^8*a2^8*f5^2*g3^8*qt^2*qy^2*sb1^2*sb3^2*sb4^2 + a2^16*f5^2*g3^8*qt^2*qy^2*sb1^2*sb3^2*sb4^2 + a1^4*a2^2*f1^2*f3^2*g3^8*qt^2*sb1^2*sb2^2*sb3^2*sb4^2 + a2^6*f1^2*f3^2*g3^8*qt^2*sb1^2*sb2^2*sb3^2*sb4^2 + a1^4*a2^6*f3^4*g3^8*qt^2*sb1^2*sb2^2*sb3^2*sb4^2 + a2^10*f3^4*g3^8*qt^2*sb1^2*sb2^2*sb3^2*sb4^2 + a1^4*a2^10*f3^2*f5^2*g3^8*qt^2*sb1^2*sb2^2*sb3^2*sb4^2 + a2^14*f3^2*f5^2*g3^8*qt^2*sb1^2*sb2^2*sb3^2*sb4^2 + a1^6*f1^4*g3^8*sb1^2*sb2^2*sb3*sb4^3 + a1^4*a2^2*f1^4*g3^8*sb1^2*sb2^2*sb3*sb4^3 + a1^2*a2^4*f1^4*g3^8*sb1^2*sb2^2*sb3*sb4^3 + a2^6*f1^4*g3^8*sb1^2*sb2^2*sb3*sb4^3 + a1^8*a2^2*f1^2*f3^2*g3^8*sb1^2*sb2^2*sb3*sb4^3 + a2^10*f1^2*f3^2*g3^8*sb1^2*sb2^2*sb3*sb4^3 + a1^8*a2^6*f3^4*g3^8*sb1^2*sb2^2*sb3*sb4^3 + a1^6*a2^8*f3^4*g3^8*sb1^2*sb2^2*sb3*sb4^3 + a1^4*a2^10*f3^4*g3^8*sb1^2*sb2^2*sb3*sb4^3 + a1^2*a2^12*f3^4*g3^8*sb1^2*sb2^2*sb3*sb4^3 + a1^10*a2^4*f1^2*f5^2*g3^8*sb1^2*sb2^2*sb3*sb4^3 + a1^8*a2^6*f1^2*f5^2*g3^8*sb1^2*sb2^2*sb3*sb4^3 + a1^2*a2^12*f1^2*f5^2*g3^8*sb1^2*sb2^2*sb3*sb4^3 + a2^14*f1^2*f5^2*g3^8*sb1^2*sb2^2*sb3*sb4^3 + a1^10*a2^8*f3^2*f5^2*g3^8*sb1^2*sb2^2*sb3*sb4^3 + a1^2*a2^16*f3^2*f5^2*g3^8*sb1^2*sb2^2*sb3*sb4^3 + a1^10*a2^12*f5^4*g3^8*sb1^2*sb2^2*sb3*sb4^3 + a1^8*a2^14*f5^4*g3^8*sb1^2*sb2^2*sb3*sb4^3 + a1^6*a2^16*f5^4*g3^8*sb1^2*sb2^2*sb3*sb4^3 + a1^4*a2^18*f5^4*g3^8*sb1^2*sb2^2*sb3*sb4^3 + a1^4*f1^4*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4^3 + a2^4*f1^4*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4^3 + a1^5*a2*f1^3*f3*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4^3 + a1^4*a2^2*f1^3*f3*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4^3 + a1*a2^5*f1^3*f3*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4^3 + a2^6*f1^3*f3*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4^3 + a1^5*a2^3*f1^2*f3^2*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4^3 + a1^4*a2^4*f1^2*f3^2*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4^3 + a1*a2^7*f1^2*f3^2*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4^3 + a2^8*f1^2*f3^2*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4^3 + a1^5*a2^5*f1*f3^3*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4^3 + a1^4*a2^6*f1*f3^3*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4^3 + a1*a2^9*f1*f3^3*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4^3 + a2^10*f1*f3^3*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4^3 + a1^5*a2^7*f3^4*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4^3 + a1*a2^11*f3^4*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4^3 + a1^6*a2^2*f1^3*f5*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4^3 + a1^4*a2^4*f1^3*f5*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4^3 + a1^2*a2^6*f1^3*f5*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4^3 + a2^8*f1^3*f5*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4^3 + a1^6*a2^4*f1^2*f3*f5*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4^3 + a1^5*a2^5*f1^2*f3*f5*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4^3 + a1^2*a2^8*f1^2*f3*f5*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4^3 + a1*a2^9*f1^2*f3*f5*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4^3 + a1^6*a2^6*f1*f3^2*f5*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4^3 + a1^4*a2^8*f1*f3^2*f5*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4^3 + a1^2*a2^10*f1*f3^2*f5*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4^3 + a2^12*f1*f3^2*f5*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4^3 + a1^6*a2^8*f3^3*f5*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4^3 + a1^5*a2^9*f3^3*f5*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4^3 + a1^2*a2^12*f3^3*f5*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4^3 + a1*a2^13*f3^3*f5*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4^3 + a1^6*a2^6*f1^2*f5^2*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4^3 + a1^4*a2^8*f1^2*f5^2*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4^3 + a1^2*a2^10*f1^2*f5^2*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4^3 + a2^12*f1^2*f5^2*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4^3 + a1^5*a2^9*f1*f3*f5^2*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4^3 + a1^4*a2^10*f1*f3*f5^2*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4^3 + a1*a2^13*f1*f3*f5^2*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4^3 + a2^14*f1*f3*f5^2*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4^3 + a1^6*a2^10*f3^2*f5^2*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4^3 + a1^5*a2^11*f3^2*f5^2*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4^3 + a1^2*a2^14*f3^2*f5^2*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4^3 + a1*a2^15*f3^2*f5^2*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4^3 + a1^6*a2^10*f1*f5^3*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4^3 + a1^4*a2^12*f1*f5^3*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4^3 + a1^2*a2^14*f1*f5^3*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4^3 + a2^16*f1*f5^3*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4^3 + a1^6*a2^12*f3*f5^3*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4^3 + a1^5*a2^13*f3*f5^3*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4^3 + a1^2*a2^16*f3*f5^3*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4^3 + a1*a2^17*f3*f5^3*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4^3 + a1^6*a2^14*f5^4*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4^3 + a1^2*a2^18*f5^4*g3^10*qt*sb1^2*sb2^2*sb3^2*sb4^3 + a1^10*f1^2*f3^2*g3^4*sb3^2*sb4^4 + a1^2*a2^8*f1^2*f3^2*g3^4*sb3^2*sb4^4 + a1^10*a2^4*f3^4*g3^4*sb3^2*sb4^4 + a1^2*a2^12*f3^4*g3^4*sb3^2*sb4^4 + a1^10*a2^8*f3^2*f5^2*g3^4*sb3^2*sb4^4 + a1^2*a2^16*f3^2*f5^2*g3^4*sb3^2*sb4^4 + a1^6*f1^2*f3^2*g3^8*qy^2*sb1^2*sb3^2*sb4^4 + a1^2*a2^4*f1^2*f3^2*g3^8*qy^2*sb1^2*sb3^2*sb4^4 + a1^6*a2^4*f3^4*g3^8*qy^2*sb1^2*sb3^2*sb4^4 + a1^2*a2^8*f3^4*g3^8*qy^2*sb1^2*sb3^2*sb4^4 + a1^6*a2^8*f3^2*f5^2*g3^8*qy^2*sb1^2*sb3^2*sb4^4 + a1^2*a2^12*f3^2*f5^2*g3^8*qy^2*sb1^2*sb3^2*sb4^4 + a1^6*f1^4*g3^8*sb1*sb2*sb3^2*sb4^4 + a1^4*a2^2*f1^4*g3^8*sb1*sb2*sb3^2*sb4^4 + a1^2*a2^4*f1^4*g3^8*sb1*sb2*sb3^2*sb4^4 + a2^6*f1^4*g3^8*sb1*sb2*sb3^2*sb4^4 + a1^8*a2^2*f1^2*f3^2*g3^8*sb1*sb2*sb3^2*sb4^4 + a2^10*f1^2*f3^2*g3^8*sb1*sb2*sb3^2*sb4^4 + a1^8*a2^6*f3^4*g3^8*sb1*sb2*sb3^2*sb4^4 + a1^6*a2^8*f3^4*g3^8*sb1*sb2*sb3^2*sb4^4 + a1^4*a2^10*f3^4*g3^8*sb1*sb2*sb3^2*sb4^4 + a1^2*a2^12*f3^4*g3^8*sb1*sb2*sb3^2*sb4^4 + a1^10*a2^4*f1^2*f5^2*g3^8*sb1*sb2*sb3^2*sb4^4 + a1^8*a2^6*f1^2*f5^2*g3^8*sb1*sb2*sb3^2*sb4^4 + a1^2*a2^12*f1^2*f5^2*g3^8*sb1*sb2*sb3^2*sb4^4 + a2^14*f1^2*f5^2*g3^8*sb1*sb2*sb3^2*sb4^4 + a1^10*a2^8*f3^2*f5^2*g3^8*sb1*sb2*sb3^2*sb4^4 + a1^2*a2^16*f3^2*f5^2*g3^8*sb1*sb2*sb3^2*sb4^4 + a1^10*a2^12*f5^4*g3^8*sb1*sb2*sb3^2*sb4^4 + a1^8*a2^14*f5^4*g3^8*sb1*sb2*sb3^2*sb4^4 + a1^6*a2^16*f5^4*g3^8*sb1*sb2*sb3^2*sb4^4 + a1^4*a2^18*f5^4*g3^8*sb1*sb2*sb3^2*sb4^4 + a1^4*f1^4*g3^10*qy*sb1^2*sb2*sb3^2*sb4^4 + a2^4*f1^4*g3^10*qy*sb1^2*sb2*sb3^2*sb4^4 + a1^6*a2^2*f1^2*f3^2*g3^10*qy*sb1^2*sb2*sb3^2*sb4^4 + a1^4*a2^4*f1^2*f3^2*g3^10*qy*sb1^2*sb2*sb3^2*sb4^4 + a1^2*a2^6*f1^2*f3^2*g3^10*qy*sb1^2*sb2*sb3^2*sb4^4 + a2^8*f1^2*f3^2*g3^10*qy*sb1^2*sb2*sb3^2*sb4^4 + a1^6*a2^6*f3^4*g3^10*qy*sb1^2*sb2*sb3^2*sb4^4 + a1^2*a2^10*f3^4*g3^10*qy*sb1^2*sb2*sb3^2*sb4^4 + a1^8*a2^4*f1^2*f5^2*g3^10*qy*sb1^2*sb2*sb3^2*sb4^4 + a2^12*f1^2*f5^2*g3^10*qy*sb1^2*sb2*sb3^2*sb4^4 + a1^8*a2^8*f3^2*f5^2*g3^10*qy*sb1^2*sb2*sb3^2*sb4^4 + a1^6*a2^10*f3^2*f5^2*g3^10*qy*sb1^2*sb2*sb3^2*sb4^4 + a1^4*a2^12*f3^2*f5^2*g3^10*qy*sb1^2*sb2*sb3^2*sb4^4 + a1^2*a2^14*f3^2*f5^2*g3^10*qy*sb1^2*sb2*sb3^2*sb4^4 + a1^8*a2^12*f5^4*g3^10*qy*sb1^2*sb2*sb3^2*sb4^4 + a1^4*a2^16*f5^4*g3^10*qy*sb1^2*sb2*sb3^2*sb4^4 + a1^5*f1^4*g3^8*sb1^2*sb2^2*sb3^2*sb4^4 + a1^4*a2*f1^4*g3^8*sb1^2*sb2^2*sb3^2*sb4^4 + a1*a2^4*f1^4*g3^8*sb1^2*sb2^2*sb3^2*sb4^4 + a2^5*f1^4*g3^8*sb1^2*sb2^2*sb3^2*sb4^4 + a1^7*a2^2*f1^2*f3^2*g3^8*sb1^2*sb2^2*sb3^2*sb4^4 + a1^6*a2^3*f1^2*f3^2*g3^8*sb1^2*sb2^2*sb3^2*sb4^4 + a1^5*a2^4*f1^2*f3^2*g3^8*sb1^2*sb2^2*sb3^2*sb4^4 + a1^4*a2^5*f1^2*f3^2*g3^8*sb1^2*sb2^2*sb3^2*sb4^4 + a1^3*a2^6*f1^2*f3^2*g3^8*sb1^2*sb2^2*sb3^2*sb4^4 + a1^2*a2^7*f1^2*f3^2*g3^8*sb1^2*sb2^2*sb3^2*sb4^4 + a1*a2^8*f1^2*f3^2*g3^8*sb1^2*sb2^2*sb3^2*sb4^4 + a2^9*f1^2*f3^2*g3^8*sb1^2*sb2^2*sb3^2*sb4^4 + f1^4*f3^2*g3^8*sb1^2*sb2^2*sb3^2*sb4^4 + a1^7*a2^6*f3^4*g3^8*sb1^2*sb2^2*sb3^2*sb4^4 + a1^6*a2^7*f3^4*g3^8*sb1^2*sb2^2*sb3^2*sb4^4 + a1^3*a2^10*f3^4*g3^8*sb1^2*sb2^2*sb3^2*sb4^4 + a1^2*a2^11*f3^4*g3^8*sb1^2*sb2^2*sb3^2*sb4^4 + a2^4*f1^2*f3^4*g3^8*sb1^2*sb2^2*sb3^2*sb4^4 + a1^9*a2^4*f1^2*f5^2*g3^8*sb1^2*sb2^2*sb3^2*sb4^4 + a1^8*a2^5*f1^2*f5^2*g3^8*sb1^2*sb2^2*sb3^2*sb4^4 + a1*a2^12*f1^2*f5^2*g3^8*sb1^2*sb2^2*sb3^2*sb4^4 + a2^13*f1^2*f5^2*g3^8*sb1^2*sb2^2*sb3^2*sb4^4 + a1^9*a2^8*f3^2*f5^2*g3^8*sb1^2*sb2^2*sb3^2*sb4^4 + a1^8*a2^9*f3^2*f5^2*g3^8*sb1^2*sb2^2*sb3^2*sb4^4 + a1^7*a2^10*f3^2*f5^2*g3^8*sb1^2*sb2^2*sb3^2*sb4^4 + a1^6*a2^11*f3^2*f5^2*g3^8*sb1^2*sb2^2*sb3^2*sb4^4 + a1^5*a2^12*f3^2*f5^2*g3^8*sb1^2*sb2^2*sb3^2*sb4^4 + a1^4*a2^13*f3^2*f5^2*g3^8*sb1^2*sb2^2*sb3^2*sb4^4 + a1^3*a2^14*f3^2*f5^2*g3^8*sb1^2*sb2^2*sb3^2*sb4^4 + a1^2*a2^15*f3^2*f5^2*g3^8*sb1^2*sb2^2*sb3^2*sb4^4 + a1^4*a2^4*f1^2*f3^2*f5^2*g3^8*sb1^2*sb2^2*sb3^2*sb4^4 + a2^8*f1^2*f3^2*f5^2*g3^8*sb1^2*sb2^2*sb3^2*sb4^4 + a1^4*a2^8*f3^4*f5^2*g3^8*sb1^2*sb2^2*sb3^2*sb4^4 + a1^9*a2^12*f5^4*g3^8*sb1^2*sb2^2*sb3^2*sb4^4 + a1^8*a2^13*f5^4*g3^8*sb1^2*sb2^2*sb3^2*sb4^4 + a1^5*a2^16*f5^4*g3^8*sb1^2*sb2^2*sb3^2*sb4^4 + a1^4*a2^17*f5^4*g3^8*sb1^2*sb2^2*sb3^2*sb4^4 + a1^4*a2^12*f3^2*f5^4*g3^8*sb1^2*sb2^2*sb3^2*sb4^4 + a1^4*a2*f1^3*f3^2*g3^10*sb1^2*sb2^2*sb3^2*sb4^4 + a1^3*a2^2*f1^3*f3^2*g3^10*sb1^2*sb2^2*sb3^2*sb4^4 + a1^2*a2^3*f1^3*f3^2*g3^10*sb1^2*sb2^2*sb3^2*sb4^4 + a1*a2^4*f1^3*f3^2*g3^10*sb1^2*sb2^2*sb3^2*sb4^4 + a1^5*a2^2*f1^2*f3^3*g3^10*sb1^2*sb2^2*sb3^2*sb4^4 + a1^4*a2^3*f1^2*f3^3*g3^10*sb1^2*sb2^2*sb3^2*sb4^4 + a1^3*a2^4*f1^2*f3^3*g3^10*sb1^2*sb2^2*sb3^2*sb4^4 + a1^2*a2^5*f1^2*f3^3*g3^10*sb1^2*sb2^2*sb3^2*sb4^4 + a1^4*a2^5*f1*f3^4*g3^10*sb1^2*sb2^2*sb3^2*sb4^4 + a1^3*a2^6*f1*f3^4*g3^10*sb1^2*sb2^2*sb3^2*sb4^4 + a1^2*a2^7*f1*f3^4*g3^10*sb1^2*sb2^2*sb3^2*sb4^4 + a1*a2^8*f1*f3^4*g3^10*sb1^2*sb2^2*sb3^2*sb4^4 + a1^5*a2^6*f3^5*g3^10*sb1^2*sb2^2*sb3^2*sb4^4 + a1^4*a2^7*f3^5*g3^10*sb1^2*sb2^2*sb3^2*sb4^4 + a1^3*a2^8*f3^5*g3^10*sb1^2*sb2^2*sb3^2*sb4^4 + a1^2*a2^9*f3^5*g3^10*sb1^2*sb2^2*sb3^2*sb4^4 + a1^4*f1^4*f4*g3^10*sb1^2*sb2^2*sb3^2*sb4^4 + a2^4*f1^4*f4*g3^10*sb1^2*sb2^2*sb3^2*sb4^4 + a1^6*a2^2*f1^2*f3^2*f4*g3^10*sb1^2*sb2^2*sb3^2*sb4^4 + a1^4*a2^4*f1^2*f3^2*f4*g3^10*sb1^2*sb2^2*sb3^2*sb4^4 + a1^2*a2^6*f1^2*f3^2*f4*g3^10*sb1^2*sb2^2*sb3^2*sb4^4 + a2^8*f1^2*f3^2*f4*g3^10*sb1^2*sb2^2*sb3^2*sb4^4 + a1^6*a2^6*f3^4*f4*g3^10*sb1^2*sb2^2*sb3^2*sb4^4 + a1^2*a2^10*f3^4*f4*g3^10*sb1^2*sb2^2*sb3^2*sb4^4 + a1^5*f1^4*f5*g3^10*sb1^2*sb2^2*sb3^2*sb4^4 + a1*a2^4*f1^4*f5*g3^10*sb1^2*sb2^2*sb3^2*sb4^4 + a1^5*a2^2*f1^3*f3*f5*g3^10*sb1^2*sb2^2*sb3^2*sb4^4 + a1*a2^6*f1^3*f3*f5*g3^10*sb1^2*sb2^2*sb3^2*sb4^4 + a1^7*a2^2*f1^2*f3^2*f5*g3^10*sb1^2*sb2^2*sb3^2*sb4^4 + a1^4*a2^5*f1^2*f3^2*f5*g3^10*sb1^2*sb2^2*sb3^2*sb4^4 + a1^2*a2^7*f1^2*f3^2*f5*g3^10*sb1^2*sb2^2*sb3^2*sb4^4 + a1*a2^8*f1^2*f3^2*f5*g3^10*sb1^2*sb2^2*sb3^2*sb4^4 + a1^5*a2^6*f1*f3^3*f5*g3^10*sb1^2*sb2^2*sb3^2*sb4^4 + a1*a2^10*f1*f3^3*f5*g3^10*sb1^2*sb2^2*sb3^2*sb4^4 + a1^7*a2^6*f3^4*f5*g3^10*sb1^2*sb2^2*sb3^2*sb4^4 + a1^5*a2^8*f3^4*f5*g3^10*sb1^2*sb2^2*sb3^2*sb4^4 + a1^4*a2^9*f3^4*f5*g3^10*sb1^2*sb2^2*sb3^2*sb4^4 + a1^2*a2^11*f3^4*f5*g3^10*sb1^2*sb2^2*sb3^2*sb4^4 + a1^7*a2^4*f1^2*f3*f5^2*g3^10*sb1^2*sb2^2*sb3^2*sb4^4 + a1^3*a2^8*f1^2*f3*f5^2*g3^10*sb1^2*sb2^2*sb3^2*sb4^4 + a1^4*a2^9*f1*f3^2*f5^2*g3^10*sb1^2*sb2^2*sb3^2*sb4^4 + a1^3*a2^10*f1*f3^2*f5^2*g3^10*sb1^2*sb2^2*sb3^2*sb4^4 + a1^2*a2^11*f1*f3^2*f5^2*g3^10*sb1^2*sb2^2*sb3^2*sb4^4 + a1*a2^12*f1*f3^2*f5^2*g3^10*sb1^2*sb2^2*sb3^2*sb4^4 + a1^7*a2^8*f3^3*f5^2*g3^10*sb1^2*sb2^2*sb3^2*sb4^4 + a1^5*a2^10*f3^3*f5^2*g3^10*sb1^2*sb2^2*sb3^2*sb4^4 + a1^4*a2^11*f3^3*f5^2*g3^10*sb1^2*sb2^2*sb3^2*sb4^4 + a1^2*a2^13*f3^3*f5^2*g3^10*sb1^2*sb2^2*sb3^2*sb4^4 + a1^8*a2^4*f1^2*f4*f5^2*g3^10*sb1^2*sb2^2*sb3^2*sb4^4 + a2^12*f1^2*f4*f5^2*g3^10*sb1^2*sb2^2*sb3^2*sb4^4 + a1^8*a2^8*f3^2*f4*f5^2*g3^10*sb1^2*sb2^2*sb3^2*sb4^4 + a1^6*a2^10*f3^2*f4*f5^2*g3^10*sb1^2*sb2^2*sb3^2*sb4^4 + a1^4*a2^12*f3^2*f4*f5^2*g3^10*sb1^2*sb2^2*sb3^2*sb4^4 + a1^2*a2^14*f3^2*f4*f5^2*g3^10*sb1^2*sb2^2*sb3^2*sb4^4 + a1^9*a2^4*f1^2*f5^3*g3^10*sb1^2*sb2^2*sb3^2*sb4^4 + a1*a2^12*f1^2*f5^3*g3^10*sb1^2*sb2^2*sb3^2*sb4^4 + a1^5*a2^10*f1*f3*f5^3*g3^10*sb1^2*sb2^2*sb3^2*sb4^4 + a1*a2^14*f1*f3*f5^3*g3^10*sb1^2*sb2^2*sb3^2*sb4^4 + a1^9*a2^8*f3^2*f5^3*g3^10*sb1^2*sb2^2*sb3^2*sb4^4 + a1^7*a2^10*f3^2*f5^3*g3^10*sb1^2*sb2^2*sb3^2*sb4^4 + a1^4*a2^13*f3^2*f5^3*g3^10*sb1^2*sb2^2*sb3^2*sb4^4 + a1^2*a2^15*f3^2*f5^3*g3^10*sb1^2*sb2^2*sb3^2*sb4^4 + a1^7*a2^12*f3*f5^4*g3^10*sb1^2*sb2^2*sb3^2*sb4^4 + a1^3*a2^16*f3*f5^4*g3^10*sb1^2*sb2^2*sb3^2*sb4^4 + a1^8*a2^12*f4*f5^4*g3^10*sb1^2*sb2^2*sb3^2*sb4^4 + a1^4*a2^16*f4*f5^4*g3^10*sb1^2*sb2^2*sb3^2*sb4^4 + a1^9*a2^12*f5^5*g3^10*sb1^2*sb2^2*sb3^2*sb4^4 + a1^5*a2^16*f5^5*g3^10*sb1^2*sb2^2*sb3^2*sb4^4 + a1^6*f1^4*f6*g3^10*sb1^2*sb2^2*sb3^2*sb4^4 + a1^2*a2^4*f1^4*f6*g3^10*sb1^2*sb2^2*sb3^2*sb4^4 + a1^8*a2^2*f1^2*f3^2*f6*g3^10*sb1^2*sb2^2*sb3^2*sb4^4 + a1^6*a2^4*f1^2*f3^2*f6*g3^10*sb1^2*sb2^2*sb3^2*sb4^4 + a1^4*a2^6*f1^2*f3^2*f6*g3^10*sb1^2*sb2^2*sb3^2*sb4^4 + a1^2*a2^8*f1^2*f3^2*f6*g3^10*sb1^2*sb2^2*sb3^2*sb4^4 + a1^8*a2^6*f3^4*f6*g3^10*sb1^2*sb2^2*sb3^2*sb4^4 + a1^4*a2^10*f3^4*f6*g3^10*sb1^2*sb2^2*sb3^2*sb4^4 + a1^10*a2^4*f1^2*f5^2*f6*g3^10*sb1^2*sb2^2*sb3^2*sb4^4 + a1^2*a2^12*f1^2*f5^2*f6*g3^10*sb1^2*sb2^2*sb3^2*sb4^4 + a1^10*a2^8*f3^2*f5^2*f6*g3^10*sb1^2*sb2^2*sb3^2*sb4^4 + a1^8*a2^10*f3^2*f5^2*f6*g3^10*sb1^2*sb2^2*sb3^2*sb4^4 + a1^6*a2^12*f3^2*f5^2*f6*g3^10*sb1^2*sb2^2*sb3^2*sb4^4 + a1^4*a2^14*f3^2*f5^2*f6*g3^10*sb1^2*sb2^2*sb3^2*sb4^4 + a1^10*a2^12*f5^4*f6*g3^10*sb1^2*sb2^2*sb3^2*sb4^4 + a1^6*a2^16*f5^4*f6*g3^10*sb1^2*sb2^2*sb3^2*sb4^4 + a1^2*f1^4*g3^10*sb1^2*sb2^2*sb4^2*y1^2 + a2^2*f1^4*g3^10*sb1^2*sb2^2*sb4^2*y1^2 + a1^4*a2^2*f1^2*f3^2*g3^10*sb1^2*sb2^2*sb4^2*y1^2 + a2^6*f1^2*f3^2*g3^10*sb1^2*sb2^2*sb4^2*y1^2 + a1^4*a2^6*f3^4*g3^10*sb1^2*sb2^2*sb4^2*y1^2 + a1^2*a2^8*f3^4*g3^10*sb1^2*sb2^2*sb4^2*y1^2 + a1^6*a2^4*f1^2*f5^2*g3^10*sb1^2*sb2^2*sb4^2*y1^2 + a1^4*a2^6*f1^2*f5^2*g3^10*sb1^2*sb2^2*sb4^2*y1^2 + a1^2*a2^8*f1^2*f5^2*g3^10*sb1^2*sb2^2*sb4^2*y1^2 + a2^10*f1^2*f5^2*g3^10*sb1^2*sb2^2*sb4^2*y1^2 + a1^6*a2^8*f3^2*f5^2*g3^10*sb1^2*sb2^2*sb4^2*y1^2 + a1^2*a2^12*f3^2*f5^2*g3^10*sb1^2*sb2^2*sb4^2*y1^2 + a1^6*a2^12*f5^4*g3^10*sb1^2*sb2^2*sb4^2*y1^2 + a1^4*a2^14*f5^4*g3^10*sb1^2*sb2^2*sb4^2*y1^2 + f1^4*g3^10*sb1^4*sb2^4*sb4^2*y1^2 + a1^2*a2^2*f1^2*f3^2*g3^10*sb1^4*sb2^4*sb4^2*y1^2 + a2^4*f1^2*f3^2*g3^10*sb1^4*sb2^4*sb4^2*y1^2 + a1^2*a2^6*f3^4*g3^10*sb1^4*sb2^4*sb4^2*y1^2 + a1^4*a2^4*f1^2*f5^2*g3^10*sb1^4*sb2^4*sb4^2*y1^2 + a2^8*f1^2*f5^2*g3^10*sb1^4*sb2^4*sb4^2*y1^2 + a1^4*a2^8*f3^2*f5^2*g3^10*sb1^4*sb2^4*sb4^2*y1^2 + a1^2*a2^10*f3^2*f5^2*g3^10*sb1^4*sb2^4*sb4^2*y1^2 + a1^4*a2^12*f5^4*g3^10*sb1^4*sb2^4*sb4^2*y1^2 + f1^4*g3^10*sb1^2*sb2^2*sb3^2*sb4^4*y1^2 + a1^2*a2^2*f1^2*f3^2*g3^10*sb1^2*sb2^2*sb3^2*sb4^4*y1^2 + a2^4*f1^2*f3^2*g3^10*sb1^2*sb2^2*sb3^2*sb4^4*y1^2 + a1^2*a2^6*f3^4*g3^10*sb1^2*sb2^2*sb3^2*sb4^4*y1^2 + a1^4*a2^4*f1^2*f5^2*g3^10*sb1^2*sb2^2*sb3^2*sb4^4*y1^2 + a2^8*f1^2*f5^2*g3^10*sb1^2*sb2^2*sb3^2*sb4^4*y1^2 + a1^4*a2^8*f3^2*f5^2*g3^10*sb1^2*sb2^2*sb3^2*sb4^4*y1^2 + a1^2*a2^10*f3^2*f5^2*g3^10*sb1^2*sb2^2*sb3^2*sb4^4*y1^2 + a1^4*a2^12*f5^4*g3^10*sb1^2*sb2^2*sb3^2*sb4^4*y1^2 + a1^8*f1^2*g3^10*qt^2*sb1^2*sb2^2*y2^2 + a2^8*f1^2*g3^10*qt^2*sb1^2*sb2^2*y2^2 + a1^8*a2^4*f3^2*g3^10*qt^2*sb1^2*sb2^2*y2^2 + a2^12*f3^2*g3^10*qt^2*sb1^2*sb2^2*y2^2 + a1^8*a2^8*f5^2*g3^10*qt^2*sb1^2*sb2^2*y2^2 + a2^16*f5^2*g3^10*qt^2*sb1^2*sb2^2*y2^2 + a1^6*f1^2*g3^10*qt^2*sb1^4*sb2^4*y2^2 + a1^4*a2^2*f1^2*g3^10*qt^2*sb1^4*sb2^4*y2^2 + a1^2*a2^4*f1^2*g3^10*qt^2*sb1^4*sb2^4*y2^2 + a2^6*f1^2*g3^10*qt^2*sb1^4*sb2^4*y2^2 + a1^6*a2^4*f3^2*g3^10*qt^2*sb1^4*sb2^4*y2^2 + a1^4*a2^6*f3^2*g3^10*qt^2*sb1^4*sb2^4*y2^2 + a1^2*a2^8*f3^2*g3^10*qt^2*sb1^4*sb2^4*y2^2 + a2^10*f3^2*g3^10*qt^2*sb1^4*sb2^4*y2^2 + a1^6*a2^8*f5^2*g3^10*qt^2*sb1^4*sb2^4*y2^2 + a1^4*a2^10*f5^2*g3^10*qt^2*sb1^4*sb2^4*y2^2 + a1^2*a2^12*f5^2*g3^10*qt^2*sb1^4*sb2^4*y2^2 + a2^14*f5^2*g3^10*qt^2*sb1^4*sb2^4*y2^2 + a1^10*f1^2*g3^6*sb1^2*sb2^2*sb4^2*y2^2 + a1^8*a2^2*f1^2*g3^6*sb1^2*sb2^2*sb4^2*y2^2 + a1^2*a2^8*f1^2*g3^6*sb1^2*sb2^2*sb4^2*y2^2 + a2^10*f1^2*g3^6*sb1^2*sb2^2*sb4^2*y2^2 + a1^12*a2^2*f3^2*g3^6*sb1^2*sb2^2*sb4^2*y2^2 + a1^10*a2^4*f3^2*g3^6*sb1^2*sb2^2*sb4^2*y2^2 + a1^4*a2^10*f3^2*g3^6*sb1^2*sb2^2*sb4^2*y2^2 + a1^2*a2^12*f3^2*g3^6*sb1^2*sb2^2*sb4^2*y2^2 + a1^14*a2^4*f5^2*g3^6*sb1^2*sb2^2*sb4^2*y2^2 + a1^12*a2^6*f5^2*g3^6*sb1^2*sb2^2*sb4^2*y2^2 + a1^6*a2^12*f5^2*g3^6*sb1^2*sb2^2*sb4^2*y2^2 + a1^4*a2^14*f5^2*g3^6*sb1^2*sb2^2*sb4^2*y2^2 + a1^6*f1^2*f3^2*g3^10*sb1^2*sb2^2*sb4^2*y2^2 + a1^2*a2^4*f1^2*f3^2*g3^10*sb1^2*sb2^2*sb4^2*y2^2 + a1^6*a2^4*f3^4*g3^10*sb1^2*sb2^2*sb4^2*y2^2 + a1^2*a2^8*f3^4*g3^10*sb1^2*sb2^2*sb4^2*y2^2 + a1^6*a2^8*f3^2*f5^2*g3^10*sb1^2*sb2^2*sb4^2*y2^2 + a1^2*a2^12*f3^2*f5^2*g3^10*sb1^2*sb2^2*sb4^2*y2^2 + a1^4*f1^2*f3^2*g3^10*sb1^4*sb2^4*sb4^2*y2^2 + a1^2*a2^2*f1^2*f3^2*g3^10*sb1^4*sb2^4*sb4^2*y2^2 + a1^4*a2^4*f3^4*g3^10*sb1^4*sb2^4*sb4^2*y2^2 + a1^2*a2^6*f3^4*g3^10*sb1^4*sb2^4*sb4^2*y2^2 + a1^4*a2^8*f3^2*f5^2*g3^10*sb1^4*sb2^4*sb4^2*y2^2 + a1^2*a2^10*f3^2*f5^2*g3^10*sb1^4*sb2^4*sb4^2*y2^2 + a1^6*f1^2*g3^10*qt^2*sb1^2*sb2^2*sb3^2*sb4^2*y2^2 + a1^4*a2^2*f1^2*g3^10*qt^2*sb1^2*sb2^2*sb3^2*sb4^2*y2^2 + a1^2*a2^4*f1^2*g3^10*qt^2*sb1^2*sb2^2*sb3^2*sb4^2*y2^2 + a2^6*f1^2*g3^10*qt^2*sb1^2*sb2^2*sb3^2*sb4^2*y2^2 + a1^6*a2^4*f3^2*g3^10*qt^2*sb1^2*sb2^2*sb3^2*sb4^2*y2^2 + a1^4*a2^6*f3^2*g3^10*qt^2*sb1^2*sb2^2*sb3^2*sb4^2*y2^2 + a1^2*a2^8*f3^2*g3^10*qt^2*sb1^2*sb2^2*sb3^2*sb4^2*y2^2 + a2^10*f3^2*g3^10*qt^2*sb1^2*sb2^2*sb3^2*sb4^2*y2^2 + a1^6*a2^8*f5^2*g3^10*qt^2*sb1^2*sb2^2*sb3^2*sb4^2*y2^2 + a1^4*a2^10*f5^2*g3^10*qt^2*sb1^2*sb2^2*sb3^2*sb4^2*y2^2 + a1^2*a2^12*f5^2*g3^10*qt^2*sb1^2*sb2^2*sb3^2*sb4^2*y2^2 + a2^14*f5^2*g3^10*qt^2*sb1^2*sb2^2*sb3^2*sb4^2*y2^2 + a1^4*f1^2*f3^2*g3^10*sb1^2*sb2^2*sb3^2*sb4^4*y2^2 + a1^2*a2^2*f1^2*f3^2*g3^10*sb1^2*sb2^2*sb3^2*sb4^4*y2^2 + a1^4*a2^4*f3^4*g3^10*sb1^2*sb2^2*sb3^2*sb4^4*y2^2 + a1^2*a2^6*f3^4*g3^10*sb1^2*sb2^2*sb3^2*sb4^4*y2^2 + a1^4*a2^8*f3^2*f5^2*g3^10*sb1^2*sb2^2*sb3^2*sb4^4*y2^2 + a1^2*a2^10*f3^2*f5^2*g3^10*sb1^2*sb2^2*sb3^2*sb4^4*y2^2)/((a1 + a2)^4*(f1 + a1*a2*f3 + a1^2*a2^2*f5)^2*(f1 + a2^2*f3 + a2^4*f5)^2*g3^8*sb2^2*(a1 + a2 + sb1*sb2 + sb3*sb4)^4)

==> anc/Kummer-surfaces-and-Jacobians-of-genus-2-curves-in-characteristic-2-3.0.0/Equation_Kummer_in_P3.txt <==
f1^2*k1^4 - 4*f0*f2*k1^4 - f2*g0^2*k1^4 + f1*g0*g1*k1^4 - f0*g1^2*k1^4 - 4*f0*f3*k1^3*k2 - f3*g0^2*k1^3*k2 + f1*g0*g2*k1^3*k2 - 2*f0*g1*g2*k1^3*k2 - 4*f0*f4*k1^2*k2^2 - f4*g0^2*k1^2*k2^2 - f0*g2^2*k1^2*k2^2 + f1*g0*g3*k1^2*k2^2 - 2*f0*g1*g3*k1^2*k2^2 - 4*f0*f5*k1*k2^3 - f5*g0^2*k1*k2^3 - 2*f0*g2*g3*k1*k2^3 - 4*f0*f6*k2^4 - f6*g0^2*k2^4 - f0*g3^2*k2^4 - 2*f1*f3*k1^3*k3 - f3*g0*g1*k1^3*k3 + 2*f2*g0*g2*k1^3*k3 - f1*g1*g2*k1^3*k3 - f1*g0*g3*k1^3*k3 + 2*f0*g1*g3*k1^3*k3 - 4*f1*f4*k1^2*k2*k3 + 4*f0*f5*k1^2*k2*k3 + f5*g0^2*k1^2*k2*k3 - 2*f4*g0*g1*k1^2*k2*k3 + f3*g0*g2*k1^2*k2*k3 - f1*g2^2*k1^2*k2*k3 + 2*f2*g0*g3*k1^2*k2*k3 - f1*g1*g3*k1^2*k2*k3 + 2*f0*g2*g3*k1^2*k2*k3 - 4*f1*f5*k1*k2^2*k3 + 8*f0*f6*k1*k2^2*k3 + 2*f6*g0^2*k1*k2^2*k3 - 2*f5*g0*g1*k1*k2^2*k3 + f3*g0*g3*k1*k2^2*k3 - 2*f1*g2*g3*k1*k2^2*k3 + 2*f0*g3^2*k1*k2^2*k3 - 4*f1*f6*k2^3*k3 - 2*f6*g0*g1*k2^3*k3 - f1*g3^2*k2^3*k3 + f3^2*k1^2*k3^2 - 4*f2*f4*k1^2*k3^2 + 2*f1*f5*k1^2*k3^2 - 4*f0*f6*k1^2*k3^2 - f6*g0^2*k1^2*k3^2 + f5*g0*g1*k1^2*k3^2 - f4*g1^2*k1^2*k3^2 + f3*g1*g2*k1^2*k3^2 - f2*g2^2*k1^2*k3^2 + f3*g0*g3*k1^2*k3^2 + f1*g2*g3*k1^2*k3^2 - f0*g3^2*k1^2*k3^2 - 4*f2*f5*k1*k2*k3^2 + 4*f1*f6*k1*k2*k3^2 + 2*f6*g0*g1*k1*k2*k3^2 - f5*g1^2*k1*k2*k3^2 - f5*g0*g2*k1*k2*k3^2 + 2*f4*g0*g3*k1*k2*k3^2 + f3*g1*g3*k1*k2*k3^2 - 2*f2*g2*g3*k1*k2*k3^2 + f1*g3^2*k1*k2*k3^2 - 4*f2*f6*k2^2*k3^2 - f6*g1^2*k2^2*k3^2 - 2*f6*g0*g2*k2^2*k3^2 + f5*g0*g3*k2^2*k3^2 - f2*g3^2*k2^2*k3^2 - 2*f3*f5*k1*k3^3 + 2*f6*g0*g2*k1*k3^3 - f5*g1*g2*k1*k3^3 - f5*g0*g3*k1*k3^3 + 2*f4*g1*g3*k1*k3^3 - f3*g2*g3*k1*k3^3 - 4*f3*f6*k2*k3^3 - 2*f6*g1*g2*k2*k3^3 + f5*g1*g3*k2*k3^3 - f3*g3^2*k2*k3^3 + f5^2*k3^4 - 4*f4*f6*k3^4 - f6*g2^2*k3^4 + f5*g2*g3*k3^4 - f4*g3^2*k3^4 - 4*f0*k1^3*k4 - g0^2*k1^3*k4 - 2*f1*k1^2*k2*k4 - g0*g1*k1^2*k2*k4 - g0*g2*k1*k2^2*k4 - g0*g3*k2^3*k4 - 4*f2*k1^2*k3*k4 - g1^2*k1^2*k3*k4 + 2*g0*g2*k1^2*k3*k4 - 2*f3*k1*k2*k3*k4 - g1*g2*k1*k2*k3*k4 + 3*g0*g3*k1*k2*k3*k4 - g1*g3*k2^2*k3*k4 - 4*f4*k1*k3^2*k4 - g2^2*k1*k3^2*k4 + 2*g1*g3*k1*k3^2*k4 - 2*f5*k2*k3^2*k4 - g2*g3*k2*k3^2*k4 - 4*f6*k3^3*k4 - g3^2*k3^3*k4 + k2^2*k4^2 - 4*k1*k3*k4^2

==> anc/Kummer-surfaces-and-Jacobians-of-genus-2-curves-in-characteristic-2-3.0.0/Equations_Kummer_in_P5.txt <==
256*b1*b4*f4*f5^2*f6 + 256*b2*b4*f5^3*f6 - 256*b1*b4*f4^2*f6^2 - 512*b2*b4*f4*f5*f6^2 + 128*b4*b5*f6^3 - 128*b1^2*f4*f5^2*f6*g0 - 128*b1*b2*f5^3*f6*g0 + 128*b1^2*f4^2*f6^2*g0 + 256*b1*b2*f4*f5*f6^2*g0 - 64*b1*b5*f6^3*g0 - 128*b1*b2*f4*f5^2*f6*g1 - 128*b2^2*f5^3*f6*g1 + 128*b1*b2*f4^2*f6^2*g1 + 256*b2^2*f4*f5*f6^2*g1 - 64*b2*b5*f6^3*g1 - 128*b1*b3*f4*f5^2*f6*g2 - 128*b2*b3*f5^3*f6*g2 + 128*b1*b3*f4^2*f6^2*g2 + 256*b2*b3*f4*f5*f6^2*g2 - 64*b3*b5*f6^3*g2 - 64*b1*b4*f6^3*g0*g2 + 32*b1^2*f6^3*g0^2*g2 - 64*b2*b4*f6^3*g1*g2 + 64*b1*b2*f6^3*g0*g1*g2 + 32*b2^2*f6^3*g1^2*g2 + 64*b1*b4*f5^2*f6*g2^2 - 64*b1*b4*f4*f6^2*g2^2 - 64*b2*b4*f5*f6^2*g2^2 - 32*b1^2*f5^2*f6*g0*g2^2 + 32*b1^2*f4*f6^2*g0*g2^2 + 32*b1*b2*f5*f6^2*g0*g2^2 + 32*b1*b3*f6^3*g0*g2^2 - 32*b1*b2*f5^2*f6*g1*g2^2 + 32*b1*b2*f4*f6^2*g1*g2^2 + 32*b2^2*f5*f6^2*g1*g2^2 + 32*b2*b3*f6^3*g1*g2^2 - 32*b1*b3*f5^2*f6*g2^3 + 32*b1*b3*f4*f6^2*g2^3 + 32*b2*b3*f5*f6^2*g2^3 + 16*b1*b6*f5^2*g3 + 64*b1*b5*f5^3*g3 - 16*b1*b6*f4*f6*g3 - 16*b2*b6*f5*f6*g3 - 64*b1*b5*f4*f5*f6*g3 + 64*b1^2*f1*f5^2*f6*g3 + 128*b1*b2*f2*f5^2*f6*g3 + 64*b2^2*f3*f5^2*f6*g3 + 128*b1*b3*f3*f5^2*f6*g3 + 128*b2*b3*f4*f5^2*f6*g3 + 64*b3^2*f5^3*f6*g3 + 16*b3*b6*f6^2*g3 - 64*b2*b5*f4*f6^2*g3 - 64*b1^2*f1*f4*f6^2*g3 - 128*b1*b2*f2*f4*f6^2*g3 - 64*b2^2*f3*f4*f6^2*g3 - 128*b1*b3*f3*f4*f6^2*g3 - 128*b2*b3*f4^2*f6^2*g3 + 64*b1^2*f0*f5*f6^2*g3 - 64*b2^2*f2*f5*f6^2*g3 - 128*b2*b3*f3*f5*f6^2*g3 - 128*b3^2*f4*f5*f6^2*g3 - 128*b1*b2*f0*f6^3*g3 - 64*b2^2*f1*f6^3*g3 + 64*b3^2*f3*f6^3*g3 - 64*b2*b4*f6^3*g0*g3 + 16*b1^2*f5*f6^2*g0^2*g3 + 128*b1*b4*f5^2*f6*g1*g3 - 192*b1*b4*f4*f6^2*g1*g3 - 192*b2*b4*f5*f6^2*g1*g3 - 32*b1^2*f5^2*f6*g0*g1*g3 + 64*b1^2*f4*f6^2*g0*g1*g3 + 96*b1*b2*f5*f6^2*g0*g1*g3 - 32*b1*b2*f5^2*f6*g1^2*g3 + 64*b1*b2*f4*f6^2*g1^2*g3 + 80*b2^2*f5*f6^2*g1^2*g3 + 256*b1*b4*f4*f5*f6*g2*g3 + 384*b2*b4*f5^2*f6*g2*g3 - 256*b2*b4*f4*f6^2*g2*g3 - 32*b1^2*f5^3*g0*g2*g3 - 96*b1^2*f4*f5*f6*g0*g2*g3 - 128*b1*b2*f5^2*f6*g0*g2*g3 + 96*b1*b2*f4*f6^2*g0*g2*g3 - 32*b2^2*f5*f6^2*g0*g2*g3 + 32*b2*b3*f6^3*g0*g2*g3 - 32*b1*b2*f5^3*g1*g2*g3 - 96*b1*b2*f4*f5*f6*g1*g2*g3 - 160*b2^2*f5^2*f6*g1*g2*g3 + 128*b2^2*f4*f6^2*g1*g2*g3 + 32*b1*b3*f4*f6^2*g1*g2*g3 + 32*b2*b3*f5*f6^2*g1*g2*g3 + 32*b3^2*f6^3*g1*g2*g3 - 32*b1*b3*f5^3*g2^2*g3 - 96*b1*b3*f4*f5*f6*g2^2*g3 - 160*b2*b3*f5^2*f6*g2^2*g3 + 128*b2*b3*f4*f6^2*g2^2*g3 - 16*b3^2*f5*f6^2*g2^2*g3 - 16*b1*b4*f6^2*g1*g2^2*g3 + 8*b1^2*f6^2*g0*g1*g2^2*g3 + 8*b1*b2*f6^2*g1^2*g2^2*g3 + 64*b1*b4*f5*f6*g2^3*g3 - 32*b2*b4*f6^2*g2^3*g3 - 32*b1^2*f5*f6*g0*g2^3*g3 + 16*b1*b2*f6^2*g0*g2^3*g3 - 32*b1*b2*f5*f6*g1*g2^3*g3 + 16*b2^2*f6^2*g1*g2^3*g3 + 8*b1*b3*f6^2*g1*g2^3*g3 - 32*b1*b3*f5*f6*g2^4*g3 + 16*b2*b3*f6^2*g2^4*g3 + 64*b1*b4*f4*f5^2*g3^2 + 64*b2*b4*f5^3*g3^2 - 128*b1*b4*f4^2*f6*g3^2 - 256*b2*b4*f4*f5*f6*g3^2 + 96*b4*b5*f6^2*g3^2 - 32*b1^2*f4*f5^2*g0*g3^2 - 64*b1*b2*f5^3*g0*g3^2 + 64*b1^2*f4^2*f6*g0*g3^2 + 160*b1*b2*f4*f5*f6*g0*g3^2 + 32*b2^2*f5^2*f6*g0*g3^2 + 64*b1*b3*f5^2*f6*g0*g3^2 - 48*b1*b5*f6^2*g0*g3^2 - 64*b1*b3*f4*f6^2*g0*g3^2 - 64*b2*b3*f5*f6^2*g0*g3^2 + 32*b3^2*f6^3*g0*g3^2 - 32*b1*b2*f4*f5^2*g1*g3^2 - 32*b2^2*f5^3*g1*g3^2 - 32*b1*b3*f5^3*g1*g3^2 - 4*b1*b6*f6*g1*g3^2 + 64*b1*b2*f4^2*f6*g1*g3^2 - 16*b1*b5*f5*f6*g1*g3^2 + 128*b2^2*f4*f5*f6*g1*g3^2 + 32*b1*b3*f4*f5*f6*g1*g3^2 + 64*b2*b3*f5^2*f6*g1*g3^2 - 64*b2*b5*f6^2*g1*g3^2 - 16*b1^2*f1*f6^2*g1*g3^2 - 32*b1*b2*f2*f6^2*g1*g3^2 - 16*b2^2*f3*f6^2*g1*g3^2 - 32*b1*b3*f3*f6^2*g1*g3^2 - 64*b2*b3*f4*f6^2*g1*g3^2 - 48*b3^2*f5*f6^2*g1*g3^2 - 32*b1*b4*f6^2*g1^2*g3^2 + 8*b1^2*f6^2*g0*g1^2*g3^2 + 8*b1*b2*f6^2*g1^3*g3^2 + 16*b1*b6*f5*g2*g3^2 + 96*b1*b5*f5^2*g2*g3^2 - 32*b1*b3*f4*f5^2*g2*g3^2 - 32*b2*b3*f5^3*g2*g3^2 - 8*b2*b6*f6*g2*g3^2 - 32*b1*b5*f4*f6*g2*g3^2 + 64*b1*b3*f4^2*f6*g2*g3^2 + 64*b1^2*f1*f5*f6*g2*g3^2 + 128*b1*b2*f2*f5*f6*g2*g3^2 + 64*b2^2*f3*f5*f6*g2*g3^2 + 128*b1*b3*f3*f5*f6*g2*g3^2 + 256*b2*b3*f4*f5*f6*g2*g3^2 + 96*b3^2*f5^2*f6*g2*g3^2 - 48*b3*b5*f6^2*g2*g3^2 + 32*b1^2*f0*f6^2*g2*g3^2 - 32*b2^2*f2*f6^2*g2*g3^2 - 64*b2*b3*f3*f6^2*g2*g3^2 - 64*b3^2*f4*f6^2*g2*g3^2 - 48*b1*b4*f6^2*g0*g2*g3^2 + 32*b1^2*f6^2*g0^2*g2*g3^2 + 128*b1*b4*f5*f6*g1*g2*g3^2 - 144*b2*b4*f6^2*g1*g2*g3^2 - 24*b1^2*f5*f6*g0*g1*g2*g3^2 + 88*b1*b2*f6^2*g0*g1*g2*g3^2 - 24*b1*b2*f5*f6*g1^2*g2*g3^2 + 64*b2^2*f6^2*g1^2*g2*g3^2 + 16*b1*b4*f5^2*g2^2*g3^2 + 32*b1*b4*f4*f6*g2^2*g3^2 + 160*b2*b4*f5*f6*g2^2*g3^2 - 64*b1^2*f5^2*g0*g2^2*g3^2 + 8*b1^2*f4*f6*g0*g2^2*g3^2 - 8*b1*b2*f5*f6*g0*g2^2*g3^2 - 16*b2^2*f6^2*g0*g2^2*g3^2 + 16*b1*b3*f6^2*g0*g2^2*g3^2 - 64*b1*b2*f5^2*g1*g2^2*g3^2 + 8*b1*b2*f4*f6*g1*g2^2*g3^2 - 40*b2^2*f5*f6*g1*g2^2*g3^2 + 8*b1*b3*f5*f6*g1*g2^2*g3^2 + 32*b2*b3*f6^2*g1*g2^2*g3^2 - 64*b1*b3*f5^2*g2^3*g3^2 + 8*b1*b3*f4*f6*g2^3*g3^2 - 40*b2*b3*f5*f6*g2^3*g3^2 - 16*b3^2*f6^2*g2^3*g3^2 + 16*b1*b4*f6*g2^4*g3^2 - 8*b1^2*f6*g0*g2^4*g3^2 - 8*b1*b2*f6*g1*g2^4*g3^2 - 8*b1*b3*f6*g2^5*g3^2 - 4*b1*b6*f4*g3^3 - 4*b2*b6*f5*g3^3 - 16*b1*b5*f4*f5*g3^3 + 16*b1^2*f1*f5^2*g3^3 + 32*b1*b2*f2*f5^2*g3^3 + 16*b2^2*f3*f5^2*g3^3 + 32*b1*b3*f3*f5^2*g3^3 + 32*b2*b3*f4*f5^2*g3^3 + 16*b3^2*f5^3*g3^3 + 8*b3*b6*f6*g3^3 - 32*b2*b5*f4*f6*g3^3 - 32*b1^2*f1*f4*f6*g3^3 - 64*b1*b2*f2*f4*f6*g3^3 - 32*b2^2*f3*f4*f6*g3^3 - 64*b1*b3*f3*f4*f6*g3^3 - 64*b2*b3*f4^2*f6*g3^3 + 32*b1^2*f0*f5*f6*g3^3 - 32*b2^2*f2*f5*f6*g3^3 - 64*b2*b3*f3*f5*f6*g3^3 - 64*b3^2*f4*f5*f6*g3^3 - 96*b1*b2*f0*f6^2*g3^3 - 48*b2^2*f1*f6^2*g3^3 + 48*b3^2*f3*f6^2*g3^3 - 48*b2*b4*f6^2*g0*g3^3 + 8*b1^2*f5*f6*g0^2*g3^3 + 32*b1*b4*f5^2*g1*g3^3 - 96*b1*b4*f4*f6*g1*g3^3 - 96*b2*b4*f5*f6*g1*g3^3 - 16*b1^2*f5^2*g0*g1*g3^3 + 40*b1^2*f4*f6*g0*g1*g3^3 + 64*b1*b2*f5*f6*g0*g1*g3^3 - 24*b1*b3*f6^2*g0*g1*g3^3 - 16*b1*b2*f5^2*g1^2*g3^3 + 40*b1*b2*f4*f6*g1^2*g3^3 + 48*b2^2*f5*f6*g1^2*g3^3 + 8*b1*b3*f5*f6*g1^2*g3^3 - 16*b2*b3*f6^2*g1^2*g3^3 + 64*b1*b4*f4*f5*g2*g3^3 + 96*b2*b4*f5^2*g2*g3^3 - 128*b2*b4*f4*f6*g2*g3^3 - 24*b1^2*f4*f5*g0*g2*g3^3 - 88*b1*b2*f5^2*g0*g2*g3^3 + 72*b1*b2*f4*f6*g0*g2*g3^3 + 24*b2^2*f5*f6*g0*g2*g3^3 + 64*b1*b3*f5*f6*g0*g2*g3^3 - 16*b2*b3*f6^2*g0*g2*g3^3 - 24*b1*b2*f4*f5*g1*g2*g3^3 - 40*b2^2*f5^2*g1*g2*g3^3 - 48*b1*b3*f5^2*g1*g2*g3^3 - 8*b1*b5*f6*g1*g2*g3^3 + 64*b2^2*f4*f6*g1*g2*g3^3 + 32*b1*b3*f4*f6*g1*g2*g3^3 + 80*b2*b3*f5*f6*g1*g2*g3^3 + 4*b1*b6*g2^2*g3^3 + 48*b1*b5*f5*g2^2*g3^3 - 24*b1*b3*f4*f5*g2^2*g3^3 - 40*b2*b3*f5^2*g2^2*g3^3 + 16*b1^2*f1*f6*g2^2*g3^3 + 32*b1*b2*f2*f6*g2^2*g3^3 + 16*b2^2*f3*f6*g2^2*g3^3 + 32*b1*b3*f3*f6*g2^2*g3^3 + 96*b2*b3*f4*f6*g2^2*g3^3 + 40*b3^2*f5*f6*g2^2*g3^3 + 24*b1*b4*f6*g1*g2^2*g3^3 + 2*b1^2*f6*g0*g1*g2^2*g3^3 + 2*b1*b2*f6*g1^2*g2^2*g3^3 + 16*b1*b4*f5*g2^3*g3^3 + 16*b2*b4*f6*g2^3*g3^3 - 40*b1^2*f5*g0*g2^3*g3^3 + 12*b1*b2*f6*g0*g2^3*g3^3 - 40*b1*b2*f5*g1*g2^3*g3^3 + 4*b2^2*f6*g1*g2^3*g3^3 + 10*b1*b3*f6*g1*g2^3*g3^3 - 40*b1*b3*f5*g2^4*g3^3 + 4*b2*b3*f6*g2^4*g3^3 - 16*b1*b4*f4^2*g3^4 - 32*b2*b4*f4*f5*g3^4 + 24*b4*b5*f6*g3^4 + 8*b1^2*f4^2*g0*g3^4 + 24*b1*b2*f4*f5*g0*g3^4 + 8*b2^2*f5^2*g0*g3^4 + 8*b1*b3*f5^2*g0*g3^4 - 12*b1*b5*f6*g0*g3^4 - 24*b1*b3*f4*f6*g0*g3^4 - 24*b2*b3*f5*f6*g0*g3^4 + 16*b3^2*f6^2*g0*g3^4 - b1*b6*g1*g3^4 + 8*b1*b2*f4^2*g1*g3^4 - 4*b1*b5*f5*g1*g3^4 + 16*b2^2*f4*f5*g1*g3^4 + 8*b1*b3*f4*f5*g1*g3^4 + 16*b2*b3*f5^2*g1*g3^4 - 20*b2*b5*f6*g1*g3^4 - 8*b1^2*f1*f6*g1*g3^4 - 16*b1*b2*f2*f6*g1*g3^4 - 8*b2^2*f3*f6*g1*g3^4 - 16*b1*b3*f3*f6*g1*g3^4 - 32*b2*b3*f4*f6*g1*g3^4 - 24*b3^2*f5*f6*g1*g3^4 - 16*b1*b4*f6*g1^2*g3^4 + 6*b1^2*f6*g0*g1^2*g3^4 + 6*b1*b2*f6*g1^3*g3^4 - 2*b2*b6*g2*g3^4 - 8*b1*b5*f4*g2*g3^4 + 8*b1*b3*f4^2*g2*g3^4 + 16*b1^2*f1*f5*g2*g3^4 + 32*b1*b2*f2*f5*g2*g3^4 + 16*b2^2*f3*f5*g2*g3^4 + 32*b1*b3*f3*f5*g2*g3^4 + 48*b2*b3*f4*f5*g2*g3^4 + 24*b3^2*f5^2*g2*g3^4 - 12*b3*b5*f6*g2*g3^4 + 16*b1^2*f0*f6*g2*g3^4 - 16*b2^2*f2*f6*g2*g3^4 - 32*b2*b3*f3*f6*g2*g3^4 - 32*b3^2*f4*f6*g2*g3^4 - 12*b1*b4*f6*g0*g2*g3^4 + 10*b1^2*f6*g0^2*g2*g3^4 + 32*b1*b4*f5*g1*g2*g3^4 - 60*b2*b4*f6*g1*g2*g3^4 - 14*b1^2*f5*g0*g1*g2*g3^4 + 42*b1*b2*f6*g0*g1*g2*g3^4 - 14*b1*b2*f5*g1^2*g2*g3^4 + 30*b2^2*f6*g1^2*g2*g3^4 + 4*b1*b3*f6*g1^2*g2*g3^4 + 12*b1*b4*f4*g2^2*g3^4 + 44*b2*b4*f5*g2^2*g3^4 - 36*b1*b2*f5*g0*g2^2*g3^4 + 4*b2^2*f6*g0*g2^2*g3^4 + 18*b1*b3*f6*g0*g2^2*g3^4 - 12*b2^2*f5*g1*g2^2*g3^4 - 22*b1*b3*f5*g1*g2^2*g3^4 + 26*b2*b3*f6*g1*g2^2*g3^4 + 8*b1*b5*g2^3*g3^4 - 12*b2*b3*f5*g2^3*g3^4 + 4*b1*b4*g2^4*g3^4 - 8*b1^2*g0*g2^4*g3^4 - 8*b1*b2*g1*g2^4*g3^4 - 8*b1*b3*g2^5*g3^4 + b3*b6*g3^5 - 4*b2*b5*f4*g3^5 - 4*b1^2*f1*f4*g3^5 - 8*b1*b2*f2*f4*g3^5 - 4*b2^2*f3*f4*g3^5 - 8*b1*b3*f3*f4*g3^5 - 8*b2*b3*f4^2*g3^5 + 4*b1^2*f0*f5*g3^5 - 4*b2^2*f2*f5*g3^5 - 8*b2*b3*f3*f5*g3^5 - 8*b3^2*f4*f5*g3^5 - 24*b1*b2*f0*f6*g3^5 - 12*b2^2*f1*f6*g3^5 + 12*b3^2*f3*f6*g3^5 - 12*b2*b4*f6*g0*g3^5 + b1^2*f5*g0^2*g3^5 - 12*b1*b4*f4*g1*g3^5 - 12*b2*b4*f5*g1*g3^5 + 6*b1^2*f4*g0*g1*g3^5 + 10*b1*b2*f5*g0*g1*g3^5 - 10*b1*b3*f6*g0*g1*g3^5 + 6*b1*b2*f4*g1^2*g3^5 + 7*b2^2*f5*g1^2*g3^5 + 2*b1*b3*f5*g1^2*g3^5 - 8*b2*b3*f6*g1^2*g3^5 - 16*b2*b4*f4*g2*g3^5 + 12*b1*b2*f4*g0*g2*g3^5 + 8*b2^2*f5*g0*g2*g3^5 + 8*b1*b3*f5*g0*g2*g3^5 - 10*b2*b3*f6*g0*g2*g3^5 - 2*b1*b5*g1*g2*g3^5 + 8*b2^2*f4*g1*g2*g3^5 + 6*b1*b3*f4*g1*g2*g3^5 + 18*b2*b3*f5*g1*g2*g3^5 - 6*b3^2*f6*g1*g2*g3^5 + 4*b1^2*f1*g2^2*g3^5 + 8*b1*b2*f2*g2^2*g3^5 + 4*b2^2*f3*g2^2*g3^5 + 8*b1*b3*f3*g2^2*g3^5 + 16*b2*b3*f4*g2^2*g3^5 + 11*b3^2*f5*g2^2*g3^5 + 7*b1*b4*g1*g2^2*g3^5 - 2*b1^2*g0*g1*g2^2*g3^5 - 2*b1*b2*g1^2*g2^2*g3^5 + 6*b2*b4*g2^3*g3^5 - 4*b1*b2*g0*g2^3*g3^5 - 2*b1*b3*g1*g2^3*g3^5 + 2*b4*b5*g3^6 - b1*b5*g0*g3^6 - 2*b1*b3*f4*g0*g3^6 - 2*b2*b3*f5*g0*g3^6 + 2*b3^2*f6*g0*g3^6 - 2*b2*b5*g1*g3^6 - b1^2*f1*g1*g3^6 - 2*b1*b2*f2*g1*g3^6 - b2^2*f3*g1*g3^6 - 2*b1*b3*f3*g1*g3^6 - 4*b2*b3*f4*g1*g3^6 - 3*b3^2*f5*g1*g3^6 - 2*b1*b4*g1^2*g3^6 + b1^2*g0*g1^2*g3^6 + b1*b2*g1^3*g3^6 - b3*b5*g2*g3^6 + 2*b1^2*f0*g2*g3^6 - 2*b2^2*f2*g2*g3^6 - 4*b2*b3*f3*g2*g3^6 - 4*b3^2*f4*g2*g3^6 - b1*b4*g0*g2*g3^6 + b1^2*g0^2*g2*g3^6 - 7*b2*b4*g1*g2*g3^6 + 6*b1*b2*g0*g1*g2*g3^6 + 4*b2^2*g1^2*g2*g3^6 + b1*b3*g1^2*g2*g3^6 + 2*b2^2*g0*g2^2*g3^6 + 2*b1*b3*g0*g2^2*g3^6 + 5*b2*b3*g1*g2^2*g3^6 + b3^2*g2^3*g3^6 - 2*b1*b2*f0*g3^7 - b2^2*f1*g3^7 + b3^2*f3*g3^7 - b2*b4*g0*g3^7 - b1*b3*g0*g1*g3^7 - b2*b3*g1^2*g3^7 - b2*b3*g0*g2*g3^7 - b3^2*g1*g2*g3^7
64*b4^2*f6^3 - 64*b1*b4*f6^3*g0 + 16*b1^2*f6^3*g0^2 - 64*b2*b4*f6^3*g1 + 32*b1*b2*f6^3*g0*g1 + 16*b2^2*f6^3*g1^2 + 64*b1*b4*f4*f6^2*g2 + 64*b2*b4*f5*f6^2*g2 - 32*b1^2*f4*f6^2*g0*g2 - 32*b1*b2*f5*f6^2*g0*g2 - 32*b1*b2*f4*f6^2*g1*g2 - 32*b2^2*f5*f6^2*g1*g2 - 32*b1*b3*f4*f6^2*g2^2 - 32*b2*b3*f5*f6^2*g2^2 - 16*b3^2*f6^3*g2^2 + 16*b1*b4*f6^2*g2^3 - 8*b1^2*f6^2*g0*g2^3 - 8*b1*b2*f6^2*g1*g2^3 - 8*b1*b3*f6^2*g2^4 - 64*b1*b4*f4*f5*f6*g3 - 64*b2*b4*f5^2*f6*g3 + 64*b2*b4*f4*f6^2*g3 + 32*b1^2*f4*f5*f6*g0*g3 + 32*b1*b2*f5^2*f6*g0*g3 - 32*b1*b2*f4*f6^2*g0*g3 + 32*b1*b2*f4*f5*f6*g1*g3 + 32*b2^2*f5^2*f6*g1*g3 - 32*b2^2*f4*f6^2*g1*g3 + 4*b1*b6*f6*g2*g3 + 16*b1*b5*f5*f6*g2*g3 + 32*b1*b3*f4*f5*f6*g2*g3 + 32*b2*b3*f5^2*f6*g2*g3 + 16*b2*b5*f6^2*g2*g3 + 16*b1^2*f1*f6^2*g2*g3 + 32*b1*b2*f2*f6^2*g2*g3 + 16*b2^2*f3*f6^2*g2*g3 + 32*b1*b3*f3*f6^2*g2*g3 + 16*b3^2*f5*f6^2*g2*g3 + 32*b1*b4*f6^2*g1*g2*g3 - 8*b1^2*f6^2*g0*g1*g2*g3 - 8*b1*b2*f6^2*g1^2*g2*g3 - 16*b1*b4*f5*f6*g2^2*g3 + 48*b2*b4*f6^2*g2^2*g3 - 16*b1*b2*f6^2*g0*g2^2*g3 - 24*b2^2*f6^2*g1*g2^2*g3 - 24*b2*b3*f6^2*g2^3*g3 - 4*b1*b6*f5*g3^2 - 16*b1*b5*f5^2*g3^2 + 4*b2*b6*f6*g3^2 - 16*b1^2*f1*f5*f6*g3^2 - 32*b1*b2*f2*f5*f6*g3^2 - 16*b2^2*f3*f5*f6*g3^2 - 32*b1*b3*f3*f5*f6*g3^2 - 32*b2*b3*f4*f5*f6*g3^2 - 16*b3^2*f5^2*f6*g3^2 + 48*b4^2*f6^2*g3^2 + 16*b3*b5*f6^2*g3^2 - 16*b1^2*f0*f6^2*g3^2 + 16*b2^2*f2*f6^2*g3^2 + 32*b2*b3*f3*f6^2*g3^2 + 16*b3^2*f4*f6^2*g3^2 - 48*b1*b4*f6^2*g0*g3^2 + 8*b1^2*f6^2*g0^2*g3^2 - 32*b1*b4*f5*f6*g1*g3^2 - 16*b2*b4*f6^2*g1*g3^2 + 8*b1^2*f5*f6*g0*g1*g3^2 + 8*b1*b2*f6^2*g0*g1*g3^2 + 8*b1*b2*f5*f6*g1^2*g3^2 - 32*b2*b4*f5*f6*g2*g3^2 + 8*b1^2*f5^2*g0*g2*g3^2 - 8*b1*b2*f5*f6*g0*g2*g3^2 + 8*b2^2*f6^2*g0*g2*g3^2 + 8*b1*b3*f6^2*g0*g2*g3^2 + 8*b1*b2*f5^2*g1*g2*g3^2 + 8*b2^2*f5*f6*g1*g2*g3^2 - 8*b1*b3*f5*f6*g1*g2*g3^2 + 8*b1*b3*f5^2*g2^2*g3^2 + 8*b1*b5*f6*g2^2*g3^2 + 8*b2*b3*f5*f6*g2^2*g3^2 - 8*b3^2*f6^2*g2^2*g3^2 - 6*b1^2*f6*g0*g2^3*g3^2 - 6*b1*b2*f6*g1*g2^3*g3^2 - 6*b1*b3*f6*g2^4*g3^2 - 16*b1*b4*f4*f5*g3^3 - 16*b2*b4*f5^2*g3^3 + 32*b2*b4*f4*f6*g3^3 + 8*b1^2*f4*f5*g0*g3^3 + 16*b1*b2*f5^2*g0*g3^3 - 16*b1*b2*f4*f6*g0*g3^3 - 8*b2^2*f5*f6*g0*g3^3 - 16*b1*b3*f5*f6*g0*g3^3 + 8*b2*b3*f6^2*g0*g3^3 + 8*b1*b2*f4*f5*g1*g3^3 + 8*b2^2*f5^2*g1*g3^3 + 8*b1*b3*f5^2*g1*g3^3 - 16*b2^2*f4*f6*g1*g3^3 - 16*b2*b3*f5*f6*g1*g3^3 - b1*b6*g2*g3^3 - 12*b1*b5*f5*g2*g3^3 + 8*b1*b3*f4*f5*g2*g3^3 + 8*b2*b3*f5^2*g2*g3^3 + 8*b2*b5*f6*g2*g3^3 - 16*b2*b3*f4*f6*g2*g3^3 - 8*b3^2*f5*f6*g2*g3^3 - 2*b1^2*f6*g0*g1*g2*g3^3 - 2*b1*b2*f6*g1^2*g2*g3^3 - 4*b1*b4*f5*g2^2*g3^3 + 8*b2*b4*f6*g2^2*g3^3 + 10*b1^2*f5*g0*g2^2*g3^3 - 16*b1*b2*f6*g0*g2^2*g3^3 + 10*b1*b2*f5*g1*g2^2*g3^3 - 10*b2^2*f6*g1*g2^2*g3^3 - 4*b1*b3*f6*g1*g2^2*g3^3 + 10*b1*b3*f5*g2^3*g3^3 - 10*b2*b3*f6*g2^3*g3^3 + b2*b6*g3^4 - 4*b1^2*f1*f5*g3^4 - 8*b1*b2*f2*f5*g3^4 - 4*b2^2*f3*f5*g3^4 - 8*b1*b3*f3*f5*g3^4 - 8*b2*b3*f4*f5*g3^4 - 4*b3^2*f5^2*g3^4 + 12*b4^2*f6*g3^4 + 8*b3*b5*f6*g3^4 - 8*b1^2*f0*f6*g3^4 + 8*b2^2*f2*f6*g3^4 + 16*b2*b3*f3*f6*g3^4 + 8*b3^2*f4*f6*g3^4 - 12*b1*b4*f6*g0*g3^4 + b1^2*f6*g0^2*g3^4 - 8*b1*b4*f5*g1*g3^4 + 4*b2*b4*f6*g1*g3^4 + 4*b1^2*f5*g0*g1*g3^4 - 4*b1*b2*f6*g0*g1*g3^4 + 4*b1*b2*f5*g1^2*g3^4 - 5*b2^2*f6*g1^2*g3^4 - 4*b1*b4*f4*g2*g3^4 - 12*b2*b4*f5*g2*g3^4 + 2*b1^2*f4*g0*g2*g3^4 + 10*b1*b2*f5*g0*g2*g3^4 - 2*b2^2*f6*g0*g2*g3^4 - 6*b1*b3*f6*g0*g2*g3^4 + 2*b1*b2*f4*g1*g2*g3^4 + 4*b2^2*f5*g1*g2*g3^4 + 6*b1*b3*f5*g1*g2*g3^4 - 8*b2*b3*f6*g1*g2*g3^4 - 2*b1*b5*g2^2*g3^4 + 2*b1*b3*f4*g2^2*g3^4 + 4*b2*b3*f5*g2^2*g3^4 - 5*b3^2*f6*g2^2*g3^4 - b1*b4*g2^3*g3^4 + 2*b1^2*g0*g2^3*g3^4 + 2*b1*b2*g1*g2^3*g3^4 + 2*b1*b3*g2^4*g3^4 + 4*b2*b4*f4*g3^5 - 2*b1*b2*f4*g0*g3^5 - 2*b2^2*f5*g0*g3^5 - 2*b1*b3*f5*g0*g3^5 + 2*b2*b3*f6*g0*g3^5 - 2*b2^2*f4*g1*g3^5 - 4*b2*b3*f5*g1*g3^5 + b2*b5*g2*g3^5 - b1^2*f1*g2*g3^5 - 2*b1*b2*f2*g2*g3^5 - b2^2*f3*g2*g3^5 - 2*b1*b3*f3*g2*g3^5 - 4*b2*b3*f4*g2*g3^5 - 3*b3^2*f5*g2*g3^5 - 2*b1*b4*g1*g2*g3^5 + b1^2*g0*g1*g2*g3^5 + b1*b2*g1^2*g2*g3^5 - b2*b4*g2^2*g3^5 - b2^2*g1*g2^2*g3^5 + b1*b3*g1*g2^2*g3^5 - b2*b3*g2^3*g3^5 + b4^2*g3^6 + b3*b5*g3^6 - b1^2*f0*g3^6 + b2^2*f2*g3^6 + 2*b2*b3*f3*g3^6 + b3^2*f4*g3^6 - b1*b4*g0*g3^6 + b2*b4*g1*g3^6 - b1*b2*g0*g1*g3^6 - b2^2*g1^2*g3^6 - b2^2*g0*g2*g3^6 - b1*b3*g0*g2*g3^6 - 2*b2*b3*g1*g2*g3^6 - b3^2*g2^2*g3^6
16*b1*b4*f4*f6 + 16*b2*b4*f5*f6 + 16*b3*b4*f6^2 - 8*b1^2*f4*f6*g0 - 8*b1*b2*f5*f6*g0 - 8*b1*b3*f6^2*g0 - 8*b1*b2*f4*f6*g1 - 8*b2^2*f5*f6*g1 - 8*b2*b3*f6^2*g1 - 8*b1*b3*f4*f6*g2 - 8*b2*b3*f5*f6*g2 - 8*b3^2*f6^2*g2 + 4*b1*b4*f6*g2^2 - 2*b1^2*f6*g0*g2^2 - 2*b1*b2*f6*g1*g2^2 - 2*b1*b3*f6*g2^3 + b1*b6*g3 + 4*b1*b5*f5*g3 + 4*b2*b5*f6*g3 + 4*b1^2*f1*f6*g3 + 8*b1*b2*f2*f6*g3 + 4*b2^2*f3*f6*g3 + 8*b1*b3*f3*f6*g3 + 8*b2*b3*f4*f6*g3 + 4*b3^2*f5*f6*g3 + 8*b1*b4*f6*g1*g3 - 2*b1^2*f6*g0*g1*g3 - 2*b1*b2*f6*g1^2*g3 + 8*b2*b4*f6*g2*g3 - 2*b1^2*f5*g0*g2*g3 - 2*b1*b2*f6*g0*g2*g3 - 2*b1*b2*f5*g1*g2*g3 - 4*b2^2*f6*g1*g2*g3 - 2*b1*b3*f5*g2^2*g3 - 4*b2*b3*f6*g2^2*g3 + 4*b1*b4*f4*g3^2 + 4*b2*b4*f5*g3^2 + 8*b3*b4*f6*g3^2 - 2*b1^2*f4*g0*g3^2 - 4*b1*b2*f5*g0*g3^2 - 2*b1*b2*f4*g1*g3^2 - 2*b2^2*f5*g1*g3^2 - 2*b1*b3*f5*g1*g3^2 - 2*b2*b3*f6*g1*g3^2 + 2*b1*b5*g2*g3^2 - 2*b1*b3*f4*g2*g3^2 - 2*b2*b3*f5*g2*g3^2 - 2*b3^2*f6*g2*g3^2 + b1*b4*g2^2*g3^2 - 2*b1^2*g0*g2^2*g3^2 - 2*b1*b2*g1*g2^2*g3^2 - 2*b1*b3*g2^3*g3^2 + b2*b5*g3^3 + b1^2*f1*g3^3 + 2*b1*b2*f2*g3^3 + b2^2*f3*g3^3 + 2*b1*b3*f3*g3^3 + 2*b2*b3*f4*g3^3 + b3^2*f5*g3^3 + 2*b1*b4*g1*g3^3 - b1^2*g0*g1*g3^3 - b1*b2*g1^2*g3^3 + 2*b2*b4*g2*g3^3 - 2*b1*b2*g0*g2*g3^3 - b2^2*g1*g2*g3^3 - b1*b3*g1*g2*g3^3 - b2*b3*g2^2*g3^3 + b3*b4*g3^4

==> anc/Kummer-surfaces-and-Jacobians-of-genus-2-curves-in-characteristic-2-3.0.0/Equations_of_the_bibj.txt <==
b1^2 - 4*f2*k1^4 - g1^2*k1^4 - 4*f3*k1^3*k2 - 2*g1*g2*k1^3*k2 - 4*f4*k1^2*k2^2 - g2^2*k1^2*k2^2 - 2*g1*g3*k1^2*k2^2 - 4*f5*k1*k2^3 - 2*g2*g3*k1*k2^3 - 4*f6*k2^4 - g3^2*k2^4 + 2*g1*g3*k1^3*k3 + 4*f5*k1^2*k2*k3 + 2*g2*g3*k1^2*k2*k3 + 8*f6*k1*k2^2*k3 + 2*g3^2*k1*k2^2*k3 - 4*f6*k1^2*k3^2 - g3^2*k1^2*k3^2 - 4*k1^3*k4
b1*b2 + 2*f1*k1^4 + g0*g1*k1^4 + g0*g2*k1^3*k2 + g0*g3*k1^2*k2^2 - 2*f3*k1^3*k3 - g1*g2*k1^3*k3 - g0*g3*k1^3*k3 - 4*f4*k1^2*k2*k3 - g2^2*k1^2*k2*k3 - g1*g3*k1^2*k2*k3 - 4*f5*k1*k2^2*k3 - 2*g2*g3*k1*k2^2*k3 - 4*f6*k2^3*k3 - g3^2*k2^3*k3 + 2*f5*k1^2*k3^2 + g2*g3*k1^2*k3^2 + 4*f6*k1*k2*k3^2 + g3^2*k1*k2*k3^2 - 2*k1^2*k2*k4
b1*b3 + 2*f1*k1^3*k2 + g0*g1*k1^3*k2 + g0*g2*k1^2*k2^2 + g0*g3*k1*k2^3 + 4*f2*k1^3*k3 + g1^2*k1^3*k3 + 2*f3*k1^2*k2*k3 + g1*g2*k1^2*k2*k3 - g0*g3*k1^2*k2*k3 + g1*g3*k1*k2^2*k3 - 2*g1*g3*k1^2*k3^2 - 2*f5*k1*k2*k3^2 - g2*g3*k1*k2*k3^2 - 4*f6*k2^2*k3^2 - g3^2*k2^2*k3^2 + 4*f6*k1*k3^3 + g3^2*k1*k3^3 - 2*k1*k2^2*k4 + 4*k1^2*k3*k4
b1*b4 - 2*f2*g0*k1^4 + f1*g1*k1^4 - 2*f3*g0*k1^3*k2 + f1*g2*k1^3*k2 - 2*f4*g0*k1^2*k2^2 + f1*g3*k1^2*k2^2 - 2*f5*g0*k1*k2^3 - 2*f6*g0*k2^4 - f3*g1*k1^3*k3 + 2*f2*g2*k1^3*k3 - f1*g3*k1^3*k3 + 2*f5*g0*k1^2*k2*k3 - 2*f4*g1*k1^2*k2*k3 + f3*g2*k1^2*k2*k3 + 2*f2*g3*k1^2*k2*k3 + 4*f6*g0*k1*k2^2*k3 - 2*f5*g1*k1*k2^2*k3 + f3*g3*k1*k2^2*k3 - 2*f6*g1*k2^3*k3 - 2*f6*g0*k1^2*k3^2 + f5*g1*k1^2*k3^2 + f3*g3*k1^2*k3^2 + 2*f6*g1*k1*k2*k3^2 - f5*g2*k1*k2*k3^2 + 2*f4*g3*k1*k2*k3^2 - 2*f6*g2*k2^2*k3^2 + f5*g3*k2^2*k3^2 + 2*f6*g2*k1*k3^3 - f5*g3*k1*k3^3 - 2*g0*k1^3*k4 - g1*k1^2*k2*k4 - g2*k1*k2^2*k4 - g3*k2^3*k4 + 2*g2*k1^2*k3*k4 + 3*g3*k1*k2*k3*k4
b1*b5 - 2*f1*f3*k1^4 - f3*g0*g1*k1^4 - 4*f1*f4*k1^3*k2 - 2*f4*g0*g1*k1^3*k2 - f3*g0*g2*k1^3*k2 + 2*f2*g0*g3*k1^3*k2 - f1*g1*g3*k1^3*k2 - 6*f1*f5*k1^2*k2^2 - 3*f5*g0*g1*k1^2*k2^2 - 2*f4*g0*g2*k1^2*k2^2 + f3*g0*g3*k1^2*k2^2 - 3*f1*g2*g3*k1^2*k2^2 - g0*g1*g2*g3*k1^2*k2^2 - 4*f1*f6*k1*k2^3 - 2*f6*g0*g1*k1*k2^3 - 3*f5*g0*g2*k1*k2^3 - g0*g2^2*g3*k1*k2^3 - f1*g3^2*k1*k2^3 - 2*f6*g0*g2*k2^4 - f5*g0*g3*k2^4 - g0*g2*g3^2*k2^4 + 2*f3^2*k1^3*k3 - 8*f2*f4*k1^3*k3 + 4*f1*f5*k1^3*k3 + 2*f5*g0*g1*k1^3*k3 - 2*f4*g1^2*k1^3*k3 + f3*g1*g2*k1^3*k3 + f3*g0*g3*k1^3*k3 + 2*f1*g2*g3*k1^3*k3 + g0*g1*g2*g3*k1^3*k3 - 12*f2*f5*k1^2*k2*k3 + 4*f1*f6*k1^2*k2*k3 + 2*f6*g0*g1*k1^2*k2*k3 - 3*f5*g1^2*k1^2*k2*k3 + 2*f5*g0*g2*k1^2*k2*k3 - 2*f4*g1*g2*k1^2*k2*k3 + f3*g2^2*k1^2*k2*k3 + 2*f4*g0*g3*k1^2*k2*k3 + 2*f3*g1*g3*k1^2*k2*k3 - 6*f2*g2*g3*k1^2*k2*k3 - g1^2*g2*g3*k1^2*k2*k3 + g0*g2^2*g3*k1^2*k2*k3 + f1*g3^2*k1^2*k2*k3 - 2*f3*f5*k1*k2^2*k3 - 8*f2*f6*k1*k2^2*k3 - 2*f6*g1^2*k1*k2^2*k3 + 2*f6*g0*g2*k1*k2^2*k3 - 3*f5*g1*g2*k1*k2^2*k3 + 3*f5*g0*g3*k1*k2^2*k3 - f3*g2*g3*k1*k2^2*k3 - g1*g2^2*g3*k1*k2^2*k3 - 2*f2*g3^2*k1*k2^2*k3 + 2*g0*g2*g3^2*k1*k2^2*k3 - 2*f6*g1*g2*k2^3*k3 - f5*g1*g3*k2^3*k3 - g1*g2*g3^2*k2^3*k3 - 6*f3*f5*k1^2*k3^2 - 2*f5*g1*g2*k1^2*k3^2 - 2*f5*g0*g3*k1^2*k3^2 + 4*f4*g1*g3*k1^2*k3^2 - 3*f3*g2*g3*k1^2*k3^2 - g1*g2^2*g3*k1^2*k3^2 - g0*g2*g3^2*k1^2*k3^2 - 4*f4*f5*k1*k2*k3^2 - 8*f3*f6*k1*k2*k3^2 - 2*f6*g1*g2*k1*k2*k3^2 - 2*f5*g2^2*k1*k2*k3^2 + 3*f5*g1*g3*k1*k2*k3^2 - 2*f4*g2*g3*k1*k2*k3^2 - g2^3*g3*k1*k2*k3^2 - 2*f3*g3^2*k1*k2*k3^2 + g1*g2*g3^2*k1*k2*k3^2 - 2*f5^2*k2^2*k3^2 - 2*f6*g2^2*k2^2*k3^2 - 2*f5*g2*g3*k2^2*k3^2 - g2^2*g3^2*k2^2*k3^2 + 4*f5^2*k1*k3^3 - 8*f4*f6*k1*k3^3 + 4*f5*g2*g3*k1*k3^3 - 2*f4*g3^2*k1*k3^3 + g2^2*g3^2*k1*k3^3 - 4*f2*k1^3*k4 - g1^2*k1^3*k4 - 2*f3*k1^2*k2*k4 - 2*g1*g2*k1^2*k2*k4 + 2*g0*g3*k1^2*k2*k4 - g2^2*k1*k2^2*k4 - g1*g3*k1*k2^2*k4 + 2*f5*k2^3*k4 + g2*g3*k2^3*k4 - 8*f4*k1^2*k3*k4 + 2*g1*g3*k1^2*k3*k4 - 12*f5*k1*k2*k3*k4 - 6*g2*g3*k1*k2*k3*k4 - 4*f6*k2^2*k3*k4 - g3^2*k2^2*k3*k4 - 4*f6*k1*k3^2*k4 - g3^2*k1*k3^2*k4 - 4*k1^2*k4^2
b1*b6 + 8*f1*f3*f5*k1^4 + 4*f3*f5*g0*g1*k1^4 - 8*f2*f5*g0*g2*k1^4 - 4*f1*f6*g0*g2*k1^4 + 4*f1*f5*g1*g2*k1^4 - 2*f6*g0^2*g1*g2*k1^4 + 4*f1*f5*g0*g3*k1^4 + 2*f5*g0^2*g1*g3*k1^4 + 4*f1*f3*g2*g3*k1^4 + 2*f3*g0*g1*g2*g3*k1^4 - 6*f2*g0*g2^2*g3*k1^4 + 3*f1*g1*g2^2*g3*k1^4 - 2*f2*g0*g1*g3^2*k1^4 + f1*g1^2*g3^2*k1^4 + 2*f1*g0*g2*g3^2*k1^4 + g0^2*g1*g2*g3^2*k1^4 + 16*f1*f4*f5*k1^3*k2 + 8*f4*f5*g0*g1*k1^3*k2 - 4*f3*f5*g0*g2*k1^3*k2 - 8*f2*f6*g0*g2*k1^3*k2 - 2*f6*g0*g1^2*g2*k1^3*k2 + 4*f1*f5*g2^2*k1^3*k2 - 2*f6*g0^2*g2^2*k1^3*k2 - 8*f2*f5*g0*g3*k1^3*k2 - 4*f1*f6*g0*g3*k1^3*k2 + 8*f1*f5*g1*g3*k1^3*k2 - 2*f6*g0^2*g1*g3*k1^3*k2 + 2*f5*g0*g1^2*g3*k1^3*k2 + 8*f1*f4*g2*g3*k1^3*k2 + 2*f5*g0^2*g2*g3*k1^3*k2 + 4*f4*g0*g1*g2*g3*k1^3*k2 - 4*f3*g0*g2^2*g3*k1^3*k2 + 3*f1*g2^3*g3*k1^3*k2 - 2*f3*g0*g1*g3^2*k1^3*k2 - 6*f2*g0*g2*g3^2*k1^3*k2 + 4*f1*g1*g2*g3^2*k1^3*k2 + g0^2*g2^2*g3^2*k1^3*k2 + 24*f1*f5^2*k1^2*k2^2 + 12*f5^2*g0*g1*k1^2*k2^2 - 8*f3*f6*g0*g2*k1^2*k2^2 - 4*f6*g0*g1*g2^2*k1^2*k2^2 - 4*f3*f5*g0*g3*k1^2*k2^2 - 8*f2*f6*g0*g3*k1^2*k2^2 - 2*f6*g0*g1^2*g3*k1^2*k2^2 + 24*f1*f5*g2*g3*k1^2*k2^2 - 4*f6*g0^2*g2*g3*k1^2*k2^2 + 10*f5*g0*g1*g2*g3*k1^2*k2^2 - 2*f4*g0*g2^2*g3*k1^2*k2^2 + 2*f5*g0^2*g3^2*k1^2*k2^2 - 2*f4*g0*g1*g3^2*k1^2*k2^2 - 4*f3*g0*g2*g3^2*k1^2*k2^2 + 6*f1*g2^2*g3^2*k1^2*k2^2 - 2*f2*g0*g3^3*k1^2*k2^2 - g0*g1^2*g3^3*k1^2*k2^2 + g0^2*g2*g3^3*k1^2*k2^2 + 32*f1*f5*f6*k1*k2^3 + 16*f5*f6*g0*g1*k1*k2^3 + 4*f5^2*g0*g2*k1*k2^3 - 8*f4*f6*g0*g2*k1*k2^3 - 2*f6*g0*g2^3*k1*k2^3 - 8*f3*f6*g0*g3*k1*k2^3 + 16*f1*f6*g2*g3*k1*k2^3 + 2*f5*g0*g2^2*g3*k1*k2^3 + 8*f1*f5*g3^2*k1*k2^3 - 2*f6*g0^2*g3^2*k1*k2^3 + 2*f5*g0*g1*g3^2*k1*k2^3 - 2*f4*g0*g2*g3^2*k1*k2^3 - 2*f3*g0*g3^3*k1*k2^3 + 4*f1*g2*g3^3*k1*k2^3 - g0*g1*g2*g3^3*k1*k2^3 + 16*f1*f6^2*k2^4 + 8*f6^2*g0*g1*k2^4 + 4*f5^2*g0*g3*k2^4 - 8*f4*f6*g0*g3*k2^4 - 4*f6*g0*g2^2*g3*k2^4 + 8*f1*f6*g3^2*k2^4 - 2*f6*g0*g1*g3^2*k2^4 + 4*f5*g0*g2*g3^2*k2^4 - 2*f4*g0*g3^3*k2^4 + f1*g3^4*k2^4 - g0*g1*g3^4*k2^4 - 8*f3^2*f5*k1^3*k3 + 32*f2*f4*f5*k1^3*k3 - 16*f1*f5^2*k1^3*k3 - 16*f2*f3*f6*k1^3*k3 + 16*f1*f4*f6*k1^3*k3 - 8*f5^2*g0*g1*k1^3*k3 + 8*f4*f6*g0*g1*k1^3*k3 + 8*f4*f5*g1^2*k1^3*k3 - 4*f3*f6*g1^2*k1^3*k3 + 4*f3*f6*g0*g2*k1^3*k3 - 8*f3*f5*g1*g2*k1^3*k3 - 8*f2*f6*g1*g2*k1^3*k3 - 2*f6*g1^3*g2*k1^3*k3 + 8*f2*f5*g2^2*k1^3*k3 + 4*f1*f6*g2^2*k1^3*k3 + 4*f6*g0*g1*g2^2*k1^3*k3 - 8*f3*f5*g0*g3*k1^3*k3 - 8*f2*f6*g0*g3*k1^3*k3 + 8*f2*f5*g1*g3*k1^3*k3 + 4*f1*f6*g1*g3*k1^3*k3 + 2*f5*g1^3*g3*k1^3*k3 - 4*f3^2*g2*g3*k1^3*k3 + 16*f2*f4*g2*g3*k1^3*k3 - 16*f1*f5*g2*g3*k1^3*k3 + 2*f6*g0^2*g2*g3*k1^3*k3 - 8*f5*g0*g1*g2*g3*k1^3*k3 + 4*f4*g1^2*g2*g3*k1^3*k3 - 5*f3*g1*g2^2*g3*k1^3*k3 + 6*f2*g2^3*g3*k1^3*k3 - 4*f2*f3*g3^2*k1^3*k3 + 4*f1*f4*g3^2*k1^3*k3 - 2*f5*g0^2*g3^2*k1^3*k3 + 2*f4*g0*g1*g3^2*k1^3*k3 - 2*f3*g1^2*g3^2*k1^3*k3 - 4*f3*g0*g2*g3^2*k1^3*k3 + 2*f2*g1*g2*g3^2*k1^3*k3 - 3*f1*g2^2*g3^2*k1^3*k3 - g0*g1*g2^2*g3^2*k1^3*k3 + f1*g1*g3^3*k1^3*k3 + g0*g1^2*g3^3*k1^3*k3 - g0^2*g2*g3^3*k1^3*k3 + 48*f2*f5^2*k1^2*k2*k3 - 16*f3^2*f6*k1^2*k2*k3 - 24*f1*f5*f6*k1^2*k2*k3 - 12*f5*f6*g0*g1*k1^2*k2*k3 + 12*f5^2*g1^2*k1^2*k2*k3 + 16*f4*f6*g0*g2*k1^2*k2*k3 - 16*f3*f6*g1*g2*k1^2*k2*k3 - 4*f6*g1^2*g2^2*k1^2*k2*k3 + 4*f6*g0*g2^3*k1^2*k2*k3 - 16*f4*f5*g0*g3*k1^2*k2*k3 - 4*f3*f6*g0*g3*k1^2*k2*k3 - 4*f3*f5*g1*g3*k1^2*k2*k3 - 8*f2*f6*g1*g3*k1^2*k2*k3 - 2*f6*g1^3*g3*k1^2*k2*k3 + 48*f2*f5*g2*g3*k1^2*k2*k3 - 12*f1*f6*g2*g3*k1^2*k2*k3 + 10*f5*g1^2*g2*g3*k1^2*k2*k3 - 2*f5*g0*g2^2*g3*k1^2*k2*k3 - 2*f4*g1*g2^2*g3*k1^2*k2*k3 + f3*g2^3*g3*k1^2*k2*k3 - 4*f3^2*g3^2*k1^2*k2*k3 - 6*f1*f5*g3^2*k1^2*k2*k3 + 2*f6*g0^2*g3^2*k1^2*k2*k3 - 3*f5*g0*g1*g3^2*k1^2*k2*k3 - 2*f4*g1^2*g3^2*k1^2*k2*k3 - 6*f4*g0*g2*g3^2*k1^2*k2*k3 - 6*f3*g1*g2*g3^2*k1^2*k2*k3 + 12*f2*g2^2*g3^2*k1^2*k2*k3 - g0*g2^3*g3^2*k1^2*k2*k3 - 2*f2*g1*g3^3*k1^2*k2*k3 - g1^3*g3^3*k1^2*k2*k3 - 3*f1*g2*g3^3*k1^2*k2*k3 + 8*f3*f5^2*k1*k2^2*k3 - 16*f3*f4*f6*k1*k2^2*k3 + 64*f2*f5*f6*k1*k2^2*k3 - 16*f1*f6^2*k1*k2^2*k3 - 8*f6^2*g0*g1*k1*k2^2*k3 + 16*f5*f6*g1^2*k1*k2^2*k3 + 20*f5*f6*g0*g2*k1*k2^2*k3 + 4*f5^2*g1*g2*k1*k2^2*k3 - 8*f4*f6*g1*g2*k1*k2^2*k3 - 4*f3*f6*g2^2*k1*k2^2*k3 - 2*f6*g1*g2^3*k1*k2^2*k3 - 20*f5^2*g0*g3*k1*k2^2*k3 + 8*f4*f6*g0*g3*k1*k2^2*k3 - 16*f3*f6*g1*g3*k1*k2^2*k3 + 8*f3*f5*g2*g3*k1*k2^2*k3 + 32*f2*f6*g2*g3*k1*k2^2*k3 + 16*f6*g0*g2^2*g3*k1*k2^2*k3 + 2*f5*g1*g2^2*g3*k1*k2^2*k3 - 4*f3*f4*g3^2*k1*k2^2*k3 + 16*f2*f5*g3^2*k1*k2^2*k3 - 8*f1*f6*g3^2*k1*k2^2*k3 + 4*f6*g0*g1*g3^2*k1*k2^2*k3 + 2*f5*g1^2*g3^2*k1*k2^2*k3 - 17*f5*g0*g2*g3^2*k1*k2^2*k3 - 2*f4*g1*g2*g3^2*k1*k2^2*k3 + f3*g2^2*g3^2*k1*k2^2*k3 + 2*f4*g0*g3^3*k1*k2^2*k3 - 4*f3*g1*g3^3*k1*k2^2*k3 + 8*f2*g2*g3^3*k1*k2^2*k3 - g1^2*g2*g3^3*k1*k2^2*k3 - 2*g0*g2^2*g3^3*k1*k2^2*k3 - f1*g3^4*k1*k2^2*k3 + 2*g0*g1*g3^4*k1*k2^2*k3 + 32*f2*f6^2*k2^3*k3 + 8*f6^2*g1^2*k2^3*k3 + 16*f6^2*g0*g2*k2^3*k3 - 12*f5*f6*g0*g3*k2^3*k3 + 4*f5^2*g1*g3*k2^3*k3 - 8*f4*f6*g1*g3*k2^3*k3 - 4*f6*g1*g2^2*g3*k2^3*k3 + 16*f2*f6*g3^2*k2^3*k3 - 2*f6*g1^2*g3^2*k2^3*k3 + 4*f5*g1*g2*g3^2*k2^3*k3 - 3*f5*g0*g3^3*k2^3*k3 - 2*f4*g1*g3^3*k2^3*k3 + 2*f2*g3^4*k2^3*k3 - g1^2*g3^4*k2^3*k3 - g0*g2*g3^4*k2^3*k3 + 24*f3*f5^2*k1^2*k3^2 - 16*f3*f4*f6*k1^2*k3^2 - 12*f5*f6*g0*g2*k1^2*k3^2 + 12*f5^2*g1*g2*k1^2*k3^2 - 8*f4*f6*g1*g2*k1^2*k3^2 - 4*f3*f6*g2^2*k1^2*k3^2 - 2*f6*g1*g2^3*k1^2*k3^2 + 12*f5^2*g0*g3*k1^2*k3^2 - 8*f4*f6*g0*g3*k1^2*k3^2 - 16*f4*f5*g1*g3*k1^2*k3^2 + 4*f3*f6*g1*g3*k1^2*k3^2 + 24*f3*f5*g2*g3*k1^2*k3^2 + 2*f6*g1^2*g2*g3*k1^2*k3^2 - 10*f6*g0*g2^2*g3*k1^2*k3^2 + 9*f5*g1*g2^2*g3*k1^2*k3^2 - 4*f3*f4*g3^2*k1^2*k3^2 - 3*f5*g1^2*g3^2*k1^2*k3^2 + 10*f5*g0*g2*g3^2*k1^2*k3^2 - 10*f4*g1*g2*g3^2*k1^2*k3^2 + 5*f3*g2^2*g3^2*k1^2*k3^2 - 2*f4*g0*g3^3*k1^2*k3^2 + f3*g1*g3^3*k1^2*k3^2 - g1^2*g2*g3^3*k1^2*k3^2 + g0*g2^2*g3^3*k1^2*k3^2 - g0*g1*g3^4*k1^2*k3^2 + 16*f4*f5^2*k1*k2*k3^2 - 32*f4^2*f6*k1*k2*k3^2 + 56*f3*f5*f6*k1*k2*k3^2 - 16*f6^2*g0*g2*k1*k2*k3^2 + 28*f5*f6*g1*g2*k1*k2*k3^2 + 4*f5^2*g2^2*k1*k2*k3^2 - 16*f4*f6*g2^2*k1*k2*k3^2 - 2*f6*g2^4*k1*k2*k3^2 + 16*f5*f6*g0*g3*k1*k2*k3^2 - 16*f5^2*g1*g3*k1*k2*k3^2 - 16*f4*f6*g1*g3*k1*k2*k3^2 + 16*f4*f5*g2*g3*k1*k2*k3^2 + 28*f3*f6*g2*g3*k1*k2*k3^2 + 12*f6*g1*g2^2*g3*k1*k2*k3^2 + 3*f5*g2^3*g3*k1*k2*k3^2 - 8*f4^2*g3^2*k1*k2*k3^2 + 14*f3*f5*g3^2*k1*k2*k3^2 + 4*f6*g1^2*g3^2*k1*k2*k3^2 + 2*f6*g0*g2*g3^2*k1*k2*k3^2 - 9*f5*g1*g2*g3^2*k1*k2*k3^2 + 3*f5*g0*g3^3*k1*k2*k3^2 - 4*f4*g1*g3^3*k1*k2*k3^2 + 7*f3*g2*g3^3*k1*k2*k3^2 - g1*g2^2*g3^3*k1*k2*k3^2 + g1^2*g3^4*k1*k2*k3^2 + g0*g2*g3^4*k1*k2*k3^2 + 8*f5^3*k2^2*k3^2 - 16*f4*f5*f6*k2^2*k3^2 + 48*f3*f6^2*k2^2*k3^2 + 24*f6^2*g1*g2*k2^2*k3^2 - 4*f5*f6*g2^2*k2^2*k3^2 + 8*f6^2*g0*g3*k2^2*k3^2 - 20*f5*f6*g1*g3*k2^2*k3^2 + 12*f5^2*g2*g3*k2^2*k3^2 - 8*f4*f6*g2*g3*k2^2*k3^2 - 4*f6*g2^3*g3*k2^2*k3^2 - 4*f4*f5*g3^2*k2^2*k3^2 + 24*f3*f6*g3^2*k2^2*k3^2 + 2*f6*g1*g2*g3^2*k2^2*k3^2 + 5*f5*g2^2*g3^2*k2^2*k3^2 + 2*f6*g0*g3^3*k2^2*k3^2 - 5*f5*g1*g3^3*k2^2*k3^2 - 2*f4*g2*g3^3*k2^2*k3^2 + 3*f3*g3^4*k2^2*k3^2 - g1*g2*g3^4*k2^2*k3^2 - 16*f5^3*k1*k3^3 + 48*f4*f5*f6*k1*k3^3 - 16*f3*f6^2*k1*k3^3 - 8*f6^2*g1*g2*k1*k3^3 + 12*f5*f6*g2^2*k1*k3^3 - 8*f6^2*g0*g3*k1*k3^3 + 12*f5*f6*g1*g3*k1*k3^3 - 24*f5^2*g2*g3*k1*k3^3 + 24*f4*f6*g2*g3*k1*k3^3 + 8*f6*g2^3*g3*k1*k3^3 + 12*f4*f5*g3^2*k1*k3^3 - 8*f3*f6*g3^2*k1*k3^3 + 2*f6*g1*g2*g3^2*k1*k3^3 - 9*f5*g2^2*g3^2*k1*k3^3 - 2*f6*g0*g3^3*k1*k3^3 + 3*f5*g1*g3^3*k1*k3^3 + 6*f4*g2*g3^3*k1*k3^3 - f3*g3^4*k1*k3^3 + g1*g2*g3^4*k1*k3^3 - 8*f5^2*f6*k2*k3^3 + 32*f4*f6^2*k2*k3^3 + 8*f6^2*g2^2*k2*k3^3 - 8*f5*f6*g2*g3*k2*k3^3 - 2*f5^2*g3^2*k2*k3^3 + 16*f4*f6*g3^2*k2*k3^3 + 2*f6*g2^2*g3^2*k2*k3^3 - 2*f5*g2*g3^3*k2*k3^3 + 2*f4*g3^4*k2*k3^3 + 16*f2*f5*k1^3*k4 + 8*f1*f6*k1^3*k4 + 4*f6*g0*g1*k1^3*k4 + 4*f5*g1^2*k1^3*k4 - 8*f5*g0*g2*k1^3*k4 + 8*f2*g2*g3*k1^3*k4 + 2*g1^2*g2*g3*k1^3*k4 - 6*g0*g2^2*g3*k1^3*k4 + 2*f1*g3^2*k1^3*k4 - g0*g1*g3^2*k1^3*k4 + 8*f3*f5*k1^2*k2*k4 + 16*f2*f6*k1^2*k2*k4 + 4*f6*g1^2*k1^2*k2*k4 + 4*f5*g1*g2*k1^2*k2*k4 - 12*f5*g0*g3*k1^2*k2*k4 + 4*f3*g2*g3*k1^2*k2*k4 + g1*g2^2*g3*k1^2*k2*k4 + 4*f2*g3^2*k1^2*k2*k4 - 7*g0*g2*g3^2*k1^2*k2*k4 + 16*f3*f6*k1*k2^2*k4 + 8*f6*g1*g2*k1*k2^2*k4 - g2^3*g3*k1*k2^2*k4 + 4*f3*g3^2*k1*k2^2*k4 + 2*g1*g2*g3^2*k1*k2^2*k4 - g0*g3^3*k1*k2^2*k4 - 8*f5^2*k2^3*k4 + 16*f4*f6*k2^3*k4 + 4*f6*g2^2*k2^3*k4 + 8*f6*g1*g3*k2^3*k4 - 8*f5*g2*g3*k2^3*k4 + 4*f4*g3^2*k2^3*k4 - g2^2*g3^2*k2^3*k4 + 2*g1*g3^3*k2^3*k4 + 32*f4*f5*k1^2*k3*k4 - 24*f3*f6*k1^2*k3*k4 - 12*f6*g1*g2*k1^2*k3*k4 + 8*f5*g2^2*k1^2*k3*k4 - 12*f6*g0*g3*k1^2*k3*k4 + 16*f4*g2*g3*k1^2*k3*k4 + 6*g2^3*g3*k1^2*k3*k4 - 6*f3*g3^2*k1^2*k3*k4 - 3*g1*g2*g3^2*k1^2*k3*k4 - g0*g3^3*k1^2*k3*k4 + 48*f5^2*k1*k2*k3*k4 - 32*f4*f6*k1*k2*k3*k4 - 8*f6*g2^2*k1*k2*k3*k4 - 24*f6*g1*g3*k1*k2*k3*k4 + 48*f5*g2*g3*k1*k2*k3*k4 - 8*f4*g3^2*k1*k2*k3*k4 + 10*g2^2*g3^2*k1*k2*k3*k4 - 6*g1*g3^3*k1*k2*k3*k4 + 24*f5*f6*k2^2*k3*k4 + 12*f6*g2*g3*k2^2*k3*k4 + 6*f5*g3^2*k2^2*k3*k4 + 3*g2*g3^3*k2^2*k3*k4 + 24*f5*f6*k1*k3^2*k4 + 12*f6*g2*g3*k1*k3^2*k4 + 6*f5*g3^2*k1*k3^2*k4 + 3*g2*g3^3*k1*k3^2*k4 + 32*f6^2*k2*k3^2*k4 + 16*f6*g3^2*k2*k3^2*k4 + 2*g3^4*k2*k3^2*k4 + 16*f5*k1^2*k4^2 + 8*g2*g3*k1^2*k4^2 + 8*f6*k1*k2*k4^2 + 2*g3^2*k1*k2*k4^2
b2^2 - 4*f0*k1^4 - g0^2*k1^4 + 2*g0*g2*k1^3*k3 + 2*g0*g3*k1^2*k2*k3 - 4*f4*k1^2*k3^2 - g2^2*k1^2*k3^2 - 4*f5*k1*k2*k3^2 - 2*g2*g3*k1*k2*k3^2 - 4*f6*k2^2*k3^2 - g3^2*k2^2*k3^2 - 4*k1^2*k3*k4
b2*b3 - 4*f0*k1^3*k2 - g0^2*k1^3*k2 - 2*f1*k1^3*k3 - g0*g1*k1^3*k3 + g0*g2*k1^2*k2*k3 + g0*g3*k1*k2^2*k3 + 2*f3*k1^2*k3^2 + g1*g2*k1^2*k3^2 + g0*g3*k1^2*k3^2 + g1*g3*k1*k2*k3^2 - 2*f5*k1*k3^3 - g2*g3*k1*k3^3 - 4*f6*k2*k3^3 - g3^2*k2*k3^3 - 2*k1*k2*k3*k4
b2*b4 + f1*g0*k1^4 - 2*f0*g1*k1^4 - 2*f0*g2*k1^3*k2 - 2*f0*g3*k1^2*k2^2 - f3*g0*k1^3*k3 - f1*g2*k1^3*k3 + 2*f0*g3*k1^3*k3 - 2*f4*g0*k1^2*k2*k3 - f1*g3*k1^2*k2*k3 - 2*f5*g0*k1*k2^2*k3 - 2*f6*g0*k2^3*k3 + f5*g0*k1^2*k3^2 - 2*f4*g1*k1^2*k3^2 + f3*g2*k1^2*k3^2 + 2*f6*g0*k1*k2*k3^2 - 2*f5*g1*k1*k2*k3^2 + f3*g3*k1*k2*k3^2 - 2*f6*g1*k2^2*k3^2 - f5*g2*k1*k3^3 + 2*f4*g3*k1*k3^3 - 2*f6*g2*k2*k3^3 + f5*g3*k2*k3^3 - g0*k1^2*k2*k4 - 2*g1*k1^2*k3*k4 - g2*k1*k2*k3*k4 - g3*k2^2*k3*k4 + 2*g3*k1*k3^2*k4
b2*b5 + 4*f0*f3*k1^4 + f3*g0^2*k1^4 + 8*f0*f4*k1^3*k2 + 2*f4*g0^2*k1^3*k2 - f1*g0*g3*k1^3*k2 + 2*f0*g1*g3*k1^3*k2 + 12*f0*f5*k1^2*k2^2 + 3*f5*g0^2*k1^2*k2^2 + 6*f0*g2*g3*k1^2*k2^2 + g0^2*g2*g3*k1^2*k2^2 + 8*f0*f6*k1*k2^3 + 2*f6*g0^2*k1*k2^3 + 2*f0*g3^2*k1*k2^3 + 4*f1*f4*k1^3*k3 - 8*f0*f5*k1^3*k3 - 2*f5*g0^2*k1^3*k3 + 2*f4*g0*g1*k1^3*k3 - 2*f3*g0*g2*k1^3*k3 - 4*f0*g2*g3*k1^3*k3 - g0^2*g2*g3*k1^3*k3 + 6*f1*f5*k1^2*k2*k3 - 8*f0*f6*k1^2*k2*k3 - 2*f6*g0^2*k1^2*k2*k3 + 3*f5*g0*g1*k1^2*k2*k3 - 2*f4*g0*g2*k1^2*k2*k3 - f3*g0*g3*k1^2*k2*k3 + 3*f1*g2*g3*k1^2*k2*k3 + g0*g1*g2*g3*k1^2*k2*k3 - 2*f0*g3^2*k1^2*k2*k3 + 4*f1*f6*k1*k2^2*k3 + 2*f6*g0*g1*k1*k2^2*k3 - 3*f5*g0*g2*k1*k2^2*k3 - g0*g2^2*g3*k1*k2^2*k3 + f1*g3^2*k1*k2^2*k3 - 2*f6*g0*g2*k2^3*k3 - f5*g0*g3*k2^3*k3 - g0*g2*g3^2*k2^3*k3 + 4*f5*g0*g2*k1^2*k3^2 - 2*f4*g1*g2*k1^2*k3^2 + f3*g2^2*k1^2*k3^2 - 2*f4*g0*g3*k1^2*k3^2 + 2*g0*g2^2*g3*k1^2*k3^2 - 2*f3*f5*k1*k2*k3^2 + 4*f6*g0*g2*k1*k2*k3^2 - 3*f5*g1*g2*k1*k2*k3^2 - f3*g2*g3*k1*k2*k3^2 - g1*g2^2*g3*k1*k2*k3^2 + g0*g2*g3^2*k1*k2*k3^2 - 2*f6*g1*g2*k2^2*k3^2 - f5*g1*g3*k2^2*k3^2 - g1*g2*g3^2*k2^2*k3^2 - 4*f4*f5*k1*k3^3 - 2*f5*g2^2*k1*k3^3 - 2*f4*g2*g3*k1*k3^3 - g2^3*g3*k1*k3^3 - 2*f5^2*k2*k3^3 - 2*f6*g2^2*k2*k3^3 - 2*f5*g2*g3*k2*k3^3 - g2^2*g3^2*k2*k3^3 + 2*f1*k1^3*k4 + g0*g1*k1^3*k4 + g0*g2*k1^2*k2*k4 + 2*g0*g3*k1*k2^2*k4 + 2*f3*k1^2*k3*k4 - g1*g2*k1^2*k3*k4 - g0*g3*k1^2*k3*k4 - g2^2*k1*k2*k3*k4 + g1*g3*k1*k2*k3*k4 + 2*f5*k2^2*k3*k4 + g2*g3*k2^2*k3*k4 - 6*f5*k1*k3^2*k4 - 3*g2*g3*k1*k3^2*k4 - 4*f6*k2*k3^2*k4 - g3^2*k2*k3^2*k4 - 2*k1*k2*k4^2
b2*b6 - 16*f0*f3*f5*k1^4 - 4*f3*f5*g0^2*k1^4 + 4*f1*f5*g0*g2*k1^4 + 8*f0*f6*g0*g2*k1^4 + 2*f6*g0^3*g2*k1^4 - 8*f0*f5*g1*g2*k1^4 - 8*f0*f5*g0*g3*k1^4 - 2*f5*g0^3*g3*k1^4 - 8*f0*f3*g2*g3*k1^4 - 2*f3*g0^2*g2*g3*k1^4 + 3*f1*g0*g2^2*g3*k1^4 - 6*f0*g1*g2^2*g3*k1^4 + f1*g0*g1*g3^2*k1^4 - 2*f0*g1^2*g3^2*k1^4 - 4*f0*g0*g2*g3^2*k1^4 - g0^3*g2*g3^2*k1^4 - 32*f0*f4*f5*k1^3*k2 - 8*f4*f5*g0^2*k1^3*k2 + 4*f1*f6*g0*g2*k1^3*k2 + 2*f6*g0^2*g1*g2*k1^3*k2 - 8*f0*f5*g2^2*k1^3*k2 + 4*f1*f5*g0*g3*k1^3*k2 + 8*f0*f6*g0*g3*k1^3*k2 + 2*f6*g0^3*g3*k1^3*k2 - 16*f0*f5*g1*g3*k1^3*k2 - 2*f5*g0^2*g1*g3*k1^3*k2 - 16*f0*f4*g2*g3*k1^3*k2 - 4*f4*g0^2*g2*g3*k1^3*k2 - 6*f0*g2^3*g3*k1^3*k2 + 3*f1*g0*g2*g3^2*k1^3*k2 - 8*f0*g1*g2*g3^2*k1^3*k2 - 48*f0*f5^2*k1^2*k2^2 - 12*f5^2*g0^2*k1^2*k2^2 + 2*f6*g0^2*g2^2*k1^2*k2^2 + 4*f1*f6*g0*g3*k1^2*k2^2 + 2*f6*g0^2*g1*g3*k1^2*k2^2 - 48*f0*f5*g2*g3*k1^2*k2^2 - 8*f5*g0^2*g2*g3*k1^2*k2^2 - 12*f0*g2^2*g3^2*k1^2*k2^2 + f1*g0*g3^3*k1^2*k2^2 + g0^2*g1*g3^3*k1^2*k2^2 - 64*f0*f5*f6*k1*k2^3 - 16*f5*f6*g0^2*k1*k2^3 - 32*f0*f6*g2*g3*k1*k2^3 - 4*f6*g0^2*g2*g3*k1*k2^3 - 16*f0*f5*g3^2*k1*k2^3 - 2*f5*g0^2*g3^2*k1*k2^3 - 8*f0*g2*g3^3*k1*k2^3 - 32*f0*f6^2*k2^4 - 8*f6^2*g0^2*k2^4 - 16*f0*f6*g3^2*k2^4 - 2*f6*g0^2*g3^2*k2^4 - 2*f0*g3^4*k2^4 - 16*f1*f4*f5*k1^3*k3 + 32*f0*f5^2*k1^3*k3 + 8*f1*f3*f6*k1^3*k3 - 32*f0*f4*f6*k1^3*k3 + 8*f5^2*g0^2*k1^3*k3 - 8*f4*f6*g0^2*k1^3*k3 - 8*f4*f5*g0*g1*k1^3*k3 + 4*f3*f6*g0*g1*k1^3*k3 + 4*f3*f5*g0*g2*k1^3*k3 + 4*f1*f6*g1*g2*k1^3*k3 + 2*f6*g0*g1^2*g2*k1^3*k3 - 4*f1*f5*g2^2*k1^3*k3 - 8*f0*f6*g2^2*k1^3*k3 - 6*f6*g0^2*g2^2*k1^3*k3 + 4*f1*f6*g0*g3*k1^3*k3 - 4*f1*f5*g1*g3*k1^3*k3 - 8*f0*f6*g1*g3*k1^3*k3 - 2*f5*g0*g1^2*g3*k1^3*k3 - 8*f1*f4*g2*g3*k1^3*k3 + 32*f0*f5*g2*g3*k1^3*k3 + 10*f5*g0^2*g2*g3*k1^3*k3 - 4*f4*g0*g1*g2*g3*k1^3*k3 + f3*g0*g2^2*g3*k1^3*k3 - 3*f1*g2^3*g3*k1^3*k3 + 2*f1*f3*g3^2*k1^3*k3 - 8*f0*f4*g3^2*k1^3*k3 - 2*f4*g0^2*g3^2*k1^3*k3 - f1*g1*g2*g3^2*k1^3*k3 + 6*f0*g2^2*g3^2*k1^3*k3 + 2*g0^2*g2^2*g3^2*k1^3*k3 - 2*f0*g1*g3^3*k1^3*k3 - g0^2*g1*g3^3*k1^3*k3 - 24*f1*f5^2*k1^2*k2*k3 + 48*f0*f5*f6*k1^2*k2*k3 + 12*f5*f6*g0^2*k1^2*k2*k3 - 12*f5^2*g0*g1*k1^2*k2*k3 + 4*f3*f5*g0*g3*k1^2*k2*k3 + 4*f1*f6*g1*g3*k1^2*k2*k3 + 2*f6*g0*g1^2*g3*k1^2*k2*k3 - 24*f1*f5*g2*g3*k1^2*k2*k3 + 24*f0*f6*g2*g3*k1^2*k2*k3 - 2*f6*g0^2*g2*g3*k1^2*k2*k3 - 6*f5*g0*g1*g2*g3*k1^2*k2*k3 - 2*f4*g0*g2^2*g3*k1^2*k2*k3 + 12*f0*f5*g3^2*k1^2*k2*k3 + 5*f5*g0^2*g3^2*k1^2*k2*k3 - 2*f4*g0*g1*g3^2*k1^2*k2*k3 + 2*f3*g0*g2*g3^2*k1^2*k2*k3 - 6*f1*g2^2*g3^2*k1^2*k2*k3 + f1*g1*g3^3*k1^2*k2*k3 + g0*g1^2*g3^3*k1^2*k2*k3 + 6*f0*g2*g3^3*k1^2*k2*k3 + 2*g0^2*g2*g3^3*k1^2*k2*k3 - 32*f1*f5*f6*k1*k2^2*k3 + 32*f0*f6^2*k1*k2^2*k3 + 8*f6^2*g0^2*k1*k2^2*k3 - 16*f5*f6*g0*g1*k1*k2^2*k3 + 4*f5^2*g0*g2*k1*k2^2*k3 - 8*f4*f6*g0*g2*k1*k2^2*k3 - 2*f6*g0*g2^3*k1*k2^2*k3 - 16*f1*f6*g2*g3*k1*k2^2*k3 - 8*f6*g0*g1*g2*g3*k1*k2^2*k3 + 2*f5*g0*g2^2*g3*k1*k2^2*k3 - 8*f1*f5*g3^2*k1*k2^2*k3 + 16*f0*f6*g3^2*k1*k2^2*k3 - 2*f5*g0*g1*g3^2*k1*k2^2*k3 - 2*f4*g0*g2*g3^2*k1*k2^2*k3 - 4*f1*g2*g3^3*k1*k2^2*k3 - g0*g1*g2*g3^3*k1*k2^2*k3 + 2*f0*g3^4*k1*k2^2*k3 - 16*f1*f6^2*k2^3*k3 - 8*f6^2*g0*g1*k2^3*k3 + 4*f5^2*g0*g3*k2^3*k3 - 8*f4*f6*g0*g3*k2^3*k3 - 4*f6*g0*g2^2*g3*k2^3*k3 - 8*f1*f6*g3^2*k2^3*k3 - 6*f6*g0*g1*g3^2*k2^3*k3 + 4*f5*g0*g2*g3^2*k2^3*k3 - 2*f4*g0*g3^3*k2^3*k3 - f1*g3^4*k2^3*k3 - g0*g1*g3^4*k2^3*k3 - 8*f3^2*f6*k1^2*k3^2 - 12*f5^2*g0*g2*k1^2*k3^2 + 24*f4*f6*g0*g2*k1^2*k3^2 - 8*f3*f6*g1*g2*k1^2*k3^2 - 2*f6*g1^2*g2^2*k1^2*k3^2 + 6*f6*g0*g2^3*k1^2*k3^2 - 8*f3*f6*g0*g3*k1^2*k3^2 + 4*f3*f5*g1*g3*k1^2*k3^2 + 2*f5*g1^2*g2*g3*k1^2*k3^2 - 11*f5*g0*g2^2*g3*k1^2*k3^2 - 2*f4*g1*g2^2*g3*k1^2*k3^2 + f3*g2^3*g3*k1^2*k3^2 - 2*f3^2*g3^2*k1^2*k3^2 - 2*f6*g0^2*g3^2*k1^2*k3^2 + 3*f5*g0*g1*g3^2*k1^2*k3^2 - 2*f4*g1^2*g3^2*k1^2*k3^2 + 4*f4*g0*g2*g3^2*k1^2*k3^2 - g0*g2^3*g3^2*k1^2*k3^2 - f3*g0*g3^3*k1^2*k3^2 + 2*g0*g1*g2*g3^3*k1^2*k3^2 + 8*f3*f5^2*k1*k2*k3^2 - 16*f3*f4*f6*k1*k2*k3^2 - 4*f5*f6*g0*g2*k1*k2*k3^2 + 4*f5^2*g1*g2*k1*k2*k3^2 - 8*f4*f6*g1*g2*k1*k2*k3^2 - 4*f3*f6*g2^2*k1*k2*k3^2 - 2*f6*g1*g2^3*k1*k2*k3^2 - 8*f5^2*g0*g3*k1*k2*k3^2 + 16*f4*f6*g0*g3*k1*k2*k3^2 - 8*f3*f6*g1*g3*k1*k2*k3^2 + 8*f3*f5*g2*g3*k1*k2*k3^2 - 4*f6*g1^2*g2*g3*k1*k2*k3^2 + 4*f6*g0*g2^2*g3*k1*k2*k3^2 + 2*f5*g1*g2^2*g3*k1*k2*k3^2 - 4*f3*f4*g3^2*k1*k2*k3^2 + 2*f6*g0*g1*g3^2*k1*k2*k3^2 - 11*f5*g0*g2*g3^2*k1*k2*k3^2 - 2*f4*g1*g2*g3^2*k1*k2*k3^2 + f3*g2^2*g3^2*k1*k2*k3^2 + 4*f4*g0*g3^3*k1*k2*k3^2 - 2*f3*g1*g3^3*k1*k2*k3^2 - g1^2*g2*g3^3*k1*k2*k3^2 - 2*g0*g2^2*g3^3*k1*k2*k3^2 + g0*g1*g3^4*k1*k2*k3^2 - 4*f5*f6*g0*g3*k2^2*k3^2 + 4*f5^2*g1*g3*k2^2*k3^2 - 8*f4*f6*g1*g3*k2^2*k3^2 - 4*f6*g1*g2^2*g3*k2^2*k3^2 - 4*f6*g1^2*g3^2*k2^2*k3^2 - 4*f6*g0*g2*g3^2*k2^2*k3^2 + 4*f5*g1*g2*g3^2*k2^2*k3^2 - f5*g0*g3^3*k2^2*k3^2 - 2*f4*g1*g3^3*k2^2*k3^2 - g1^2*g3^4*k2^2*k3^2 - g0*g2*g3^4*k2^2*k3^2 + 16*f4*f5^2*k1*k3^3 - 32*f4^2*f6*k1*k3^3 + 8*f3*f5*f6*k1*k3^3 + 4*f5*f6*g1*g2*k1*k3^3 + 4*f5^2*g2^2*k1*k3^3 - 16*f4*f6*g2^2*k1*k3^3 - 2*f6*g2^4*k1*k3^3 + 4*f5*f6*g0*g3*k1*k3^3 - 4*f5^2*g1*g3*k1*k3^3 - 8*f4*f6*g1*g3*k1*k3^3 + 16*f4*f5*g2*g3*k1*k3^3 + 4*f3*f6*g2*g3*k1*k3^3 + 3*f5*g2^3*g3*k1*k3^3 - 8*f4^2*g3^2*k1*k3^3 + 2*f3*f5*g3^2*k1*k3^3 + 2*f6*g0*g2*g3^2*k1*k3^3 - 3*f5*g1*g2*g3^2*k1*k3^3 - 2*f4*g1*g3^3*k1*k3^3 + f3*g2*g3^3*k1*k3^3 - g1*g2^2*g3^3*k1*k3^3 + 8*f5^3*k2*k3^3 - 16*f4*f5*f6*k2*k3^3 + 16*f3*f6^2*k2*k3^3 + 8*f6^2*g1*g2*k2*k3^3 - 4*f5*f6*g2^2*k2*k3^3 + 8*f6^2*g0*g3*k2*k3^3 - 12*f5*f6*g1*g3*k2*k3^3 + 12*f5^2*g2*g3*k2*k3^3 - 8*f4*f6*g2*g3*k2*k3^3 - 4*f6*g2^3*g3*k2*k3^3 - 4*f4*f5*g3^2*k2*k3^3 + 8*f3*f6*g3^2*k2*k3^3 - 2*f6*g1*g2*g3^2*k2*k3^3 + 5*f5*g2^2*g3^2*k2*k3^3 + 2*f6*g0*g3^3*k2*k3^3 - 3*f5*g1*g3^3*k2*k3^3 - 2*f4*g2*g3^3*k2*k3^3 + f3*g3^4*k2*k3^3 - g1*g2*g3^4*k2*k3^3 - 8*f1*f5*k1^3*k4 - 16*f0*f6*k1^3*k4 - 4*f6*g0^2*k1^3*k4 - 4*f5*g0*g1*k1^3*k4 - 4*f1*g2*g3*k1^3*k4 - 2*g0*g1*g2*g3*k1^3*k4 - 4*f0*g3^2*k1^3*k4 - g0^2*g3^2*k1^3*k4 - 8*f1*f6*k1^2*k2*k4 - 4*f6*g0*g1*k1^2*k2*k4 - 8*f5*g0*g2*k1^2*k2*k4 - 5*g0*g2^2*g3*k1^2*k2*k4 - 2*f1*g3^2*k1^2*k2*k4 - 2*g0*g1*g3^2*k1^2*k2*k4 - 8*f6*g0*g2*k1*k2^2*k4 - 8*f5*g0*g3*k1*k2^2*k4 - 6*g0*g2*g3^2*k1*k2^2*k4 - 8*f6*g0*g3*k2^3*k4 - 2*g0*g3^3*k2^3*k4 - 8*f3*f5*k1^2*k3*k4 + 16*f6*g0*g2*k1^2*k3*k4 - 4*f5*g1*g2*k1^2*k3*k4 - 4*f5*g0*g3*k1^2*k3*k4 - 4*f3*g2*g3*k1^2*k3*k4 - 4*g1*g2^2*g3*k1^2*k3*k4 - 2*g1^2*g3^2*k1^2*k3*k4 + 16*f6*g0*g3*k1*k2*k3*k4 - 8*f5*g1*g3*k1*k2*k3*k4 - g2^3*g3*k1*k2*k3*k4 - 4*g1*g2*g3^2*k1*k2*k3*k4 + 3*g0*g3^3*k1*k2*k3*k4 - 8*f5^2*k2^2*k3*k4 + 16*f4*f6*k2^2*k3*k4 + 4*f6*g2^2*k2^2*k3*k4 - 8*f5*g2*g3*k2^2*k3*k4 + 4*f4*g3^2*k2^2*k3*k4 - g2^2*g3^2*k2^2*k3*k4 + 24*f5^2*k1*k3^2*k4 - 48*f4*f6*k1*k3^2*k4 - 12*f6*g2^2*k1*k3^2*k4 - 8*f6*g1*g3*k1*k3^2*k4 + 24*f5*g2*g3*k1*k3^2*k4 - 12*f4*g3^2*k1*k3^2*k4 + 3*g2^2*g3^2*k1*k3^2*k4 - 2*g1*g3^3*k1*k3^2*k4 + 8*f5*f6*k2*k3^2*k4 + 4*f6*g2*g3*k2*k3^2*k4 + 2*f5*g3^2*k2*k3^2*k4 + g2*g3^3*k2*k3^2*k4 + 8*f5*k1*k2*k4^2 + 4*g2*g3*k1*k2*k4^2 + 8*f6*k2^2*k4^2 + 2*g3^2*k2^2*k4^2 - 16*f6*k1*k3*k4^2 - 4*g3^2*k1*k3*k4^2
b3^2 - 4*f0*k1^2*k2^2 - g0^2*k1^2*k2^2 - 4*f1*k1^2*k2*k3 - 2*g0*g1*k1^2*k2*k3 - 4*f2*k1^2*k3^2 - g1^2*k1^2*k3^2 + 2*g0*g3*k1*k2*k3^2 + 2*g1*g3*k1*k3^3 - 4*f6*k3^4 - g3^2*k3^4 - 4*k1*k3^2*k4
b3*b4 + f1*g0*k1^3*k2 - 2*f0*g1*k1^3*k2 - 2*f0*g2*k1^2*k2^2 - 2*f0*g3*k1*k2^3 + 2*f2*g0*k1^3*k3 - f1*g1*k1^3*k3 + f3*g0*k1^2*k2*k3 - 2*f1*g2*k1^2*k2*k3 + 2*f0*g3*k1^2*k2*k3 - 2*f1*g3*k1*k2^2*k3 + f3*g1*k1^2*k3^2 - 2*f2*g2*k1^2*k3^2 + f1*g3*k1^2*k3^2 - f5*g0*k1*k2*k3^2 - 2*f2*g3*k1*k2*k3^2 - 2*f6*g0*k2^2*k3^2 + 2*f6*g0*k1*k3^3 - f5*g1*k1*k3^3 - f3*g3*k1*k3^3 - 2*f6*g1*k2*k3^3 - 2*f6*g2*k3^4 + f5*g3*k3^4 - g0*k1*k2^2*k4 + 2*g0*k1^2*k3*k4 - g1*k1*k2*k3*k4 - 2*g2*k1*k3^2*k4 - g3*k2*k3^2*k4
b3*b5 + f1^2*k1^4 - 4*f0*f2*k1^4 - f2*g0^2*k1^4 + f1*g0*g1*k1^4 - f0*g1^2*k1^4 + f1*g0*g2*k1^3*k2 - 2*f0*g1*g2*k1^3*k2 + 4*f0*f4*k1^2*k2^2 + f4*g0^2*k1^2*k2^2 - f0*g2^2*k1^2*k2^2 + 8*f0*f5*k1*k2^3 + 2*f5*g0^2*k1*k2^3 + 4*f0*g2*g3*k1*k2^3 + g0^2*g2*g3*k1*k2^3 + 4*f0*f6*k2^4 + f6*g0^2*k2^4 + f0*g3^2*k2^4 + 2*f2*g0*g2*k1^3*k3 - f1*g1*g2*k1^3*k3 - f1*g0*g3*k1^3*k3 + 2*f0*g1*g3*k1^3*k3 + 4*f1*f4*k1^2*k2*k3 - 4*f0*f5*k1^2*k2*k3 - f5*g0^2*k1^2*k2*k3 + 2*f4*g0*g1*k1^2*k2*k3 - f1*g2^2*k1^2*k2*k3 - 2*f0*g2*g3*k1^2*k2*k3 - g0^2*g2*g3*k1^2*k2*k3 + 8*f1*f5*k1*k2^2*k3 + 4*f5*g0*g1*k1*k2^2*k3 - f3*g0*g3*k1*k2^2*k3 + 4*f1*g2*g3*k1*k2^2*k3 + 2*g0*g1*g2*g3*k1*k2^2*k3 + 4*f1*f6*k2^3*k3 + 2*f6*g0*g1*k2^3*k3 + f1*g3^2*k2^3*k3 - f3^2*k1^2*k3^2 + 4*f2*f4*k1^2*k3^2 - 2*f1*f5*k1^2*k3^2 - 4*f0*f6*k1^2*k3^2 - f6*g0^2*k1^2*k3^2 - f5*g0*g1*k1^2*k3^2 + f4*g1^2*k1^2*k3^2 - f2*g2^2*k1^2*k3^2 - f1*g2*g3*k1^2*k3^2 - g0*g1*g2*g3*k1^2*k3^2 - f0*g3^2*k1^2*k3^2 + 8*f2*f5*k1*k2*k3^2 + 2*f5*g1^2*k1*k2*k3^2 + f5*g0*g2*k1*k2*k3^2 - 2*f4*g0*g3*k1*k2*k3^2 - f3*g1*g3*k1*k2*k3^2 + 4*f2*g2*g3*k1*k2*k3^2 + g1^2*g2*g3*k1*k2*k3^2 + g0*g2^2*g3*k1*k2*k3^2 + 4*f2*f6*k2^2*k3^2 + f6*g1^2*k2^2*k3^2 - 2*f5*g0*g3*k2^2*k3^2 + f2*g3^2*k2^2*k3^2 - g0*g2*g3^2*k2^2*k3^2 + 4*f3*f5*k1*k3^3 + 2*f6*g0*g2*k1*k3^3 + f5*g1*g2*k1*k3^3 + f5*g0*g3*k1*k3^3 - 2*f4*g1*g3*k1*k3^3 + 2*f3*g2*g3*k1*k3^3 + g1*g2^2*g3*k1*k3^3 + g0*g2*g3^2*k1*k3^3 + 4*f3*f6*k2*k3^3 - 2*f5*g1*g3*k2*k3^3 + f3*g3^2*k2*k3^3 - g1*g2*g3^2*k2*k3^3 - 3*f5^2*k3^4 + 4*f4*f6*k3^4 - f6*g2^2*k3^4 - 3*f5*g2*g3*k3^4 + f4*g3^2*k3^4 - g2^2*g3^2*k3^4 - 4*f0*k1^3*k4 - g0^2*k1^3*k4 + g0*g3*k2^3*k4 + 2*g0*g2*k1^2*k3*k4 + 2*f3*k1*k2*k3*k4 + g1*g3*k2^2*k3*k4 + 4*f4*k1*k3^2*k4 - g2^2*k1*k3^2*k4 + 4*f5*k2*k3^2*k4 + 2*g2*g3*k2*k3^2*k4 - k2^2*k4^2
b3*b6 - 6*f1^2*f5*k1^4 + 24*f0*f2*f5*k1^4 + 6*f2*f5*g0^2*k1^4 - 6*f1*f5*g0*g1*k1^4 + 6*f0*f5*g1^2*k1^4 - 3*f1^2*g2*g3*k1^4 + 12*f0*f2*g2*g3*k1^4 + 3*f2*g0^2*g2*g3*k1^4 - 3*f1*g0*g1*g2*g3*k1^4 + 3*f0*g1^2*g2*g3*k1^4 + 8*f0*f3*f5*k1^3*k2 - 8*f1^2*f6*k1^3*k2 + 32*f0*f2*f6*k1^3*k2 + 2*f3*f5*g0^2*k1^3*k2 + 8*f2*f6*g0^2*k1^3*k2 - 8*f1*f6*g0*g1*k1^3*k2 + 8*f0*f6*g1^2*k1^3*k2 - 2*f1*f5*g0*g2*k1^3*k2 + 8*f0*f6*g0*g2*k1^3*k2 + 2*f6*g0^3*g2*k1^3*k2 + 4*f0*f5*g1*g2*k1^3*k2 - 8*f0*f5*g0*g3*k1^3*k2 - 2*f5*g0^3*g3*k1^3*k2 + 4*f0*f3*g2*g3*k1^3*k2 + f3*g0^2*g2*g3*k1^3*k2 - 2*f1^2*g3^2*k1^3*k2 + 8*f0*f2*g3^2*k1^3*k2 + 2*f2*g0^2*g3^2*k1^3*k2 - f1*g0*g1*g3^2*k1^3*k2 - 4*f0*g0*g2*g3^2*k1^3*k2 - g0^3*g2*g3^2*k1^3*k2 - 8*f0*f4*f5*k1^2*k2^2 + 32*f0*f3*f6*k1^2*k2^2 - 2*f4*f5*g0^2*k1^2*k2^2 + 8*f3*f6*g0^2*k1^2*k2^2 - 4*f1*f6*g0*g2*k1^2*k2^2 + 16*f0*f6*g1*g2*k1^2*k2^2 + 2*f6*g0^2*g1*g2*k1^2*k2^2 - 2*f0*f5*g2^2*k1^2*k2^2 - 2*f1*f5*g0*g3*k1^2*k2^2 + 8*f0*f6*g0*g3*k1^2*k2^2 + 2*f6*g0^3*g3*k1^2*k2^2 - 4*f0*f5*g1*g3*k1^2*k2^2 - 2*f5*g0^2*g1*g3*k1^2*k2^2 - 4*f0*f4*g2*g3*k1^2*k2^2 - f4*g0^2*g2*g3*k1^2*k2^2 - 3*f0*g2^3*g3*k1^2*k2^2 + 8*f0*f3*g3^2*k1^2*k2^2 + 2*f3*g0^2*g3^2*k1^2*k2^2 - 2*f1*g0*g2*g3^2*k1^2*k2^2 + 2*f0*g1*g2*g3^2*k1^2*k2^2 - 24*f0*f5^2*k1*k2^3 + 32*f0*f4*f6*k1*k2^3 - 6*f5^2*g0^2*k1*k2^3 + 8*f4*f6*g0^2*k1*k2^3 + 8*f0*f6*g2^2*k1*k2^3 + 2*f6*g0^2*g2^2*k1*k2^3 - 4*f1*f6*g0*g3*k1*k2^3 + 16*f0*f6*g1*g3*k1*k2^3 + 2*f6*g0^2*g1*g3*k1*k2^3 - 24*f0*f5*g2*g3*k1*k2^3 - 5*f5*g0^2*g2*g3*k1*k2^3 + 8*f0*f4*g3^2*k1*k2^3 + 2*f4*g0^2*g3^2*k1*k2^3 - 4*f0*g2^2*g3^2*k1*k2^3 - f1*g0*g3^3*k1*k2^3 + 4*f0*g1*g3^3*k1*k2^3 + g0^2*g1*g3^3*k1*k2^3 - 8*f0*f5*f6*k2^4 - 2*f5*f6*g0^2*k2^4 - 4*f0*f6*g2*g3*k2^4 - f6*g0^2*g2*g3*k2^4 - 2*f0*f5*g3^2*k2^4 - f0*g2*g3^3*k2^4 + 4*f1*f3*f5*k1^3*k3 + 2*f3*f5*g0*g1*k1^3*k3 - 4*f2*f5*g0*g2*k1^3*k3 + 4*f1*f6*g0*g2*k1^3*k3 + 2*f1*f5*g1*g2*k1^3*k3 + 2*f6*g0^2*g1*g2*k1^3*k3 + 2*f1*f5*g0*g3*k1^3*k3 - 12*f0*f5*g1*g3*k1^3*k3 - 2*f5*g0^2*g1*g3*k1^3*k3 + 2*f1*f3*g2*g3*k1^3*k3 + f3*g0*g1*g2*g3*k1^3*k3 + 2*f2*g0*g1*g3^2*k1^3*k3 - f1*g1^2*g3^2*k1^3*k3 + f1*g0*g2*g3^2*k1^3*k3 - 6*f0*g1*g2*g3^2*k1^3*k3 - g0^2*g1*g2*g3^2*k1^3*k3 - 8*f1*f4*f5*k1^2*k2*k3 + 8*f0*f5^2*k1^2*k2*k3 + 24*f1*f3*f6*k1^2*k2*k3 - 32*f0*f4*f6*k1^2*k2*k3 + 2*f5^2*g0^2*k1^2*k2*k3 - 8*f4*f6*g0^2*k1^2*k2*k3 - 4*f4*f5*g0*g1*k1^2*k2*k3 + 12*f3*f6*g0*g1*k1^2*k2*k3 + 2*f3*f5*g0*g2*k1^2*k2*k3 - 8*f2*f6*g0*g2*k1^2*k2*k3 + 12*f1*f6*g1*g2*k1^2*k2*k3 + 4*f6*g0*g1^2*g2*k1^2*k2*k3 - 2*f1*f5*g2^2*k1^2*k2*k3 - 8*f0*f6*g2^2*k1^2*k2*k3 - 4*f6*g0^2*g2^2*k1^2*k2*k3 - 4*f2*f5*g0*g3*k1^2*k2*k3 + 16*f1*f6*g0*g3*k1^2*k2*k3 - 6*f1*f5*g1*g3*k1^2*k2*k3 - 24*f0*f6*g1*g3*k1^2*k2*k3 + 2*f6*g0^2*g1*g3*k1^2*k2*k3 - 4*f5*g0*g1^2*g3*k1^2*k2*k3 - 4*f1*f4*g2*g3*k1^2*k2*k3 + 8*f0*f5*g2*g3*k1^2*k2*k3 + 5*f5*g0^2*g2*g3*k1^2*k2*k3 - 2*f4*g0*g1*g2*g3*k1^2*k2*k3 + 2*f3*g0*g2^2*g3*k1^2*k2*k3 - 3*f1*g2^3*g3*k1^2*k2*k3 + 6*f1*f3*g3^2*k1^2*k2*k3 - 8*f0*f4*g3^2*k1^2*k2*k3 - 2*f4*g0^2*g3^2*k1^2*k2*k3 + 4*f3*g0*g1*g3^2*k1^2*k2*k3 - 4*f2*g0*g2*g3^2*k1^2*k2*k3 + g0^2*g2^2*g3^2*k1^2*k2*k3 + 2*f1*g0*g3^3*k1^2*k2*k3 - 6*f0*g1*g3^3*k1^2*k2*k3 - g0^2*g1*g3^3*k1^2*k2*k3 - 24*f1*f5^2*k1*k2^2*k3 + 32*f1*f4*f6*k1*k2^2*k3 - 32*f0*f5*f6*k1*k2^2*k3 - 8*f5*f6*g0^2*k1*k2^2*k3 - 12*f5^2*g0*g1*k1*k2^2*k3 + 16*f4*f6*g0*g1*k1*k2^2*k3 + 8*f1*f6*g2^2*k1*k2^2*k3 + 4*f6*g0*g1*g2^2*k1*k2^2*k3 + 2*f3*f5*g0*g3*k1*k2^2*k3 - 8*f2*f6*g0*g3*k1*k2^2*k3 + 12*f1*f6*g1*g3*k1*k2^2*k3 + 4*f6*g0*g1^2*g3*k1*k2^2*k3 - 24*f1*f5*g2*g3*k1*k2^2*k3 - 16*f0*f6*g2*g3*k1*k2^2*k3 - 4*f6*g0^2*g2*g3*k1*k2^2*k3 - 10*f5*g0*g1*g2*g3*k1*k2^2*k3 + 8*f1*f4*g3^2*k1*k2^2*k3 - 8*f0*f5*g3^2*k1*k2^2*k3 + f5*g0^2*g3^2*k1*k2^2*k3 + 4*f4*g0*g1*g3^2*k1*k2^2*k3 + f3*g0*g2*g3^2*k1*k2^2*k3 - 4*f1*g2^2*g3^2*k1*k2^2*k3 - 2*f2*g0*g3^3*k1*k2^2*k3 + 3*f1*g1*g3^3*k1*k2^2*k3 + 2*g0*g1^2*g3^3*k1*k2^2*k3 - 4*f0*g2*g3^3*k1*k2^2*k3 + g0^2*g2*g3^3*k1*k2^2*k3 - 8*f1*f5*f6*k2^3*k3 - 32*f0*f6^2*k2^3*k3 - 8*f6^2*g0^2*k2^3*k3 - 4*f5*f6*g0*g1*k2^3*k3 - 4*f1*f6*g2*g3*k2^3*k3 - 2*f6*g0*g1*g2*g3*k2^3*k3 - 2*f1*f5*g3^2*k2^3*k3 - 16*f0*f6*g3^2*k2^3*k3 - 2*f6*g0^2*g3^2*k2^3*k3 - f1*g2*g3^3*k2^3*k3 - 2*f0*g3^4*k2^3*k3 + 2*f3^2*f5*k1^2*k3^2 - 8*f2*f4*f5*k1^2*k3^2 + 4*f1*f5^2*k1^2*k3^2 + 16*f2*f3*f6*k1^2*k3^2 - 16*f1*f4*f6*k1^2*k3^2 + 24*f0*f5*f6*k1^2*k3^2 + 6*f5*f6*g0^2*k1^2*k3^2 + 2*f5^2*g0*g1*k1^2*k3^2 - 8*f4*f6*g0*g1*k1^2*k3^2 - 2*f4*f5*g1^2*k1^2*k3^2 + 4*f3*f6*g1^2*k1^2*k3^2 - 4*f3*f6*g0*g2*k1^2*k3^2 + 2*f3*f5*g1*g2*k1^2*k3^2 + 8*f2*f6*g1*g2*k1^2*k3^2 + 2*f6*g1^3*g2*k1^2*k3^2 - 2*f2*f5*g2^2*k1^2*k3^2 - 4*f1*f6*g2^2*k1^2*k3^2 - 4*f6*g0*g1*g2^2*k1^2*k3^2 + 2*f3*f5*g0*g3*k1^2*k3^2 + 8*f2*f6*g0*g3*k1^2*k3^2 - 8*f2*f5*g1*g3*k1^2*k3^2 - 4*f1*f6*g1*g3*k1^2*k3^2 - 2*f5*g1^3*g3*k1^2*k3^2 + f3^2*g2*g3*k1^2*k3^2 - 4*f2*f4*g2*g3*k1^2*k3^2 + 4*f1*f5*g2*g3*k1^2*k3^2 + 12*f0*f6*g2*g3*k1^2*k3^2 + f6*g0^2*g2*g3*k1^2*k3^2 + 5*f5*g0*g1*g2*g3*k1^2*k3^2 - f4*g1^2*g2*g3*k1^2*k3^2 + 2*f3*g1*g2^2*g3*k1^2*k3^2 - 3*f2*g2^3*g3*k1^2*k3^2 + 4*f2*f3*g3^2*k1^2*k3^2 - 4*f1*f4*g3^2*k1^2*k3^2 + 6*f0*f5*g3^2*k1^2*k3^2 + 2*f5*g0^2*g3^2*k1^2*k3^2 - 2*f4*g0*g1*g3^2*k1^2*k3^2 + 2*f3*g1^2*g3^2*k1^2*k3^2 + f3*g0*g2*g3^2*k1^2*k3^2 - 2*f2*g1*g2*g3^2*k1^2*k3^2 + g0*g1*g2^2*g3^2*k1^2*k3^2 - f1*g1*g3^3*k1^2*k3^2 - g0*g1^2*g3^3*k1^2*k3^2 + 3*f0*g2*g3^3*k1^2*k3^2 + g0^2*g2*g3^3*k1^2*k3^2 - 24*f2*f5^2*k1*k2*k3^2 + 32*f2*f4*f6*k1*k2*k3^2 - 16*f1*f5*f6*k1*k2*k3^2 + 32*f0*f6^2*k1*k2*k3^2 + 8*f6^2*g0^2*k1*k2*k3^2 - 8*f5*f6*g0*g1*k1*k2*k3^2 - 6*f5^2*g1^2*k1*k2*k3^2 + 8*f4*f6*g1^2*k1*k2*k3^2 - 6*f5^2*g0*g2*k1*k2*k3^2 + 8*f4*f6*g0*g2*k1*k2*k3^2 + 8*f2*f6*g2^2*k1*k2*k3^2 + 2*f6*g1^2*g2^2*k1*k2*k3^2 + 2*f6*g0*g2^3*k1*k2*k3^2 + 4*f4*f5*g0*g3*k1*k2*k3^2 - 12*f3*f6*g0*g3*k1*k2*k3^2 + 2*f3*f5*g1*g3*k1*k2*k3^2 + 8*f2*f6*g1*g3*k1*k2*k3^2 + 2*f6*g1^3*g3*k1*k2*k3^2 - 24*f2*f5*g2*g3*k1*k2*k3^2 - 8*f1*f6*g2*g3*k1*k2*k3^2 - 6*f6*g0*g1*g2*g3*k1*k2*k3^2 - 5*f5*g1^2*g2*g3*k1*k2*k3^2 - 6*f5*g0*g2^2*g3*k1*k2*k3^2 + 8*f2*f4*g3^2*k1*k2*k3^2 - 4*f1*f5*g3^2*k1*k2*k3^2 + 16*f0*f6*g3^2*k1*k2*k3^2 - 2*f6*g0^2*g3^2*k1*k2*k3^2 + 4*f5*g0*g1*g3^2*k1*k2*k3^2 + 2*f4*g1^2*g3^2*k1*k2*k3^2 + 4*f4*g0*g2*g3^2*k1*k2*k3^2 + f3*g1*g2*g3^2*k1*k2*k3^2 - 4*f2*g2^2*g3^2*k1*k2*k3^2 - 3*f3*g0*g3^3*k1*k2*k3^2 + 2*f2*g1*g3^3*k1*k2*k3^2 + g1^3*g3^3*k1*k2*k3^2 - 2*f1*g2*g3^3*k1*k2*k3^2 + 2*g0*g1*g2*g3^3*k1*k2*k3^2 + 2*f0*g3^4*k1*k2*k3^2 - 8*f2*f5*f6*k2^2*k3^2 - 16*f1*f6^2*k2^2*k3^2 - 8*f6^2*g0*g1*k2^2*k3^2 - 2*f5*f6*g1^2*k2^2*k3^2 - 4*f5*f6*g0*g2*k2^2*k3^2 + 6*f5^2*g0*g3*k2^2*k3^2 - 8*f4*f6*g0*g3*k2^2*k3^2 - 4*f2*f6*g2*g3*k2^2*k3^2 - f6*g1^2*g2*g3*k2^2*k3^2 - 6*f6*g0*g2^2*g3*k2^2*k3^2 - 2*f2*f5*g3^2*k2^2*k3^2 - 8*f1*f6*g3^2*k2^2*k3^2 - 6*f6*g0*g1*g3^2*k2^2*k3^2 + 5*f5*g0*g2*g3^2*k2^2*k3^2 - 2*f4*g0*g3^3*k2^2*k3^2 - f2*g2*g3^3*k2^2*k3^2 - f1*g3^4*k2^2*k3^2 - g0*g1*g3^4*k2^2*k3^2 - 12*f3*f5^2*k1*k3^3 + 16*f3*f4*f6*k1*k3^3 - 6*f5^2*g1*g2*k1*k3^3 + 8*f4*f6*g1*g2*k1*k3^3 + 4*f3*f6*g2^2*k1*k3^3 + 2*f6*g1*g2^3*k1*k3^3 - 6*f5^2*g0*g3*k1*k3^3 + 8*f4*f6*g0*g3*k1*k3^3 + 4*f4*f5*g1*g3*k1*k3^3 - 4*f3*f6*g1*g3*k1*k3^3 - 12*f3*f5*g2*g3*k1*k3^3 - 2*f6*g1^2*g2*g3*k1*k3^3 + 4*f6*g0*g2^2*g3*k1*k3^3 - 6*f5*g1*g2^2*g3*k1*k3^3 + 4*f3*f4*g3^2*k1*k3^3 + 3*f5*g1^2*g3^2*k1*k3^3 - 7*f5*g0*g2*g3^2*k1*k3^3 + 4*f4*g1*g2*g3^2*k1*k3^3 - 2*f3*g2^2*g3^2*k1*k3^3 + 2*f4*g0*g3^3*k1*k3^3 - f3*g1*g3^3*k1*k3^3 + g1^2*g2*g3^3*k1*k3^3 - g0*g2^2*g3^3*k1*k3^3 + g0*g1*g3^4*k1*k3^3 - 8*f3*f5*f6*k2*k3^3 - 4*f5*f6*g1*g2*k2*k3^3 - 4*f5*f6*g0*g3*k2*k3^3 + 6*f5^2*g1*g3*k2*k3^3 - 8*f4*f6*g1*g3*k2*k3^3 - 4*f3*f6*g2*g3*k2*k3^3 - 6*f6*g1*g2^2*g3*k2*k3^3 - 2*f3*f5*g3^2*k2*k3^3 - 4*f6*g1^2*g3^2*k2*k3^3 - 4*f6*g0*g2*g3^2*k2*k3^3 + 5*f5*g1*g2*g3^2*k2*k3^3 - f5*g0*g3^3*k2*k3^3 - 2*f4*g1*g3^3*k2*k3^3 - f3*g2*g3^3*k2*k3^3 - g1^2*g3^4*k2*k3^3 - g0*g2*g3^4*k2*k3^3 + 10*f5^3*k3^4 - 24*f4*f5*f6*k3^4 + 16*f3*f6^2*k3^4 + 8*f6^2*g1*g2*k3^4 - 6*f5*f6*g2^2*k3^4 + 8*f6^2*g0*g3*k3^4 - 12*f5*f6*g1*g3*k3^4 + 15*f5^2*g2*g3*k3^4 - 12*f4*f6*g2*g3*k3^4 - 5*f6*g2^3*g3*k3^4 - 6*f4*f5*g3^2*k3^4 + 8*f3*f6*g3^2*k3^4 - 2*f6*g1*g2*g3^2*k3^4 + 6*f5*g2^2*g3^2*k3^4 + 2*f6*g0*g3^3*k3^4 - 3*f5*g1*g3^3*k3^4 - 3*f4*g2*g3^3*k3^4 + f3*g3^4*k3^4 - g1*g2*g3^4*k3^4 + 24*f0*f5*k1^3*k4 + 6*f5*g0^2*k1^3*k4 + 12*f0*g2*g3*k1^3*k4 + 3*g0^2*g2*g3*k1^3*k4 + 4*f1*f5*k1^2*k2*k4 + 16*f0*f6*k1^2*k2*k4 + 4*f6*g0^2*k1^2*k2*k4 + 2*f5*g0*g1*k1^2*k2*k4 + 2*f1*g2*g3*k1^2*k2*k4 + g0*g1*g2*g3*k1^2*k2*k4 + 4*f0*g3^2*k1^2*k2*k4 + g0^2*g3^2*k1^2*k2*k4 + 8*f1*f6*k1*k2^2*k4 + 4*f6*g0*g1*k1*k2^2*k4 - 2*f5*g0*g2*k1*k2^2*k4 - 2*g0*g2^2*g3*k1*k2^2*k4 + 2*f1*g3^2*k1*k2^2*k4 - 2*f5*g0*g3*k2^3*k4 - g0*g2*g3^2*k2^3*k4 + 8*f2*f5*k1^2*k3*k4 - 8*f1*f6*k1^2*k3*k4 - 4*f6*g0*g1*k1^2*k3*k4 + 2*f5*g1^2*k1^2*k3*k4 - 4*f5*g0*g2*k1^2*k3*k4 + 4*f2*g2*g3*k1^2*k3*k4 + g1^2*g2*g3*k1^2*k3*k4 - 2*f1*g3^2*k1^2*k3*k4 + g0*g1*g3^2*k1^2*k3*k4 - 4*f3*f5*k1*k2*k3*k4 + 16*f2*f6*k1*k2*k3*k4 + 4*f6*g1^2*k1*k2*k3*k4 - 2*f5*g1*g2*k1*k2*k3*k4 - 10*f5*g0*g3*k1*k2*k3*k4 - 2*f3*g2*g3*k1*k2*k3*k4 - 2*g1*g2^2*g3*k1*k2*k3*k4 + 4*f2*g3^2*k1*k2*k3*k4 - 6*g0*g2*g3^2*k1*k2*k3*k4 - 8*f6*g0*g3*k2^2*k3*k4 - 2*f5*g1*g3*k2^2*k3*k4 - g1*g2*g3^2*k2^2*k3*k4 - 2*g0*g3^3*k2^2*k3*k4 - 8*f4*f5*k1*k3^2*k4 + 24*f3*f6*k1*k3^2*k4 + 12*f6*g1*g2*k1*k3^2*k4 - 2*f5*g2^2*k1*k3^2*k4 + 12*f6*g0*g3*k1*k3^2*k4 - 12*f5*g1*g3*k1*k3^2*k4 - 4*f4*g2*g3*k1*k3^2*k4 - 3*g2^3*g3*k1*k3^2*k4 + 6*f3*g3^2*k1*k3^2*k4 - 3*g1*g2*g3^2*k1*k3^2*k4 + g0*g3^3*k1*k3^2*k4 - 12*f5^2*k2*k3^2*k4 + 16*f4*f6*k2*k3^2*k4 + 4*f6*g2^2*k2*k3^2*k4 - 12*f5*g2*g3*k2*k3^2*k4 + 4*f4*g3^2*k2*k3^2*k4 - 2*g2^2*g3^2*k2*k3^2*k4 + 2*f5*k2^2*k4^2 + g2*g3*k2^2*k4^2 + 8*f5*k1*k3*k4^2 + 4*g2*g3*k1*k3*k4^2 + 8*f6*k2*k3*k4^2 + 2*g3^2*k2*k3*k4^2
b4^2 - f2*g0^2*k1^4 + f1*g0*g1*k1^4 - f0*g1^2*k1^4 - f3*g0^2*k1^3*k2 + f1*g0*g2*k1^3*k2 - 2*f0*g1*g2*k1^3*k2 - f4*g0^2*k1^2*k2^2 - f0*g2^2*k1^2*k2^2 + f1*g0*g3*k1^2*k2^2 - 2*f0*g1*g3*k1^2*k2^2 - f5*g0^2*k1*k2^3 - 2*f0*g2*g3*k1*k2^3 - f6*g0^2*k2^4 - f0*g3^2*k2^4 - f3*g0*g1*k1^3*k3 + 2*f2*g0*g2*k1^3*k3 - f1*g1*g2*k1^3*k3 - f1*g0*g3*k1^3*k3 + 2*f0*g1*g3*k1^3*k3 + f5*g0^2*k1^2*k2*k3 - 2*f4*g0*g1*k1^2*k2*k3 + f3*g0*g2*k1^2*k2*k3 - f1*g2^2*k1^2*k2*k3 + 2*f2*g0*g3*k1^2*k2*k3 - f1*g1*g3*k1^2*k2*k3 + 2*f0*g2*g3*k1^2*k2*k3 + 2*f6*g0^2*k1*k2^2*k3 - 2*f5*g0*g1*k1*k2^2*k3 + f3*g0*g3*k1*k2^2*k3 - 2*f1*g2*g3*k1*k2^2*k3 + 2*f0*g3^2*k1*k2^2*k3 - 2*f6*g0*g1*k2^3*k3 - f1*g3^2*k2^3*k3 - f6*g0^2*k1^2*k3^2 + f5*g0*g1*k1^2*k3^2 - f4*g1^2*k1^2*k3^2 + f3*g1*g2*k1^2*k3^2 - f2*g2^2*k1^2*k3^2 + f3*g0*g3*k1^2*k3^2 + f1*g2*g3*k1^2*k3^2 - f0*g3^2*k1^2*k3^2 + 2*f6*g0*g1*k1*k2*k3^2 - f5*g1^2*k1*k2*k3^2 - f5*g0*g2*k1*k2*k3^2 + 2*f4*g0*g3*k1*k2*k3^2 + f3*g1*g3*k1*k2*k3^2 - 2*f2*g2*g3*k1*k2*k3^2 + f1*g3^2*k1*k2*k3^2 - f6*g1^2*k2^2*k3^2 - 2*f6*g0*g2*k2^2*k3^2 + f5*g0*g3*k2^2*k3^2 - f2*g3^2*k2^2*k3^2 + 2*f6*g0*g2*k1*k3^3 - f5*g1*g2*k1*k3^3 - f5*g0*g3*k1*k3^3 + 2*f4*g1*g3*k1*k3^3 - f3*g2*g3*k1*k3^3 - 2*f6*g1*g2*k2*k3^3 + f5*g1*g3*k2*k3^3 - f3*g3^2*k2*k3^3 - f6*g2^2*k3^4 + f5*g2*g3*k3^4 - f4*g3^2*k3^4 - g0^2*k1^3*k4 - g0*g1*k1^2*k2*k4 - g0*g2*k1*k2^2*k4 - g0*g3*k2^3*k4 - g1^2*k1^2*k3*k4 + 2*g0*g2*k1^2*k3*k4 - g1*g2*k1*k2*k3*k4 + 3*g0*g3*k1*k2*k3*k4 - g1*g3*k2^2*k3*k4 - g2^2*k1*k3^2*k4 + 2*g1*g3*k1*k3^2*k4 - g2*g3*k2*k3^2*k4 - g3^2*k3^3*k4
b4*b5 - f1*f3*g0*k1^4 + 2*f0*f3*g1*k1^4 + (f1^2*g2*k1^4)/2 - 2*f0*f2*g2*k1^4 - (f2*g0^2*g2*k1^4)/2 + (f1*g0*g1*g2*k1^4)/2 - (f0*g1^2*g2*k1^4)/2 - 2*f1*f4*g0*k1^3*k2 + 4*f0*f4*g1*k1^3*k2 - (f3*g0^2*g2*k1^3*k2)/2 + (f1*g0*g2^2*k1^3*k2)/2 - f0*g1*g2^2*k1^3*k2 + f1^2*g3*k1^3*k2 - 4*f0*f2*g3*k1^3*k2 - 3*f1*f5*g0*k1^2*k2^2 + 6*f0*f5*g1*k1^2*k2^2 + 2*f0*f4*g2*k1^2*k2^2 - (f4*g0^2*g2*k1^2*k2^2)/2 - (f0*g2^3*k1^2*k2^2)/2 - 2*f0*f3*g3*k1^2*k2^2 - (f1*g0*g2*g3*k1^2*k2^2)/2 + f0*g1*g2*g3*k1^2*k2^2 - 2*f1*f6*g0*k1*k2^3 + 4*f0*f6*g1*k1*k2^3 + 4*f0*f5*g2*k1*k2^3 - (f5*g0^2*g2*k1*k2^3)/2 + f0*g2^2*g3*k1*k2^3 + 2*f0*f6*g2*k2^4 - (f6*g0^2*g2*k2^4)/2 + 2*f0*f5*g3*k2^4 + (3*f0*g2*g3^2*k2^4)/2 + f3^2*g0*k1^3*k3 - 4*f2*f4*g0*k1^3*k3 + 2*f1*f5*g0*k1^3*k3 + 2*f1*f4*g1*k1^3*k3 - 4*f0*f5*g1*k1^3*k3 - (f3*g0*g1*g2*k1^3*k3)/2 + f2*g0*g2^2*k1^3*k3 - (f1*g1*g2^2*k1^3*k3)/2 - 2*f0*f3*g3*k1^3*k3 + (f1*g0*g2*g3*k1^3*k3)/2 - f0*g1*g2*g3*k1^3*k3 - 6*f2*f5*g0*k1^2*k2*k3 + 2*f1*f6*g0*k1^2*k2*k3 + 3*f1*f5*g1*k1^2*k2*k3 - 4*f0*f6*g1*k1^2*k2*k3 + 2*f1*f4*g2*k1^2*k2*k3 - 2*f0*f5*g2*k1^2*k2*k3 + (f5*g0^2*g2*k1^2*k2*k3)/2 - f4*g0*g1*g2*k1^2*k2*k3 + (f3*g0*g2^2*k1^2*k2*k3)/2 - (f1*g2^3*k1^2*k2*k3)/2 - f1*f3*g3*k1^2*k2*k3 - 4*f0*f4*g3*k1^2*k2*k3 - f2*g0*g2*g3*k1^2*k2*k3 + (f1*g1*g2*g3*k1^2*k2*k3)/2 - f0*g2^2*g3*k1^2*k2*k3 - f3*f5*g0*k1*k2^2*k3 - 4*f2*f6*g0*k1*k2^2*k3 + 2*f1*f6*g1*k1*k2^2*k3 + 4*f1*f5*g2*k1*k2^2*k3 + f6*g0^2*g2*k1*k2^2*k3 - f5*g0*g1*g2*k1*k2^2*k3 - 6*f0*f5*g3*k1*k2^2*k3 - (f3*g0*g2*g3*k1*k2^2*k3)/2 + f1*g2^2*g3*k1*k2^2*k3 - 3*f0*g2*g3^2*k1*k2^2*k3 + 2*f1*f6*g2*k2^3*k3 - f6*g0*g1*g2*k2^3*k3 + 2*f1*f5*g3*k2^3*k3 + (3*f1*g2*g3^2*k2^3*k3)/2 - 3*f3*f5*g0*k1^2*k3^2 - (f3^2*g2*k1^2*k3^2)/2 + 2*f2*f4*g2*k1^2*k3^2 - f1*f5*g2*k1^2*k3^2 - 2*f0*f6*g2*k1^2*k3^2 - (f6*g0^2*g2*k1^2*k3^2)/2 + (f5*g0*g1*g2*k1^2*k3^2)/2 - (f4*g1^2*g2*k1^2*k3^2)/2 + (f3*g1*g2^2*k1^2*k3^2)/2 - (f2*g2^3*k1^2*k3^2)/2 - 2*f1*f4*g3*k1^2*k3^2 + 4*f0*f5*g3*k1^2*k3^2 - (f3*g0*g2*g3*k1^2*k3^2)/2 - (f1*g2^2*g3*k1^2*k3^2)/2 + (3*f0*g2*g3^2*k1^2*k3^2)/2 - 2*f4*f5*g0*k1*k2*k3^2 - 4*f3*f6*g0*k1*k2*k3^2 - f3*f5*g1*k1*k2*k3^2 + 4*f2*f5*g2*k1*k2*k3^2 + f6*g0*g1*g2*k1*k2*k3^2 - (f5*g1^2*g2*k1*k2*k3^2)/2 - (f5*g0*g2^2*k1*k2*k3^2)/2 - 3*f1*f5*g3*k1*k2*k3^2 - f4*g0*g2*g3*k1*k2*k3^2 - (f3*g1*g2*g3*k1*k2*k3^2)/2 + f2*g2^2*g3*k1*k2*k3^2 - (3*f1*g2*g3^2*k1*k2*k3^2)/2 - f5^2*g0*k2^2*k3^2 + 2*f2*f6*g2*k2^2*k3^2 - (f6*g1^2*g2*k2^2*k3^2)/2 - f6*g0*g2^2*k2^2*k3^2 + 2*f2*f5*g3*k2^2*k3^2 - (f5*g0*g2*g3*k2^2*k3^2)/2 + (3*f2*g2*g3^2*k2^2*k3^2)/2 + 2*f5^2*g0*k1*k3^3 - 4*f4*f6*g0*k1*k3^3 - 2*f4*f5*g1*k1*k3^3 + 2*f3*f5*g2*k1*k3^3 + f6*g0*g2^2*k1*k3^3 - (f5*g1*g2^2*k1*k3^3)/2 + (f5*g0*g2*g3*k1*k3^3)/2 - f4*g1*g2*g3*k1*k3^3 + (f3*g2^2*g3*k1*k3^3)/2 - f5^2*g1*k2*k3^3 + 2*f3*f6*g2*k2*k3^3 - f6*g1*g2^2*k2*k3^3 + 2*f3*f5*g3*k2*k3^3 - (f5*g1*g2*g3*k2*k3^3)/2 + (3*f3*g2*g3^2*k2*k3^3)/2 - (3*f5^2*g2*k3^4)/2 + 2*f4*f6*g2*k3^4 - (f6*g2^3*k3^4)/2 + 2*f4*f5*g3*k3^4 - (f5*g2^2*g3*k3^4)/2 + (3*f4*g2*g3^2*k3^4)/2 - 2*f2*g0*k1^3*k4 + f1*g1*k1^3*k4 - 2*f0*g2*k1^3*k4 - (g0^2*g2*k1^3*k4)/2 - f3*g0*k1^2*k2*k4 - (g0*g1*g2*k1^2*k2*k4)/2 - 4*f0*g3*k1^2*k2*k4 - (g0*g2^2*k1*k2^2*k4)/2 - f1*g3*k1*k2^2*k4 + f5*g0*k2^3*k4 + (g0*g2*g3*k2^3*k4)/2 - 4*f4*g0*k1^2*k3*k4 + f3*g1*k1^2*k3*k4 - (g1^2*g2*k1^2*k3*k4)/2 + g0*g2^2*k1^2*k3*k4 - f1*g3*k1^2*k3*k4 - 6*f5*g0*k1*k2*k3*k4 + f3*g2*k1*k2*k3*k4 - (g1*g2^2*k1*k2*k3*k4)/2 - 2*f2*g3*k1*k2*k3*k4 - (3*g0*g2*g3*k1*k2*k3*k4)/2 - 2*f6*g0*k2^2*k3*k4 + f5*g1*k2^2*k3*k4 + (g1*g2*g3*k2^2*k3*k4)/2 - 2*f6*g0*k1*k3^2*k4 - 3*f5*g1*k1*k3^2*k4 + 2*f4*g2*k1*k3^2*k4 - (g2^3*k1*k3^2*k4)/2 - f3*g3*k1*k3^2*k4 - g1*g2*g3*k1*k3^2*k4 - 2*f6*g1*k2*k3^2*k4 + 2*f5*g2*k2*k3^2*k4 + (g2^2*g3*k2*k3^2*k4)/2 + 3*f5*g3*k3^3*k4 + (3*g2*g3^2*k3^3*k4)/2 - 2*g0*k1^2*k4^2 - g1*k1*k2*k4^2 - (g2*k2^2*k4^2)/2 - g3*k2*k3*k4^2 + (g2*(f1^2*k1^4 - 4*f0*f2*k1^4 - f2*g0^2*k1^4 + f1*g0*g1*k1^4 - f0*g1^2*k1^4 - 4*f0*f3*k1^3*k2 - f3*g0^2*k1^3*k2 + f1*g0*g2*k1^3*k2 - 2*f0*g1*g2*k1^3*k2 - 4*f0*f4*k1^2*k2^2 - f4*g0^2*k1^2*k2^2 - f0*g2^2*k1^2*k2^2 + f1*g0*g3*k1^2*k2^2 - 2*f0*g1*g3*k1^2*k2^2 - 4*f0*f5*k1*k2^3 - f5*g0^2*k1*k2^3 - 2*f0*g2*g3*k1*k2^3 - 4*f0*f6*k2^4 - f6*g0^2*k2^4 - f0*g3^2*k2^4 - 2*f1*f3*k1^3*k3 - f3*g0*g1*k1^3*k3 + 2*f2*g0*g2*k1^3*k3 - f1*g1*g2*k1^3*k3 - f1*g0*g3*k1^3*k3 + 2*f0*g1*g3*k1^3*k3 - 4*f1*f4*k1^2*k2*k3 + 4*f0*f5*k1^2*k2*k3 + f5*g0^2*k1^2*k2*k3 - 2*f4*g0*g1*k1^2*k2*k3 + f3*g0*g2*k1^2*k2*k3 - f1*g2^2*k1^2*k2*k3 + 2*f2*g0*g3*k1^2*k2*k3 - f1*g1*g3*k1^2*k2*k3 + 2*f0*g2*g3*k1^2*k2*k3 - 4*f1*f5*k1*k2^2*k3 + 8*f0*f6*k1*k2^2*k3 + 2*f6*g0^2*k1*k2^2*k3 - 2*f5*g0*g1*k1*k2^2*k3 + f3*g0*g3*k1*k2^2*k3 - 2*f1*g2*g3*k1*k2^2*k3 + 2*f0*g3^2*k1*k2^2*k3 - 4*f1*f6*k2^3*k3 - 2*f6*g0*g1*k2^3*k3 - f1*g3^2*k2^3*k3 + f3^2*k1^2*k3^2 - 4*f2*f4*k1^2*k3^2 + 2*f1*f5*k1^2*k3^2 - 4*f0*f6*k1^2*k3^2 - f6*g0^2*k1^2*k3^2 + f5*g0*g1*k1^2*k3^2 - f4*g1^2*k1^2*k3^2 + f3*g1*g2*k1^2*k3^2 - f2*g2^2*k1^2*k3^2 + f3*g0*g3*k1^2*k3^2 + f1*g2*g3*k1^2*k3^2 - f0*g3^2*k1^2*k3^2 - 4*f2*f5*k1*k2*k3^2 + 4*f1*f6*k1*k2*k3^2 + 2*f6*g0*g1*k1*k2*k3^2 - f5*g1^2*k1*k2*k3^2 - f5*g0*g2*k1*k2*k3^2 + 2*f4*g0*g3*k1*k2*k3^2 + f3*g1*g3*k1*k2*k3^2 - 2*f2*g2*g3*k1*k2*k3^2 + f1*g3^2*k1*k2*k3^2 - 4*f2*f6*k2^2*k3^2 - f6*g1^2*k2^2*k3^2 - 2*f6*g0*g2*k2^2*k3^2 + f5*g0*g3*k2^2*k3^2 - f2*g3^2*k2^2*k3^2 - 2*f3*f5*k1*k3^3 + 2*f6*g0*g2*k1*k3^3 - f5*g1*g2*k1*k3^3 - f5*g0*g3*k1*k3^3 + 2*f4*g1*g3*k1*k3^3 - f3*g2*g3*k1*k3^3 - 4*f3*f6*k2*k3^3 - 2*f6*g1*g2*k2*k3^3 + f5*g1*g3*k2*k3^3 - f3*g3^2*k2*k3^3 + f5^2*k3^4 - 4*f4*f6*k3^4 - f6*g2^2*k3^4 + f5*g2*g3*k3^4 - f4*g3^2*k3^4 - 4*f0*k1^3*k4 - g0^2*k1^3*k4 - 2*f1*k1^2*k2*k4 - g0*g1*k1^2*k2*k4 - g0*g2*k1*k2^2*k4 - g0*g3*k2^3*k4 - 4*f2*k1^2*k3*k4 - g1^2*k1^2*k3*k4 + 2*g0*g2*k1^2*k3*k4 - 2*f3*k1*k2*k3*k4 - g1*g2*k1*k2*k3*k4 + 3*g0*g3*k1*k2*k3*k4 - g1*g3*k2^2*k3*k4 - 4*f4*k1*k3^2*k4 - g2^2*k1*k3^2*k4 + 2*g1*g3*k1*k3^2*k4 - 2*f5*k2*k3^2*k4 - g2*g3*k2*k3^2*k4 - 4*f6*k3^3*k4 - g3^2*k3^3*k4 + k2^2*k4^2 - 4*k1*k3*k4^2))/2
b4*b6 + 4*f1*f3*f5*g0*k1^4 - 8*f0*f3*f5*g1*k1^4 - 3*f1^2*f5*g2*k1^4 + 12*f0*f2*f5*g2*k1^4 - f2*f5*g0^2*g2*k1^4 - 2*f1*f6*g0^2*g2*k1^4 + f1*f5*g0*g1*g2*k1^4 + 4*f0*f6*g0*g1*g2*k1^4 - f0*f5*g1^2*g2*k1^4 + 6*f1^2*f4*g3*k1^4 - 24*f0*f2*f4*g3*k1^4 - 6*f2*f4*g0^2*g3*k1^4 + 2*f1*f5*g0^2*g3*k1^4 + 6*f1*f4*g0*g1*g3*k1^4 - 4*f0*f5*g0*g1*g3*k1^4 - 6*f0*f4*g1^2*g3*k1^4 + 2*f1*f3*g0*g2*g3*k1^4 - 4*f0*f3*g1*g2*g3*k1^4 - 3*f2*g0^2*g2^2*g3*k1^4 + 3*f1*g0*g1*g2^2*g3*k1^4 - 3*f0*g1^2*g2^2*g3*k1^4 + f1^2*g1*g3^2*k1^4 - 4*f0*f2*g1*g3^2*k1^4 - 2*f2*g0^2*g1*g3^2*k1^4 + 2*f1*g0*g1^2*g3^2*k1^4 - 2*f0*g1^3*g3^2*k1^4 + f1*g0^2*g2*g3^2*k1^4 - 2*f0*g0*g1*g2*g3^2*k1^4 + 8*f1*f4*f5*g0*k1^3*k2 - 16*f0*f4*f5*g1*k1^3*k2 + 4*f0*f3*f5*g2*k1^3*k2 - 4*f1^2*f6*g2*k1^3*k2 + 16*f0*f2*f6*g2*k1^3*k2 - f3*f5*g0^2*g2*k1^3*k2 - 2*f1*f6*g0*g1*g2*k1^3*k2 + 4*f0*f6*g1^2*g2*k1^3*k2 + f1*f5*g0*g2^2*k1^3*k2 + 4*f0*f6*g0*g2^2*k1^3*k2 - 2*f0*f5*g1*g2^2*k1^3*k2 - 24*f0*f3*f4*g3*k1^3*k2 - 4*f1^2*f5*g3*k1^3*k2 + 16*f0*f2*f5*g3*k1^3*k2 - 6*f3*f4*g0^2*g3*k1^3*k2 - 2*f1*f6*g0^2*g3*k1^3*k2 + 2*f1*f5*g0*g1*g3*k1^3*k2 + 4*f0*f6*g0*g1*g3*k1^3*k2 - 4*f0*f5*g1^2*g3*k1^3*k2 + 10*f1*f4*g0*g2*g3*k1^3*k2 - 4*f0*f5*g0*g2*g3*k1^3*k2 - 20*f0*f4*g1*g2*g3*k1^3*k2 - 4*f0*f3*g2^2*g3*k1^3*k2 - 3*f3*g0^2*g2^2*g3*k1^3*k2 + 3*f1*g0*g2^3*g3*k1^3*k2 - 6*f0*g1*g2^3*g3*k1^3*k2 - 4*f0*f3*g1*g3^2*k1^3*k2 - 2*f3*g0^2*g1*g3^2*k1^3*k2 - 3*f1^2*g2*g3^2*k1^3*k2 + 12*f0*f2*g2*g3^2*k1^3*k2 + 2*f1*g0*g1*g2*g3^2*k1^3*k2 - 4*f0*g1^2*g2*g3^2*k1^3*k2 - 2*f0*g0*g2^2*g3^2*k1^3*k2 + 12*f1*f5^2*g0*k1^2*k2^2 - 24*f0*f5^2*g1*k1^2*k2^2 - 4*f0*f4*f5*g2*k1^2*k2^2 + 16*f0*f3*f6*g2*k1^2*k2^2 - f4*f5*g0^2*g2*k1^2*k2^2 - 2*f1*f6*g0*g2^2*k1^2*k2^2 + 8*f0*f6*g1*g2^2*k1^2*k2^2 - f0*f5*g2^3*k1^2*k2^2 - 24*f0*f4^2*g3*k1^2*k2^2 + 8*f0*f3*f5*g3*k1^2*k2^2 - 4*f1^2*f6*g3*k1^2*k2^2 + 16*f0*f2*f6*g3*k1^2*k2^2 - 6*f4^2*g0^2*g3*k1^2*k2^2 - 2*f1*f6*g0*g1*g3*k1^2*k2^2 + 4*f0*f6*g1^2*g3*k1^2*k2^2 + 9*f1*f5*g0*g2*g3*k1^2*k2^2 + 8*f0*f6*g0*g2*g3*k1^2*k2^2 - 22*f0*f5*g1*g2*g3*k1^2*k2^2 - 14*f0*f4*g2^2*g3*k1^2*k2^2 - 3*f4*g0^2*g2^2*g3*k1^2*k2^2 - 3*f0*g2^4*g3*k1^2*k2^2 + 6*f1*f4*g0*g3^2*k1^2*k2^2 - 4*f0*f5*g0*g3^2*k1^2*k2^2 - 16*f0*f4*g1*g3^2*k1^2*k2^2 - 2*f4*g0^2*g1*g3^2*k1^2*k2^2 + 8*f0*f3*g2*g3^2*k1^2*k2^2 + 3*f1*g0*g2^2*g3^2*k1^2*k2^2 - 8*f0*g1*g2^2*g3^2*k1^2*k2^2 - f1^2*g3^3*k1^2*k2^2 + 4*f0*f2*g3^3*k1^2*k2^2 + f1*g0*g1*g3^3*k1^2*k2^2 - 2*f0*g1^2*g3^3*k1^2*k2^2 - 2*f0*g0*g2*g3^3*k1^2*k2^2 + 16*f1*f5*f6*g0*k1*k2^3 - 32*f0*f5*f6*g1*k1*k2^3 - 12*f0*f5^2*g2*k1*k2^3 + 16*f0*f4*f6*g2*k1*k2^3 - f5^2*g0^2*g2*k1*k2^3 + 4*f0*f6*g2^3*k1*k2^3 - 24*f0*f4*f5*g3*k1*k2^3 + 16*f0*f3*f6*g3*k1*k2^3 - 6*f4*f5*g0^2*g3*k1*k2^3 + 4*f1*f6*g0*g2*g3*k1*k2^3 - 18*f0*f5*g2^2*g3*k1*k2^3 - 3*f5*g0^2*g2^2*g3*k1*k2^3 + 2*f1*f5*g0*g3^2*k1*k2^3 + 4*f0*f6*g0*g3^2*k1*k2^3 - 12*f0*f5*g1*g3^2*k1*k2^3 - 2*f5*g0^2*g1*g3^2*k1*k2^3 - 8*f0*f4*g2*g3^2*k1*k2^3 - 6*f0*g2^3*g3^2*k1*k2^3 + 4*f0*f3*g3^3*k1*k2^3 - 2*f0*g1*g2*g3^3*k1*k2^3 + 8*f1*f6^2*g0*k2^4 - 16*f0*f6^2*g1*k2^4 - 4*f0*f5*f6*g2*k2^4 - f5*f6*g0^2*g2*k2^4 - 8*f0*f5^2*g3*k2^4 - 8*f0*f4*f6*g3*k2^4 - 6*f4*f6*g0^2*g3*k2^4 - 4*f0*f6*g2^2*g3*k2^4 - 3*f6*g0^2*g2^2*g3*k2^4 + 2*f1*f6*g0*g3^2*k2^4 - 4*f0*f6*g1*g3^2*k2^4 - 2*f6*g0^2*g1*g3^2*k2^4 - 9*f0*f5*g2*g3^2*k2^4 - 2*f0*f4*g3^3*k2^4 - 3*f0*g2^2*g3^3*k2^4 - 4*f3^2*f5*g0*k1^3*k3 + 16*f2*f4*f5*g0*k1^3*k3 - 8*f1*f5^2*g0*k1^3*k3 - 8*f2*f3*f6*g0*k1^3*k3 + 8*f1*f4*f6*g0*k1^3*k3 - 8*f1*f4*f5*g1*k1^3*k3 + 16*f0*f5^2*g1*k1^3*k3 + 4*f1*f3*f6*g1*k1^3*k3 - 16*f0*f4*f6*g1*k1^3*k3 + 2*f1*f3*f5*g2*k1^3*k3 + 2*f3*f6*g0^2*g2*k1^3*k3 - f3*f5*g0*g1*g2*k1^3*k3 - 4*f2*f6*g0*g1*g2*k1^3*k3 + 2*f1*f6*g1^2*g2*k1^3*k3 + 2*f2*f5*g0*g2^2*k1^3*k3 + 4*f1*f6*g0*g2^2*k1^3*k3 - f1*f5*g1*g2^2*k1^3*k3 - 4*f0*f6*g1*g2^2*k1^3*k3 - 12*f1*f3*f4*g3*k1^3*k3 + 8*f0*f3*f5*g3*k1^3*k3 - 2*f3*f5*g0^2*g3*k1^3*k3 - 4*f2*f6*g0^2*g3*k1^3*k3 - 6*f3*f4*g0*g1*g3*k1^3*k3 + 4*f2*f5*g0*g1*g3*k1^3*k3 + 4*f1*f6*g0*g1*g3*k1^3*k3 - 2*f1*f5*g1^2*g3*k1^3*k3 - 4*f0*f6*g1^2*g3*k1^3*k3 - 2*f3^2*g0*g2*g3*k1^3*k3 + 20*f2*f4*g0*g2*g3*k1^3*k3 - 9*f1*f5*g0*g2*g3*k1^3*k3 - 4*f0*f6*g0*g2*g3*k1^3*k3 - 10*f1*f4*g1*g2*g3*k1^3*k3 + 14*f0*f5*g1*g2*g3*k1^3*k3 - 2*f1*f3*g2^2*g3*k1^3*k3 - 3*f3*g0*g1*g2^2*g3*k1^3*k3 + 6*f2*g0*g2^3*g3*k1^3*k3 - 3*f1*g1*g2^3*g3*k1^3*k3 - 2*f2*f3*g0*g3^2*k1^3*k3 - 4*f1*f4*g0*g3^2*k1^3*k3 + 4*f0*f5*g0*g3^2*k1^3*k3 - f1*f3*g1*g3^2*k1^3*k3 + 8*f0*f4*g1*g3^2*k1^3*k3 - 2*f3*g0*g1^2*g3^2*k1^3*k3 + 4*f0*f3*g2*g3^2*k1^3*k3 - f3*g0^2*g2*g3^2*k1^3*k3 + 4*f2*g0*g1*g2*g3^2*k1^3*k3 - 2*f1*g1^2*g2*g3^2*k1^3*k3 - 4*f1*g0*g2^2*g3^2*k1^3*k3 + 6*f0*g1*g2^2*g3^2*k1^3*k3 - f1*g0*g1*g3^3*k1^3*k3 + 2*f0*g1^2*g3^3*k1^3*k3 + 2*f0*g0*g2*g3^3*k1^3*k3 + 24*f2*f5^2*g0*k1^2*k2*k3 - 8*f3^2*f6*g0*k1^2*k2*k3 - 12*f1*f5*f6*g0*k1^2*k2*k3 - 12*f1*f5^2*g1*k1^2*k2*k3 + 24*f0*f5*f6*g1*k1^2*k2*k3 - 4*f1*f4*f5*g2*k1^2*k2*k3 + 4*f0*f5^2*g2*k1^2*k2*k3 + 12*f1*f3*f6*g2*k1^2*k2*k3 - 16*f0*f4*f6*g2*k1^2*k2*k3 + f5^2*g0^2*g2*k1^2*k2*k3 + 4*f4*f6*g0^2*g2*k1^2*k2*k3 - 2*f4*f5*g0*g1*g2*k1^2*k2*k3 - 2*f3*f6*g0*g1*g2*k1^2*k2*k3 + f3*f5*g0*g2^2*k1^2*k2*k3 - 4*f2*f6*g0*g2^2*k1^2*k2*k3 + 6*f1*f6*g1*g2^2*k1^2*k2*k3 - f1*f5*g2^3*k1^2*k2*k3 - 4*f0*f6*g2^3*k1^2*k2*k3 - 24*f1*f4^2*g3*k1^2*k2*k3 + 4*f1*f3*f5*g3*k1^2*k2*k3 + 40*f0*f4*f5*g3*k1^2*k2*k3 + 2*f4*f5*g0^2*g3*k1^2*k2*k3 - 2*f3*f6*g0^2*g3*k1^2*k2*k3 - 12*f4^2*g0*g1*g3*k1^2*k2*k3 + 2*f3*f5*g0*g1*g3*k1^2*k2*k3 - 4*f2*f6*g0*g1*g3*k1^2*k2*k3 + 2*f1*f6*g1^2*g3*k1^2*k2*k3 + 6*f3*f4*g0*g2*g3*k1^2*k2*k3 + 18*f2*f5*g0*g2*g3*k1^2*k2*k3 + 2*f1*f6*g0*g2*g3*k1^2*k2*k3 - 13*f1*f5*g1*g2*g3*k1^2*k2*k3 - 14*f1*f4*g2^2*g3*k1^2*k2*k3 + 14*f0*f5*g2^2*g3*k1^2*k2*k3 + 3*f5*g0^2*g2^2*g3*k1^2*k2*k3 - 6*f4*g0*g1*g2^2*g3*k1^2*k2*k3 + 3*f3*g0*g2^3*g3*k1^2*k2*k3 - 3*f1*g2^4*g3*k1^2*k2*k3 - 2*f3^2*g0*g3^2*k1^2*k2*k3 + 12*f2*f4*g0*g3^2*k1^2*k2*k3 - 3*f1*f5*g0*g3^2*k1^2*k2*k3 - 4*f0*f6*g0*g3^2*k1^2*k2*k3 - 10*f1*f4*g1*g3^2*k1^2*k2*k3 + 10*f0*f5*g1*g3^2*k1^2*k2*k3 + 2*f5*g0^2*g1*g3^2*k1^2*k2*k3 - 4*f4*g0*g1^2*g3^2*k1^2*k2*k3 + 5*f1*f3*g2*g3^2*k1^2*k2*k3 + 16*f0*f4*g2*g3^2*k1^2*k2*k3 - 2*f4*g0^2*g2*g3^2*k1^2*k2*k3 + 2*f3*g0*g1*g2*g3^2*k1^2*k2*k3 + 6*f2*g0*g2^2*g3^2*k1^2*k2*k3 - 5*f1*g1*g2^2*g3^2*k1^2*k2*k3 + 6*f0*g2^3*g3^2*k1^2*k2*k3 + 2*f2*g0*g1*g3^3*k1^2*k2*k3 - f1*g1^2*g3^3*k1^2*k2*k3 - f1*g0*g2*g3^3*k1^2*k2*k3 + 2*f0*g1*g2*g3^3*k1^2*k2*k3 + 4*f3*f5^2*g0*k1*k2^2*k3 - 8*f3*f4*f6*g0*k1*k2^2*k3 + 32*f2*f5*f6*g0*k1*k2^2*k3 - 8*f1*f6^2*g0*k1*k2^2*k3 - 16*f1*f5*f6*g1*k1*k2^2*k3 + 16*f0*f6^2*g1*k1*k2^2*k3 - 12*f1*f5^2*g2*k1*k2^2*k3 + 16*f1*f4*f6*g2*k1*k2^2*k3 - 16*f0*f5*f6*g2*k1*k2^2*k3 + 6*f5*f6*g0^2*g2*k1*k2^2*k3 - 2*f5^2*g0*g1*g2*k1*k2^2*k3 - 2*f3*f6*g0*g2^2*k1*k2^2*k3 + 4*f1*f6*g2^3*k1*k2^2*k3 - 24*f1*f4*f5*g3*k1*k2^2*k3 + 24*f0*f5^2*g3*k1*k2^2*k3 + 12*f1*f3*f6*g3*k1*k2^2*k3 + 32*f0*f4*f6*g3*k1*k2^2*k3 - 4*f5^2*g0^2*g3*k1*k2^2*k3 + 12*f4*f6*g0^2*g3*k1*k2^2*k3 - 12*f4*f5*g0*g1*g3*k1*k2^2*k3 - 2*f3*f6*g0*g1*g3*k1*k2^2*k3 + 5*f3*f5*g0*g2*g3*k1*k2^2*k3 + 8*f2*f6*g0*g2*g3*k1*k2^2*k3 + 4*f1*f6*g1*g2*g3*k1*k2^2*k3 - 18*f1*f5*g2^2*g3*k1*k2^2*k3 + 6*f6*g0^2*g2^2*g3*k1*k2^2*k3 - 6*f5*g0*g1*g2^2*g3*k1*k2^2*k3 + 4*f3*f4*g0*g3^2*k1*k2^2*k3 + 4*f2*f5*g0*g3^2*k1*k2^2*k3 + 2*f1*f6*g0*g3^2*k1*k2^2*k3 - 10*f1*f5*g1*g3^2*k1*k2^2*k3 + 4*f0*f6*g1*g3^2*k1*k2^2*k3 + 4*f6*g0^2*g1*g3^2*k1*k2^2*k3 - 4*f5*g0*g1^2*g3^2*k1*k2^2*k3 - 8*f1*f4*g2*g3^2*k1*k2^2*k3 + 20*f0*f5*g2*g3^2*k1*k2^2*k3 - 2*f5*g0^2*g2*g3^2*k1*k2^2*k3 + 3*f3*g0*g2^2*g3^2*k1*k2^2*k3 - 6*f1*g2^3*g3^2*k1*k2^2*k3 + 3*f1*f3*g3^3*k1*k2^2*k3 + 8*f0*f4*g3^3*k1*k2^2*k3 + f3*g0*g1*g3^3*k1*k2^2*k3 - 2*f1*g1*g2*g3^3*k1*k2^2*k3 + 6*f0*g2^2*g3^3*k1*k2^2*k3 + 16*f2*f6^2*g0*k2^3*k3 - 8*f1*f6^2*g1*k2^3*k3 - 4*f1*f5*f6*g2*k2^3*k3 - 16*f0*f6^2*g2*k2^3*k3 + 4*f6^2*g0^2*g2*k2^3*k3 - 2*f5*f6*g0*g1*g2*k2^3*k3 - 8*f1*f5^2*g3*k2^3*k3 - 8*f1*f4*f6*g3*k2^3*k3 + 8*f0*f5*f6*g3*k2^3*k3 - 4*f5*f6*g0^2*g3*k2^3*k3 - 12*f4*f6*g0*g1*g3*k2^3*k3 - 4*f1*f6*g2^2*g3*k2^3*k3 - 6*f6*g0*g1*g2^2*g3*k2^3*k3 + 4*f2*f6*g0*g3^2*k2^3*k3 - 2*f1*f6*g1*g3^2*k2^3*k3 - 4*f6*g0*g1^2*g3^2*k2^3*k3 - 9*f1*f5*g2*g3^2*k2^3*k3 - 4*f0*f6*g2*g3^2*k2^3*k3 - 2*f6*g0^2*g2*g3^2*k2^3*k3 - 2*f1*f4*g3^3*k2^3*k3 + 2*f0*f5*g3^3*k2^3*k3 - 3*f1*g2^2*g3^3*k2^3*k3 + 12*f3*f5^2*g0*k1^2*k3^2 - 8*f3*f4*f6*g0*k1^2*k3^2 - 4*f3^2*f6*g1*k1^2*k3^2 + f3^2*f5*g2*k1^2*k3^2 - 4*f2*f4*f5*g2*k1^2*k3^2 + 2*f1*f5^2*g2*k1^2*k3^2 + 8*f2*f3*f6*g2*k1^2*k3^2 - 8*f1*f4*f6*g2*k1^2*k3^2 + 12*f0*f5*f6*g2*k1^2*k3^2 - 3*f5*f6*g0^2*g2*k1^2*k3^2 + f5^2*g0*g1*g2*k1^2*k3^2 + 4*f4*f6*g0*g1*g2*k1^2*k3^2 - f4*f5*g1^2*g2*k1^2*k3^2 - 2*f3*f6*g1^2*g2*k1^2*k3^2 - 4*f3*f6*g0*g2^2*k1^2*k3^2 + f3*f5*g1*g2^2*k1^2*k3^2 + 4*f2*f6*g1*g2^2*k1^2*k3^2 - f2*f5*g2^3*k1^2*k3^2 - 2*f1*f6*g2^3*k1^2*k3^2 + 6*f3^2*f4*g3*k1^2*k3^2 - 24*f2*f4^2*g3*k1^2*k3^2 + 20*f1*f4*f5*g3*k1^2*k3^2 - 16*f0*f5^2*g3*k1^2*k3^2 - 4*f1*f3*f6*g3*k1^2*k3^2 - 8*f0*f4*f6*g3*k1^2*k3^2 + 2*f5^2*g0^2*g3*k1^2*k3^2 - 6*f4*f6*g0^2*g3*k1^2*k3^2 + 2*f4*f5*g0*g1*g3*k1^2*k3^2 - 4*f3*f6*g0*g1*g3*k1^2*k3^2 - 6*f4^2*g1^2*g3*k1^2*k3^2 + 2*f3*f5*g1^2*g3*k1^2*k3^2 + 11*f3*f5*g0*g2*g3*k1^2*k3^2 + 4*f2*f6*g0*g2*g3*k1^2*k3^2 + 6*f3*f4*g1*g2*g3*k1^2*k3^2 - 4*f2*f5*g1*g2*g3*k1^2*k3^2 - 4*f1*f6*g1*g2*g3*k1^2*k3^2 + 2*f3^2*g2^2*g3*k1^2*k3^2 - 14*f2*f4*g2^2*g3*k1^2*k3^2 + 7*f1*f5*g2^2*g3*k1^2*k3^2 + 4*f0*f6*g2^2*g3*k1^2*k3^2 - 3*f6*g0^2*g2^2*g3*k1^2*k3^2 + 3*f5*g0*g1*g2^2*g3*k1^2*k3^2 - 3*f4*g1^2*g2^2*g3*k1^2*k3^2 + 3*f3*g1*g2^3*g3*k1^2*k3^2 - 3*f2*g2^4*g3*k1^2*k3^2 + 4*f3*f4*g0*g3^2*k1^2*k3^2 - 2*f1*f6*g0*g3^2*k1^2*k3^2 - 4*f2*f4*g1*g3^2*k1^2*k3^2 + 4*f1*f5*g1*g3^2*k1^2*k3^2 - 2*f6*g0^2*g1*g3^2*k1^2*k3^2 + 2*f5*g0*g1^2*g3^2*k1^2*k3^2 - 2*f4*g1^3*g3^2*k1^2*k3^2 + 2*f2*f3*g2*g3^2*k1^2*k3^2 + 8*f1*f4*g2*g3^2*k1^2*k3^2 - 13*f0*f5*g2*g3^2*k1^2*k3^2 + f5*g0^2*g2*g3^2*k1^2*k3^2 - 2*f4*g0*g1*g2*g3^2*k1^2*k3^2 + 2*f3*g1^2*g2*g3^2*k1^2*k3^2 + 4*f3*g0*g2^2*g3^2*k1^2*k3^2 - 2*f2*g1*g2^2*g3^2*k1^2*k3^2 + 3*f1*g2^3*g3^2*k1^2*k3^2 - f1*f3*g3^3*k1^2*k3^2 - 2*f0*f4*g3^3*k1^2*k3^2 + f3*g0*g1*g3^3*k1^2*k3^2 + f1*g1*g2*g3^3*k1^2*k3^2 - 3*f0*g2^2*g3^3*k1^2*k3^2 + 8*f4*f5^2*g0*k1*k2*k3^2 - 16*f4^2*f6*g0*k1*k2*k3^2 + 28*f3*f5*f6*g0*k1*k2*k3^2 + 4*f3*f5^2*g1*k1*k2*k3^2 - 8*f3*f4*f6*g1*k1*k2*k3^2 - 12*f2*f5^2*g2*k1*k2*k3^2 + 16*f2*f4*f6*g2*k1*k2*k3^2 - 8*f1*f5*f6*g2*k1*k2*k3^2 + 16*f0*f6^2*g2*k1*k2*k3^2 - 4*f6^2*g0^2*g2*k1*k2*k3^2 + 8*f5*f6*g0*g1*g2*k1*k2*k3^2 - f5^2*g1^2*g2*k1*k2*k3^2 - f5^2*g0*g2^2*k1*k2*k3^2 - 4*f4*f6*g0*g2^2*k1*k2*k3^2 - 2*f3*f6*g1*g2^2*k1*k2*k3^2 + 4*f2*f6*g2^3*k1*k2*k3^2 - 24*f2*f4*f5*g3*k1*k2*k3^2 + 12*f1*f5^2*g3*k1*k2*k3^2 + 8*f2*f3*f6*g3*k1*k2*k3^2 + 16*f1*f4*f6*g3*k1*k2*k3^2 - 8*f0*f5*f6*g3*k1*k2*k3^2 + 6*f5*f6*g0^2*g3*k1*k2*k3^2 - 6*f5^2*g0*g1*g3*k1*k2*k3^2 + 8*f4*f6*g0*g1*g3*k1*k2*k3^2 - 6*f4*f5*g1^2*g3*k1*k2*k3^2 - 2*f3*f6*g1^2*g3*k1*k2*k3^2 + 4*f4*f5*g0*g2*g3*k1*k2*k3^2 + 6*f3*f6*g0*g2*g3*k1*k2*k3^2 + 5*f3*f5*g1*g2*g3*k1*k2*k3^2 + 8*f2*f6*g1*g2*g3*k1*k2*k3^2 - 18*f2*f5*g2^2*g3*k1*k2*k3^2 + 6*f6*g0*g1*g2^2*g3*k1*k2*k3^2 - 3*f5*g1^2*g2^2*g3*k1*k2*k3^2 - 3*f5*g0*g2^3*g3*k1*k2*k3^2 + 8*f4^2*g0*g3^2*k1*k2*k3^2 + 5*f3*f5*g0*g3^2*k1*k2*k3^2 + 4*f2*f6*g0*g3^2*k1*k2*k3^2 + 4*f3*f4*g1*g3^2*k1*k2*k3^2 - 8*f2*f5*g1*g3^2*k1*k2*k3^2 + 4*f6*g0*g1^2*g3^2*k1*k2*k3^2 - 2*f5*g1^3*g3^2*k1*k2*k3^2 - 8*f2*f4*g2*g3^2*k1*k2*k3^2 + 10*f1*f5*g2*g3^2*k1*k2*k3^2 + 4*f0*f6*g2*g3^2*k1*k2*k3^2 + 2*f6*g0^2*g2*g3^2*k1*k2*k3^2 - 4*f5*g0*g1*g2*g3^2*k1*k2*k3^2 + 6*f4*g0*g2^2*g3^2*k1*k2*k3^2 + 3*f3*g1*g2^2*g3^2*k1*k2*k3^2 - 6*f2*g2^3*g3^2*k1*k2*k3^2 + 2*f2*f3*g3^3*k1*k2*k3^2 + 4*f1*f4*g3^3*k1*k2*k3^2 - 2*f0*f5*g3^3*k1*k2*k3^2 + 2*f4*g0*g1*g3^3*k1*k2*k3^2 + f3*g1^2*g3^3*k1*k2*k3^2 + f3*g0*g2*g3^3*k1*k2*k3^2 - 2*f2*g1*g2*g3^3*k1*k2*k3^2 + 3*f1*g2^2*g3^3*k1*k2*k3^2 + 4*f5^3*g0*k2^2*k3^2 - 8*f4*f5*f6*g0*k2^2*k3^2 + 24*f3*f6^2*g0*k2^2*k3^2 - 4*f2*f5*f6*g2*k2^2*k3^2 - 8*f1*f6^2*g2*k2^2*k3^2 + 8*f6^2*g0*g1*g2*k2^2*k3^2 - f5*f6*g1^2*g2*k2^2*k3^2 - 4*f5*f6*g0*g2^2*k2^2*k3^2 - 8*f2*f5^2*g3*k2^2*k3^2 - 8*f2*f4*f6*g3*k2^2*k3^2 + 4*f1*f5*f6*g3*k2^2*k3^2 + 4*f6^2*g0^2*g3*k2^2*k3^2 - 10*f5*f6*g0*g1*g3*k2^2*k3^2 - 6*f4*f6*g1^2*g3*k2^2*k3^2 + 5*f5^2*g0*g2*g3*k2^2*k3^2 - 12*f4*f6*g0*g2*g3*k2^2*k3^2 - 4*f2*f6*g2^2*g3*k2^2*k3^2 - 3*f6*g1^2*g2^2*g3*k2^2*k3^2 - 6*f6*g0*g2^3*g3*k2^2*k3^2 + 4*f4*f5*g0*g3^2*k2^2*k3^2 + 6*f3*f6*g0*g3^2*k2^2*k3^2 - 2*f6*g1^3*g3^2*k2^2*k3^2 - 9*f2*f5*g2*g3^2*k2^2*k3^2 - 2*f1*f6*g2*g3^2*k2^2*k3^2 - 6*f6*g0*g1*g2*g3^2*k2^2*k3^2 + 3*f5*g0*g2^2*g3^2*k2^2*k3^2 - 2*f2*f4*g3^3*k2^2*k3^2 + f1*f5*g3^3*k2^2*k3^2 + f5*g0*g1*g3^3*k2^2*k3^2 - 3*f2*g2^2*g3^3*k2^2*k3^2 - 8*f5^3*g0*k1*k3^3 + 24*f4*f5*f6*g0*k1*k3^3 - 8*f3*f6^2*g0*k1*k3^3 + 8*f4*f5^2*g1*k1*k3^3 - 16*f4^2*f6*g1*k1*k3^3 + 4*f3*f5*f6*g1*k1*k3^3 - 6*f3*f5^2*g2*k1*k3^3 + 8*f3*f4*f6*g2*k1*k3^3 - 4*f6^2*g0*g1*g2*k1*k3^3 + 2*f5*f6*g1^2*g2*k1*k3^3 + 6*f5*f6*g0*g2^2*k1*k3^3 - f5^2*g1*g2^2*k1*k3^3 - 4*f4*f6*g1*g2^2*k1*k3^3 + 2*f3*f6*g2^3*k1*k3^3 - 12*f3*f4*f5*g3*k1*k3^3 + 4*f3^2*f6*g3*k1*k3^3 - 4*f6^2*g0^2*g3*k1*k3^3 + 8*f5*f6*g0*g1*g3*k1*k3^3 - 2*f5^2*g1^2*g3*k1*k3^3 - 4*f4*f6*g1^2*g3*k1*k3^3 - 9*f5^2*g0*g2*g3*k1*k3^3 + 16*f4*f6*g0*g2*g3*k1*k3^3 + 4*f4*f5*g1*g2*g3*k1*k3^3 + 4*f3*f6*g1*g2*g3*k1*k3^3 - 9*f3*f5*g2^2*g3*k1*k3^3 + 6*f6*g0*g2^3*g3*k1*k3^3 - 3*f5*g1*g2^3*g3*k1*k3^3 + 8*f4^2*g1*g3^2*k1*k3^3 - 3*f3*f5*g1*g3^2*k1*k3^3 - 4*f3*f4*g2*g3^2*k1*k3^3 + 4*f6*g0*g1*g2*g3^2*k1*k3^3 - 2*f5*g1^2*g2*g3^2*k1*k3^3 - 4*f5*g0*g2^2*g3^2*k1*k3^3 + 6*f4*g1*g2^2*g3^2*k1*k3^3 - 3*f3*g2^3*g3^2*k1*k3^3 + f3^2*g3^3*k1*k3^3 - f5*g0*g1*g3^3*k1*k3^3 + 2*f4*g1^2*g3^3*k1*k3^3 + 2*f4*g0*g2*g3^3*k1*k3^3 - f3*g1*g2*g3^3*k1*k3^3 - 4*f5^2*f6*g0*k2*k3^3 + 16*f4*f6^2*g0*k2*k3^3 + 4*f5^3*g1*k2*k3^3 - 8*f4*f5*f6*g1*k2*k3^3 + 8*f3*f6^2*g1*k2*k3^3 - 4*f3*f5*f6*g2*k2*k3^3 + 4*f6^2*g1^2*g2*k2*k3^3 + 4*f6^2*g0*g2^2*k2*k3^3 - 4*f5*f6*g1*g2^2*k2*k3^3 - 8*f3*f5^2*g3*k2*k3^3 - 8*f3*f4*f6*g3*k2*k3^3 + 4*f6^2*g0*g1*g3*k2*k3^3 - 6*f5*f6*g1^2*g3*k2*k3^3 - 6*f5*f6*g0*g2*g3*k2*k3^3 + 5*f5^2*g1*g2*g3*k2*k3^3 - 12*f4*f6*g1*g2*g3*k2*k3^3 - 4*f3*f6*g2^2*g3*k2*k3^3 - 6*f6*g1*g2^3*g3*k2*k3^3 + f5^2*g0*g3^2*k2*k3^3 + 4*f4*f6*g0*g3^2*k2*k3^3 + 4*f4*f5*g1*g3^2*k2*k3^3 + 2*f3*f6*g1*g3^2*k2*k3^3 - 9*f3*f5*g2*g3^2*k2*k3^3 - 4*f6*g1^2*g2*g3^2*k2*k3^3 - 2*f6*g0*g2^2*g3^2*k2*k3^3 + 3*f5*g1*g2^2*g3^2*k2*k3^3 - 2*f3*f4*g3^3*k2*k3^3 + f5*g1^2*g3^3*k2*k3^3 + f5*g0*g2*g3^3*k2*k3^3 - 3*f3*g2^2*g3^3*k2*k3^3 + 5*f5^3*g2*k3^4 - 12*f4*f5*f6*g2*k3^4 + 8*f3*f6^2*g2*k3^4 + 4*f6^2*g1*g2^2*k3^4 - 3*f5*f6*g2^3*k3^4 - 2*f4*f5^2*g3*k3^4 - 8*f4^2*f6*g3*k3^4 - 4*f3*f5*f6*g3*k3^4 + 4*f6^2*g0*g2*g3*k3^4 - 8*f5*f6*g1*g2*g3*k3^4 + 7*f5^2*g2^2*g3*k3^4 - 10*f4*f6*g2^2*g3*k3^4 - 3*f6*g2^4*g3*k3^4 - 2*f5*f6*g0*g3^2*k3^4 + 3*f5^2*g1*g3^2*k3^4 - 5*f4*f5*g2*g3^2*k3^4 + 2*f3*f6*g2*g3^2*k3^4 - 2*f6*g1*g2^2*g3^2*k3^4 + 3*f5*g2^3*g3^2*k3^4 - 2*f4^2*g3^3*k3^4 - f3*f5*g3^3*k3^4 + f5*g1*g2*g3^3*k3^4 - 3*f4*g2^2*g3^3*k3^4 + 8*f2*f5*g0*k1^3*k4 + 4*f1*f6*g0*k1^3*k4 - 4*f1*f5*g1*k1^3*k4 - 8*f0*f6*g1*k1^3*k4 + 12*f0*f5*g2*k1^3*k4 - f5*g0^2*g2*k1^3*k4 - 24*f0*f4*g3*k1^3*k4 - 6*f4*g0^2*g3*k1^3*k4 + 4*f2*g0*g2*g3*k1^3*k4 - 2*f1*g1*g2*g3*k1^3*k4 - 3*g0^2*g2^2*g3*k1^3*k4 + f1*g0*g3^2*k1^3*k4 - 6*f0*g1*g3^2*k1^3*k4 - 2*g0^2*g1*g3^2*k1^3*k4 + 4*f3*f5*g0*k1^2*k2*k4 + 8*f2*f6*g0*k1^2*k2*k4 - 4*f1*f6*g1*k1^2*k2*k4 + 2*f1*f5*g2*k1^2*k2*k4 + 8*f0*f6*g2*k1^2*k2*k4 + 2*f6*g0^2*g2*k1^2*k2*k4 - f5*g0*g1*g2*k1^2*k2*k4 - 12*f1*f4*g3*k1^2*k2*k4 + 16*f0*f5*g3*k1^2*k2*k4 - 2*f5*g0^2*g3*k1^2*k2*k4 - 6*f4*g0*g1*g3*k1^2*k2*k4 + 2*f3*g0*g2*g3*k1^2*k2*k4 - 2*f1*g2^2*g3*k1^2*k2*k4 - 3*g0*g1*g2^2*g3*k1^2*k2*k4 + 2*f2*g0*g3^2*k1^2*k2*k4 - 3*f1*g1*g3^2*k1^2*k2*k4 - 2*g0*g1^2*g3^2*k1^2*k2*k4 + 10*f0*g2*g3^2*k1^2*k2*k4 - g0^2*g2*g3^2*k1^2*k2*k4 + 8*f3*f6*g0*k1*k2^2*k4 + 4*f1*f6*g2*k1*k2^2*k4 + 2*f6*g0*g1*g2*k1*k2^2*k4 - f5*g0*g2^2*k1*k2^2*k4 + 4*f1*f5*g3*k1*k2^2*k4 + 8*f0*f6*g3*k1*k2^2*k4 + 2*f6*g0^2*g3*k1*k2^2*k4 - 2*f5*g0*g1*g3*k1*k2^2*k4 - 6*f4*g0*g2*g3*k1*k2^2*k4 - 3*g0*g2^3*g3*k1*k2^2*k4 + 2*f3*g0*g3^2*k1*k2^2*k4 + 3*f1*g2*g3^2*k1*k2^2*k4 - 2*g0*g1*g2*g3^2*k1*k2^2*k4 + 2*f0*g3^3*k1*k2^2*k4 - 4*f5^2*g0*k2^3*k4 + 8*f4*f6*g0*k2^3*k4 + 2*f6*g0*g2^2*k2^3*k4 + 4*f1*f6*g3*k2^3*k4 + 2*f6*g0*g1*g3*k2^3*k4 - 5*f5*g0*g2*g3*k2^3*k4 - 4*f4*g0*g3^2*k2^3*k4 - 3*g0*g2^2*g3^2*k2^3*k4 + f1*g3^3*k2^3*k4 - g0*g1*g3^3*k2^3*k4 + 16*f4*f5*g0*k1^2*k3*k4 - 12*f3*f6*g0*k1^2*k3*k4 - 4*f3*f5*g1*k1^2*k3*k4 + 4*f2*f5*g2*k1^2*k3*k4 - 4*f1*f6*g2*k1^2*k3*k4 - f5*g1^2*g2*k1^2*k3*k4 + 2*f5*g0*g2^2*k1^2*k3*k4 - 24*f2*f4*g3*k1^2*k3*k4 + 4*f1*f5*g3*k1^2*k3*k4 + 8*f0*f6*g3*k1^2*k3*k4 - 4*f6*g0^2*g3*k1^2*k3*k4 - 6*f4*g1^2*g3*k1^2*k3*k4 + 20*f4*g0*g2*g3*k1^2*k3*k4 - 2*f3*g1*g2*g3*k1^2*k3*k4 - 4*f2*g2^2*g3*k1^2*k3*k4 - 3*g1^2*g2^2*g3*k1^2*k3*k4 + 6*g0*g2^3*g3*k1^2*k3*k4 - 3*f3*g0*g3^2*k1^2*k3*k4 - 4*f2*g1*g3^2*k1^2*k3*k4 - 2*g1^3*g3^2*k1^2*k3*k4 + f1*g2*g3^2*k1^2*k3*k4 + 2*g0*g1*g2*g3^2*k1^2*k3*k4 + 2*f0*g3^3*k1^2*k3*k4 + 24*f5^2*g0*k1*k2*k3*k4 - 16*f4*f6*g0*k1*k2*k3*k4 - 2*f3*f5*g2*k1*k2*k3*k4 + 8*f2*f6*g2*k1*k2*k3*k4 + 2*f6*g1^2*g2*k1*k2*k3*k4 - 4*f6*g0*g2^2*k1*k2*k3*k4 - f5*g1*g2^2*k1*k2*k3*k4 - 12*f3*f4*g3*k1*k2*k3*k4 + 8*f2*f5*g3*k1*k2*k3*k4 - 4*f6*g0*g1*g3*k1*k2*k3*k4 - 2*f5*g1^2*g3*k1*k2*k3*k4 + 19*f5*g0*g2*g3*k1*k2*k3*k4 - 6*f4*g1*g2*g3*k1*k2*k3*k4 - 4*f3*g2^2*g3*k1*k2*k3*k4 - 3*g1*g2^3*g3*k1*k2*k3*k4 + 14*f4*g0*g3^2*k1*k2*k3*k4 - 2*f3*g1*g3^2*k1*k2*k3*k4 + 6*f2*g2*g3^2*k1*k2*k3*k4 - 2*g1^2*g2*g3^2*k1*k2*k3*k4 + 8*g0*g2^2*g3^2*k1*k2*k3*k4 + 3*g0*g1*g3^3*k1*k2*k3*k4 + 12*f5*f6*g0*k2^2*k3*k4 - 4*f5^2*g1*k2^2*k3*k4 + 8*f4*f6*g1*k2^2*k3*k4 + 2*f6*g1*g2^2*k2^2*k3*k4 + 8*f2*f6*g3*k2^2*k3*k4 + 2*f6*g1^2*g3*k2^2*k3*k4 + 6*f6*g0*g2*g3*k2^2*k3*k4 - 5*f5*g1*g2*g3*k2^2*k3*k4 - f5*g0*g3^2*k2^2*k3*k4 - 4*f4*g1*g3^2*k2^2*k3*k4 - 3*g1*g2^2*g3^2*k2^2*k3*k4 + 2*f2*g3^3*k2^2*k3*k4 - g1^2*g3^3*k2^2*k3*k4 - g0*g2*g3^3*k2^2*k3*k4 + 12*f5*f6*g0*k1*k3^2*k4 + 12*f5^2*g1*k1*k3^2*k4 - 24*f4*f6*g1*k1*k3^2*k4 - 4*f4*f5*g2*k1*k3^2*k4 + 12*f3*f6*g2*k1*k3^2*k4 - f5*g2^3*k1*k3^2*k4 - 24*f4^2*g3*k1*k3^2*k4 + 4*f3*f5*g3*k1*k3^2*k4 - 4*f6*g1^2*g3*k1*k3^2*k4 + 4*f6*g0*g2*g3*k1*k3^2*k4 + 8*f5*g1*g2*g3*k1*k3^2*k4 - 14*f4*g2^2*g3*k1*k3^2*k4 - 3*g2^4*g3*k1*k3^2*k4 + 5*f5*g0*g3^2*k1*k3^2*k4 + 2*f4*g1*g3^2*k1*k3^2*k4 + 5*f3*g2*g3^2*k1*k3^2*k4 + 4*g1*g2^2*g3^2*k1*k3^2*k4 + 2*g1^2*g3^3*k1*k3^2*k4 + 2*g0*g2*g3^3*k1*k3^2*k4 + 16*f6^2*g0*k2*k3^2*k4 + 4*f5*f6*g1*k2*k3^2*k4 - 6*f5^2*g2*k2*k3^2*k4 + 8*f4*f6*g2*k2*k3^2*k4 + 2*f6*g2^3*k2*k3^2*k4 - 12*f4*f5*g3*k2*k3^2*k4 + 12*f3*f6*g3*k2*k3^2*k4 + 8*f6*g1*g2*g3*k2*k3^2*k4 - 9*f5*g2^2*g3*k2*k3^2*k4 + 6*f6*g0*g3^2*k2*k3^2*k4 - 5*f5*g1*g3^2*k2*k3^2*k4 - 4*f4*g2*g3^2*k2*k3^2*k4 - 3*g2^3*g3^2*k2*k3^2*k4 + 3*f3*g3^3*k2*k3^2*k4 - g1*g2*g3^3*k2*k3^2*k4 - 12*f5^2*g3*k3^3*k4 - 12*f5*g2*g3^2*k3^3*k4 - 3*g2^2*g3^3*k3^3*k4 + 8*f5*g0*k1^2*k4^2 + 4*g0*g2*g3*k1^2*k4^2 + 4*f6*g0*k1*k2*k4^2 + 4*f5*g1*k1*k2*k4^2 + 2*g1*g2*g3*k1*k2*k4^2 + g0*g3^2*k1*k2*k4^2 + 4*f6*g1*k2^2*k4^2 + f5*g2*k2^2*k4^2 + 6*f4*g3*k2^2*k4^2 + 2*g2^2*g3*k2^2*k4^2 + 2*g1*g3^2*k2^2*k4^2 - 8*f6*g1*k1*k3*k4^2 + 4*f5*g2*k1*k3*k4^2 - 24*f4*g3*k1*k3*k4^2 - 4*g2^2*g3*k1*k3*k4^2 - 6*g1*g3^2*k1*k3*k4^2 + 4*f6*g2*k2*k3*k4^2 + 4*f5*g3*k2*k3*k4^2 + 3*g2*g3^2*k2*k3*k4^2 + 8*f6*g3*k3^2*k4^2 + 2*g3^3*k3^2*k4^2
b5^2 - 4*f0*f3^2*k1^4 - 4*f1^2*f4*k1^4 + 16*f0*f2*f4*k1^4 - f3^2*g0^2*k1^4 + 4*f2*f4*g0^2*k1^4 - 4*f1*f4*g0*g1*k1^4 + 4*f0*f4*g1^2*k1^4 - 8*f1^2*f5*k1^3*k2 + 32*f0*f2*f5*k1^3*k2 + 8*f2*f5*g0^2*k1^3*k2 - 8*f1*f5*g0*g1*k1^3*k2 + 8*f0*f5*g1^2*k1^3*k2 - 4*f1*f4*g0*g2*k1^3*k2 + 8*f0*f4*g1*g2*k1^3*k2 + 2*f1*f3*g0*g3*k1^3*k2 - 4*f0*f3*g1*g3*k1^3*k2 - 4*f1^2*g2*g3*k1^3*k2 + 16*f0*f2*g2*g3*k1^3*k2 + 4*f2*g0^2*g2*g3*k1^3*k2 - 4*f1*g0*g1*g2*g3*k1^3*k2 + 4*f0*g1^2*g2*g3*k1^3*k2 + 8*f0*f3*f5*k1^2*k2^2 - 4*f1^2*f6*k1^2*k2^2 + 16*f0*f2*f6*k1^2*k2^2 + 2*f3*f5*g0^2*k1^2*k2^2 + 4*f2*f6*g0^2*k1^2*k2^2 - 4*f1*f6*g0*g1*k1^2*k2^2 + 4*f0*f6*g1^2*k1^2*k2^2 - 8*f1*f5*g0*g2*k1^2*k2^2 + 16*f0*f5*g1*g2*k1^2*k2^2 + 4*f0*f4*g2^2*k1^2*k2^2 + 4*f0*f3*g2*g3*k1^2*k2^2 + 2*f3*g0^2*g2*g3*k1^2*k2^2 - 4*f1*g0*g2^2*g3*k1^2*k2^2 + 8*f0*g1*g2^2*g3*k1^2*k2^2 - f1^2*g3^2*k1^2*k2^2 + 4*f0*f2*g3^2*k1^2*k2^2 - 4*f1*f6*g0*g2*k1*k2^3 + 8*f0*f6*g1*g2*k1*k2^3 + 8*f0*f5*g2^2*k1*k2^3 - 2*f1*f5*g0*g3*k1*k2^3 + 4*f0*f5*g1*g3*k1*k2^3 + 4*f0*g2^3*g3*k1*k2^3 - 2*f1*g0*g2*g3^2*k1*k2^3 + 4*f0*g1*g2*g3^2*k1*k2^3 - 4*f0*f5^2*k2^4 - f5^2*g0^2*k2^4 + 4*f0*f6*g2^2*k2^4 - 4*f0*f5*g2*g3*k2^4 - 2*f5*g0^2*g2*g3*k2^4 - g0^2*g2^2*g3^2*k2^4 + 16*f0*f3*f5*k1^3*k3 + 4*f3*f5*g0^2*k1^3*k3 + 2*f3^2*g0*g2*k1^3*k3 - 8*f2*f4*g0*g2*k1^3*k3 + 4*f1*f4*g1*g2*k1^3*k3 + 4*f1*f4*g0*g3*k1^3*k3 - 8*f0*f4*g1*g3*k1^3*k3 + 8*f0*f3*g2*g3*k1^3*k3 + 2*f3*g0^2*g2*g3*k1^3*k3 + 4*f1*f3*f5*k1^2*k2*k3 + 16*f0*f4*f5*k1^2*k2*k3 + 16*f0*f3*f6*k1^2*k2*k3 + 4*f4*f5*g0^2*k1^2*k2*k3 + 4*f3*f6*g0^2*k1^2*k2*k3 + 2*f3*f5*g0*g1*k1^2*k2*k3 - 16*f2*f5*g0*g2*k1^2*k2*k3 + 8*f1*f5*g1*g2*k1^2*k2*k3 + 4*f1*f4*g2^2*k1^2*k2*k3 + 4*f1*f5*g0*g3*k1^2*k2*k3 - 8*f0*f5*g1*g3*k1^2*k2*k3 + 2*f1*f3*g2*g3*k1^2*k2*k3 + 8*f0*f4*g2*g3*k1^2*k2*k3 + 4*f4*g0^2*g2*g3*k1^2*k2*k3 + 2*f3*g0*g1*g2*g3*k1^2*k2*k3 - 8*f2*g0*g2^2*g3*k1^2*k2*k3 + 4*f1*g1*g2^2*g3*k1^2*k2*k3 + 4*f0*f3*g3^2*k1^2*k2*k3 + 2*f1*g0*g2*g3^2*k1^2*k2*k3 - 4*f0*g1*g2*g3^2*k1^2*k2*k3 + 16*f0*f5^2*k1*k2^2*k3 + 4*f5^2*g0^2*k1*k2^2*k3 - 2*f3*f5*g0*g2*k1*k2^2*k3 - 8*f2*f6*g0*g2*k1*k2^2*k3 + 4*f1*f6*g1*g2*k1*k2^2*k3 + 8*f1*f5*g2^2*k1*k2^2*k3 - 4*f2*f5*g0*g3*k1*k2^2*k3 + 2*f1*f5*g1*g3*k1*k2^2*k3 + 16*f0*f5*g2*g3*k1*k2^2*k3 + 6*f5*g0^2*g2*g3*k1*k2^2*k3 - 2*f3*g0*g2^2*g3*k1*k2^2*k3 + 4*f1*g2^3*g3*k1*k2^2*k3 - 4*f2*g0*g2*g3^2*k1*k2^2*k3 + 2*f1*g1*g2*g3^2*k1*k2^2*k3 + 4*f0*g2^2*g3^2*k1*k2^2*k3 + 2*g0^2*g2^2*g3^2*k1*k2^2*k3 - 4*f1*f5^2*k2^3*k3 - 2*f5^2*g0*g1*k2^3*k3 + 4*f1*f6*g2^2*k2^3*k3 - 4*f1*f5*g2*g3*k2^3*k3 - 4*f5*g0*g1*g2*g3*k2^3*k3 - 2*g0*g1*g2^2*g3^2*k2^3*k3 + 8*f1*f4*f5*k1^2*k3^2 - 16*f0*f5^2*k1^2*k3^2 + 16*f0*f4*f6*k1^2*k3^2 - 4*f5^2*g0^2*k1^2*k3^2 + 4*f4*f6*g0^2*k1^2*k3^2 + 4*f4*f5*g0*g1*k1^2*k3^2 - 8*f3*f5*g0*g2*k1^2*k3^2 - f3^2*g2^2*k1^2*k3^2 + 4*f2*f4*g2^2*k1^2*k3^2 + 4*f1*f4*g2*g3*k1^2*k3^2 - 16*f0*f5*g2*g3*k1^2*k3^2 - 4*f5*g0^2*g2*g3*k1^2*k3^2 + 4*f4*g0*g1*g2*g3*k1^2*k3^2 - 4*f3*g0*g2^2*g3*k1^2*k3^2 + 4*f0*f4*g3^2*k1^2*k3^2 - 4*f0*g2^2*g3^2*k1^2*k3^2 - g0^2*g2^2*g3^2*k1^2*k3^2 + 8*f1*f5^2*k1*k2*k3^2 + 4*f5^2*g0*g1*k1*k2*k3^2 - 4*f4*f5*g0*g2*k1*k2*k3^2 - 8*f3*f6*g0*g2*k1*k2*k3^2 - 2*f3*f5*g1*g2*k1*k2*k3^2 + 8*f2*f5*g2^2*k1*k2*k3^2 - 4*f3*f5*g0*g3*k1*k2*k3^2 + 8*f1*f5*g2*g3*k1*k2*k3^2 + 6*f5*g0*g1*g2*g3*k1*k2*k3^2 - 4*f4*g0*g2^2*g3*k1*k2*k3^2 - 2*f3*g1*g2^2*g3*k1*k2*k3^2 + 4*f2*g2^3*g3*k1*k2*k3^2 - 4*f3*g0*g2*g3^2*k1*k2*k3^2 + 2*f1*g2^2*g3^2*k1*k2*k3^2 + 2*g0*g1*g2^2*g3^2*k1*k2*k3^2 - 4*f2*f5^2*k2^2*k3^2 - f5^2*g1^2*k2^2*k3^2 - 4*f5^2*g0*g2*k2^2*k3^2 + 4*f2*f6*g2^2*k2^2*k3^2 - 4*f2*f5*g2*g3*k2^2*k3^2 - 2*f5*g1^2*g2*g3*k2^2*k3^2 - 6*f5*g0*g2^2*g3*k2^2*k3^2 - g1^2*g2^2*g3^2*k2^2*k3^2 - 2*g0*g2^3*g3^2*k2^2*k3^2 + 8*f5^2*g0*g2*k1*k3^3 - 8*f4*f6*g0*g2*k1*k3^3 - 4*f4*f5*g1*g2*k1*k3^3 + 4*f3*f5*g2^2*k1*k3^3 - 4*f4*f5*g0*g3*k1*k3^3 + 8*f5*g0*g2^2*g3*k1*k3^3 - 4*f4*g1*g2^2*g3*k1*k3^3 + 2*f3*g2^3*g3*k1*k3^3 - 4*f4*g0*g2*g3^2*k1*k3^3 + 2*g0*g2^3*g3^2*k1*k3^3 - 4*f3*f5^2*k2*k3^3 - 4*f5^2*g1*g2*k2*k3^3 + 4*f3*f6*g2^2*k2*k3^3 - 4*f3*f5*g2*g3*k2*k3^3 - 6*f5*g1*g2^2*g3*k2*k3^3 - 2*g1*g2^3*g3^2*k2*k3^3 - 4*f4*f5^2*k3^4 - 4*f5^2*g2^2*k3^4 + 4*f4*f6*g2^2*k3^4 - 4*f4*f5*g2*g3*k3^4 - 4*f5*g2^3*g3*k3^4 - g2^4*g3^2*k3^4 - 4*f1*f3*k1^3*k4 + 16*f0*f4*k1^3*k4 + 4*f4*g0^2*k1^3*k4 - 2*f3*g0*g1*k1^3*k4 + 32*f0*f5*k1^2*k2*k4 + 8*f5*g0^2*k1^2*k2*k4 - 2*f3*g0*g2*k1^2*k2*k4 + 4*f2*g0*g3*k1^2*k2*k4 - 2*f1*g1*g3*k1^2*k2*k4 + 16*f0*g2*g3*k1^2*k2*k4 + 4*g0^2*g2*g3*k1^2*k2*k4 + 4*f1*f5*k1*k2^2*k4 + 16*f0*f6*k1*k2^2*k4 + 4*f6*g0^2*k1*k2^2*k4 + 2*f5*g0*g1*k1*k2^2*k4 + 2*f1*g2*g3*k1*k2^2*k4 + 2*g0*g1*g2*g3*k1*k2^2*k4 + 4*f0*g3^2*k1*k2^2*k4 + 2*f5*g0*g2*k2^3*k4 + 2*g0*g2^2*g3*k2^3*k4 + 8*f1*f5*k1^2*k3*k4 + 4*f5*g0*g1*k1^2*k3*k4 - 8*f4*g0*g2*k1^2*k3*k4 + 2*f3*g1*g2*k1^2*k3*k4 + 2*f3*g0*g3*k1^2*k3*k4 + 4*f1*g2*g3*k1^2*k3*k4 + 2*g0*g1*g2*g3*k1^2*k3*k4 + 8*f2*f5*k1*k2*k3*k4 + 8*f1*f6*k1*k2*k3*k4 + 4*f6*g0*g1*k1*k2*k3*k4 + 2*f5*g1^2*k1*k2*k3*k4 - 12*f5*g0*g2*k1*k2*k3*k4 + 2*f3*g2^2*k1*k2*k3*k4 + 4*f2*g2*g3*k1*k2*k3*k4 + 2*g1^2*g2*g3*k1*k2*k3*k4 - 6*g0*g2^2*g3*k1*k2*k3*k4 + 2*f1*g3^2*k1*k2*k3*k4 - 4*f6*g0*g2*k2^2*k3*k4 + 2*f5*g1*g2*k2^2*k3*k4 - 2*f5*g0*g3*k2^2*k3*k4 + 2*g1*g2^2*g3*k2^2*k3*k4 - 2*g0*g2*g3^2*k2^2*k3*k4 + 4*f3*f5*k1*k3^2*k4 - 4*f5*g1*g2*k1*k3^2*k4 + 4*f4*g2^2*k1*k3^2*k4 - 4*f5*g0*g3*k1*k3^2*k4 + 2*f3*g2*g3*k1*k3^2*k4 - 2*g1*g2^2*g3*k1*k3^2*k4 - 2*g0*g2*g3^2*k1*k3^2*k4 - 4*f6*g1*g2*k2*k3^2*k4 + 4*f5*g2^2*k2*k3^2*k4 - 2*f5*g1*g3*k2*k3^2*k4 + 2*g2^3*g3*k2*k3^2*k4 - 2*g1*g2*g3^2*k2*k3^2*k4 - 8*f5^2*k3^3*k4 - 8*f5*g2*g3*k3^3*k4 - 2*g2^2*g3^2*k3^3*k4 - 4*f2*k1^2*k4^2 - g1^2*k1^2*k4^2 - 2*g1*g2*k1*k2*k4^2 + 4*g0*g3*k1*k2*k4^2 - g2^2*k2^2*k4^2 + 2*g1*g3*k1*k3*k4^2 + 4*f5*k2*k3*k4^2 + 2*g2*g3*k2*k3*k4^2 - 4*f6*k3^2*k4^2 - g3^2*k3^2*k4^2 - 4*k1*k4^3
b5*b6 + 16*f0*f3^2*f5*k1^4 - 4*f1^2*f3*f6*k1^4 + 16*f0*f2*f3*f6*k1^4 + 4*f3^2*f5*g0^2*k1^4 + 4*f2*f3*f6*g0^2*k1^4 - 4*f1*f3*f6*g0*g1*k1^4 + 4*f0*f3*f6*g1^2*k1^4 - 4*f1*f3*f5*g0*g2*k1^4 - 8*f0*f3*f6*g0*g2*k1^4 - 2*f3*f6*g0^3*g2*k1^4 + 8*f0*f3*f5*g1*g2*k1^4 - 2*f1^2*f6*g1*g2*k1^4 + 8*f0*f2*f6*g1*g2*k1^4 + 2*f2*f6*g0^2*g1*g2*k1^4 - 2*f1*f6*g0*g1^2*g2*k1^4 + 2*f0*f6*g1^3*g2*k1^4 - 3*f1^2*f5*g2^2*k1^4 + 12*f0*f2*f5*g2^2*k1^4 + 3*f2*f5*g0^2*g2^2*k1^4 - 3*f1*f5*g0*g1*g2^2*k1^4 + 3*f0*f5*g1^2*g2^2*k1^4 + 8*f0*f3*f5*g0*g3*k1^4 - 2*f1^2*f6*g0*g3*k1^4 + 8*f0*f2*f6*g0*g3*k1^4 + 2*f3*f5*g0^3*g3*k1^4 + 2*f2*f6*g0^3*g3*k1^4 - f1^2*f5*g1*g3*k1^4 + 4*f0*f2*f5*g1*g3*k1^4 + f2*f5*g0^2*g1*g3*k1^4 - 2*f1*f6*g0^2*g1*g3*k1^4 - f1*f5*g0*g1^2*g3*k1^4 + 2*f0*f6*g0*g1^2*g3*k1^4 + f0*f5*g1^3*g3*k1^4 + 8*f0*f3^2*g2*g3*k1^4 + 2*f3^2*g0^2*g2*g3*k1^4 - 3*f1*f3*g0*g2^2*g3*k1^4 + 6*f0*f3*g1*g2^2*g3*k1^4 - f1^2*g2^3*g3*k1^4 + 4*f0*f2*g2^3*g3*k1^4 + f2*g0^2*g2^3*g3*k1^4 - f1*g0*g1*g2^3*g3*k1^4 + f0*g1^2*g2^3*g3*k1^4 - f1^2*f3*g3^2*k1^4 + 4*f0*f2*f3*g3^2*k1^4 + f2*f3*g0^2*g3^2*k1^4 - 2*f1*f3*g0*g1*g3^2*k1^4 + 3*f0*f3*g1^2*g3^2*k1^4 + 4*f0*f3*g0*g2*g3^2*k1^4 + f3*g0^3*g2*g3^2*k1^4 - f1^2*g1*g2*g3^2*k1^4 + 4*f0*f2*g1*g2*g3^2*k1^4 + f2*g0^2*g1*g2*g3^2*k1^4 - f1*g0*g1^2*g2*g3^2*k1^4 + f0*g1^3*g2*g3^2*k1^4 + 64*f0*f3*f4*f5*k1^3*k2 + 32*f1^2*f5^2*k1^3*k2 - 128*f0*f2*f5^2*k1^3*k2 + 16*f0*f3^2*f6*k1^3*k2 + 16*f3*f4*f5*g0^2*k1^3*k2 - 32*f2*f5^2*g0^2*k1^3*k2 + 4*f3^2*f6*g0^2*k1^3*k2 + 32*f1*f5^2*g0*g1*k1^3*k2 - 32*f0*f5^2*g1^2*k1^3*k2 - 8*f1*f4*f5*g0*g2*k1^3*k2 - 8*f1*f3*f6*g0*g2*k1^3*k2 - 16*f0*f4*f6*g0*g2*k1^3*k2 - 4*f4*f6*g0^3*g2*k1^3*k2 + 16*f0*f4*f5*g1*g2*k1^3*k2 + 16*f0*f3*f6*g1*g2*k1^3*k2 + 20*f0*f3*f5*g2^2*k1^3*k2 - 4*f1^2*f6*g2^2*k1^3*k2 + 16*f0*f2*f6*g2^2*k1^3*k2 + 3*f3*f5*g0^2*g2^2*k1^3*k2 + 4*f2*f6*g0^2*g2^2*k1^3*k2 - 6*f1*f6*g0*g1*g2^2*k1^3*k2 + 8*f0*f6*g1^2*g2^2*k1^3*k2 - 3*f1*f5*g0*g2^3*k1^3*k2 + 6*f0*f5*g1*g2^3*k1^3*k2 - 8*f1*f3*f5*g0*g3*k1^3*k2 + 16*f0*f4*f5*g0*g3*k1^3*k2 + 4*f4*f5*g0^3*g3*k1^3*k2 + 28*f0*f3*f5*g1*g3*k1^3*k2 - 4*f1^2*f6*g1*g3*k1^3*k2 + 16*f0*f2*f6*g1*g3*k1^3*k2 + 3*f3*f5*g0^2*g1*g3*k1^3*k2 + 4*f2*f6*g0^2*g1*g3*k1^3*k2 - 4*f1*f6*g0*g1^2*g3*k1^3*k2 + 4*f0*f6*g1^3*g3*k1^3*k2 + 32*f0*f3*f4*g2*g3*k1^3*k2 + 32*f1^2*f5*g2*g3*k1^3*k2 - 128*f0*f2*f5*g2*g3*k1^3*k2 + 8*f3*f4*g0^2*g2*g3*k1^3*k2 - 28*f2*f5*g0^2*g2*g3*k1^3*k2 + 27*f1*f5*g0*g1*g2*g3*k1^3*k2 - 26*f0*f5*g1^2*g2*g3*k1^3*k2 - 6*f1*f4*g0*g2^2*g3*k1^3*k2 + 12*f0*f4*g1*g2^2*g3*k1^3*k2 + 10*f0*f3*g2^3*g3*k1^3*k2 + f3*g0^2*g2^3*g3*k1^3*k2 - f1*g0*g2^4*g3*k1^3*k2 + 2*f0*g1*g2^4*g3*k1^3*k2 + 4*f0*f3^2*g3^2*k1^3*k2 + f3^2*g0^2*g3^2*k1^3*k2 - 2*f1*f5*g0^2*g3^2*k1^3*k2 - 2*f1*f4*g0*g1*g3^2*k1^3*k2 + 4*f0*f5*g0*g1*g3^2*k1^3*k2 + 4*f0*f4*g1^2*g3^2*k1^3*k2 - 6*f1*f3*g0*g2*g3^2*k1^3*k2 + 8*f0*f4*g0*g2*g3^2*k1^3*k2 + 2*f4*g0^3*g2*g3^2*k1^3*k2 + 18*f0*f3*g1*g2*g3^2*k1^3*k2 + f3*g0^2*g1*g2*g3^2*k1^3*k2 + 7*f1^2*g2^2*g3^2*k1^3*k2 - 28*f0*f2*g2^2*g3^2*k1^3*k2 - 4*f2*g0^2*g2^2*g3^2*k1^3*k2 + 3*f1*g0*g1*g2^2*g3^2*k1^3*k2 - 2*f0*g1^2*g2^2*g3^2*k1^3*k2 - f1^2*g1*g3^3*k1^3*k2 + 4*f0*f2*g1*g3^3*k1^3*k2 + 2*f2*g0^2*g1*g3^3*k1^3*k2 - 2*f1*g0*g1^2*g3^3*k1^3*k2 + 2*f0*g1^3*g3^3*k1^3*k2 - f1*g0^2*g2*g3^3*k1^3*k2 + 2*f0*g0*g1*g2*g3^3*k1^3*k2 + 64*f0*f4^2*f5*k1^2*k2^2 - 32*f0*f3*f5^2*k1^2*k2^2 + 16*f0*f3*f4*f6*k1^2*k2^2 + 40*f1^2*f5*f6*k1^2*k2^2 - 160*f0*f2*f5*f6*k1^2*k2^2 + 16*f4^2*f5*g0^2*k1^2*k2^2 - 8*f3*f5^2*g0^2*k1^2*k2^2 + 4*f3*f4*f6*g0^2*k1^2*k2^2 - 40*f2*f5*f6*g0^2*k1^2*k2^2 + 40*f1*f5*f6*g0*g1*k1^2*k2^2 - 40*f0*f5*f6*g1^2*k1^2*k2^2 + 20*f1*f5^2*g0*g2*k1^2*k2^2 - 8*f1*f4*f6*g0*g2*k1^2*k2^2 - 24*f0*f5*f6*g0*g2*k1^2*k2^2 - 6*f5*f6*g0^3*g2*k1^2*k2^2 - 40*f0*f5^2*g1*g2*k1^2*k2^2 + 8*f0*f4*f6*g1*g2*k1^2*k2^2 - 2*f4*f6*g0^2*g1*g2*k1^2*k2^2 + 28*f0*f4*f5*g2^2*k1^2*k2^2 + 20*f0*f3*f6*g2^2*k1^2*k2^2 + 3*f4*f5*g0^2*g2^2*k1^2*k2^2 + 2*f3*f6*g0^2*g2^2*k1^2*k2^2 - 4*f1*f6*g0*g2^3*k1^2*k2^2 + 10*f0*f6*g1*g2^3*k1^2*k2^2 + 3*f0*f5*g2^4*k1^2*k2^2 - 16*f1*f4*f5*g0*g3*k1^2*k2^2 + 24*f0*f5^2*g0*g3*k1^2*k2^2 - 8*f1*f3*f6*g0*g3*k1^2*k2^2 - 8*f0*f4*f6*g0*g3*k1^2*k2^2 + 6*f5^2*g0^3*g3*k1^2*k2^2 - 2*f4*f6*g0^3*g3*k1^2*k2^2 + 52*f0*f4*f5*g1*g3*k1^2*k2^2 + 24*f0*f3*f6*g1*g3*k1^2*k2^2 + 5*f4*f5*g0^2*g1*g3*k1^2*k2^2 + 2*f3*f6*g0^2*g1*g3*k1^2*k2^2 + 32*f0*f4^2*g2*g3*k1^2*k2^2 - 32*f0*f3*f5*g2*g3*k1^2*k2^2 + 20*f1^2*f6*g2*g3*k1^2*k2^2 - 80*f0*f2*f6*g2*g3*k1^2*k2^2 + 8*f4^2*g0^2*g2*g3*k1^2*k2^2 - 10*f3*f5*g0^2*g2*g3*k1^2*k2^2 - 16*f2*f6*g0^2*g2*g3*k1^2*k2^2 + 12*f1*f6*g0*g1*g2*g3*k1^2*k2^2 - 8*f0*f6*g1^2*g2*g3*k1^2*k2^2 + 12*f1*f5*g0*g2^2*g3*k1^2*k2^2 - 10*f0*f6*g0*g2^2*g3*k1^2*k2^2 - 2*f6*g0^3*g2^2*g3*k1^2*k2^2 - 23*f0*f5*g1*g2^2*g3*k1^2*k2^2 + 16*f0*f4*g2^3*g3*k1^2*k2^2 + f4*g0^2*g2^3*g3*k1^2*k2^2 + f0*g2^5*g3*k1^2*k2^2 + 4*f0*f3*f4*g3^2*k1^2*k2^2 + 10*f1^2*f5*g3^2*k1^2*k2^2 - 40*f0*f2*f5*g3^2*k1^2*k2^2 + f3*f4*g0^2*g3^2*k1^2*k2^2 - 6*f2*f5*g0^2*g3^2*k1^2*k2^2 + 6*f0*f5*g1^2*g3^2*k1^2*k2^2 - 10*f1*f4*g0*g2*g3^2*k1^2*k2^2 + 24*f0*f5*g0*g2*g3^2*k1^2*k2^2 + 5*f5*g0^3*g2*g3^2*k1^2*k2^2 + 28*f0*f4*g1*g2*g3^2*k1^2*k2^2 + f4*g0^2*g1*g2*g3^2*k1^2*k2^2 - 3*f0*f3*g2^2*g3^2*k1^2*k2^2 - 2*f3*g0^2*g2^2*g3^2*k1^2*k2^2 + f0*g1*g2^3*g3^2*k1^2*k2^2 - 2*f1*f3*g0*g3^3*k1^2*k2^2 + 6*f0*f3*g1*g3^3*k1^2*k2^2 + f3*g0^2*g1*g3^3*k1^2*k2^2 + 5*f1^2*g2*g3^3*k1^2*k2^2 - 20*f0*f2*g2*g3^3*k1^2*k2^2 - 2*f2*g0^2*g2*g3^3*k1^2*k2^2 - 2*f1*g0*g1*g2*g3^3*k1^2*k2^2 + 6*f0*g1^2*g2*g3^3*k1^2*k2^2 + 6*f0*g0*g2^2*g3^3*k1^2*k2^2 + g0^3*g2^2*g3^3*k1^2*k2^2 + 64*f0*f4*f5^2*k1*k2^3 - 48*f0*f3*f5*f6*k1*k2^3 + 16*f1^2*f6^2*k1*k2^3 - 64*f0*f2*f6^2*k1*k2^3 + 16*f4*f5^2*g0^2*k1*k2^3 - 12*f3*f5*f6*g0^2*k1*k2^3 - 16*f2*f6^2*g0^2*k1*k2^3 + 16*f1*f6^2*g0*g1*k1*k2^3 - 16*f0*f6^2*g1^2*k1*k2^3 + 20*f1*f5*f6*g0*g2*k1*k2^3 - 16*f0*f6^2*g0*g2*k1*k2^3 - 4*f6^2*g0^3*g2*k1*k2^3 - 56*f0*f5*f6*g1*g2*k1*k2^3 - 4*f5*f6*g0^2*g1*g2*k1*k2^3 + 4*f0*f5^2*g2^2*k1*k2^3 + 16*f0*f4*f6*g2^2*k1*k2^3 + 3*f5^2*g0^2*g2^2*k1*k2^3 + 4*f0*f6*g2^4*k1*k2^3 + 8*f1*f5^2*g0*g3*k1*k2^3 - 8*f1*f4*f6*g0*g3*k1*k2^3 + 12*f0*f5^2*g1*g3*k1*k2^3 + 16*f0*f4*f6*g1*g3*k1*k2^3 + 7*f5^2*g0^2*g1*g3*k1*k2^3 + 64*f0*f4*f5*g2*g3*k1*k2^3 - 24*f0*f3*f6*g2*g3*k1*k2^3 + 8*f4*f5*g0^2*g2*g3*k1*k2^3 - 8*f3*f6*g0^2*g2*g3*k1*k2^3 + 4*f1*f6*g0*g2^2*g3*k1*k2^3 - 12*f0*f6*g1*g2^2*g3*k1*k2^3 - 2*f6*g0^2*g1*g2^2*g3*k1*k2^3 + 8*f0*f5*g2^3*g3*k1*k2^3 + f5*g0^2*g2^3*g3*k1*k2^3 - 12*f0*f3*f5*g3^2*k1*k2^3 + 8*f1^2*f6*g3^2*k1*k2^3 - 32*f0*f2*f6*g3^2*k1*k2^3 - 3*f3*f5*g0^2*g3^2*k1*k2^3 - 4*f2*f6*g0^2*g3^2*k1*k2^3 + 4*f0*f6*g1^2*g3^2*k1*k2^3 + 13*f1*f5*g0*g2*g3^2*k1*k2^3 - 4*f0*f6*g0*g2*g3^2*k1*k2^3 - 2*f0*f5*g1*g2*g3^2*k1*k2^3 + 3*f5*g0^2*g1*g2*g3^2*k1*k2^3 + 20*f0*f4*g2^2*g3^2*k1*k2^3 + 4*f0*g2^4*g3^2*k1*k2^3 - 2*f1*f4*g0*g3^3*k1*k2^3 + 4*f0*f5*g0*g3^3*k1*k2^3 + 4*f0*f4*g1*g3^3*k1*k2^3 - 6*f0*f3*g2*g3^3*k1*k2^3 - 2*f3*g0^2*g2*g3^3*k1*k2^3 + 3*f1*g0*g2^2*g3^3*k1*k2^3 + f1^2*g3^4*k1*k2^3 - 4*f0*f2*g3^4*k1*k2^3 - f1*g0*g1*g3^4*k1*k2^3 + 2*f0*g1^2*g3^4*k1*k2^3 + 2*f0*g0*g2*g3^4*k1*k2^3 + 16*f0*f5^3*k2^4 + 32*f0*f4*f5*f6*k2^4 - 16*f0*f3*f6^2*k2^4 + 4*f5^3*g0^2*k2^4 + 8*f4*f5*f6*g0^2*k2^4 - 4*f3*f6^2*g0^2*k2^4 + 8*f1*f6^2*g0*g2*k2^4 - 24*f0*f6^2*g1*g2*k2^4 - 2*f6^2*g0^2*g1*g2*k2^4 + 4*f0*f5*f6*g2^2*k2^4 + f5*f6*g0^2*g2^2*k2^4 + 4*f1*f5*f6*g0*g3*k2^4 - 8*f0*f6^2*g0*g3*k2^4 - 2*f6^2*g0^3*g3*k2^4 + 4*f0*f5*f6*g1*g3*k2^4 + 3*f5*f6*g0^2*g1*g3*k2^4 + 24*f0*f5^2*g2*g3*k2^4 + 16*f0*f4*f6*g2*g3*k2^4 + 8*f5^2*g0^2*g2*g3*k2^4 + 4*f0*f6*g2^3*g3*k2^4 - f6*g0^2*g2^3*g3*k2^4 + 8*f0*f4*f5*g3^2*k2^4 - 8*f0*f3*f6*g3^2*k2^4 - 2*f4*f5*g0^2*g3^2*k2^4 - f3*f6*g0^2*g3^2*k2^4 + 6*f1*f6*g0*g2*g3^2*k2^4 - 10*f0*f6*g1*g2*g3^2*k2^4 - f6*g0^2*g1*g2*g3^2*k2^4 + 13*f0*f5*g2^2*g3^2*k2^4 + 4*f5*g0^2*g2^2*g3^2*k2^4 + f1*f5*g0*g3^3*k2^4 - 2*f0*f6*g0*g3^3*k2^4 + f0*f5*g1*g3^3*k2^4 - f5*g0^2*g1*g3^3*k2^4 + 4*f0*f4*g2*g3^3*k2^4 - 2*f4*g0^2*g2*g3^3*k2^4 + 3*f0*g2^3*g3^3*k2^4 - f0*f3*g3^4*k2^4 + f1*g0*g2*g3^4*k2^4 - f0*g1*g2*g3^4*k2^4 - g0^2*g1*g2*g3^4*k2^4 + 32*f1*f3*f4*f5*k1^3*k3 - 64*f0*f3*f5^2*k1^3*k3 + 32*f0*f3*f4*f6*k1^3*k3 - 16*f3*f5^2*g0^2*k1^3*k3 + 8*f3*f4*f6*g0^2*k1^3*k3 + 16*f3*f4*f5*g0*g1*k1^3*k3 - 4*f3^2*f5*g0*g2*k1^3*k3 - 16*f2*f4*f5*g0*g2*k1^3*k3 + 8*f1*f5^2*g0*g2*k1^3*k3 - 8*f2*f3*f6*g0*g2*k1^3*k3 - 8*f1*f4*f6*g0*g2*k1^3*k3 + 16*f0*f5*f6*g0*g2*k1^3*k3 + 4*f5*f6*g0^3*g2*k1^3*k3 + 8*f1*f4*f5*g1*g2*k1^3*k3 - 16*f0*f5^2*g1*g2*k1^3*k3 + 4*f1*f3*f6*g1*g2*k1^3*k3 - 4*f4*f6*g0^2*g1*g2*k1^3*k3 + 10*f1*f3*f5*g2^2*k1^3*k3 + 8*f0*f3*f6*g2^2*k1^3*k3 + 6*f3*f6*g0^2*g2^2*k1^3*k3 + 3*f3*f5*g0*g1*g2^2*k1^3*k3 - 4*f2*f6*g0*g1*g2^2*k1^3*k3 + 2*f1*f6*g1^2*g2^2*k1^3*k3 - 6*f2*f5*g0*g2^3*k1^3*k3 + 3*f1*f5*g1*g2^3*k1^3*k3 + 8*f1*f4*f5*g0*g3*k1^3*k3 - 16*f0*f5^2*g0*g3*k1^3*k3 + 4*f1*f3*f6*g0*g3*k1^3*k3 - 4*f5^2*g0^3*g3*k1^3*k3 + 6*f1*f3*f5*g1*g3*k1^3*k3 + 4*f4*f5*g0^2*g1*g3*k1^3*k3 + 2*f3*f6*g0^2*g1*g3*k1^3*k3 + 3*f3*f5*g0*g1^2*g3*k1^3*k3 + 16*f1*f3*f4*g2*g3*k1^3*k3 - 64*f0*f3*f5*g2*g3*k1^3*k3 - 18*f3*f5*g0^2*g2*g3*k1^3*k3 - 4*f2*f6*g0^2*g2*g3*k1^3*k3 + 8*f3*f4*g0*g1*g2*g3*k1^3*k3 - 2*f2*f5*g0*g1*g2*g3*k1^3*k3 + 4*f1*f6*g0*g1*g2*g3*k1^3*k3 + f1*f5*g1^2*g2*g3*k1^3*k3 - 4*f0*f6*g1^2*g2*g3*k1^3*k3 - f3^2*g0*g2^2*g3*k1^3*k3 - 12*f2*f4*g0*g2^2*g3*k1^3*k3 + 13*f1*f5*g0*g2^2*g3*k1^3*k3 + 8*f0*f6*g0*g2^2*g3*k1^3*k3 + 2*f6*g0^3*g2^2*g3*k1^3*k3 + 6*f1*f4*g1*g2^2*g3*k1^3*k3 - 26*f0*f5*g1*g2^2*g3*k1^3*k3 + 5*f1*f3*g2^3*g3*k1^3*k3 + f3*g0*g1*g2^3*g3*k1^3*k3 - 2*f2*g0*g2^4*g3*k1^3*k3 + f1*g1*g2^4*g3*k1^3*k3 + 8*f0*f3*f4*g3^2*k1^3*k3 + 2*f3*f4*g0^2*g3^2*k1^3*k3 + 2*f1*f6*g0^2*g3^2*k1^3*k3 + f3^2*g0*g1*g3^2*k1^3*k3 - 4*f2*f4*g0*g1*g3^2*k1^3*k3 + 3*f1*f5*g0*g1*g3^2*k1^3*k3 - 4*f0*f6*g0*g1*g3^2*k1^3*k3 + 2*f1*f4*g1^2*g3^2*k1^3*k3 - 6*f0*f5*g1^2*g3^2*k1^3*k3 - 2*f2*f3*g0*g2*g3^2*k1^3*k3 + 4*f1*f4*g0*g2*g3^2*k1^3*k3 - 16*f0*f5*g0*g2*g3^2*k1^3*k3 - 4*f5*g0^3*g2*g3^2*k1^3*k3 + 4*f1*f3*g1*g2*g3^2*k1^3*k3 + 2*f4*g0^2*g1*g2*g3^2*k1^3*k3 + f3*g0*g1^2*g2*g3^2*k1^3*k3 - 14*f0*f3*g2^2*g3^2*k1^3*k3 - 4*f3*g0^2*g2^2*g3^2*k1^3*k3 - 2*f2*g0*g1*g2^2*g3^2*k1^3*k3 + f1*g1^2*g2^2*g3^2*k1^3*k3 + 4*f1*g0*g2^3*g3^2*k1^3*k3 - 8*f0*g1*g2^3*g3^2*k1^3*k3 + f1*f3*g0*g3^3*k1^3*k3 + f3*g0^2*g1*g3^3*k1^3*k3 + 2*f1*g0*g1*g2*g3^3*k1^3*k3 - 4*f0*g1^2*g2*g3^3*k1^3*k3 - 4*f0*g0*g2^2*g3^3*k1^3*k3 - g0^3*g2^2*g3^3*k1^3*k3 + 64*f1*f4^2*f5*k1^2*k2*k3 - 16*f1*f3*f5^2*k1^2*k2*k3 - 128*f0*f4*f5^2*k1^2*k2*k3 + 64*f0*f4^2*f6*k1^2*k2*k3 - 96*f0*f3*f5*f6*k1^2*k2*k3 - 32*f4*f5^2*g0^2*k1^2*k2*k3 + 16*f4^2*f6*g0^2*k1^2*k2*k3 - 24*f3*f5*f6*g0^2*k1^2*k2*k3 + 32*f4^2*f5*g0*g1*k1^2*k2*k3 - 8*f3*f5^2*g0*g1*k1^2*k2*k3 - 16*f3*f4*f5*g0*g2*k1^2*k2*k3 + 40*f2*f5^2*g0*g2*k1^2*k2*k3 - 4*f3^2*f6*g0*g2*k1^2*k2*k3 - 16*f2*f4*f6*g0*g2*k1^2*k2*k3 + 4*f1*f5*f6*g0*g2*k1^2*k2*k3 + 16*f0*f6^2*g0*g2*k1^2*k2*k3 + 4*f6^2*g0^3*g2*k1^2*k2*k3 - 20*f1*f5^2*g1*g2*k1^2*k2*k3 - 24*f0*f5*f6*g1*g2*k1^2*k2*k3 - 4*f5*f6*g0^2*g1*g2*k1^2*k2*k3 - 4*f4*f6*g0*g1^2*g2*k1^2*k2*k3 + 28*f1*f4*f5*g2^2*k1^2*k2*k3 - 28*f0*f5^2*g2^2*k1^2*k2*k3 + 12*f1*f3*f6*g2^2*k1^2*k2*k3 + 16*f0*f4*f6*g2^2*k1^2*k2*k3 - 3*f5^2*g0^2*g2^2*k1^2*k2*k3 + 8*f4*f6*g0^2*g2^2*k1^2*k2*k3 + 6*f4*f5*g0*g1*g2^2*k1^2*k2*k3 + 2*f3*f6*g0*g1*g2^2*k1^2*k2*k3 - 3*f3*f5*g0*g2^3*k1^2*k2*k3 - 8*f2*f6*g0*g2^3*k1^2*k2*k3 + 6*f1*f6*g1*g2^3*k1^2*k2*k3 + 3*f1*f5*g2^4*k1^2*k2*k3 - 32*f2*f4*f5*g0*g3*k1^2*k2*k3 - 4*f1*f5^2*g0*g3*k1^2*k2*k3 - 16*f1*f4*f6*g0*g3*k1^2*k2*k3 - 8*f0*f5*f6*g0*g3*k1^2*k2*k3 - 2*f5*f6*g0^3*g3*k1^2*k2*k3 + 36*f1*f4*f5*g1*g3*k1^2*k2*k3 + 12*f0*f5^2*g1*g3*k1^2*k2*k3 + 4*f1*f3*f6*g1*g3*k1^2*k2*k3 + 32*f0*f4*f6*g1*g3*k1^2*k2*k3 + f5^2*g0^2*g1*g3*k1^2*k2*k3 + 10*f4*f5*g0*g1^2*g3*k1^2*k2*k3 + 2*f3*f6*g0*g1^2*g3*k1^2*k2*k3 + 32*f1*f4^2*g2*g3*k1^2*k2*k3 - 16*f1*f3*f5*g2*g3*k1^2*k2*k3 - 128*f0*f4*f5*g2*g3*k1^2*k2*k3 - 48*f0*f3*f6*g2*g3*k1^2*k2*k3 - 32*f4*f5*g0^2*g2*g3*k1^2*k2*k3 - 6*f3*f6*g0^2*g2*g3*k1^2*k2*k3 + 16*f4^2*g0*g1*g2*g3*k1^2*k2*k3 - 13*f3*f5*g0*g1*g2*g3*k1^2*k2*k3 - 8*f2*f6*g0*g1*g2*g3*k1^2*k2*k3 + 4*f1*f6*g1^2*g2*g3*k1^2*k2*k3 - 8*f3*f4*g0*g2^2*g3*k1^2*k2*k3 + 24*f2*f5*g0*g2^2*g3*k1^2*k2*k3 + 8*f1*f6*g0*g2^2*g3*k1^2*k2*k3 - 11*f1*f5*g1*g2^2*g3*k1^2*k2*k3 - 20*f0*f6*g1*g2^2*g3*k1^2*k2*k3 + 16*f1*f4*g2^3*g3*k1^2*k2*k3 - 30*f0*f5*g2^3*g3*k1^2*k2*k3 - f5*g0^2*g2^3*g3*k1^2*k2*k3 + 2*f4*g0*g1*g2^3*g3*k1^2*k2*k3 - f3*g0*g2^4*g3*k1^2*k2*k3 + f1*g2^5*g3*k1^2*k2*k3 + 16*f0*f4^2*g3^2*k1^2*k2*k3 - 24*f0*f3*f5*g3^2*k1^2*k2*k3 + 4*f4^2*g0^2*g3^2*k1^2*k2*k3 - 4*f3*f5*g0^2*g3^2*k1^2*k2*k3 - 12*f2*f5*g0*g1*g3^2*k1^2*k2*k3 + 4*f1*f6*g0*g1*g3^2*k1^2*k2*k3 + 6*f1*f5*g1^2*g3^2*k1^2*k2*k3 - 8*f0*f6*g1^2*g3^2*k1^2*k2*k3 - f3^2*g0*g2*g3^2*k1^2*k2*k3 - 20*f2*f4*g0*g2*g3^2*k1^2*k2*k3 + 18*f1*f4*g1*g2*g3^2*k1^2*k2*k3 + 6*f0*f5*g1*g2*g3^2*k1^2*k2*k3 + 2*f5*g0^2*g1*g2*g3^2*k1^2*k2*k3 + 2*f4*g0*g1^2*g2*g3^2*k1^2*k2*k3 - f1*f3*g2^2*g3^2*k1^2*k2*k3 - 28*f0*f4*g2^2*g3^2*k1^2*k2*k3 - 6*f4*g0^2*g2^2*g3^2*k1^2*k2*k3 - 3*f3*g0*g1*g2^2*g3^2*k1^2*k2*k3 + f1*g1*g2^3*g3^2*k1^2*k2*k3 - 8*f0*g2^4*g3^2*k1^2*k2*k3 - 2*f1*f4*g0*g3^3*k1^2*k2*k3 - 4*f0*f5*g0*g3^3*k1^2*k2*k3 + f1*f3*g1*g3^3*k1^2*k2*k3 + 8*f0*f4*g1*g3^3*k1^2*k2*k3 + 2*f4*g0^2*g1*g3^3*k1^2*k2*k3 + f3*g0*g1^2*g3^3*k1^2*k2*k3 - 12*f0*f3*g2*g3^3*k1^2*k2*k3 - f3*g0^2*g2*g3^3*k1^2*k2*k3 - 8*f2*g0*g1*g2*g3^3*k1^2*k2*k3 + 4*f1*g1^2*g2*g3^3*k1^2*k2*k3 + 2*f1*g0*g2^2*g3^3*k1^2*k2*k3 - 2*f0*g1*g2^2*g3^3*k1^2*k2*k3 + g0^2*g1*g2^2*g3^3*k1^2*k2*k3 + f1*g0*g1*g3^4*k1^2*k2*k3 - 2*f0*g1^2*g3^4*k1^2*k2*k3 - 2*f0*g0*g2*g3^4*k1^2*k2*k3 + 64*f1*f4*f5^2*k1*k2^2*k3 - 64*f0*f5^3*k1*k2^2*k3 - 40*f1*f3*f5*f6*k1*k2^2*k3 - 64*f0*f4*f5*f6*k1*k2^2*k3 - 64*f0*f3*f6^2*k1*k2^2*k3 - 16*f5^3*g0^2*k1*k2^2*k3 - 16*f4*f5*f6*g0^2*k1*k2^2*k3 - 16*f3*f6^2*g0^2*k1*k2^2*k3 + 32*f4*f5^2*g0*g1*k1*k2^2*k3 - 20*f3*f5*f6*g0*g1*k1*k2^2*k3 + 4*f3*f5^2*g0*g2*k1*k2^2*k3 - 8*f3*f4*f6*g0*g2*k1*k2^2*k3 + 40*f2*f5*f6*g0*g2*k1*k2^2*k3 - 36*f1*f5*f6*g1*g2*k1*k2^2*k3 - 16*f0*f6^2*g1*g2*k1*k2^2*k3 - 4*f6^2*g0^2*g1*g2*k1*k2^2*k3 - 8*f5*f6*g0*g1^2*g2*k1*k2^2*k3 + 4*f1*f5^2*g2^2*k1*k2^2*k3 + 16*f1*f4*f6*g2^2*k1*k2^2*k3 - 32*f0*f5*f6*g2^2*k1*k2^2*k3 + 6*f5*f6*g0^2*g2^2*k1*k2^2*k3 + 6*f5^2*g0*g1*g2^2*k1*k2^2*k3 - 2*f3*f6*g0*g2^3*k1*k2^2*k3 + 4*f1*f6*g2^4*k1*k2^2*k3 - 16*f3*f4*f5*g0*g3*k1*k2^2*k3 + 16*f2*f5^2*g0*g3*k1*k2^2*k3 + 4*f3^2*f6*g0*g3*k1*k2^2*k3 - 16*f2*f4*f6*g0*g3*k1*k2^2*k3 - 20*f1*f5*f6*g0*g3*k1*k2^2*k3 + 20*f1*f5^2*g1*g3*k1*k2^2*k3 + 8*f1*f4*f6*g1*g3*k1*k2^2*k3 + 24*f0*f5*f6*g1*g3*k1*k2^2*k3 - 4*f5*f6*g0^2*g1*g3*k1*k2^2*k3 + 14*f5^2*g0*g1^2*g3*k1*k2^2*k3 + 64*f1*f4*f5*g2*g3*k1*k2^2*k3 - 96*f0*f5^2*g2*g3*k1*k2^2*k3 - 20*f1*f3*f6*g2*g3*k1*k2^2*k3 - 32*f0*f4*f6*g2*g3*k1*k2^2*k3 - 32*f5^2*g0^2*g2*g3*k1*k2^2*k3 - 8*f4*f6*g0^2*g2*g3*k1*k2^2*k3 + 16*f4*f5*g0*g1*g2*g3*k1*k2^2*k3 - 12*f3*f6*g0*g1*g2*g3*k1*k2^2*k3 + 8*f2*f6*g0*g2^2*g3*k1*k2^2*k3 - 8*f1*f6*g1*g2^2*g3*k1*k2^2*k3 - 4*f6*g0*g1^2*g2^2*g3*k1*k2^2*k3 + 8*f1*f5*g2^3*g3*k1*k2^2*k3 - 16*f0*f6*g2^3*g3*k1*k2^2*k3 + 4*f6*g0^2*g2^3*g3*k1*k2^2*k3 + 2*f5*g0*g1*g2^3*g3*k1*k2^2*k3 - 10*f1*f3*f5*g3^2*k1*k2^2*k3 - 16*f0*f4*f5*g3^2*k1*k2^2*k3 - 32*f0*f3*f6*g3^2*k1*k2^2*k3 + 4*f4*f5*g0^2*g3^2*k1*k2^2*k3 - 2*f3*f6*g0^2*g3^2*k1*k2^2*k3 - 11*f3*f5*g0*g1*g3^2*k1*k2^2*k3 - 8*f2*f6*g0*g1*g3^2*k1*k2^2*k3 + 4*f1*f6*g1^2*g3^2*k1*k2^2*k3 - 10*f3*f4*g0*g2*g3^2*k1*k2^2*k3 + 26*f2*f5*g0*g2*g3^2*k1*k2^2*k3 - 8*f1*f6*g0*g2*g3^2*k1*k2^2*k3 + 11*f1*f5*g1*g2*g3^2*k1*k2^2*k3 + 4*f0*f6*g1*g2*g3^2*k1*k2^2*k3 + 6*f5*g0*g1^2*g2*g3^2*k1*k2^2*k3 + 20*f1*f4*g2^2*g3^2*k1*k2^2*k3 - 56*f0*f5*g2^2*g3^2*k1*k2^2*k3 - 15*f5*g0^2*g2^2*g3^2*k1*k2^2*k3 - 2*f3*g0*g2^3*g3^2*k1*k2^2*k3 + 4*f1*g2^4*g3^2*k1*k2^2*k3 + f3^2*g0*g3^3*k1*k2^2*k3 - 4*f2*f4*g0*g3^3*k1*k2^2*k3 - f1*f5*g0*g3^3*k1*k2^2*k3 + 2*f1*f4*g1*g3^3*k1*k2^2*k3 + 6*f0*f5*g1*g3^3*k1*k2^2*k3 + 3*f5*g0^2*g1*g3^3*k1*k2^2*k3 - 5*f1*f3*g2*g3^3*k1*k2^2*k3 - 8*f0*f4*g2*g3^3*k1*k2^2*k3 + 2*f4*g0^2*g2*g3^3*k1*k2^2*k3 - 6*f3*g0*g1*g2*g3^3*k1*k2^2*k3 + 6*f2*g0*g2^2*g3^3*k1*k2^2*k3 + 3*f1*g1*g2^2*g3^3*k1*k2^2*k3 - 12*f0*g2^3*g3^3*k1*k2^2*k3 - g0^2*g2^3*g3^3*k1*k2^2*k3 - 4*f0*f3*g3^4*k1*k2^2*k3 - 2*f2*g0*g1*g3^4*k1*k2^2*k3 + f1*g1^2*g3^4*k1*k2^2*k3 + 2*f0*g1*g2*g3^4*k1*k2^2*k3 + 2*g0^2*g1*g2*g3^4*k1*k2^2*k3 + 16*f1*f5^3*k2^3*k3 + 32*f1*f4*f5*f6*k2^3*k3 - 16*f0*f5^2*f6*k2^3*k3 - 16*f1*f3*f6^2*k2^3*k3 - 4*f5^2*f6*g0^2*k2^3*k3 + 8*f5^3*g0*g1*k2^3*k3 + 16*f4*f5*f6*g0*g1*k2^3*k3 - 8*f3*f6^2*g0*g1*k2^3*k3 + 16*f2*f6^2*g0*g2*k2^3*k3 - 16*f1*f6^2*g1*g2*k2^3*k3 - 4*f6^2*g0*g1^2*g2*k2^3*k3 + 4*f1*f5*f6*g2^2*k2^3*k3 - 16*f0*f6^2*g2^2*k2^3*k3 + 4*f6^2*g0^2*g2^2*k2^3*k3 + 2*f5*f6*g0*g1*g2^2*k2^3*k3 + 8*f2*f5*f6*g0*g3*k2^3*k3 - 8*f1*f6^2*g0*g3*k2^3*k3 + 8*f1*f5*f6*g1*g3*k2^3*k3 - 4*f6^2*g0^2*g1*g3*k2^3*k3 + 6*f5*f6*g0*g1^2*g3*k2^3*k3 + 24*f1*f5^2*g2*g3*k2^3*k3 + 16*f1*f4*f6*g2*g3*k2^3*k3 - 16*f0*f5*f6*g2*g3*k2^3*k3 - 6*f5*f6*g0^2*g2*g3*k2^3*k3 + 16*f5^2*g0*g1*g2*g3*k2^3*k3 + 4*f1*f6*g2^3*g3*k2^3*k3 - 2*f6*g0*g1*g2^3*g3*k2^3*k3 + 8*f1*f4*f5*g3^2*k2^3*k3 - 4*f0*f5^2*g3^2*k2^3*k3 - 8*f1*f3*f6*g3^2*k2^3*k3 - 3*f5^2*g0^2*g3^2*k2^3*k3 - 4*f4*f5*g0*g1*g3^2*k2^3*k3 - 2*f3*f6*g0*g1*g3^2*k2^3*k3 + 12*f2*f6*g0*g2*g3^2*k2^3*k3 - 4*f1*f6*g1*g2*g3^2*k2^3*k3 - 2*f6*g0*g1^2*g2*g3^2*k2^3*k3 + 13*f1*f5*g2^2*g3^2*k2^3*k3 - 12*f0*f6*g2^2*g3^2*k2^3*k3 + 8*f5*g0*g1*g2^2*g3^2*k2^3*k3 + 2*f2*f5*g0*g3^3*k2^3*k3 - 2*f1*f6*g0*g3^3*k2^3*k3 + 2*f1*f5*g1*g3^3*k2^3*k3 - 2*f5*g0*g1^2*g3^3*k2^3*k3 + 4*f1*f4*g2*g3^3*k2^3*k3 - 4*f0*f5*g2*g3^3*k2^3*k3 - 4*f5*g0^2*g2*g3^3*k2^3*k3 - 4*f4*g0*g1*g2*g3^3*k2^3*k3 + 3*f1*g2^3*g3^3*k2^3*k3 - f1*f3*g3^4*k2^3*k3 + 2*f2*g0*g2*g3^4*k2^3*k3 - 2*g0*g1^2*g2*g3^4*k2^3*k3 - 2*f0*g2^2*g3^4*k2^3*k3 - g0^2*g2^2*g3^4*k2^3*k3 - 16*f3^2*f4*f5*k1^2*k3^2 + 64*f2*f4^2*f5*k1^2*k3^2 - 64*f1*f4*f5^2*k1^2*k3^2 + 64*f0*f5^3*k1^2*k3^2 + 4*f3^3*f6*k1^2*k3^2 - 16*f2*f3*f4*f6*k1^2*k3^2 + 32*f1*f4^2*f6*k1^2*k3^2 + 8*f1*f3*f5*f6*k1^2*k3^2 - 64*f0*f4*f5*f6*k1^2*k3^2 + 16*f0*f3*f6^2*k1^2*k3^2 + 16*f5^3*g0^2*k1^2*k3^2 - 16*f4*f5*f6*g0^2*k1^2*k3^2 + 4*f3*f6^2*g0^2*k1^2*k3^2 - 32*f4*f5^2*g0*g1*k1^2*k3^2 + 16*f4^2*f6*g0*g1*k1^2*k3^2 + 4*f3*f5*f6*g0*g1*k1^2*k3^2 + 16*f4^2*f5*g1^2*k1^2*k3^2 - 4*f3*f4*f6*g1^2*k1^2*k3^2 + 20*f3*f5^2*g0*g2*k1^2*k3^2 - 16*f3*f4*f6*g0*g2*k1^2*k3^2 - 16*f3*f4*f5*g1*g2*k1^2*k3^2 + 2*f3^2*f6*g1*g2*k1^2*k3^2 - 8*f2*f4*f6*g1*g2*k1^2*k3^2 + 4*f1*f5*f6*g1*g2*k1^2*k3^2 + 8*f0*f6^2*g1*g2*k1^2*k3^2 + 2*f6^2*g0^2*g1*g2*k1^2*k3^2 + 2*f5*f6*g0*g1^2*g2*k1^2*k3^2 - 2*f4*f6*g1^3*g2*k1^2*k3^2 - 3*f3^2*f5*g2^2*k1^2*k3^2 + 28*f2*f4*f5*g2^2*k1^2*k3^2 - 14*f1*f5^2*g2^2*k1^2*k3^2 + 4*f2*f3*f6*g2^2*k1^2*k3^2 + 8*f1*f4*f6*g2^2*k1^2*k3^2 - 4*f0*f5*f6*g2^2*k1^2*k3^2 - 9*f5*f6*g0^2*g2^2*k1^2*k3^2 - 3*f5^2*g0*g1*g2^2*k1^2*k3^2 + 8*f4*f6*g0*g1*g2^2*k1^2*k3^2 + 3*f4*f5*g1^2*g2^2*k1^2*k3^2 - 6*f3*f6*g0*g2^3*k1^2*k3^2 - 3*f3*f5*g1*g2^3*k1^2*k3^2 + 2*f2*f6*g1*g2^3*k1^2*k3^2 + 3*f2*f5*g2^4*k1^2*k3^2 - 16*f3*f4*f5*g0*g3*k1^2*k3^2 + 2*f3^2*f6*g0*g3*k1^2*k3^2 - 8*f2*f4*f6*g0*g3*k1^2*k3^2 + 4*f1*f5*f6*g0*g3*k1^2*k3^2 + 8*f0*f6^2*g0*g3*k1^2*k3^2 + 2*f6^2*g0^3*g3*k1^2*k3^2 - 5*f3^2*f5*g1*g3*k1^2*k3^2 + 20*f2*f4*f5*g1*g3*k1^2*k3^2 - 10*f1*f5^2*g1*g3*k1^2*k3^2 + 8*f1*f4*f6*g1*g3*k1^2*k3^2 - 12*f0*f5*f6*g1*g3*k1^2*k3^2 - f5*f6*g0^2*g1*g3*k1^2*k3^2 - 5*f5^2*g0*g1^2*g3*k1^2*k3^2 + 2*f4*f6*g0*g1^2*g3*k1^2*k3^2 + 5*f4*f5*g1^3*g3*k1^2*k3^2 - 8*f3^2*f4*g2*g3*k1^2*k3^2 + 32*f2*f4^2*g2*g3*k1^2*k3^2 - 64*f1*f4*f5*g2*g3*k1^2*k3^2 + 96*f0*f5^2*g2*g3*k1^2*k3^2 + 4*f1*f3*f6*g2*g3*k1^2*k3^2 - 32*f0*f4*f6*g2*g3*k1^2*k3^2 + 28*f5^2*g0^2*g2*g3*k1^2*k3^2 - 4*f4*f6*g0^2*g2*g3*k1^2*k3^2 - 32*f4*f5*g0*g1*g2*g3*k1^2*k3^2 + 8*f4^2*g1^2*g2*g3*k1^2*k3^2 - 3*f3*f5*g1^2*g2*g3*k1^2*k3^2 + 14*f3*f5*g0*g2^2*g3*k1^2*k3^2 + 2*f2*f6*g0*g2^2*g3*k1^2*k3^2 - 8*f3*f4*g1*g2^2*g3*k1^2*k3^2 + f2*f5*g1*g2^2*g3*k1^2*k3^2 + 2*f1*f6*g1*g2^2*g3*k1^2*k3^2 + 2*f6*g0*g1^2*g2^2*g3*k1^2*k3^2 - 2*f3^2*g2^3*g3*k1^2*k3^2 + 16*f2*f4*g2^3*g3*k1^2*k3^2 - 15*f1*f5*g2^3*g3*k1^2*k3^2 - 4*f0*f6*g2^3*g3*k1^2*k3^2 - 5*f6*g0^2*g2^3*g3*k1^2*k3^2 - f5*g0*g1*g2^3*g3*k1^2*k3^2 + f4*g1^2*g2^3*g3*k1^2*k3^2 - f3*g1*g2^4*g3*k1^2*k3^2 + f2*g2^5*g3*k1^2*k3^2 + f3^3*g3^2*k1^2*k3^2 - 4*f2*f3*f4*g3^2*k1^2*k3^2 + 8*f1*f4^2*g3^2*k1^2*k3^2 + 2*f1*f3*f5*g3^2*k1^2*k3^2 - 16*f0*f4*f5*g3^2*k1^2*k3^2 + 8*f0*f3*f6*g3^2*k1^2*k3^2 - 8*f4*f5*g0^2*g3^2*k1^2*k3^2 + f3*f6*g0^2*g3^2*k1^2*k3^2 + 4*f4^2*g0*g1*g3^2*k1^2*k3^2 - 5*f3*f5*g0*g1*g3^2*k1^2*k3^2 - f3*f4*g1^2*g3^2*k1^2*k3^2 - 12*f3*f4*g0*g2*g3^2*k1^2*k3^2 + 2*f1*f6*g0*g2*g3^2*k1^2*k3^2 - 2*f3^2*g1*g2*g3^2*k1^2*k3^2 + 8*f2*f4*g1*g2*g3^2*k1^2*k3^2 - 9*f1*f5*g1*g2*g3^2*k1^2*k3^2 - 2*f0*f6*g1*g2*g3^2*k1^2*k3^2 + f6*g0^2*g1*g2*g3^2*k1^2*k3^2 - 3*f5*g0*g1^2*g2*g3^2*k1^2*k3^2 + f4*g1^3*g2*g3^2*k1^2*k3^2 + f2*f3*g2^2*g3^2*k1^2*k3^2 - 14*f1*f4*g2^2*g3^2*k1^2*k3^2 + 47*f0*f5*g2^2*g3^2*k1^2*k3^2 + 14*f5*g0^2*g2^2*g3^2*k1^2*k3^2 - 6*f4*g0*g1*g2^2*g3^2*k1^2*k3^2 - f3*g1^2*g2^2*g3^2*k1^2*k3^2 + f3*g0*g2^3*g3^2*k1^2*k3^2 + f2*g1*g2^3*g3^2*k1^2*k3^2 - 4*f1*g2^4*g3^2*k1^2*k3^2 + 2*f0*f6*g0*g3^3*k1^2*k3^2 + 2*f1*f4*g1*g3^3*k1^2*k3^2 - 3*f0*f5*g1*g3^3*k1^2*k3^2 - 2*f5*g0^2*g1*g3^3*k1^2*k3^2 + 2*f4*g0*g1^2*g3^3*k1^2*k3^2 + f1*f3*g2*g3^3*k1^2*k3^2 - 8*f0*f4*g2*g3^3*k1^2*k3^2 - 4*f4*g0^2*g2*g3^3*k1^2*k3^2 - 3*f3*g0*g1*g2*g3^3*k1^2*k3^2 - 2*f1*g1*g2^2*g3^3*k1^2*k3^2 + 7*f0*g2^3*g3^3*k1^2*k3^2 + 2*g0^2*g2^3*g3^3*k1^2*k3^2 + f0*f3*g3^4*k1^2*k3^2 - f0*g1*g2*g3^4*k1^2*k3^2 - g0^2*g1*g2*g3^4*k1^2*k3^2 + 64*f2*f4*f5^2*k1*k2*k3^2 - 32*f1*f5^3*k1*k2*k3^2 - 32*f2*f3*f5*f6*k1*k2*k3^2 - 32*f1*f4*f5*f6*k1*k2*k3^2 + 32*f0*f5^2*f6*k1*k2*k3^2 - 64*f0*f4*f6^2*k1*k2*k3^2 + 8*f5^2*f6*g0^2*k1*k2*k3^2 - 16*f4*f6^2*g0^2*k1*k2*k3^2 - 16*f5^3*g0*g1*k1*k2*k3^2 - 16*f4*f5*f6*g0*g1*k1*k2*k3^2 + 16*f4*f5^2*g1^2*k1*k2*k3^2 - 8*f3*f5*f6*g1^2*k1*k2*k3^2 + 24*f4*f5^2*g0*g2*k1*k2*k3^2 - 16*f4^2*f6*g0*g2*k1*k2*k3^2 + 28*f3*f5*f6*g0*g2*k1*k2*k3^2 + 4*f3*f5^2*g1*g2*k1*k2*k3^2 - 8*f3*f4*f6*g1*g2*k1*k2*k3^2 - 16*f2*f5*f6*g1*g2*k1*k2*k3^2 - 4*f5*f6*g1^3*g2*k1*k2*k3^2 + 4*f2*f5^2*g2^2*k1*k2*k3^2 + 16*f2*f4*f6*g2^2*k1*k2*k3^2 - 16*f1*f5*f6*g2^2*k1*k2*k3^2 - 8*f6^2*g0^2*g2^2*k1*k2*k3^2 + 4*f5*f6*g0*g1*g2^2*k1*k2*k3^2 + 3*f5^2*g1^2*g2^2*k1*k2*k3^2 + 3*f5^2*g0*g2^3*k1*k2*k3^2 - 4*f4*f6*g0*g2^3*k1*k2*k3^2 - 2*f3*f6*g1*g2^3*k1*k2*k3^2 + 4*f2*f6*g2^4*k1*k2*k3^2 - 32*f4^2*f5*g0*g3*k1*k2*k3^2 + 12*f3*f5^2*g0*g3*k1*k2*k3^2 - 8*f3*f4*f6*g0*g3*k1*k2*k3^2 - 16*f2*f5*f6*g0*g3*k1*k2*k3^2 - 16*f3*f4*f5*g1*g3*k1*k2*k3^2 + 28*f2*f5^2*g1*g3*k1*k2*k3^2 + 4*f3^2*f6*g1*g3*k1*k2*k3^2 - 4*f5*f6*g0*g1^2*g3*k1*k2*k3^2 + 7*f5^2*g1^3*g3*k1*k2*k3^2 + 64*f2*f4*f5*g2*g3*k1*k2*k3^2 - 48*f1*f5^2*g2*g3*k1*k2*k3^2 - 16*f2*f3*f6*g2*g3*k1*k2*k3^2 - 16*f1*f4*f6*g2*g3*k1*k2*k3^2 + 32*f0*f5*f6*g2*g3*k1*k2*k3^2 + 10*f5*f6*g0^2*g2*g3*k1*k2*k3^2 - 27*f5^2*g0*g1*g2*g3*k1*k2*k3^2 - 8*f4*f6*g0*g1*g2*g3*k1*k2*k3^2 + 8*f4*f5*g1^2*g2*g3*k1*k2*k3^2 - 4*f3*f6*g1^2*g2*g3*k1*k2*k3^2 + 8*f4*f5*g0*g2^2*g3*k1*k2*k3^2 + 2*f3*f6*g0*g2^2*g3*k1*k2*k3^2 - 4*f2*f6*g1*g2^2*g3*k1*k2*k3^2 - 2*f6*g1^3*g2^2*g3*k1*k2*k3^2 + 8*f2*f5*g2^3*g3*k1*k2*k3^2 - 8*f1*f6*g2^3*g3*k1*k2*k3^2 + 2*f6*g0*g1*g2^3*g3*k1*k2*k3^2 + f5*g1^2*g2^3*g3*k1*k2*k3^2 + f5*g0*g2^4*g3*k1*k2*k3^2 - 8*f2*f3*f5*g3^2*k1*k2*k3^2 - 8*f1*f4*f5*g3^2*k1*k2*k3^2 + 8*f0*f5^2*g3^2*k1*k2*k3^2 - 32*f0*f4*f6*g3^2*k1*k2*k3^2 + 2*f5^2*g0^2*g3^2*k1*k2*k3^2 - 8*f4*f5*g0*g1*g3^2*k1*k2*k3^2 - 6*f3*f6*g0*g1*g3^2*k1*k2*k3^2 - 8*f3*f5*g1^2*g3^2*k1*k2*k3^2 - 20*f4^2*g0*g2*g3^2*k1*k2*k3^2 + 18*f3*f5*g0*g2*g3^2*k1*k2*k3^2 - 8*f2*f6*g0*g2*g3^2*k1*k2*k3^2 - 10*f3*f4*g1*g2*g3^2*k1*k2*k3^2 + 24*f2*f5*g1*g2*g3^2*k1*k2*k3^2 + 3*f5*g1^3*g2*g3^2*k1*k2*k3^2 + 20*f2*f4*g2^2*g3^2*k1*k2*k3^2 - 28*f1*f5*g2^2*g3^2*k1*k2*k3^2 + 8*f0*f6*g2^2*g3^2*k1*k2*k3^2 - 12*f5*g0*g1*g2^2*g3^2*k1*k2*k3^2 - 4*f4*g0*g2^3*g3^2*k1*k2*k3^2 - 2*f3*g1*g2^3*g3^2*k1*k2*k3^2 + 4*f2*g2^4*g3^2*k1*k2*k3^2 - 2*f3*f4*g0*g3^3*k1*k2*k3^2 + f3^2*g1*g3^3*k1*k2*k3^2 + 3*f5*g0*g1^2*g3^3*k1*k2*k3^2 - 4*f2*f3*g2*g3^3*k1*k2*k3^2 - 4*f1*f4*g2*g3^3*k1*k2*k3^2 + 8*f0*f5*g2*g3^3*k1*k2*k3^2 + 3*f5*g0^2*g2*g3^3*k1*k2*k3^2 - 4*f4*g0*g1*g2*g3^3*k1*k2*k3^2 - 4*f3*g1^2*g2*g3^3*k1*k2*k3^2 + 3*f3*g0*g2^2*g3^3*k1*k2*k3^2 + 6*f2*g1*g2^2*g3^3*k1*k2*k3^2 - 6*f1*g2^3*g3^3*k1*k2*k3^2 - g0*g1*g2^3*g3^3*k1*k2*k3^2 - 4*f0*f4*g3^4*k1*k2*k3^2 - 2*f3*g0*g1*g3^4*k1*k2*k3^2 + 2*g0*g1^2*g2*g3^4*k1*k2*k3^2 + 2*f0*g2^2*g3^4*k1*k2*k3^2 + g0^2*g2^2*g3^4*k1*k2*k3^2 + 16*f2*f5^3*k2^2*k3^2 + 32*f2*f4*f5*f6*k2^2*k3^2 - 8*f1*f5^2*f6*k2^2*k3^2 - 16*f2*f3*f6^2*k2^2*k3^2 - 4*f5^2*f6*g0*g1*k2^2*k3^2 + 4*f5^3*g1^2*k2^2*k3^2 + 8*f4*f5*f6*g1^2*k2^2*k3^2 - 4*f3*f6^2*g1^2*k2^2*k3^2 + 12*f5^3*g0*g2*k2^2*k3^2 + 8*f4*f5*f6*g0*g2*k2^2*k3^2 + 16*f3*f6^2*g0*g2*k2^2*k3^2 - 8*f2*f6^2*g1*g2*k2^2*k3^2 - 2*f6^2*g1^3*g2*k2^2*k3^2 + 4*f2*f5*f6*g2^2*k2^2*k3^2 - 8*f1*f6^2*g2^2*k2^2*k3^2 + 4*f6^2*g0*g1*g2^2*k2^2*k3^2 + f5*f6*g1^2*g2^2*k2^2*k3^2 - 16*f4*f5^2*g0*g3*k2^2*k3^2 + 16*f3*f5*f6*g0*g3*k2^2*k3^2 - 8*f2*f6^2*g0*g3*k2^2*k3^2 + 12*f2*f5*f6*g1*g3*k2^2*k3^2 - 2*f6^2*g0*g1^2*g3*k2^2*k3^2 + 3*f5*f6*g1^3*g3*k2^2*k3^2 + 24*f2*f5^2*g2*g3*k2^2*k3^2 + 16*f2*f4*f6*g2*g3*k2^2*k3^2 - 8*f1*f5*f6*g2*g3*k2^2*k3^2 - 2*f5*f6*g0*g1*g2*g3*k2^2*k3^2 + 8*f5^2*g1^2*g2*g3*k2^2*k3^2 + 16*f5^2*g0*g2^2*g3*k2^2*k3^2 + 4*f2*f6*g2^3*g3*k2^2*k3^2 - f6*g1^2*g2^3*g3*k2^2*k3^2 - 2*f6*g0*g2^4*g3*k2^2*k3^2 + 8*f2*f4*f5*g3^2*k2^2*k3^2 - 2*f1*f5^2*g3^2*k2^2*k3^2 - 8*f2*f3*f6*g3^2*k2^2*k3^2 + 4*f5*f6*g0^2*g3^2*k2^2*k3^2 - 11*f5^2*g0*g1*g3^2*k2^2*k3^2 - 2*f4*f5*g1^2*g3^2*k2^2*k3^2 - f3*f6*g1^2*g3^2*k2^2*k3^2 - 14*f4*f5*g0*g2*g3^2*k2^2*k3^2 + 16*f3*f6*g0*g2*g3^2*k2^2*k3^2 + 2*f2*f6*g1*g2*g3^2*k2^2*k3^2 - f6*g1^3*g2*g3^2*k2^2*k3^2 + 13*f2*f5*g2^2*g3^2*k2^2*k3^2 - 6*f1*f6*g2^2*g3^2*k2^2*k3^2 + 4*f5*g1^2*g2^2*g3^2*k2^2*k3^2 + 6*f5*g0*g2^3*g3^2*k2^2*k3^2 + 4*f3*f5*g0*g3^3*k2^2*k3^2 - 2*f2*f6*g0*g3^3*k2^2*k3^2 + 3*f2*f5*g1*g3^3*k2^2*k3^2 - f5*g1^3*g3^3*k2^2*k3^2 + 4*f2*f4*g2*g3^3*k2^2*k3^2 - 2*f1*f5*g2*g3^3*k2^2*k3^2 + 2*f6*g0^2*g2*g3^3*k2^2*k3^2 - 11*f5*g0*g1*g2*g3^3*k2^2*k3^2 - 2*f4*g1^2*g2*g3^3*k2^2*k3^2 - 4*f4*g0*g2^2*g3^3*k2^2*k3^2 + 3*f2*g2^3*g3^3*k2^2*k3^2 - f2*f3*g3^4*k2^2*k3^2 + 3*f3*g0*g2*g3^4*k2^2*k3^2 + f2*g1*g2*g3^4*k2^2*k3^2 - g1^3*g2*g3^4*k2^2*k3^2 - f1*g2^2*g3^4*k2^2*k3^2 - 3*g0*g1*g2^2*g3^4*k2^2*k3^2 + 32*f3*f4*f5^2*k1*k3^3 - 16*f3^2*f5*f6*k1*k3^3 - 24*f5^3*g0*g2*k1*k3^3 + 24*f4*f5*f6*g0*g2*k1*k3^3 - 8*f3*f6^2*g0*g2*k1*k3^3 + 24*f4*f5^2*g1*g2*k1*k3^3 - 16*f4^2*f6*g1*g2*k1*k3^3 - 12*f3*f5*f6*g1*g2*k1*k3^3 + 2*f3*f5^2*g2^2*k1*k3^3 + 8*f3*f4*f6*g2^2*k1*k3^3 - 4*f6^2*g0*g1*g2^2*k1*k3^3 - 2*f5*f6*g1^2*g2^2*k1*k3^3 + 6*f5*f6*g0*g2^3*k1*k3^3 + 3*f5^2*g1*g2^3*k1*k3^3 - 4*f4*f6*g1*g2^3*k1*k3^3 + 2*f3*f6*g2^4*k1*k3^3 + 24*f4*f5^2*g0*g3*k1*k3^3 - 16*f4^2*f6*g0*g3*k1*k3^3 - 12*f3*f5*f6*g0*g3*k1*k3^3 - 32*f4^2*f5*g1*g3*k1*k3^3 + 14*f3*f5^2*g1*g3*k1*k3^3 + 8*f3*f4*f6*g1*g3*k1*k3^3 + 32*f3*f4*f5*g2*g3*k1*k3^3 - 8*f3^2*f6*g2*g3*k1*k3^3 - 4*f6^2*g0^2*g2*g3*k1*k3^3 + 2*f5*f6*g0*g1*g2*g3*k1*k3^3 + 5*f5^2*g1^2*g2*g3*k1*k3^3 - 31*f5^2*g0*g2^2*g3*k1*k3^3 + 4*f4*f6*g0*g2^2*g3*k1*k3^3 + 8*f4*f5*g1*g2^2*g3*k1*k3^3 - 6*f3*f6*g1*g2^2*g3*k1*k3^3 + 4*f3*f5*g2^3*g3*k1*k3^3 - 2*f6*g1^2*g2^3*g3*k1*k3^3 + 4*f6*g0*g2^4*g3*k1*k3^3 + f5*g1*g2^4*g3*k1*k3^3 - 4*f3^2*f5*g3^2*k1*k3^3 - 2*f5*f6*g0^2*g3^2*k1*k3^3 + 7*f5^2*g0*g1*g3^2*k1*k3^3 - 4*f4*f6*g0*g1*g3^2*k1*k3^3 - 12*f4*f5*g1^2*g3^2*k1*k3^3 + 28*f4*f5*g0*g2*g3^2*k1*k3^3 - 10*f3*f6*g0*g2*g3^2*k1*k3^3 - 20*f4^2*g1*g2*g3^2*k1*k3^3 + 11*f3*f5*g1*g2*g3^2*k1*k3^3 + 10*f3*f4*g2^2*g3^2*k1*k3^3 - 2*f6*g0*g1*g2^2*g3^2*k1*k3^3 + 3*f5*g1^2*g2^2*g3^2*k1*k3^3 - 12*f5*g0*g2^3*g3^2*k1*k3^3 - 4*f4*g1*g2^3*g3^2*k1*k3^3 + 2*f3*g2^4*g3^2*k1*k3^3 - 4*f4^2*g0*g3^3*k1*k3^3 - f3*f5*g0*g3^3*k1*k3^3 + 2*f3*f4*g1*g3^3*k1*k3^3 - 2*f3^2*g2*g3^3*k1*k3^3 - 2*f6*g0^2*g2*g3^3*k1*k3^3 + 8*f5*g0*g1*g2*g3^3*k1*k3^3 - 6*f4*g1^2*g2*g3^3*k1*k3^3 + 6*f4*g0*g2^2*g3^3*k1*k3^3 + 2*f3*g1*g2^2*g3^3*k1*k3^3 - g0*g2^4*g3^3*k1*k3^3 - 2*f4*g0*g1*g3^4*k1*k3^3 - f3*g0*g2*g3^4*k1*k3^3 + 2*g0*g1*g2^2*g3^4*k1*k3^3 + 16*f3*f5^3*k2*k3^3 + 32*f3*f4*f5*f6*k2*k3^3 - 16*f3^2*f6^2*k2*k3^3 - 4*f5^2*f6*g0*g2*k2*k3^3 + 16*f4*f6^2*g0*g2*k2*k3^3 + 12*f5^3*g1*g2*k2*k3^3 + 8*f4*f5*f6*g1*g2*k2*k3^3 - 8*f3*f6^2*g1*g2*k2*k3^3 + 4*f3*f5*f6*g2^2*k2*k3^3 + 4*f6^2*g0*g2^3*k2*k3^3 - 4*f5^3*g0*g3*k2*k3^3 + 8*f4*f5*f6*g0*g3*k2*k3^3 - 8*f3*f6^2*g0*g3*k2*k3^3 - 16*f4*f5^2*g1*g3*k2*k3^3 + 20*f3*f5*f6*g1*g3*k2*k3^3 + 24*f3*f5^2*g2*g3*k2*k3^3 + 16*f3*f4*f6*g2*g3*k2*k3^3 + 4*f5*f6*g1^2*g2*g3*k2*k3^3 - 4*f5*f6*g0*g2^2*g3*k2*k3^3 + 16*f5^2*g1*g2^2*g3*k2*k3^3 + 4*f3*f6*g2^3*g3*k2*k3^3 - 2*f6*g1*g2^4*g3*k2*k3^3 + 8*f3*f4*f5*g3^2*k2*k3^3 - 8*f3^2*f6*g3^2*k2*k3^3 + 4*f5*f6*g0*g1*g3^2*k2*k3^3 - 8*f5^2*g1^2*g3^2*k2*k3^3 - 8*f5^2*g0*g2*g3^2*k2*k3^3 + 12*f4*f6*g0*g2*g3^2*k2*k3^3 - 14*f4*f5*g1*g2*g3^2*k2*k3^3 + 6*f3*f6*g1*g2*g3^2*k2*k3^3 + 13*f3*f5*g2^2*g3^2*k2*k3^3 + 6*f5*g1*g2^3*g3^2*k2*k3^3 + 2*f4*f5*g0*g3^3*k2*k3^3 - 2*f3*f6*g0*g3^3*k2*k3^3 + 5*f3*f5*g1*g3^3*k2*k3^3 + 4*f3*f4*g2*g3^3*k2*k3^3 + 2*f6*g0*g1*g2*g3^3*k2*k3^3 - 7*f5*g1^2*g2*g3^3*k2*k3^3 - 5*f5*g0*g2^2*g3^3*k2*k3^3 - 4*f4*g1*g2^2*g3^3*k2*k3^3 + 3*f3*g2^3*g3^3*k2*k3^3 - f3^2*g3^4*k2*k3^3 + 2*f4*g0*g2*g3^4*k2*k3^3 + 2*f3*g1*g2*g3^4*k2*k3^3 - 2*g1^2*g2^2*g3^4*k2*k3^3 - g0*g2^3*g3^4*k2*k3^3 + 32*f4^2*f5*f6*k3^4 + 12*f3*f5^2*f6*k3^4 - 16*f3*f4*f6^2*k3^4 + 6*f5^2*f6*g1*g2*k3^4 - 8*f4*f6^2*g1*g2*k3^4 + 5*f5^3*g2^2*k3^4 + 4*f4*f5*f6*g2^2*k3^4 + 4*f3*f6^2*g2^2*k3^4 + 2*f6^2*g1*g2^3*k3^4 - f5*f6*g2^4*k3^4 + 6*f5^2*f6*g0*g3*k3^4 - 8*f4*f6^2*g0*g3*k3^4 - 9*f5^3*g1*g3*k3^4 + 12*f4*f5*f6*g1*g3*k3^4 + 16*f4^2*f6*g2*g3*k3^4 + 12*f3*f5*f6*g2*g3*k3^4 + 2*f6^2*g0*g2^2*g3*k3^4 + 3*f5*f6*g1*g2^2*g3*k3^4 + 6*f5^2*g2^3*g3*k3^4 + 4*f4*f6*g2^3*g3*k3^4 - f6*g2^5*g3*k3^4 + 8*f4^2*f5*g3^2*k3^4 + 3*f3*f5^2*g3^2*k3^4 - 8*f3*f4*f6*g3^2*k3^4 + 6*f5*f6*g0*g2*g3^2*k3^4 - 12*f5^2*g1*g2*g3^2*k3^4 + 2*f4*f6*g1*g2*g3^2*k3^4 + f4*f5*g2^2*g3^2*k3^4 + 5*f3*f6*g2^2*g3^2*k3^4 + f6*g1*g2^3*g3^2*k3^4 + 2*f5*g2^4*g3^2*k3^4 - 2*f4*f6*g0*g3^3*k3^4 + 3*f4*f5*g1*g3^3*k3^4 + 4*f4^2*g2*g3^3*k3^4 + 3*f3*f5*g2*g3^3*k3^4 + 2*f6*g0*g2^2*g3^3*k3^4 - 6*f5*g1*g2^2*g3^3*k3^4 + f4*g2^3*g3^3*k3^4 - f3*f4*g3^4*k3^4 + f4*g1*g2*g3^4*k3^4 + f3*g2^2*g3^4*k3^4 - g1*g2^3*g3^4*k3^4 + 16*f1*f3*f5*k1^3*k4 + 32*f0*f3*f6*k1^3*k4 + 8*f3*f6*g0^2*k1^3*k4 + 8*f3*f5*g0*g1*k1^3*k4 - 8*f2*f5*g0*g2*k1^3*k4 - 4*f1*f6*g0*g2*k1^3*k4 + 4*f1*f5*g1*g2*k1^3*k4 + 8*f0*f6*g1*g2*k1^3*k4 + 12*f0*f5*g2^2*k1^3*k4 + 3*f5*g0^2*g2^2*k1^3*k4 + 4*f1*f5*g0*g3*k1^3*k4 + 8*f0*f6*g0*g3*k1^3*k4 + 2*f6*g0^3*g3*k1^3*k4 + 4*f0*f5*g1*g3*k1^3*k4 + 3*f5*g0^2*g1*g3*k1^3*k4 + 8*f1*f3*g2*g3*k1^3*k4 + 4*f3*g0*g1*g2*g3*k1^3*k4 - 6*f2*g0*g2^2*g3*k1^3*k4 + 3*f1*g1*g2^2*g3*k1^3*k4 + 4*f0*g2^3*g3*k1^3*k4 + g0^2*g2^3*g3*k1^3*k4 + 8*f0*f3*g3^2*k1^3*k4 + 2*f3*g0^2*g3^2*k1^3*k4 - 2*f2*g0*g1*g3^2*k1^3*k4 + f1*g1^2*g3^2*k1^3*k4 + 2*f1*g0*g2*g3^2*k1^3*k4 + 4*f0*g1*g2*g3^2*k1^3*k4 + 2*g0^2*g1*g2*g3^2*k1^3*k4 + 32*f1*f4*f5*k1^2*k2*k4 - 128*f0*f5^2*k1^2*k2*k4 + 16*f1*f3*f6*k1^2*k2*k4 + 32*f0*f4*f6*k1^2*k2*k4 - 32*f5^2*g0^2*k1^2*k2*k4 + 8*f4*f6*g0^2*k1^2*k2*k4 + 16*f4*f5*g0*g1*k1^2*k2*k4 + 8*f3*f6*g0*g1*k1^2*k2*k4 + 4*f3*f5*g0*g2*k1^2*k2*k4 - 8*f2*f6*g0*g2*k1^2*k2*k4 + 4*f1*f6*g1*g2*k1^2*k2*k4 + 10*f1*f5*g2^2*k1^2*k2*k4 + 16*f0*f6*g2^2*k1^2*k2*k4 + 2*f6*g0^2*g2^2*k1^2*k2*k4 + 3*f5*g0*g1*g2^2*k1^2*k2*k4 - 16*f2*f5*g0*g3*k1^2*k2*k4 - 4*f1*f6*g0*g3*k1^2*k2*k4 + 14*f1*f5*g1*g3*k1^2*k2*k4 + 24*f0*f6*g1*g3*k1^2*k2*k4 + 4*f6*g0^2*g1*g3*k1^2*k2*k4 + 3*f5*g0*g1^2*g3*k1^2*k2*k4 + 16*f1*f4*g2*g3*k1^2*k2*k4 - 128*f0*f5*g2*g3*k1^2*k2*k4 - 26*f5*g0^2*g2*g3*k1^2*k2*k4 + 8*f4*g0*g1*g2*g3*k1^2*k2*k4 + f3*g0*g2^2*g3*k1^2*k2*k4 + 5*f1*g2^3*g3*k1^2*k2*k4 + g0*g1*g2^3*g3*k1^2*k2*k4 + 4*f1*f3*g3^2*k1^2*k2*k4 + 8*f0*f4*g3^2*k1^2*k2*k4 + 2*f4*g0^2*g3^2*k1^2*k2*k4 + f3*g0*g1*g3^2*k1^2*k2*k4 - 10*f2*g0*g2*g3^2*k1^2*k2*k4 + 8*f1*g1*g2*g3^2*k1^2*k2*k4 + g0*g1^2*g2*g3^2*k1^2*k2*k4 - 28*f0*g2^2*g3^2*k1^2*k2*k4 - 3*g0^2*g2^2*g3^2*k1^2*k2*k4 - f1*g0*g3^3*k1^2*k2*k4 + 6*f0*g1*g3^3*k1^2*k2*k4 + 2*g0^2*g1*g3^3*k1^2*k2*k4 - 16*f1*f5^2*k1*k2^2*k4 + 16*f1*f4*f6*k1*k2^2*k4 - 112*f0*f5*f6*k1*k2^2*k4 - 28*f5*f6*g0^2*k1*k2^2*k4 - 8*f5^2*g0*g1*k1*k2^2*k4 + 8*f4*f6*g0*g1*k1*k2^2*k4 + 16*f4*f5*g0*g2*k1*k2^2*k4 + 4*f3*f6*g0*g2*k1*k2^2*k4 + 8*f1*f6*g2^2*k1*k2^2*k4 + 2*f6*g0*g1*g2^2*k1*k2^2*k4 + 3*f5*g0*g2^3*k1*k2^2*k4 - 16*f2*f6*g0*g3*k1*k2^2*k4 + 12*f1*f6*g1*g3*k1*k2^2*k4 + 2*f6*g0*g1^2*g3*k1*k2^2*k4 - 16*f1*f5*g2*g3*k1*k2^2*k4 - 56*f0*f6*g2*g3*k1*k2^2*k4 - 16*f6*g0^2*g2*g3*k1*k2^2*k4 - 7*f5*g0*g1*g2*g3*k1*k2^2*k4 + 8*f4*g0*g2^2*g3*k1*k2^2*k4 + g0*g2^4*g3*k1*k2^2*k4 + 4*f1*f4*g3^2*k1*k2^2*k4 - 28*f0*f5*g3^2*k1*k2^2*k4 + f5*g0^2*g3^2*k1*k2^2*k4 + 2*f4*g0*g1*g3^2*k1*k2^2*k4 + f3*g0*g2*g3^2*k1*k2^2*k4 - 2*f1*g2^2*g3^2*k1*k2^2*k4 - g0*g1*g2^2*g3^2*k1*k2^2*k4 - 4*f2*g0*g3^3*k1*k2^2*k4 + 3*f1*g1*g3^3*k1*k2^2*k4 + g0*g1^2*g3^3*k1*k2^2*k4 - 14*f0*g2*g3^3*k1*k2^2*k4 + g0^2*g2*g3^3*k1*k2^2*k4 - 8*f1*f5*f6*k2^3*k4 - 32*f0*f6^2*k2^3*k4 - 8*f6^2*g0^2*k2^3*k4 - 4*f5*f6*g0*g1*k2^3*k4 - 4*f5^2*g0*g2*k2^3*k4 + 8*f4*f6*g0*g2*k2^3*k4 + 2*f6*g0*g2^3*k2^3*k4 + 16*f4*f5*g0*g3*k2^3*k4 - 4*f3*f6*g0*g3*k2^3*k4 - 4*f1*f6*g2*g3*k2^3*k4 - 4*f6*g0*g1*g2*g3*k2^3*k4 - 2*f1*f5*g3^2*k2^3*k4 - 16*f0*f6*g3^2*k2^3*k4 - 4*f6*g0^2*g3^2*k2^3*k4 + 5*f5*g0*g1*g3^2*k2^3*k4 + 10*f4*g0*g2*g3^2*k2^3*k4 + 2*g0*g2^3*g3^2*k2^3*k4 - f3*g0*g3^3*k2^3*k4 - f1*g2*g3^3*k2^3*k4 + 2*g0*g1*g2*g3^3*k2^3*k4 - 2*f0*g3^4*k2^3*k4 + 64*f2*f4*f5*k1^2*k3*k4 - 32*f1*f5^2*k1^2*k3*k4 + 32*f1*f4*f6*k1^2*k3*k4 - 32*f0*f5*f6*k1^2*k3*k4 - 8*f5*f6*g0^2*k1^2*k3*k4 - 16*f5^2*g0*g1*k1^2*k3*k4 + 16*f4*f6*g0*g1*k1^2*k3*k4 + 16*f4*f5*g1^2*k1^2*k3*k4 - 16*f4*f5*g0*g2*k1^2*k3*k4 - 20*f3*f6*g0*g2*k1^2*k3*k4 - 4*f3*f5*g1*g2*k1^2*k3*k4 + 20*f2*f5*g2^2*k1^2*k3*k4 + 4*f1*f6*g2^2*k1^2*k3*k4 + 3*f5*g1^2*g2^2*k1^2*k3*k4 - 6*f5*g0*g2^3*k1^2*k3*k4 - 4*f3*f5*g0*g3*k1^2*k3*k4 + 12*f2*f5*g1*g3*k1^2*k3*k4 + 4*f1*f6*g1*g3*k1^2*k3*k4 + 2*f6*g0*g1^2*g3*k1^2*k3*k4 + 3*f5*g1^3*g3*k1^2*k3*k4 + 32*f2*f4*g2*g3*k1^2*k3*k4 - 32*f1*f5*g2*g3*k1^2*k3*k4 - 16*f0*f6*g2*g3*k1^2*k3*k4 - 6*f6*g0^2*g2*g3*k1^2*k3*k4 - 18*f5*g0*g1*g2*g3*k1^2*k3*k4 + 8*f4*g1^2*g2*g3*k1^2*k3*k4 - 12*f4*g0*g2^2*g3*k1^2*k3*k4 - f3*g1*g2^2*g3*k1^2*k3*k4 + 10*f2*g2^3*g3*k1^2*k3*k4 + g1^2*g2^3*g3*k1^2*k3*k4 - 2*g0*g2^4*g3*k1^2*k3*k4 + 8*f1*f4*g3^2*k1^2*k3*k4 - 8*f0*f5*g3^2*k1^2*k3*k4 - 4*f5*g0^2*g3^2*k1^2*k3*k4 + f3*g1^2*g3^2*k1^2*k3*k4 - 6*f3*g0*g2*g3^2*k1^2*k3*k4 + 6*f2*g1*g2*g3^2*k1^2*k3*k4 + g1^3*g2*g3^2*k1^2*k3*k4 - 7*f1*g2^2*g3^2*k1^2*k3*k4 - 5*g0*g1*g2^2*g3^2*k1^2*k3*k4 + f1*g1*g3^3*k1^2*k3*k4 + g0*g1^2*g3^3*k1^2*k3*k4 - 4*f0*g2*g3^3*k1^2*k3*k4 - 2*g0^2*g2*g3^3*k1^2*k3*k4 + 32*f3*f4*f5*k1*k2*k3*k4 - 32*f2*f5^2*k1*k2*k3*k4 - 8*f3^2*f6*k1*k2*k3*k4 + 32*f2*f4*f6*k1*k2*k3*k4 - 32*f1*f5*f6*k1*k2*k3*k4 - 32*f0*f6^2*k1*k2*k3*k4 - 8*f6^2*g0^2*k1*k2*k3*k4 - 16*f5*f6*g0*g1*k1*k2*k3*k4 - 8*f5^2*g1^2*k1*k2*k3*k4 + 8*f4*f6*g1^2*k1*k2*k3*k4 + 24*f5^2*g0*g2*k1*k2*k3*k4 - 16*f4*f6*g0*g2*k1*k2*k3*k4 + 16*f4*f5*g1*g2*k1*k2*k3*k4 - 8*f3*f6*g1*g2*k1*k2*k3*k4 + 6*f3*f5*g2^2*k1*k2*k3*k4 + 16*f2*f6*g2^2*k1*k2*k3*k4 + 2*f6*g1^2*g2^2*k1*k2*k3*k4 - 4*f6*g0*g2^3*k1*k2*k3*k4 + 3*f5*g1*g2^3*k1*k2*k3*k4 - 48*f4*f5*g0*g3*k1*k2*k3*k4 - 16*f3*f6*g0*g3*k1*k2*k3*k4 + 10*f3*f5*g1*g3*k1*k2*k3*k4 + 8*f2*f6*g1*g3*k1*k2*k3*k4 + 2*f6*g1^3*g3*k1*k2*k3*k4 + 16*f3*f4*g2*g3*k1*k2*k3*k4 - 32*f2*f5*g2*g3*k1*k2*k3*k4 - 16*f1*f6*g2*g3*k1*k2*k3*k4 - 16*f6*g0*g1*g2*g3*k1*k2*k3*k4 - 7*f5*g1^2*g2*g3*k1*k2*k3*k4 + f5*g0*g2^2*g3*k1*k2*k3*k4 + 8*f4*g1*g2^2*g3*k1*k2*k3*k4 + 4*f3*g2^3*g3*k1*k2*k3*k4 + g1*g2^4*g3*k1*k2*k3*k4 - 2*f3^2*g3^2*k1*k2*k3*k4 + 8*f2*f4*g3^2*k1*k2*k3*k4 - 8*f1*f5*g3^2*k1*k2*k3*k4 - 16*f0*f6*g3^2*k1*k2*k3*k4 - 2*f6*g0^2*g3^2*k1*k2*k3*k4 - 13*f5*g0*g1*g3^2*k1*k2*k3*k4 + 2*f4*g1^2*g3^2*k1*k2*k3*k4 - 28*f4*g0*g2*g3^2*k1*k2*k3*k4 + 3*f3*g1*g2*g3^2*k1*k2*k3*k4 - 4*f2*g2^2*g3^2*k1*k2*k3*k4 - g1^2*g2^2*g3^2*k1*k2*k3*k4 - 7*g0*g2^3*g3^2*k1*k2*k3*k4 - 3*f3*g0*g3^3*k1*k2*k3*k4 + 2*f2*g1*g3^3*k1*k2*k3*k4 + g1^3*g3^3*k1*k2*k3*k4 - 4*f1*g2*g3^3*k1*k2*k3*k4 - 8*g0*g1*g2*g3^3*k1*k2*k3*k4 - 2*f0*g3^4*k1*k2*k3*k4 - 16*f2*f5*f6*k2^2*k3*k4 - 16*f1*f6^2*k2^2*k3*k4 - 8*f6^2*g0*g1*k2^2*k3*k4 - 4*f5*f6*g1^2*k2^2*k3*k4 + 4*f5*f6*g0*g2*k2^2*k3*k4 - 4*f5^2*g1*g2*k2^2*k3*k4 + 8*f4*f6*g1*g2*k2^2*k3*k4 + 2*f6*g1*g2^3*k2^2*k3*k4 + 12*f5^2*g0*g3*k2^2*k3*k4 - 8*f4*f6*g0*g3*k2^2*k3*k4 + 16*f4*f5*g1*g3*k2^2*k3*k4 - 4*f3*f6*g1*g3*k2^2*k3*k4 - 8*f2*f6*g2*g3*k2^2*k3*k4 - 4*f6*g1^2*g2*g3*k2^2*k3*k4 - 6*f6*g0*g2^2*g3*k2^2*k3*k4 - 4*f2*f5*g3^2*k2^2*k3*k4 - 8*f1*f6*g3^2*k2^2*k3*k4 - 8*f6*g0*g1*g3^2*k2^2*k3*k4 + 5*f5*g1^2*g3^2*k2^2*k3*k4 + 14*f5*g0*g2*g3^2*k2^2*k3*k4 + 10*f4*g1*g2*g3^2*k2^2*k3*k4 + 2*g1*g2^3*g3^2*k2^2*k3*k4 - 2*f4*g0*g3^3*k2^2*k3*k4 - f3*g1*g3^3*k2^2*k3*k4 - 2*f2*g2*g3^3*k2^2*k3*k4 + 2*g1^2*g2*g3^3*k2^2*k3*k4 + 2*g0*g2^2*g3^3*k2^2*k3*k4 - f1*g3^4*k2^2*k3*k4 - g0*g1*g3^4*k2^2*k3*k4 + 64*f4^2*f5*k1*k3^2*k4 - 16*f3*f5^2*k1*k3^2*k4 + 20*f5*f6*g0*g2*k1*k3^2*k4 + 4*f5^2*g1*g2*k1*k3^2*k4 - 24*f4*f6*g1*g2*k1*k3^2*k4 + 28*f4*f5*g2^2*k1*k3^2*k4 + 12*f3*f6*g2^2*k1*k3^2*k4 + 3*f5*g2^4*k1*k3^2*k4 + 4*f5^2*g0*g3*k1*k3^2*k4 - 24*f4*f6*g0*g3*k1*k3^2*k4 - 12*f4*f5*g1*g3*k1*k3^2*k4 + 4*f3*f6*g1*g3*k1*k3^2*k4 + 32*f4^2*g2*g3*k1*k3^2*k4 - 16*f3*f5*g2*g3*k1*k3^2*k4 - 2*f6*g1^2*g2*g3*k1*k3^2*k4 + 8*f6*g0*g2^2*g3*k1*k3^2*k4 - 8*f5*g1*g2^2*g3*k1*k3^2*k4 + 16*f4*g2^3*g3*k1*k3^2*k4 + g2^5*g3*k1*k3^2*k4 - 4*f6*g0*g1*g3^2*k1*k3^2*k4 - 9*f5*g1^2*g3^2*k1*k3^2*k4 + 6*f5*g0*g2*g3^2*k1*k3^2*k4 - 12*f4*g1*g2*g3^2*k1*k3^2*k4 - f3*g2^2*g3^2*k1*k3^2*k4 - 5*g1*g2^3*g3^2*k1*k3^2*k4 - 4*f4*g0*g3^3*k1*k3^2*k4 + f3*g1*g3^3*k1*k3^2*k4 - 5*g1^2*g2*g3^3*k1*k3^2*k4 + g0*g2^2*g3^3*k1*k3^2*k4 - g0*g1*g3^4*k1*k3^2*k4 + 32*f4*f5^2*k2*k3^2*k4 - 32*f3*f5*f6*k2*k3^2*k4 + 16*f6^2*g0*g2*k2*k3^2*k4 - 12*f5*f6*g1*g2*k2*k3^2*k4 + 2*f5^2*g2^2*k2*k3^2*k4 + 8*f4*f6*g2^2*k2*k3^2*k4 + 2*f6*g2^4*k2*k3^2*k4 - 4*f5*f6*g0*g3*k2*k3^2*k4 + 22*f5^2*g1*g3*k2*k3^2*k4 - 8*f4*f6*g1*g3*k2*k3^2*k4 + 32*f4*f5*g2*g3*k2*k3^2*k4 - 16*f3*f6*g2*g3*k2*k3^2*k4 - 10*f6*g1*g2^2*g3*k2*k3^2*k4 + 4*f5*g2^3*g3*k2*k3^2*k4 - 8*f3*f5*g3^2*k2*k3^2*k4 - 4*f6*g1^2*g3^2*k2*k3^2*k4 + 4*f6*g0*g2*g3^2*k2*k3^2*k4 + 19*f5*g1*g2*g3^2*k2*k3^2*k4 + 10*f4*g2^2*g3^2*k2*k3^2*k4 + 2*g2^4*g3^2*k2*k3^2*k4 + f5*g0*g3^3*k2*k3^2*k4 - 2*f4*g1*g3^3*k2*k3^2*k4 - 4*f3*g2*g3^3*k2*k3^2*k4 + 3*g1*g2^2*g3^3*k2*k3^2*k4 - g1^2*g3^4*k2*k3^2*k4 + g0*g2*g3^4*k2*k3^2*k4 + 32*f5^3*k3^3*k4 + 48*f5^2*g2*g3*k3^3*k4 + 24*f5*g2^2*g3^2*k3^3*k4 + 4*g2^3*g3^3*k3^3*k4 + 16*f2*f5*k1^2*k4^2 + 8*f1*f6*k1^2*k4^2 + 4*f6*g0*g1*k1^2*k4^2 + 4*f5*g1^2*k1^2*k4^2 - 8*f5*g0*g2*k1^2*k4^2 + 8*f2*g2*g3*k1^2*k4^2 + 2*g1^2*g2*g3*k1^2*k4^2 - 6*g0*g2^2*g3*k1^2*k4^2 + 2*f1*g3^2*k1^2*k4^2 - g0*g1*g3^2*k1^2*k4^2 + 16*f2*f6*k1*k2*k4^2 + 4*f6*g1^2*k1*k2*k4^2 + 4*f5*g1*g2*k1*k2*k4^2 - 20*f5*g0*g3*k1*k2*k4^2 + g1*g2^2*g3*k1*k2*k4^2 + 4*f2*g3^2*k1*k2*k4^2 - 11*g0*g2*g3^2*k1*k2*k4^2 - 16*f4*f5*k2^2*k4^2 + 4*f3*f6*k2^2*k4^2 + 6*f6*g1*g2*k2^2*k4^2 - 3*f5*g2^2*k2^2*k4^2 - 6*f6*g0*g3*k2^2*k4^2 - 5*f5*g1*g3*k2^2*k4^2 - 8*f4*g2*g3*k2^2*k4^2 - 2*g2^3*g3*k2^2*k4^2 + f3*g3^2*k2^2*k4^2 - g1*g2*g3^2*k2^2*k4^2 - 2*g0*g3^3*k2^2*k4^2 + 64*f4*f5*k1*k3*k4^2 + 8*f3*f6*k1*k3*k4^2 - 4*f6*g1*g2*k1*k3*k4^2 + 20*f5*g2^2*k1*k3*k4^2 - 4*f6*g0*g3*k1*k3*k4^2 + 4*f5*g1*g3*k1*k3*k4^2 + 32*f4*g2*g3*k1*k3*k4^2 + 10*g2^3*g3*k1*k3*k4^2 + 2*f3*g3^2*k1*k3*k4^2 + g1*g2*g3^2*k1*k3*k4^2 - g0*g3^3*k1*k3*k4^2 - 16*f5^2*k2*k3*k4^2 + 16*f4*f6*k2*k3*k4^2 + 8*f6*g2^2*k2*k3*k4^2 - 16*f5*g2*g3*k2*k3*k4^2 + 4*f4*g3^2*k2*k3*k4^2 - 2*g2^2*g3^2*k2*k3*k4^2 - 8*f5*f6*k3^2*k4^2 - 4*f6*g2*g3*k3^2*k4^2 - 2*f5*g3^2*k3^2*k4^2 - g2*g3^3*k3^2*k4^2 + 16*f5*k1*k4^3 + 8*g2*g3*k1*k4^3 + 8*f6*k2*k4^3 + 2*g3^2*k2*k4^3
b6^2 - 64*f0*f3^2*f5^2*k1^4 + 64*f1^2*f4*f5^2*k1^4 - 256*f0*f2*f4*f5^2*k1^4 - 128*f1^2*f4^2*f6*k1^4 + 512*f0*f2*f4^2*f6*k1^4 + 48*f1^2*f3*f5*f6*k1^4 - 192*f0*f2*f3*f5*f6*k1^4 - 16*f3^2*f5^2*g0^2*k1^4 - 64*f2*f4*f5^2*g0^2*k1^4 + 128*f2*f4^2*f6*g0^2*k1^4 - 48*f2*f3*f5*f6*g0^2*k1^4 + 64*f1*f4*f5^2*g0*g1*k1^4 - 128*f1*f4^2*f6*g0*g1*k1^4 + 48*f1*f3*f5*f6*g0*g1*k1^4 - 64*f0*f4*f5^2*g1^2*k1^4 + 128*f0*f4^2*f6*g1^2*k1^4 - 48*f0*f3*f5*f6*g1^2*k1^4 + 32*f1*f3*f5^2*g0*g2*k1^4 + 64*f0*f3*f5*f6*g0*g2*k1^4 + 16*f3*f5*f6*g0^3*g2*k1^4 - 64*f0*f3*f5^2*g1*g2*k1^4 + 24*f1^2*f5*f6*g1*g2*k1^4 - 96*f0*f2*f5*f6*g1*g2*k1^4 - 24*f2*f5*f6*g0^2*g1*g2*k1^4 + 24*f1*f5*f6*g0*g1^2*g2*k1^4 - 24*f0*f5*f6*g1^3*g2*k1^4 + 16*f1^2*f5^2*g2^2*k1^4 - 64*f0*f2*f5^2*g2^2*k1^4 - 64*f1^2*f4*f6*g2^2*k1^4 + 256*f0*f2*f4*f6*g2^2*k1^4 - 32*f2*f5^2*g0^2*g2^2*k1^4 + 64*f2*f4*f6*g0^2*g2^2*k1^4 - 16*f1*f5*f6*g0^2*g2^2*k1^4 - 16*f0*f6^2*g0^2*g2^2*k1^4 - 4*f6^2*g0^4*g2^2*k1^4 + 32*f1*f5^2*g0*g1*g2^2*k1^4 - 64*f1*f4*f6*g0*g1*g2^2*k1^4 + 32*f0*f5*f6*g0*g1*g2^2*k1^4 - 32*f0*f5^2*g1^2*g2^2*k1^4 + 64*f0*f4*f6*g1^2*g2^2*k1^4 - 8*f1^2*f6*g2^4*k1^4 + 32*f0*f2*f6*g2^4*k1^4 + 8*f2*f6*g0^2*g2^4*k1^4 - 8*f1*f6*g0*g1*g2^4*k1^4 + 8*f0*f6*g1^2*g2^4*k1^4 - 64*f0*f3*f5^2*g0*g3*k1^4 + 24*f1^2*f5*f6*g0*g3*k1^4 - 96*f0*f2*f5*f6*g0*g3*k1^4 - 16*f3*f5^2*g0^3*g3*k1^4 - 24*f2*f5*f6*g0^3*g3*k1^4 - 48*f1^2*f4*f6*g1*g3*k1^4 + 192*f0*f2*f4*f6*g1*g3*k1^4 + 48*f2*f4*f6*g0^2*g1*g3*k1^4 + 24*f1*f5*f6*g0^2*g1*g3*k1^4 - 48*f1*f4*f6*g0*g1^2*g3*k1^4 - 24*f0*f5*f6*g0*g1^2*g3*k1^4 + 48*f0*f4*f6*g1^3*g3*k1^4 - 64*f0*f3^2*f5*g2*g3*k1^4 + 64*f1^2*f4*f5*g2*g3*k1^4 - 256*f0*f2*f4*f5*g2*g3*k1^4 + 24*f1^2*f3*f6*g2*g3*k1^4 - 96*f0*f2*f3*f6*g2*g3*k1^4 - 16*f3^2*f5*g0^2*g2*g3*k1^4 - 64*f2*f4*f5*g0^2*g2*g3*k1^4 + 16*f1*f5^2*g0^2*g2*g3*k1^4 - 24*f2*f3*f6*g0^2*g2*g3*k1^4 + 32*f0*f5*f6*g0^2*g2*g3*k1^4 + 8*f5*f6*g0^4*g2*g3*k1^4 + 64*f1*f4*f5*g0*g1*g2*g3*k1^4 - 32*f0*f5^2*g0*g1*g2*g3*k1^4 + 24*f1*f3*f6*g0*g1*g2*g3*k1^4 - 64*f0*f4*f5*g1^2*g2*g3*k1^4 - 24*f0*f3*f6*g1^2*g2*g3*k1^4 + 40*f1*f3*f5*g0*g2^2*g3*k1^4 + 32*f0*f3*f6*g0*g2^2*g3*k1^4 + 8*f3*f6*g0^3*g2^2*g3*k1^4 - 80*f0*f3*f5*g1*g2^2*g3*k1^4 + 10*f1^2*f5*g2^3*g3*k1^4 - 40*f0*f2*f5*g2^3*g3*k1^4 - 34*f2*f5*g0^2*g2^3*g3*k1^4 - 12*f1*f6*g0^2*g2^3*g3*k1^4 + 34*f1*f5*g0*g1*g2^3*g3*k1^4 + 24*f0*f6*g0*g1*g2^3*g3*k1^4 - 34*f0*f5*g1^2*g2^3*g3*k1^4 - 32*f1^2*f4^2*g3^2*k1^4 + 128*f0*f2*f4^2*g3^2*k1^4 + 12*f1^2*f3*f5*g3^2*k1^4 - 48*f0*f2*f3*f5*g3^2*k1^4 + 32*f2*f4^2*g0^2*g3^2*k1^4 - 12*f2*f3*f5*g0^2*g3^2*k1^4 - 16*f0*f5^2*g0^2*g3^2*k1^4 - 4*f5^2*g0^4*g3^2*k1^4 - 32*f1*f4^2*g0*g1*g3^2*k1^4 + 20*f1*f3*f5*g0*g1*g3^2*k1^4 + 32*f0*f4^2*g1^2*g3^2*k1^4 - 28*f0*f3*f5*g1^2*g3^2*k1^4 - 4*f1^2*f6*g1^2*g3^2*k1^4 + 16*f0*f2*f6*g1^2*g3^2*k1^4 + 4*f2*f6*g0^2*g1^2*g3^2*k1^4 - 4*f1*f6*g0*g1^3*g3^2*k1^4 + 4*f0*f6*g1^4*g3^2*k1^4 - 64*f0*f3*f5*g0*g2*g3^2*k1^4 + 12*f1^2*f6*g0*g2*g3^2*k1^4 - 48*f0*f2*f6*g0*g2*g3^2*k1^4 - 16*f3*f5*g0^3*g2*g3^2*k1^4 - 12*f2*f6*g0^3*g2*g3^2*k1^4 + 6*f1^2*f5*g1*g2*g3^2*k1^4 - 24*f0*f2*f5*g1*g2*g3^2*k1^4 - 14*f2*f5*g0^2*g1*g2*g3^2*k1^4 + 8*f1*f6*g0^2*g1*g2*g3^2*k1^4 + 14*f1*f5*g0*g1^2*g2*g3^2*k1^4 - 4*f0*f6*g0*g1^2*g2*g3^2*k1^4 - 14*f0*f5*g1^3*g2*g3^2*k1^4 - 16*f0*f3^2*g2^2*g3^2*k1^4 - 4*f3^2*g0^2*g2^2*g3^2*k1^4 + 20*f1*f5*g0^2*g2^2*g3^2*k1^4 + 16*f0*f6*g0^2*g2^2*g3^2*k1^4 + 4*f6*g0^4*g2^2*g3^2*k1^4 - 40*f0*f5*g0*g1*g2^2*g3^2*k1^4 + 12*f1*f3*g0*g2^3*g3^2*k1^4 - 24*f0*f3*g1*g2^3*g3^2*k1^4 - f1^2*g2^4*g3^2*k1^4 + 4*f0*f2*g2^4*g3^2*k1^4 - 8*f2*g0^2*g2^4*g3^2*k1^4 + 8*f1*g0*g1*g2^4*g3^2*k1^4 - 8*f0*g1^2*g2^4*g3^2*k1^4 - 12*f1^2*f4*g1*g3^3*k1^4 + 48*f0*f2*f4*g1*g3^3*k1^4 + 12*f2*f4*g0^2*g1*g3^3*k1^4 + 4*f1*f5*g0^2*g1*g3^3*k1^4 - 12*f1*f4*g0*g1^2*g3^3*k1^4 - 8*f0*f5*g0*g1^2*g3^3*k1^4 + 12*f0*f4*g1^3*g3^3*k1^4 + 6*f1^2*f3*g2*g3^3*k1^4 - 24*f0*f2*f3*g2*g3^3*k1^4 - 6*f2*f3*g0^2*g2*g3^3*k1^4 - 16*f0*f5*g0^2*g2*g3^3*k1^4 - 4*f5*g0^4*g2*g3^3*k1^4 + 10*f1*f3*g0*g1*g2*g3^3*k1^4 - 14*f0*f3*g1^2*g2*g3^3*k1^4 - 16*f0*f3*g0*g2^2*g3^3*k1^4 - 4*f3*g0^3*g2^2*g3^3*k1^4 - 6*f2*g0^2*g1*g2^2*g3^3*k1^4 + 6*f1*g0*g1^2*g2^2*g3^3*k1^4 - 6*f0*g1^3*g2^2*g3^3*k1^4 + 6*f1*g0^2*g2^3*g3^3*k1^4 - 12*f0*g0*g1*g2^3*g3^3*k1^4 - f1^2*g1^2*g3^4*k1^4 + 4*f0*f2*g1^2*g3^4*k1^4 + 2*f1*g0^2*g1*g2*g3^4*k1^4 - 4*f0*g0*g1^2*g2*g3^4*k1^4 - 4*f0*g0^2*g2^2*g3^4*k1^4 - g0^4*g2^2*g3^4*k1^4 - 512*f0*f3*f4*f5^2*k1^3*k2 - 128*f1^2*f5^3*k1^3*k2 + 512*f0*f2*f5^3*k1^3*k2 + 512*f0*f3*f4^2*f6*k1^3*k2 - 192*f0*f3^2*f5*f6*k1^3*k2 + 64*f1^2*f3*f6^2*k1^3*k2 - 256*f0*f2*f3*f6^2*k1^3*k2 - 128*f3*f4*f5^2*g0^2*k1^3*k2 + 128*f2*f5^3*g0^2*k1^3*k2 + 128*f3*f4^2*f6*g0^2*k1^3*k2 - 48*f3^2*f5*f6*g0^2*k1^3*k2 - 64*f2*f3*f6^2*g0^2*k1^3*k2 - 128*f1*f5^3*g0*g1*k1^3*k2 + 64*f1*f3*f6^2*g0*g1*k1^3*k2 + 128*f0*f5^3*g1^2*k1^3*k2 - 64*f0*f3*f6^2*g1^2*k1^3*k2 + 128*f1*f4*f5^2*g0*g2*k1^3*k2 - 128*f1*f4^2*f6*g0*g2*k1^3*k2 + 80*f1*f3*f5*f6*g0*g2*k1^3*k2 + 128*f0*f4*f5*f6*g0*g2*k1^3*k2 + 32*f4*f5*f6*g0^3*g2*k1^3*k2 - 256*f0*f4*f5^2*g1*g2*k1^3*k2 + 256*f0*f4^2*f6*g1*g2*k1^3*k2 - 192*f0*f3*f5*f6*g1*g2*k1^3*k2 + 32*f1^2*f6^2*g1*g2*k1^3*k2 - 128*f0*f2*f6^2*g1*g2*k1^3*k2 - 8*f3*f5*f6*g0^2*g1*g2*k1^3*k2 - 32*f2*f6^2*g0^2*g1*g2*k1^3*k2 + 32*f1*f6^2*g0*g1^2*g2*k1^3*k2 - 32*f0*f6^2*g1^3*g2*k1^3*k2 - 128*f0*f3*f5^2*g2^2*k1^3*k2 + 256*f0*f3*f4*f6*g2^2*k1^3*k2 - 32*f3*f5^2*g0^2*g2^2*k1^3*k2 + 64*f3*f4*f6*g0^2*g2^2*k1^3*k2 - 32*f2*f5*f6*g0^2*g2^2*k1^3*k2 - 16*f1*f6^2*g0^2*g2^2*k1^3*k2 + 40*f1*f5*f6*g0*g1*g2^2*k1^3*k2 - 8*f6^2*g0^3*g1*g2^2*k1^3*k2 - 48*f0*f5*f6*g1^2*g2^2*k1^3*k2 + 32*f1*f5^2*g0*g2^3*k1^3*k2 - 64*f1*f4*f6*g0*g2^3*k1^3*k2 + 32*f0*f5*f6*g0*g2^3*k1^3*k2 - 64*f0*f5^2*g1*g2^3*k1^3*k2 + 128*f0*f4*f6*g1*g2^3*k1^3*k2 + 32*f0*f3*f6*g2^4*k1^3*k2 + 8*f3*f6*g0^2*g2^4*k1^3*k2 - 8*f1*f6*g0*g2^5*k1^3*k2 + 16*f0*f6*g1*g2^5*k1^3*k2 + 32*f1*f3*f5^2*g0*g3*k1^3*k2 - 128*f0*f4*f5^2*g0*g3*k1^3*k2 - 32*f0*f3*f5*f6*g0*g3*k1^3*k2 + 32*f1^2*f6^2*g0*g3*k1^3*k2 - 128*f0*f2*f6^2*g0*g3*k1^3*k2 - 32*f4*f5^2*g0^3*g3*k1^3*k2 - 8*f3*f5*f6*g0^3*g3*k1^3*k2 - 32*f2*f6^2*g0^3*g3*k1^3*k2 - 128*f0*f3*f5^2*g1*g3*k1^3*k2 + 192*f0*f3*f4*f6*g1*g3*k1^3*k2 - 16*f3*f5^2*g0^2*g1*g3*k1^3*k2 + 48*f3*f4*f6*g0^2*g1*g3*k1^3*k2 + 32*f1*f6^2*g0^2*g1*g3*k1^3*k2 - 32*f0*f6^2*g0*g1^2*g3*k1^3*k2 - 512*f0*f3*f4*f5*g2*g3*k1^3*k2 - 192*f1^2*f5^2*g2*g3*k1^3*k2 + 768*f0*f2*f5^2*g2*g3*k1^3*k2 - 96*f0*f3^2*f6*g2*g3*k1^3*k2 - 128*f3*f4*f5*g0^2*g2*g3*k1^3*k2 + 160*f2*f5^2*g0^2*g2*g3*k1^3*k2 - 24*f3^2*f6*g0^2*g2*g3*k1^3*k2 + 8*f1*f5*f6*g0^2*g2*g3*k1^3*k2 - 32*f0*f6^2*g0^2*g2*g3*k1^3*k2 - 8*f6^2*g0^4*g2*g3*k1^3*k2 - 144*f1*f5^2*g0*g1*g2*g3*k1^3*k2 - 48*f1*f4*f6*g0*g1*g2*g3*k1^3*k2 + 48*f0*f5*f6*g0*g1*g2*g3*k1^3*k2 + 16*f5*f6*g0^3*g1*g2*g3*k1^3*k2 + 128*f0*f5^2*g1^2*g2*g3*k1^3*k2 + 96*f0*f4*f6*g1^2*g2*g3*k1^3*k2 + 144*f1*f4*f5*g0*g2^2*g3*k1^3*k2 - 32*f0*f5^2*g0*g2^2*g3*k1^3*k2 + 40*f1*f3*f6*g0*g2^2*g3*k1^3*k2 + 64*f0*f4*f6*g0*g2^2*g3*k1^3*k2 + 16*f4*f6*g0^3*g2^2*g3*k1^3*k2 - 288*f0*f4*f5*g1*g2^2*g3*k1^3*k2 - 48*f0*f3*f6*g1*g2^2*g3*k1^3*k2 + 8*f3*f6*g0^2*g1*g2^2*g3*k1^3*k2 - 120*f0*f3*f5*g2^3*g3*k1^3*k2 - 8*f1^2*f6*g2^3*g3*k1^3*k2 + 32*f0*f2*f6*g2^3*g3*k1^3*k2 - 34*f3*f5*g0^2*g2^3*g3*k1^3*k2 - 16*f2*f6*g0^2*g2^3*g3*k1^3*k2 + 4*f1*f6*g0*g1*g2^3*g3*k1^3*k2 + 8*f0*f6*g1^2*g2^3*g3*k1^3*k2 + 34*f1*f5*g0*g2^4*g3*k1^3*k2 + 24*f0*f6*g0*g2^4*g3*k1^3*k2 - 68*f0*f5*g1*g2^4*g3*k1^3*k2 + 128*f0*f3*f4^2*g3^2*k1^3*k2 - 48*f0*f3^2*f5*g3^2*k1^3*k2 + 32*f1^2*f3*f6*g3^2*k1^3*k2 - 128*f0*f2*f3*f6*g3^2*k1^3*k2 + 32*f3*f4^2*g0^2*g3^2*k1^3*k2 - 12*f3^2*f5*g0^2*g3^2*k1^3*k2 + 16*f1*f5^2*g0^2*g3^2*k1^3*k2 - 32*f2*f3*f6*g0^2*g3^2*k1^3*k2 + 32*f0*f5*f6*g0^2*g3^2*k1^3*k2 + 8*f5*f6*g0^4*g3^2*k1^3*k2 + 16*f1*f4*f5*g0*g1*g3^2*k1^3*k2 - 64*f0*f5^2*g0*g1*g3^2*k1^3*k2 + 32*f1*f3*f6*g0*g1*g3^2*k1^3*k2 - 8*f5^2*g0^3*g1*g3^2*k1^3*k2 - 32*f0*f4*f5*g1^2*g3^2*k1^3*k2 - 16*f0*f3*f6*g1^2*g3^2*k1^3*k2 + 4*f3*f6*g0^2*g1^2*g3^2*k1^3*k2 - 32*f1*f4^2*g0*g2*g3^2*k1^3*k2 + 52*f1*f3*f5*g0*g2*g3^2*k1^3*k2 - 128*f0*f4*f5*g0*g2*g3^2*k1^3*k2 - 16*f0*f3*f6*g0*g2*g3^2*k1^3*k2 - 32*f4*f5*g0^3*g2*g3^2*k1^3*k2 - 4*f3*f6*g0^3*g2*g3^2*k1^3*k2 + 64*f0*f4^2*g1*g2*g3^2*k1^3*k2 - 176*f0*f3*f5*g1*g2*g3^2*k1^3*k2 + 16*f1^2*f6*g1*g2*g3^2*k1^3*k2 - 64*f0*f2*f6*g1*g2*g3^2*k1^3*k2 - 22*f3*f5*g0^2*g1*g2*g3^2*k1^3*k2 - 24*f2*f6*g0^2*g1*g2*g3^2*k1^3*k2 + 16*f1*f6*g0*g1^2*g2*g3^2*k1^3*k2 - 8*f0*f6*g1^3*g2*g3^2*k1^3*k2 - 64*f0*f3*f4*g2^2*g3^2*k1^3*k2 - 96*f1^2*f5*g2^2*g3^2*k1^3*k2 + 384*f0*f2*f5*g2^2*g3^2*k1^3*k2 - 16*f3*f4*g0^2*g2^2*g3^2*k1^3*k2 + 48*f2*f5*g0^2*g2^2*g3^2*k1^3*k2 - 4*f1*f6*g0^2*g2^2*g3^2*k1^3*k2 - 22*f1*f5*g0*g1*g2^2*g3^2*k1^3*k2 + 32*f0*f6*g0*g1*g2^2*g3^2*k1^3*k2 + 4*f6*g0^3*g1*g2^2*g3^2*k1^3*k2 - 4*f0*f5*g1^2*g2^2*g3^2*k1^3*k2 + 24*f1*f4*g0*g2^3*g3^2*k1^3*k2 - 40*f0*f5*g0*g2^3*g3^2*k1^3*k2 - 48*f0*f4*g1*g2^3*g3^2*k1^3*k2 - 20*f0*f3*g2^4*g3^2*k1^3*k2 - 8*f3*g0^2*g2^4*g3^2*k1^3*k2 + 8*f1*g0*g2^5*g3^2*k1^3*k2 - 16*f0*g1*g2^5*g3^2*k1^3*k2 + 8*f1^2*f6*g0*g3^3*k1^3*k2 - 32*f0*f2*f6*g0*g3^3*k1^3*k2 - 8*f2*f6*g0^3*g3^3*k1^3*k2 + 48*f0*f3*f4*g1*g3^3*k1^3*k2 + 12*f3*f4*g0^2*g1*g3^3*k1^3*k2 - 8*f2*f5*g0^2*g1*g3^3*k1^3*k2 + 4*f1*f6*g0^2*g1*g3^3*k1^3*k2 + 12*f1*f5*g0*g1^2*g3^3*k1^3*k2 - 16*f0*f5*g1^3*g3^3*k1^3*k2 - 24*f0*f3^2*g2*g3^3*k1^3*k2 - 6*f3^2*g0^2*g2*g3^3*k1^3*k2 + 20*f1*f5*g0^2*g2*g3^3*k1^3*k2 + 16*f0*f6*g0^2*g2*g3^3*k1^3*k2 + 4*f6*g0^4*g2*g3^3*k1^3*k2 - 4*f1*f4*g0*g1*g2*g3^3*k1^3*k2 - 64*f0*f5*g0*g1*g2*g3^3*k1^3*k2 - 4*f5*g0^3*g1*g2*g3^3*k1^3*k2 + 8*f0*f4*g1^2*g2*g3^3*k1^3*k2 + 18*f1*f3*g0*g2^2*g3^3*k1^3*k2 - 32*f0*f4*g0*g2^2*g3^3*k1^3*k2 - 8*f4*g0^3*g2^2*g3^3*k1^3*k2 - 44*f0*f3*g1*g2^2*g3^3*k1^3*k2 - 6*f3*g0^2*g1*g2^2*g3^3*k1^3*k2 - 18*f1^2*g2^3*g3^3*k1^3*k2 + 72*f0*f2*g2^3*g3^3*k1^3*k2 + 6*f1*g0*g1*g2^3*g3^3*k1^3*k2 - 12*f0*g1^2*g2^3*g3^3*k1^3*k2 - 12*f0*g0*g2^4*g3^3*k1^3*k2 + 4*f1^2*f3*g3^4*k1^3*k2 - 16*f0*f2*f3*g3^4*k1^3*k2 - 4*f2*f3*g0^2*g3^4*k1^3*k2 + 4*f1*f3*g0*g1*g3^4*k1^3*k2 + 2*f1^2*g1*g2*g3^4*k1^3*k2 - 8*f0*f2*g1*g2*g3^4*k1^3*k2 - 8*f2*g0^2*g1*g2*g3^4*k1^3*k2 + 8*f1*g0*g1^2*g2*g3^4*k1^3*k2 - 8*f0*g1^3*g2*g3^4*k1^3*k2 + 6*f1*g0^2*g2^2*g3^4*k1^3*k2 - 16*f0*g0*g1*g2^2*g3^4*k1^3*k2 - 512*f0*f4^2*f5^2*k1^2*k2^2 + 128*f0*f3*f5^3*k1^2*k2^2 + 512*f0*f4^3*f6*k1^2*k2^2 - 192*f0*f3*f4*f5*f6*k1^2*k2^2 - 256*f1^2*f5^2*f6*k1^2*k2^2 + 1024*f0*f2*f5^2*f6*k1^2*k2^2 - 256*f0*f3^2*f6^2*k1^2*k2^2 + 64*f1^2*f4*f6^2*k1^2*k2^2 - 256*f0*f2*f4*f6^2*k1^2*k2^2 - 128*f4^2*f5^2*g0^2*k1^2*k2^2 + 32*f3*f5^3*g0^2*k1^2*k2^2 + 128*f4^3*f6*g0^2*k1^2*k2^2 - 48*f3*f4*f5*f6*g0^2*k1^2*k2^2 + 256*f2*f5^2*f6*g0^2*k1^2*k2^2 - 64*f3^2*f6^2*g0^2*k1^2*k2^2 - 64*f2*f4*f6^2*g0^2*k1^2*k2^2 - 256*f1*f5^2*f6*g0*g1*k1^2*k2^2 + 64*f1*f4*f6^2*g0*g1*k1^2*k2^2 + 256*f0*f5^2*f6*g1^2*k1^2*k2^2 - 64*f0*f4*f6^2*g1^2*k1^2*k2^2 - 32*f1*f5^3*g0*g2*k1^2*k2^2 + 64*f1*f4*f5*f6*g0*g2*k1^2*k2^2 + 192*f0*f5^2*f6*g0*g2*k1^2*k2^2 + 64*f1*f3*f6^2*g0*g2*k1^2*k2^2 + 48*f5^2*f6*g0^3*g2*k1^2*k2^2 + 64*f0*f5^3*g1*g2*k1^2*k2^2 - 96*f0*f4*f5*f6*g1*g2*k1^2*k2^2 - 256*f0*f3*f6^2*g1*g2*k1^2*k2^2 + 8*f4*f5*f6*g0^2*g1*g2*k1^2*k2^2 - 32*f3*f6^2*g0^2*g1*g2*k1^2*k2^2 - 256*f0*f4*f5^2*g2^2*k1^2*k2^2 + 384*f0*f4^2*f6*g2^2*k1^2*k2^2 - 48*f0*f3*f5*f6*g2^2*k1^2*k2^2 + 16*f1^2*f6^2*g2^2*k1^2*k2^2 - 64*f0*f2*f6^2*g2^2*k1^2*k2^2 - 32*f4*f5^2*g0^2*g2^2*k1^2*k2^2 + 64*f4^2*f6*g0^2*g2^2*k1^2*k2^2 - 16*f3*f5*f6*g0^2*g2^2*k1^2*k2^2 - 32*f2*f6^2*g0^2*g2^2*k1^2*k2^2 + 48*f1*f6^2*g0*g1*g2^2*k1^2*k2^2 - 80*f0*f6^2*g1^2*g2^2*k1^2*k2^2 - 4*f6^2*g0^2*g1^2*g2^2*k1^2*k2^2 + 16*f1*f5*f6*g0*g2^3*k1^2*k2^2 - 8*f6^2*g0^3*g2^3*k1^2*k2^2 - 24*f0*f5*f6*g1*g2^3*k1^2*k2^2 - 32*f0*f5^2*g2^4*k1^2*k2^2 + 96*f0*f4*f6*g2^4*k1^2*k2^2 + 8*f4*f6*g0^2*g2^4*k1^2*k2^2 + 8*f0*f6*g2^6*k1^2*k2^2 + 128*f1*f4*f5^2*g0*g3*k1^2*k2^2 - 192*f0*f5^3*g0*g3*k1^2*k2^2 - 128*f1*f4^2*f6*g0*g3*k1^2*k2^2 + 80*f1*f3*f5*f6*g0*g3*k1^2*k2^2 + 32*f0*f4*f5*f6*g0*g3*k1^2*k2^2 - 128*f0*f3*f6^2*g0*g3*k1^2*k2^2 - 48*f5^3*g0^3*g3*k1^2*k2^2 + 8*f4*f5*f6*g0^3*g3*k1^2*k2^2 - 32*f3*f6^2*g0^3*g3*k1^2*k2^2 - 384*f0*f4*f5^2*g1*g3*k1^2*k2^2 + 448*f0*f4^2*f6*g1*g3*k1^2*k2^2 - 96*f0*f3*f5*f6*g1*g3*k1^2*k2^2 + 32*f1^2*f6^2*g1*g3*k1^2*k2^2 - 128*f0*f2*f6^2*g1*g3*k1^2*k2^2 - 32*f4*f5^2*g0^2*g1*g3*k1^2*k2^2 + 48*f4^2*f6*g0^2*g1*g3*k1^2*k2^2 + 16*f3*f5*f6*g0^2*g1*g3*k1^2*k2^2 - 32*f2*f6^2*g0^2*g1*g3*k1^2*k2^2 + 32*f1*f6^2*g0*g1^2*g3*k1^2*k2^2 - 32*f0*f6^2*g1^3*g3*k1^2*k2^2 - 512*f0*f4^2*f5*g2*g3*k1^2*k2^2 + 192*f0*f3*f5^2*g2*g3*k1^2*k2^2 - 96*f0*f3*f4*f6*g2*g3*k1^2*k2^2 - 256*f1^2*f5*f6*g2*g3*k1^2*k2^2 + 1024*f0*f2*f5*f6*g2*g3*k1^2*k2^2 - 128*f4^2*f5*g0^2*g2*g3*k1^2*k2^2 + 48*f3*f5^2*g0^2*g2*g3*k1^2*k2^2 - 24*f3*f4*f6*g0^2*g2*g3*k1^2*k2^2 + 192*f2*f5*f6*g0^2*g2*g3*k1^2*k2^2 - 184*f1*f5*f6*g0*g1*g2*g3*k1^2*k2^2 - 64*f0*f6^2*g0*g1*g2*g3*k1^2*k2^2 - 16*f6^2*g0^3*g1*g2*g3*k1^2*k2^2 + 208*f0*f5*f6*g1^2*g2*g3*k1^2*k2^2 + 8*f5*f6*g0^2*g1^2*g2*g3*k1^2*k2^2 + 8*f1*f5^2*g0*g2^2*g3*k1^2*k2^2 - 32*f1*f4*f6*g0*g2^2*g3*k1^2*k2^2 + 200*f0*f5*f6*g0*g2^2*g3*k1^2*k2^2 + 40*f5*f6*g0^3*g2^2*g3*k1^2*k2^2 - 48*f0*f5^2*g1*g2^2*g3*k1^2*k2^2 + 176*f0*f4*f6*g1*g2^2*g3*k1^2*k2^2 + 16*f4*f6*g0^2*g1*g2^2*g3*k1^2*k2^2 - 264*f0*f4*f5*g2^3*g3*k1^2*k2^2 + 8*f0*f3*f6*g2^3*g3*k1^2*k2^2 - 34*f4*f5*g0^2*g2^3*g3*k1^2*k2^2 - 8*f3*f6*g0^2*g2^3*g3*k1^2*k2^2 - 4*f1*f6*g0*g2^4*g3*k1^2*k2^2 + 32*f0*f6*g1*g2^4*g3*k1^2*k2^2 - 34*f0*f5*g2^5*g3*k1^2*k2^2 + 128*f0*f4^3*g3^2*k1^2*k2^2 - 48*f0*f3*f4*f5*g3^2*k1^2*k2^2 - 64*f1^2*f5^2*g3^2*k1^2*k2^2 + 256*f0*f2*f5^2*g3^2*k1^2*k2^2 - 128*f0*f3^2*f6*g3^2*k1^2*k2^2 + 32*f1^2*f4*f6*g3^2*k1^2*k2^2 - 128*f0*f2*f4*f6*g3^2*k1^2*k2^2 + 32*f4^3*g0^2*g3^2*k1^2*k2^2 - 12*f3*f4*f5*g0^2*g3^2*k1^2*k2^2 + 48*f2*f5^2*g0^2*g3^2*k1^2*k2^2 - 32*f3^2*f6*g0^2*g3^2*k1^2*k2^2 - 32*f2*f4*f6*g0^2*g3^2*k1^2*k2^2 + 24*f1*f5*f6*g0^2*g3^2*k1^2*k2^2 - 16*f0*f6^2*g0^2*g3^2*k1^2*k2^2 - 4*f6^2*g0^4*g3^2*k1^2*k2^2 - 8*f1*f5^2*g0*g1*g3^2*k1^2*k2^2 - 16*f1*f4*f6*g0*g1*g3^2*k1^2*k2^2 + 16*f0*f5*f6*g0*g1*g3^2*k1^2*k2^2 + 16*f5*f6*g0^3*g1*g3^2*k1^2*k2^2 - 48*f0*f5^2*g1^2*g3^2*k1^2*k2^2 + 80*f0*f4*f6*g1^2*g3^2*k1^2*k2^2 - 4*f5^2*g0^2*g1^2*g3^2*k1^2*k2^2 + 4*f4*f6*g0^2*g1^2*g3^2*k1^2*k2^2 + 144*f1*f4*f5*g0*g2*g3^2*k1^2*k2^2 - 288*f0*f5^2*g0*g2*g3^2*k1^2*k2^2 + 72*f1*f3*f6*g0*g2*g3^2*k1^2*k2^2 + 16*f0*f4*f6*g0*g2*g3^2*k1^2*k2^2 - 56*f5^2*g0^3*g2*g3^2*k1^2*k2^2 + 4*f4*f6*g0^3*g2*g3^2*k1^2*k2^2 - 408*f0*f4*f5*g1*g2*g3^2*k1^2*k2^2 - 176*f0*f3*f6*g1*g2*g3^2*k1^2*k2^2 - 30*f4*f5*g0^2*g1*g2*g3^2*k1^2*k2^2 - 16*f3*f6*g0^2*g1*g2*g3^2*k1^2*k2^2 - 32*f0*f4^2*g2^2*g3^2*k1^2*k2^2 + 84*f0*f3*f5*g2^2*g3^2*k1^2*k2^2 - 56*f1^2*f6*g2^2*g3^2*k1^2*k2^2 + 224*f0*f2*f6*g2^2*g3^2*k1^2*k2^2 - 16*f4^2*g0^2*g2^2*g3^2*k1^2*k2^2 + 16*f3*f5*g0^2*g2^2*g3^2*k1^2*k2^2 + 8*f2*f6*g0^2*g2^2*g3^2*k1^2*k2^2 - 12*f1*f6*g0*g1*g2^2*g3^2*k1^2*k2^2 + 28*f0*f6*g1^2*g2^2*g3^2*k1^2*k2^2 + 34*f1*f5*g0*g2^3*g3^2*k1^2*k2^2 + 60*f0*f6*g0*g2^3*g3^2*k1^2*k2^2 + 4*f6*g0^3*g2^3*g3^2*k1^2*k2^2 - 106*f0*f5*g1*g2^3*g3^2*k1^2*k2^2 - 44*f0*f4*g2^4*g3^2*k1^2*k2^2 - 8*f4*g0^2*g2^4*g3^2*k1^2*k2^2 - 8*f0*g2^6*g3^2*k1^2*k2^2 - 32*f1*f4^2*g0*g3^3*k1^2*k2^2 + 20*f1*f3*f5*g0*g3^3*k1^2*k2^2 - 32*f0*f3*f6*g0*g3^3*k1^2*k2^2 - 8*f3*f6*g0^3*g3^3*k1^2*k2^2 + 112*f0*f4^2*g1*g3^3*k1^2*k2^2 - 24*f0*f3*f5*g1*g3^3*k1^2*k2^2 + 16*f1^2*f6*g1*g3^3*k1^2*k2^2 - 64*f0*f2*f6*g1*g3^3*k1^2*k2^2 + 12*f4^2*g0^2*g1*g3^3*k1^2*k2^2 - 24*f2*f6*g0^2*g1*g3^3*k1^2*k2^2 + 16*f1*f6*g0*g1^2*g3^3*k1^2*k2^2 - 8*f0*f6*g1^3*g3^3*k1^2*k2^2 - 24*f0*f3*f4*g2*g3^3*k1^2*k2^2 - 64*f1^2*f5*g2*g3^3*k1^2*k2^2 + 256*f0*f2*f5*g2*g3^3*k1^2*k2^2 - 6*f3*f4*g0^2*g2*g3^3*k1^2*k2^2 + 32*f2*f5*g0^2*g2*g3^3*k1^2*k2^2 + 12*f1*f6*g0^2*g2*g3^3*k1^2*k2^2 + 10*f1*f5*g0*g1*g2*g3^3*k1^2*k2^2 - 8*f0*f6*g0*g1*g2*g3^3*k1^2*k2^2 - 60*f0*f5*g1^2*g2*g3^3*k1^2*k2^2 + 24*f1*f4*g0*g2^2*g3^3*k1^2*k2^2 - 144*f0*f5*g0*g2^2*g3^3*k1^2*k2^2 - 16*f5*g0^3*g2^2*g3^3*k1^2*k2^2 - 52*f0*f4*g1*g2^2*g3^3*k1^2*k2^2 - 6*f4*g0^2*g1*g2^2*g3^3*k1^2*k2^2 + 18*f0*f3*g2^3*g3^3*k1^2*k2^2 + 8*f1*g0*g2^4*g3^3*k1^2*k2^2 - 22*f0*g1*g2^4*g3^3*k1^2*k2^2 - 16*f0*f3^2*g3^4*k1^2*k2^2 + 4*f1^2*f4*g3^4*k1^2*k2^2 - 16*f0*f2*f4*g3^4*k1^2*k2^2 - 4*f3^2*g0^2*g3^4*k1^2*k2^2 - 4*f2*f4*g0^2*g3^4*k1^2*k2^2 + 4*f1*f5*g0^2*g3^4*k1^2*k2^2 - 8*f1*f4*g0*g1*g3^4*k1^2*k2^2 + 4*f5*g0^3*g1*g3^4*k1^2*k2^2 + 24*f0*f4*g1^2*g3^4*k1^2*k2^2 + 14*f1*f3*g0*g2*g3^4*k1^2*k2^2 - 28*f0*f3*g1*g2*g3^4*k1^2*k2^2 - 4*f3*g0^2*g1*g2*g3^4*k1^2*k2^2 - 15*f1^2*g2^2*g3^4*k1^2*k2^2 + 60*f0*f2*g2^2*g3^4*k1^2*k2^2 + 8*f1*g0*g1*g2^2*g3^4*k1^2*k2^2 - 16*f0*g1^2*g2^2*g3^4*k1^2*k2^2 - 24*f0*g0*g2^3*g3^4*k1^2*k2^2 + 2*f1^2*g1*g3^5*k1^2*k2^2 - 8*f0*f2*g1*g3^5*k1^2*k2^2 - 4*f2*g0^2*g1*g3^5*k1^2*k2^2 + 2*f1*g0*g1^2*g3^5*k1^2*k2^2 + 2*f1*g0^2*g2*g3^5*k1^2*k2^2 + 2*g0^3*g1*g2*g3^5*k1^2*k2^2 - 512*f0*f4*f5^3*k1*k2^3 + 512*f0*f4^2*f5*f6*k1*k2^3 + 320*f0*f3*f5^2*f6*k1*k2^3 - 512*f0*f3*f4*f6^2*k1*k2^3 - 192*f1^2*f5*f6^2*k1*k2^3 + 768*f0*f2*f5*f6^2*k1*k2^3 - 128*f4*f5^3*g0^2*k1*k2^3 + 128*f4^2*f5*f6*g0^2*k1*k2^3 + 80*f3*f5^2*f6*g0^2*k1*k2^3 - 128*f3*f4*f6^2*g0^2*k1*k2^3 + 192*f2*f5*f6^2*g0^2*k1*k2^3 - 192*f1*f5*f6^2*g0*g1*k1*k2^3 + 192*f0*f5*f6^2*g1^2*k1*k2^3 - 32*f1*f5^2*f6*g0*g2*k1*k2^3 + 64*f1*f4*f6^2*g0*g2*k1*k2^3 + 256*f0*f5*f6^2*g0*g2*k1*k2^3 + 64*f5*f6^2*g0^3*g2*k1*k2^3 + 160*f0*f5^2*f6*g1*g2*k1*k2^3 - 256*f0*f4*f6^2*g1*g2*k1*k2^3 + 24*f5^2*f6*g0^2*g1*g2*k1*k2^3 - 32*f4*f6^2*g0^2*g1*g2*k1*k2^3 - 128*f0*f5^3*g2^2*k1*k2^3 + 256*f0*f4*f5*f6*g2^2*k1*k2^3 - 128*f0*f3*f6^2*g2^2*k1*k2^3 - 32*f5^3*g0^2*g2^2*k1*k2^3 + 64*f4*f5*f6*g0^2*g2^2*k1*k2^3 - 32*f3*f6^2*g0^2*g2^2*k1*k2^3 + 16*f1*f6^2*g0*g2^3*k1*k2^3 - 64*f0*f6^2*g1*g2^3*k1*k2^3 - 8*f6^2*g0^2*g1*g2^3*k1*k2^3 + 32*f0*f5*f6*g2^4*k1*k2^3 + 8*f5*f6*g0^2*g2^4*k1*k2^3 - 32*f1*f5^3*g0*g3*k1*k2^3 + 64*f1*f4*f5*f6*g0*g3*k1*k2^3 - 160*f0*f5^2*f6*g0*g3*k1*k2^3 + 64*f1*f3*f6^2*g0*g3*k1*k2^3 - 128*f0*f4*f6^2*g0*g3*k1*k2^3 - 40*f5^2*f6*g0^3*g3*k1*k2^3 - 32*f4*f6^2*g0^3*g3*k1*k2^3 - 128*f0*f5^3*g1*g3*k1*k2^3 + 192*f0*f4*f5*f6*g1*g3*k1*k2^3 - 256*f0*f3*f6^2*g1*g3*k1*k2^3 - 48*f5^3*g0^2*g1*g3*k1*k2^3 + 80*f4*f5*f6*g0^2*g1*g3*k1*k2^3 - 32*f3*f6^2*g0^2*g1*g3*k1*k2^3 - 768*f0*f4*f5^2*g2*g3*k1*k2^3 + 256*f0*f4^2*f6*g2*g3*k1*k2^3 + 320*f0*f3*f5*f6*g2*g3*k1*k2^3 - 96*f1^2*f6^2*g2*g3*k1*k2^3 + 384*f0*f2*f6^2*g2*g3*k1*k2^3 - 128*f4*f5^2*g0^2*g2*g3*k1*k2^3 + 72*f3*f5*f6*g0^2*g2*g3*k1*k2^3 + 64*f2*f6^2*g0^2*g2*g3*k1*k2^3 - 32*f1*f6^2*g0*g1*g2*g3*k1*k2^3 - 32*f0*f6^2*g1^2*g2*g3*k1*k2^3 - 8*f6^2*g0^2*g1^2*g2*g3*k1*k2^3 + 16*f1*f5*f6*g0*g2^2*g3*k1*k2^3 + 96*f0*f6^2*g0*g2^2*g3*k1*k2^3 + 8*f6^2*g0^3*g2^2*g3*k1*k2^3 + 144*f0*f5*f6*g1*g2^2*g3*k1*k2^3 + 40*f5*f6*g0^2*g1*g2^2*g3*k1*k2^3 - 216*f0*f5^2*g2^3*g3*k1*k2^3 + 160*f0*f4*f6*g2^3*g3*k1*k2^3 - 34*f5^2*g0^2*g2^3*g3*k1*k2^3 + 24*f0*f6*g2^5*g3*k1*k2^3 + 128*f0*f4^2*f5*g3^2*k1*k2^3 + 80*f0*f3*f5^2*g3^2*k1*k2^3 - 256*f0*f3*f4*f6*g3^2*k1*k2^3 - 96*f1^2*f5*f6*g3^2*k1*k2^3 + 384*f0*f2*f5*f6*g3^2*k1*k2^3 + 32*f4^2*f5*g0^2*g3^2*k1*k2^3 + 20*f3*f5^2*g0^2*g3^2*k1*k2^3 - 64*f3*f4*f6*g0^2*g3^2*k1*k2^3 + 64*f2*f5*f6*g0^2*g3^2*k1*k2^3 + 16*f1*f6^2*g0^2*g3^2*k1*k2^3 - 32*f1*f5*f6*g0*g1*g3^2*k1*k2^3 - 64*f0*f6^2*g0*g1*g3^2*k1*k2^3 - 8*f6^2*g0^3*g1*g3^2*k1*k2^3 + 48*f0*f5*f6*g1^2*g3^2*k1*k2^3 + 12*f5*f6*g0^2*g1^2*g3^2*k1*k2^3 - 56*f1*f5^2*g0*g2*g3^2*k1*k2^3 + 64*f1*f4*f6*g0*g2*g3^2*k1*k2^3 - 96*f0*f5*f6*g0*g2*g3^2*k1*k2^3 - 20*f5*f6*g0^3*g2*g3^2*k1*k2^3 - 152*f0*f5^2*g1*g2*g3^2*k1*k2^3 - 32*f0*f4*f6*g1*g2*g3^2*k1*k2^3 - 46*f5^2*g0^2*g1*g2*g3^2*k1*k2^3 - 8*f4*f6*g0^2*g1*g2*g3^2*k1*k2^3 - 320*f0*f4*f5*g2^2*g3^2*k1*k2^3 + 16*f0*f3*f6*g2^2*g3^2*k1*k2^3 - 16*f4*f5*g0^2*g2^2*g3^2*k1*k2^3 - 8*f3*f6*g0^2*g2^2*g3^2*k1*k2^3 + 20*f1*f6*g0*g2^3*g3^2*k1*k2^3 + 16*f0*f6*g1*g2^3*g3^2*k1*k2^3 - 112*f0*f5*g2^4*g3^2*k1*k2^3 - 8*f5*g0^2*g2^4*g3^2*k1*k2^3 + 16*f1*f4*f5*g0*g3^3*k1*k2^3 - 64*f0*f5^2*g0*g3^3*k1*k2^3 + 32*f1*f3*f6*g0*g3^3*k1*k2^3 - 32*f0*f4*f6*g0*g3^3*k1*k2^3 - 8*f5^2*g0^3*g3^3*k1*k2^3 - 8*f4*f6*g0^3*g3^3*k1*k2^3 + 48*f0*f4*f5*g1*g3^3*k1*k2^3 - 128*f0*f3*f6*g1*g3^3*k1*k2^3 + 20*f4*f5*g0^2*g1*g3^3*k1*k2^3 - 24*f3*f6*g0^2*g1*g3^3*k1*k2^3 + 64*f0*f4^2*g2*g3^3*k1*k2^3 + 80*f0*f3*f5*g2*g3^3*k1*k2^3 - 48*f1^2*f6*g2*g3^3*k1*k2^3 + 192*f0*f2*f6*g2*g3^3*k1*k2^3 + 18*f3*f5*g0^2*g2*g3^3*k1*k2^3 + 16*f2*f6*g0^2*g2*g3^3*k1*k2^3 + 16*f1*f6*g0*g1*g2*g3^3*k1*k2^3 - 40*f0*f6*g1^2*g2*g3^3*k1*k2^3 - 4*f6*g0^2*g1^2*g2*g3^3*k1*k2^3 - 20*f1*f5*g0*g2^2*g3^3*k1*k2^3 - 16*f0*f6*g0*g2^2*g3^3*k1*k2^3 - 8*f6*g0^3*g2^2*g3^3*k1*k2^3 - 60*f0*f5*g1*g2^2*g3^3*k1*k2^3 - 6*f5*g0^2*g1*g2^2*g3^3*k1*k2^3 - 24*f0*f4*g2^3*g3^3*k1*k2^3 - 16*f0*g2^5*g3^3*k1*k2^3 - 32*f0*f3*f4*g3^4*k1*k2^3 - 12*f1^2*f5*g3^4*k1*k2^3 + 48*f0*f2*f5*g3^4*k1*k2^3 - 8*f3*f4*g0^2*g3^4*k1*k2^3 + 4*f2*f5*g0^2*g3^4*k1*k2^3 + 4*f1*f6*g0^2*g3^4*k1*k2^3 + 4*f1*f5*g0*g1*g3^4*k1*k2^3 - 16*f0*f6*g0*g1*g3^4*k1*k2^3 - 4*f6*g0^3*g1*g3^4*k1*k2^3 + 4*f5*g0^2*g1^2*g3^4*k1*k2^3 + 12*f1*f4*g0*g2*g3^4*k1*k2^3 - 64*f0*f5*g0*g2*g3^4*k1*k2^3 - 4*f5*g0^3*g2*g3^4*k1*k2^3 + 8*f0*f4*g1*g2*g3^4*k1*k2^3 + 12*f0*f3*g2^2*g3^4*k1*k2^3 - 8*f0*g1*g2^3*g3^4*k1*k2^3 + 4*f1*f3*g0*g3^5*k1*k2^3 - 16*f0*f3*g1*g3^5*k1*k2^3 - 4*f3*g0^2*g1*g3^5*k1*k2^3 - 6*f1^2*g2*g3^5*k1*k2^3 + 24*f0*f2*g2*g3^5*k1*k2^3 + 6*f1*g0*g1*g2*g3^5*k1*k2^3 - 8*f0*g1^2*g2*g3^5*k1*k2^3 - 16*f0*g0*g2^2*g3^5*k1*k2^3 - 64*f0*f5^4*k2^4 - 256*f0*f4*f5^2*f6*k2^4 + 256*f0*f4^2*f6^2*k2^4 + 64*f0*f3*f5*f6^2*k2^4 - 64*f1^2*f6^3*k2^4 + 256*f0*f2*f6^3*k2^4 - 16*f5^4*g0^2*k2^4 - 64*f4*f5^2*f6*g0^2*k2^4 + 64*f4^2*f6^2*g0^2*k2^4 + 16*f3*f5*f6^2*g0^2*k2^4 + 64*f2*f6^3*g0^2*k2^4 - 64*f1*f6^3*g0*g1*k2^4 + 64*f0*f6^3*g1^2*k2^4 + 128*f0*f6^3*g0*g2*k2^4 + 32*f6^3*g0^3*g2*k2^4 + 32*f0*f5*f6^2*g1*g2*k2^4 + 8*f5*f6^2*g0^2*g1*g2*k2^4 - 64*f0*f5^2*f6*g2^2*k2^4 + 128*f0*f4*f6^2*g2^2*k2^4 - 16*f5^2*f6*g0^2*g2^2*k2^4 + 32*f4*f6^2*g0^2*g2^2*k2^4 + 16*f0*f6^2*g2^4*k2^4 + 4*f6^2*g0^2*g2^4*k2^4 - 32*f1*f5^2*f6*g0*g3*k2^4 + 64*f1*f4*f6^2*g0*g3*k2^4 - 96*f0*f5*f6^2*g0*g3*k2^4 - 24*f5*f6^2*g0^3*g3*k2^4 - 64*f0*f4*f6^2*g1*g3*k2^4 - 16*f5^2*f6*g0^2*g1*g3*k2^4 + 16*f4*f6^2*g0^2*g1*g3*k2^4 - 128*f0*f5^3*g2*g3*k2^4 - 256*f0*f4*f5*f6*g2*g3*k2^4 + 32*f0*f3*f6^2*g2*g3*k2^4 - 32*f5^3*g0^2*g2*g3*k2^4 - 64*f4*f5*f6*g0^2*g2*g3*k2^4 + 8*f3*f6^2*g0^2*g2*g3*k2^4 + 32*f1*f6^2*g0*g2^2*g3*k2^4 - 32*f0*f6^2*g1*g2^2*g3*k2^4 + 8*f6^2*g0^2*g1*g2^2*g3*k2^4 - 72*f0*f5*f6*g2^3*g3*k2^4 - 18*f5*f6*g0^2*g2^3*g3*k2^4 - 64*f0*f4*f5^2*g3^2*k2^4 + 128*f0*f4^2*f6*g3^2*k2^4 + 32*f0*f3*f5*f6*g3^2*k2^4 - 48*f1^2*f6^2*g3^2*k2^4 + 192*f0*f2*f6^2*g3^2*k2^4 + 16*f4*f5^2*g0^2*g3^2*k2^4 + 4*f3*f5*f6*g0^2*g3^2*k2^4 + 32*f2*f6^2*g0^2*g3^2*k2^4 - 32*f0*f6^2*g1^2*g3^2*k2^4 - 32*f1*f5*f6*g0*g2*g3^2*k2^4 + 16*f0*f6^2*g0*g2*g3^2*k2^4 - 4*f6^2*g0^3*g2*g3^2*k2^4 + 16*f0*f5*f6*g1*g2*g3^2*k2^4 - 14*f5*f6*g0^2*g1*g2*g3^2*k2^4 - 112*f0*f5^2*g2^2*g3^2*k2^4 - 16*f5^2*g0^2*g2^2*g3^2*k2^4 - 24*f4*f6*g0^2*g2^2*g3^2*k2^4 - 12*f0*f6*g2^4*g3^2*k2^4 - 8*f6*g0^2*g2^4*g3^2*k2^4 - 8*f1*f5^2*g0*g3^3*k2^4 + 32*f1*f4*f6*g0*g3^3*k2^4 - 56*f0*f5*f6*g0*g3^3*k2^4 - 8*f5*f6*g0^3*g3^3*k2^4 - 32*f0*f4*f6*g1*g3^3*k2^4 + 8*f5^2*g0^2*g1*g3^3*k2^4 - 12*f4*f6*g0^2*g1*g3^3*k2^4 - 64*f0*f4*f5*g2*g3^3*k2^4 + 16*f0*f3*f6*g2*g3^3*k2^4 + 16*f4*f5*g0^2*g2*g3^3*k2^4 + 2*f3*f6*g0^2*g2*g3^3*k2^4 + 8*f1*f6*g0*g2^2*g3^3*k2^4 - 16*f0*f6*g1*g2^2*g3^3*k2^4 - 10*f6*g0^2*g1*g2^2*g3^3*k2^4 - 50*f0*f5*g2^3*g3^3*k2^4 + 16*f0*f4^2*g3^4*k2^4 + 4*f0*f3*f5*g3^4*k2^4 - 12*f1^2*f6*g3^4*k2^4 + 48*f0*f2*f6*g3^4*k2^4 - 4*f4^2*g0^2*g3^4*k2^4 + 4*f2*f6*g0^2*g3^4*k2^4 + 12*f1*f6*g0*g1*g3^4*k2^4 - 28*f0*f6*g1^2*g3^4*k2^4 - 4*f6*g0^2*g1^2*g3^4*k2^4 - 8*f1*f5*g0*g2*g3^4*k2^4 - 20*f0*f6*g0*g2*g3^4*k2^4 - 4*f6*g0^3*g2*g3^4*k2^4 + 2*f0*f5*g1*g2*g3^4*k2^4 + 8*f5*g0^2*g1*g2*g3^4*k2^4 - 8*f0*f4*g2^2*g3^4*k2^4 - 8*f0*g2^4*g3^4*k2^4 + 4*f1*f4*g0*g3^5*k2^4 - 8*f0*f5*g0*g3^5*k2^4 - 4*f0*f4*g1*g3^5*k2^4 - 4*f4*g0^2*g1*g3^5*k2^4 + 2*f0*f3*g2*g3^5*k2^4 - 2*f0*g1*g2^2*g3^5*k2^4 - f1^2*g3^6*k2^4 + 4*f0*f2*g3^6*k2^4 + 2*f1*g0*g1*g3^6*k2^4 - 4*f0*g1^2*g3^6*k2^4 - g0^2*g1^2*g3^6*k2^4 - 4*f0*g0*g2*g3^6*k2^4 - 256*f1*f3*f4*f5^2*k1^3*k3 + 256*f0*f3*f5^3*k1^3*k3 + 256*f1*f3*f4^2*f6*k1^3*k3 - 32*f1*f3^2*f5*f6*k1^3*k3 - 256*f0*f3*f4*f5*f6*k1^3*k3 + 64*f3*f5^3*g0^2*k1^3*k3 - 64*f3*f4*f5*f6*g0^2*k1^3*k3 - 128*f3*f4*f5^2*g0*g1*k1^3*k3 + 128*f3*f4^2*f6*g0*g1*k1^3*k3 - 16*f3^2*f5*f6*g0*g1*k1^3*k3 + 256*f2*f4*f5^2*g0*g2*k1^3*k3 - 64*f1*f5^3*g0*g2*k1^3*k3 - 256*f2*f4^2*f6*g0*g2*k1^3*k3 + 32*f2*f3*f5*f6*g0*g2*k1^3*k3 + 128*f1*f4*f5*f6*g0*g2*k1^3*k3 - 128*f0*f5^2*f6*g0*g2*k1^3*k3 - 32*f1*f3*f6^2*g0*g2*k1^3*k3 + 128*f0*f4*f6^2*g0*g2*k1^3*k3 - 32*f5^2*f6*g0^3*g2*k1^3*k3 + 32*f4*f6^2*g0^3*g2*k1^3*k3 - 128*f1*f4*f5^2*g1*g2*k1^3*k3 + 128*f0*f5^3*g1*g2*k1^3*k3 + 128*f1*f4^2*f6*g1*g2*k1^3*k3 - 32*f1*f3*f5*f6*g1*g2*k1^3*k3 - 128*f0*f4*f5*f6*g1*g2*k1^3*k3 + 32*f4*f5*f6*g0^2*g1*g2*k1^3*k3 - 16*f3*f6^2*g0^2*g1*g2*k1^3*k3 - 8*f3*f5*f6*g0*g1^2*g2*k1^3*k3 - 64*f1*f3*f5^2*g2^2*k1^3*k3 + 128*f1*f3*f4*f6*g2^2*k1^3*k3 - 64*f0*f3*f5*f6*g2^2*k1^3*k3 - 32*f3*f5*f6*g0^2*g2^2*k1^3*k3 - 32*f3*f5^2*g0*g1*g2^2*k1^3*k3 + 64*f3*f4*f6*g0*g1*g2^2*k1^3*k3 + 16*f2*f5*f6*g0*g1*g2^2*k1^3*k3 - 16*f1*f6^2*g0*g1*g2^2*k1^3*k3 - 8*f1*f5*f6*g1^2*g2^2*k1^3*k3 - 8*f6^2*g0^2*g1^2*g2^2*k1^3*k3 + 64*f2*f5^2*g0*g2^3*k1^3*k3 - 128*f2*f4*f6*g0*g2^3*k1^3*k3 + 32*f1*f5*f6*g0*g2^3*k1^3*k3 + 32*f0*f6^2*g0*g2^3*k1^3*k3 + 16*f6^2*g0^3*g2^3*k1^3*k3 - 32*f1*f5^2*g1*g2^3*k1^3*k3 + 64*f1*f4*f6*g1*g2^3*k1^3*k3 - 32*f0*f5*f6*g1*g2^3*k1^3*k3 + 16*f1*f3*f6*g2^4*k1^3*k3 + 8*f3*f6*g0*g1*g2^4*k1^3*k3 - 16*f2*f6*g0*g2^5*k1^3*k3 + 8*f1*f6*g1*g2^5*k1^3*k3 - 128*f1*f4*f5^2*g0*g3*k1^3*k3 + 128*f0*f5^3*g0*g3*k1^3*k3 + 128*f1*f4^2*f6*g0*g3*k1^3*k3 - 32*f1*f3*f5*f6*g0*g3*k1^3*k3 - 128*f0*f4*f5*f6*g0*g3*k1^3*k3 + 32*f5^3*g0^3*g3*k1^3*k3 - 32*f4*f5*f6*g0^3*g3*k1^3*k3 - 32*f1*f3*f5^2*g1*g3*k1^3*k3 + 128*f0*f4*f5^2*g1*g3*k1^3*k3 + 96*f1*f3*f4*f6*g1*g3*k1^3*k3 - 256*f0*f4^2*f6*g1*g3*k1^3*k3 + 32*f0*f3*f5*f6*g1*g3*k1^3*k3 - 32*f4*f5^2*g0^2*g1*g3*k1^3*k3 - 8*f3*f5*f6*g0^2*g1*g3*k1^3*k3 - 16*f3*f5^2*g0*g1^2*g3*k1^3*k3 + 48*f3*f4*f6*g0*g1^2*g3*k1^3*k3 - 256*f1*f3*f4*f5*g2*g3*k1^3*k3 + 384*f0*f3*f5^2*g2*g3*k1^3*k3 - 16*f1*f3^2*f6*g2*g3*k1^3*k3 - 128*f0*f3*f4*f6*g2*g3*k1^3*k3 + 96*f3*f5^2*g0^2*g2*g3*k1^3*k3 - 32*f3*f4*f6*g0^2*g2*g3*k1^3*k3 + 16*f2*f5*f6*g0^2*g2*g3*k1^3*k3 - 16*f1*f6^2*g0^2*g2*g3*k1^3*k3 - 128*f3*f4*f5*g0*g1*g2*g3*k1^3*k3 + 32*f2*f5^2*g0*g1*g2*g3*k1^3*k3 - 8*f3^2*f6*g0*g1*g2*g3*k1^3*k3 - 96*f2*f4*f6*g0*g1*g2*g3*k1^3*k3 + 16*f1*f5*f6*g0*g1*g2*g3*k1^3*k3 + 32*f0*f6^2*g0*g1*g2*g3*k1^3*k3 - 16*f1*f5^2*g1^2*g2*g3*k1^3*k3 + 48*f1*f4*f6*g1^2*g2*g3*k1^3*k3 + 16*f0*f5*f6*g1^2*g2*g3*k1^3*k3 + 16*f5*f6*g0^2*g1^2*g2*g3*k1^3*k3 - 8*f3^2*f5*g0*g2^2*g3*k1^3*k3 + 288*f2*f4*f5*g0*g2^2*g3*k1^3*k3 - 144*f1*f5^2*g0*g2^2*g3*k1^3*k3 + 144*f1*f4*f6*g0*g2^2*g3*k1^3*k3 - 160*f0*f5*f6*g0*g2^2*g3*k1^3*k3 - 48*f5*f6*g0^3*g2^2*g3*k1^3*k3 - 144*f1*f4*f5*g1*g2^2*g3*k1^3*k3 + 256*f0*f5^2*g1*g2^2*g3*k1^3*k3 + 16*f1*f3*f6*g1*g2^2*g3*k1^3*k3 - 224*f0*f4*f6*g1*g2^2*g3*k1^3*k3 + 16*f4*f6*g0^2*g1*g2^2*g3*k1^3*k3 + 8*f3*f6*g0*g1^2*g2^2*g3*k1^3*k3 - 60*f1*f3*f5*g2^3*g3*k1^3*k3 - 32*f0*f3*f6*g2^3*g3*k1^3*k3 - 12*f3*f6*g0^2*g2^3*g3*k1^3*k3 - 34*f3*f5*g0*g1*g2^3*g3*k1^3*k3 - 24*f2*f6*g0*g1*g2^3*g3*k1^3*k3 + 12*f1*f6*g1^2*g2^3*g3*k1^3*k3 + 68*f2*f5*g0*g2^4*g3*k1^3*k3 + 32*f1*f6*g0*g2^4*g3*k1^3*k3 - 34*f1*f5*g1*g2^4*g3*k1^3*k3 - 40*f0*f6*g1*g2^4*g3*k1^3*k3 + 64*f1*f3*f4^2*g3^2*k1^3*k3 - 8*f1*f3^2*f5*g3^2*k1^3*k3 - 64*f0*f3*f4*f5*g3^2*k1^3*k3 - 16*f3*f4*f5*g0^2*g3^2*k1^3*k3 - 8*f1*f5*f6*g0^2*g3^2*k1^3*k3 + 32*f3*f4^2*g0*g1*g3^2*k1^3*k3 - 12*f3^2*f5*g0*g1*g3^2*k1^3*k3 + 32*f2*f4*f5*g0*g1*g3^2*k1^3*k3 - 32*f1*f5^2*g0*g1*g3^2*k1^3*k3 - 16*f2*f3*f6*g0*g1*g3^2*k1^3*k3 + 64*f1*f4*f6*g0*g1*g3^2*k1^3*k3 + 16*f0*f5*f6*g0*g1*g3^2*k1^3*k3 - 16*f1*f4*f5*g1^2*g3^2*k1^3*k3 + 32*f0*f5^2*g1^2*g3^2*k1^3*k3 + 16*f1*f3*f6*g1^2*g3^2*k1^3*k3 - 128*f0*f4*f6*g1^2*g3^2*k1^3*k3 - 8*f5^2*g0^2*g1^2*g3^2*k1^3*k3 + 4*f3*f6*g0*g1^3*g3^2*k1^3*k3 - 64*f2*f4^2*g0*g2*g3^2*k1^3*k3 + 8*f2*f3*f5*g0*g2*g3^2*k1^3*k3 - 112*f1*f4*f5*g0*g2*g3^2*k1^3*k3 + 192*f0*f5^2*g0*g2*g3^2*k1^3*k3 - 24*f1*f3*f6*g0*g2*g3^2*k1^3*k3 - 32*f0*f4*f6*g0*g2*g3^2*k1^3*k3 + 48*f5^2*g0^3*g2*g3^2*k1^3*k3 - 8*f4*f6*g0^3*g2*g3^2*k1^3*k3 + 32*f1*f4^2*g1*g2*g3^2*k1^3*k3 - 40*f1*f3*f5*g1*g2*g3^2*k1^3*k3 + 96*f0*f4*f5*g1*g2*g3^2*k1^3*k3 + 16*f0*f3*f6*g1*g2*g3^2*k1^3*k3 - 32*f4*f5*g0^2*g1*g2*g3^2*k1^3*k3 - 4*f3*f6*g0^2*g1*g2*g3^2*k1^3*k3 - 22*f3*f5*g0*g1^2*g2*g3^2*k1^3*k3 - 16*f2*f6*g0*g1^2*g2*g3^2*k1^3*k3 + 8*f1*f6*g1^3*g2*g3^2*k1^3*k3 - 32*f1*f3*f4*g2^2*g3^2*k1^3*k3 + 176*f0*f3*f5*g2^2*g3^2*k1^3*k3 + 36*f3*f5*g0^2*g2^2*g3^2*k1^3*k3 - 16*f3*f4*g0*g1*g2^2*g3^2*k1^3*k3 + 52*f2*f5*g0*g1*g2^2*g3^2*k1^3*k3 + 28*f1*f6*g0*g1*g2^2*g3^2*k1^3*k3 - 26*f1*f5*g1^2*g2^2*g3^2*k1^3*k3 - 32*f0*f6*g1^2*g2^2*g3^2*k1^3*k3 + 4*f6*g0^2*g1^2*g2^2*g3^2*k1^3*k3 - 4*f3^2*g0*g2^3*g3^2*k1^3*k3 + 48*f2*f4*g0*g2^3*g3^2*k1^3*k3 - 90*f1*f5*g0*g2^3*g3^2*k1^3*k3 - 40*f0*f6*g0*g2^3*g3^2*k1^3*k3 - 12*f6*g0^3*g2^3*g3^2*k1^3*k3 - 24*f1*f4*g1*g2^3*g3^2*k1^3*k3 + 140*f0*f5*g1*g2^3*g3^2*k1^3*k3 - 10*f1*f3*g2^4*g3^2*k1^3*k3 - 8*f3*g0*g1*g2^4*g3^2*k1^3*k3 + 16*f2*g0*g2^5*g3^2*k1^3*k3 - 8*f1*g1*g2^5*g3^2*k1^3*k3 + 32*f1*f4^2*g0*g3^3*k1^3*k3 - 4*f1*f3*f5*g0*g3^3*k1^3*k3 - 32*f0*f4*f5*g0*g3^3*k1^3*k3 - 8*f4*f5*g0^3*g3^3*k1^3*k3 + 24*f1*f3*f4*g1*g3^3*k1^3*k3 - 64*f0*f4^2*g1*g3^3*k1^3*k3 + 8*f0*f3*f5*g1*g3^3*k1^3*k3 - 8*f3*f5*g0^2*g1*g3^3*k1^3*k3 - 8*f2*f6*g0^2*g1*g3^3*k1^3*k3 + 12*f3*f4*g0*g1^2*g3^3*k1^3*k3 + 8*f2*f5*g0*g1^2*g3^3*k1^3*k3 + 12*f1*f6*g0*g1^2*g3^3*k1^3*k3 - 4*f1*f5*g1^3*g3^3*k1^3*k3 - 16*f0*f6*g1^3*g3^3*k1^3*k3 - 4*f1*f3^2*g2*g3^3*k1^3*k3 - 32*f0*f3*f4*g2*g3^3*k1^3*k3 - 8*f3*f4*g0^2*g2*g3^3*k1^3*k3 - 4*f1*f6*g0^2*g2*g3^3*k1^3*k3 - 6*f3^2*g0*g1*g2*g3^3*k1^3*k3 - 8*f2*f4*g0*g1*g2*g3^3*k1^3*k3 - 30*f1*f5*g0*g1*g2*g3^3*k1^3*k3 + 16*f0*f6*g0*g1*g2*g3^3*k1^3*k3 + 4*f6*g0^3*g1*g2*g3^3*k1^3*k3 + 4*f1*f4*g1^2*g2*g3^3*k1^3*k3 + 36*f0*f5*g1^2*g2*g3^3*k1^3*k3 - 4*f5*g0^2*g1^2*g2*g3^3*k1^3*k3 - 4*f1*f4*g0*g2^2*g3^3*k1^3*k3 + 88*f0*f5*g0*g2^2*g3^3*k1^3*k3 + 20*f5*g0^3*g2^2*g3^3*k1^3*k3 - 4*f1*f3*g1*g2^2*g3^3*k1^3*k3 - 24*f0*f4*g1*g2^2*g3^3*k1^3*k3 - 8*f4*g0^2*g1*g2^2*g3^3*k1^3*k3 - 6*f3*g0*g1^2*g2^2*g3^3*k1^3*k3 + 24*f0*f3*g2^3*g3^3*k1^3*k3 + 2*f3*g0^2*g2^3*g3^3*k1^3*k3 + 12*f2*g0*g1*g2^3*g3^3*k1^3*k3 - 6*f1*g1^2*g2^3*g3^3*k1^3*k3 - 14*f1*g0*g2^4*g3^3*k1^3*k3 + 16*f0*g1*g2^4*g3^3*k1^3*k3 - 4*f2*f3*g0*g1*g3^4*k1^3*k3 + 16*f1*f4*g0*g1*g3^4*k1^3*k3 - 8*f0*f5*g0*g1*g3^4*k1^3*k3 - 4*f5*g0^3*g1*g3^4*k1^3*k3 + 4*f1*f3*g1^2*g3^4*k1^3*k3 - 32*f0*f4*g1^2*g3^4*k1^3*k3 - 2*f1*f3*g0*g2*g3^4*k1^3*k3 - 16*f0*f4*g0*g2*g3^4*k1^3*k3 - 4*f4*g0^3*g2*g3^4*k1^3*k3 + 4*f0*f3*g1*g2*g3^4*k1^3*k3 - 4*f3*g0^2*g1*g2*g3^4*k1^3*k3 - 2*f1*g0*g1*g2^2*g3^4*k1^3*k3 + 12*f0*g0*g2^3*g3^4*k1^3*k3 + 2*g0^3*g2^3*g3^4*k1^3*k3 + 2*f1*g0*g1^2*g3^5*k1^3*k3 - 4*f0*g1^3*g3^5*k1^3*k3 - 4*f0*g0*g1*g2*g3^5*k1^3*k3 - 2*g0^3*g1*g2*g3^5*k1^3*k3 - 512*f1*f4^2*f5^2*k1^2*k2*k3 + 64*f1*f3*f5^3*k1^2*k2*k3 + 768*f0*f4*f5^3*k1^2*k2*k3 + 512*f1*f4^3*f6*k1^2*k2*k3 - 64*f1*f3*f4*f5*f6*k1^2*k2*k3 - 1024*f0*f4^2*f5*f6*k1^2*k2*k3 + 576*f0*f3*f5^2*f6*k1^2*k2*k3 - 128*f1*f3^2*f6^2*k1^2*k2*k3 + 192*f4*f5^3*g0^2*k1^2*k2*k3 - 256*f4^2*f5*f6*g0^2*k1^2*k2*k3 + 144*f3*f5^2*f6*g0^2*k1^2*k2*k3 - 256*f4^2*f5^2*g0*g1*k1^2*k2*k3 + 32*f3*f5^3*g0*g1*k1^2*k2*k3 + 256*f4^3*f6*g0*g1*k1^2*k2*k3 - 32*f3*f4*f5*f6*g0*g1*k1^2*k2*k3 - 64*f3^2*f6^2*g0*g1*k1^2*k2*k3 + 128*f3*f4*f5^2*g0*g2*k1^2*k2*k3 - 64*f2*f5^3*g0*g2*k1^2*k2*k3 - 128*f3*f4^2*f6*g0*g2*k1^2*k2*k3 - 16*f3^2*f5*f6*g0*g2*k1^2*k2*k3 + 128*f2*f4*f5*f6*g0*g2*k1^2*k2*k3 - 64*f1*f5^2*f6*g0*g2*k1^2*k2*k3 + 64*f2*f3*f6^2*g0*g2*k1^2*k2*k3 + 64*f1*f4*f6^2*g0*g2*k1^2*k2*k3 - 192*f0*f5*f6^2*g0*g2*k1^2*k2*k3 - 48*f5*f6^2*g0^3*g2*k1^2*k2*k3 + 32*f1*f5^3*g1*g2*k1^2*k2*k3 - 32*f1*f4*f5*f6*g1*g2*k1^2*k2*k3 + 288*f0*f5^2*f6*g1*g2*k1^2*k2*k3 - 128*f1*f3*f6^2*g1*g2*k1^2*k2*k3 + 40*f5^2*f6*g0^2*g1*g2*k1^2*k2*k3 + 32*f4*f6^2*g0^2*g1*g2*k1^2*k2*k3 + 16*f4*f5*f6*g0*g1^2*g2*k1^2*k2*k3 - 48*f3*f6^2*g0*g1^2*g2*k1^2*k2*k3 - 256*f1*f4*f5^2*g2^2*k1^2*k2*k3 + 192*f0*f5^3*g2^2*k1^2*k2*k3 + 384*f1*f4^2*f6*g2^2*k1^2*k2*k3 - 16*f1*f3*f5*f6*g2^2*k1^2*k2*k3 - 512*f0*f4*f5*f6*g2^2*k1^2*k2*k3 + 32*f5^3*g0^2*g2^2*k1^2*k2*k3 - 96*f4*f5*f6*g0^2*g2^2*k1^2*k2*k3 - 64*f4*f5^2*g0*g1*g2^2*k1^2*k2*k3 + 128*f4^2*f6*g0*g1*g2^2*k1^2*k2*k3 - 24*f3*f5*f6*g0*g1*g2^2*k1^2*k2*k3 + 32*f2*f6^2*g0*g1*g2^2*k1^2*k2*k3 - 32*f1*f6^2*g1^2*g2^2*k1^2*k2*k3 - 8*f6^2*g0*g1^3*g2^2*k1^2*k2*k3 + 32*f3*f5^2*g0*g2^3*k1^2*k2*k3 - 64*f3*f4*f6*g0*g2^3*k1^2*k2*k3 + 32*f2*f5*f6*g0*g2^3*k1^2*k2*k3 + 16*f1*f6^2*g0*g2^3*k1^2*k2*k3 - 8*f1*f5*f6*g1*g2^3*k1^2*k2*k3 + 8*f6^2*g0^2*g1*g2^3*k1^2*k2*k3 - 32*f1*f5^2*g2^4*k1^2*k2*k3 + 96*f1*f4*f6*g2^4*k1^2*k2*k3 - 64*f0*f5*f6*g2^4*k1^2*k2*k3 - 8*f5*f6*g0^2*g2^4*k1^2*k2*k3 + 16*f4*f6*g0*g1*g2^4*k1^2*k2*k3 - 8*f3*f6*g0*g2^5*k1^2*k2*k3 + 8*f1*f6*g2^6*k1^2*k2*k3 + 256*f2*f4*f5^2*g0*g3*k1^2*k2*k3 - 32*f1*f5^3*g0*g3*k1^2*k2*k3 - 256*f2*f4^2*f6*g0*g3*k1^2*k2*k3 + 32*f2*f3*f5*f6*g0*g3*k1^2*k2*k3 + 96*f1*f4*f5*f6*g0*g3*k1^2*k2*k3 + 160*f0*f5^2*f6*g0*g3*k1^2*k2*k3 - 160*f1*f3*f6^2*g0*g3*k1^2*k2*k3 + 128*f0*f4*f6^2*g0*g3*k1^2*k2*k3 + 40*f5^2*f6*g0^3*g3*k1^2*k2*k3 + 32*f4*f6^2*g0^3*g3*k1^2*k2*k3 - 256*f1*f4*f5^2*g1*g3*k1^2*k2*k3 + 320*f1*f4^2*f6*g1*g3*k1^2*k2*k3 + 48*f1*f3*f5*f6*g1*g3*k1^2*k2*k3 - 576*f0*f4*f5*f6*g1*g3*k1^2*k2*k3 + 128*f0*f3*f6^2*g1*g3*k1^2*k2*k3 - 16*f5^3*g0^2*g1*g3*k1^2*k2*k3 - 96*f4*f5*f6*g0^2*g1*g3*k1^2*k2*k3 - 48*f3*f6^2*g0^2*g1*g3*k1^2*k2*k3 - 64*f4*f5^2*g0*g1^2*g3*k1^2*k2*k3 + 96*f4^2*f6*g0*g1^2*g3*k1^2*k2*k3 + 32*f3*f5*f6*g0*g1^2*g3*k1^2*k2*k3 - 512*f1*f4^2*f5*g2*g3*k1^2*k2*k3 + 96*f1*f3*f5^2*g2*g3*k1^2*k2*k3 + 1152*f0*f4*f5^2*g2*g3*k1^2*k2*k3 - 32*f1*f3*f4*f6*g2*g3*k1^2*k2*k3 - 512*f0*f4^2*f6*g2*g3*k1^2*k2*k3 + 576*f0*f3*f5*f6*g2*g3*k1^2*k2*k3 + 224*f4*f5^2*g0^2*g2*g3*k1^2*k2*k3 - 64*f4^2*f6*g0^2*g2*g3*k1^2*k2*k3 + 80*f3*f5*f6*g0^2*g2*g3*k1^2*k2*k3 + 32*f2*f6^2*g0^2*g2*g3*k1^2*k2*k3 - 256*f4^2*f5*g0*g1*g2*g3*k1^2*k2*k3 + 80*f3*f5^2*g0*g1*g2*g3*k1^2*k2*k3 - 64*f3*f4*f6*g0*g1*g2*g3*k1^2*k2*k3 + 16*f2*f5*f6*g0*g1*g2*g3*k1^2*k2*k3 - 80*f1*f6^2*g0*g1*g2*g3*k1^2*k2*k3 + 24*f1*f5*f6*g1^2*g2*g3*k1^2*k2*k3 + 64*f0*f6^2*g1^2*g2*g3*k1^2*k2*k3 - 16*f6^2*g0^2*g1^2*g2*g3*k1^2*k2*k3 + 16*f5*f6*g0*g1^3*g2*g3*k1^2*k2*k3 + 128*f3*f4*f5*g0*g2^2*g3*k1^2*k2*k3 + 16*f2*f5^2*g0*g2^2*g3*k1^2*k2*k3 - 24*f3^2*f6*g0*g2^2*g3*k1^2*k2*k3 - 64*f2*f4*f6*g0*g2^2*g3*k1^2*k2*k3 - 64*f1*f5*f6*g0*g2^2*g3*k1^2*k2*k3 - 64*f0*f6^2*g0*g2^2*g3*k1^2*k2*k3 + 8*f6^2*g0^3*g2^2*g3*k1^2*k2*k3 - 40*f1*f5^2*g1*g2^2*g3*k1^2*k2*k3 + 144*f1*f4*f6*g1*g2^2*g3*k1^2*k2*k3 + 192*f0*f5*f6*g1*g2^2*g3*k1^2*k2*k3 - 8*f5*f6*g0^2*g1*g2^2*g3*k1^2*k2*k3 + 32*f4*f6*g0*g1^2*g2^2*g3*k1^2*k2*k3 - 264*f1*f4*f5*g2^3*g3*k1^2*k2*k3 + 296*f0*f5^2*g2^3*g3*k1^2*k2*k3 + 16*f1*f3*f6*g2^3*g3*k1^2*k2*k3 - 288*f0*f4*f6*g2^3*g3*k1^2*k2*k3 + 34*f5^2*g0^2*g2^3*g3*k1^2*k2*k3 - 8*f4*f6*g0^2*g2^3*g3*k1^2*k2*k3 - 68*f4*f5*g0*g1*g2^3*g3*k1^2*k2*k3 - 28*f3*f6*g0*g1*g2^3*g3*k1^2*k2*k3 + 34*f3*f5*g0*g2^4*g3*k1^2*k2*k3 - 8*f2*f6*g0*g2^4*g3*k1^2*k2*k3 + 28*f1*f6*g1*g2^4*g3*k1^2*k2*k3 - 34*f1*f5*g2^5*g3*k1^2*k2*k3 - 40*f0*f6*g2^5*g3*k1^2*k2*k3 + 128*f1*f4^3*g3^2*k1^2*k2*k3 - 16*f1*f3*f4*f5*g3^2*k1^2*k2*k3 - 256*f0*f4^2*f5*g3^2*k1^2*k2*k3 + 144*f0*f3*f5^2*g3^2*k1^2*k2*k3 - 64*f1*f3^2*f6*g3^2*k1^2*k2*k3 - 64*f4^2*f5*g0^2*g3^2*k1^2*k2*k3 + 36*f3*f5^2*g0^2*g3^2*k1^2*k2*k3 + 16*f2*f5*f6*g0^2*g3^2*k1^2*k2*k3 - 48*f1*f6^2*g0^2*g3^2*k1^2*k2*k3 + 64*f4^3*g0*g1*g3^2*k1^2*k2*k3 - 8*f3*f4*f5*g0*g1*g3^2*k1^2*k2*k3 + 80*f2*f5^2*g0*g1*g3^2*k1^2*k2*k3 - 48*f3^2*f6*g0*g1*g3^2*k1^2*k2*k3 - 96*f2*f4*f6*g0*g1*g3^2*k1^2*k2*k3 + 32*f1*f5*f6*g0*g1*g3^2*k1^2*k2*k3 + 96*f0*f6^2*g0*g1*g3^2*k1^2*k2*k3 - 56*f1*f5^2*g1^2*g3^2*k1^2*k2*k3 + 64*f1*f4*f6*g1^2*g3^2*k1^2*k2*k3 - 32*f0*f5*f6*g1^2*g3^2*k1^2*k2*k3 + 12*f5*f6*g0^2*g1^2*g3^2*k1^2*k2*k3 - 8*f5^2*g0*g1^3*g3^2*k1^2*k2*k3 + 8*f4*f6*g0*g1^3*g3^2*k1^2*k2*k3 - 32*f3*f4^2*g0*g2*g3^2*k1^2*k2*k3 - 4*f3^2*f5*g0*g2*g3^2*k1^2*k2*k3 + 288*f2*f4*f5*g0*g2*g3^2*k1^2*k2*k3 - 88*f1*f5^2*g0*g2*g3^2*k1^2*k2*k3 + 48*f2*f3*f6*g0*g2*g3^2*k1^2*k2*k3 + 80*f1*f4*f6*g0*g2*g3^2*k1^2*k2*k3 + 112*f0*f5*f6*g0*g2*g3^2*k1^2*k2*k3 - 264*f1*f4*f5*g1*g2*g3^2*k1^2*k2*k3 + 72*f0*f5^2*g1*g2*g3^2*k1^2*k2*k3 - 40*f1*f3*f6*g1*g2*g3^2*k1^2*k2*k3 - 288*f0*f4*f6*g1*g2*g3^2*k1^2*k2*k3 - 10*f5^2*g0^2*g1*g2*g3^2*k1^2*k2*k3 + 8*f4*f6*g0^2*g1*g2*g3^2*k1^2*k2*k3 - 60*f4*f5*g0*g1^2*g2*g3^2*k1^2*k2*k3 - 28*f3*f6*g0*g1^2*g2*g3^2*k1^2*k2*k3 - 32*f1*f4^2*g2^2*g3^2*k1^2*k2*k3 + 44*f1*f3*f5*g2^2*g3^2*k1^2*k2*k3 + 448*f0*f4*f5*g2^2*g3^2*k1^2*k2*k3 + 144*f0*f3*f6*g2^2*g3^2*k1^2*k2*k3 + 40*f4*f5*g0^2*g2^2*g3^2*k1^2*k2*k3 - 32*f4^2*g0*g1*g2^2*g3^2*k1^2*k2*k3 + 50*f3*f5*g0*g1*g2^2*g3^2*k1^2*k2*k3 - 8*f2*f6*g0*g1*g2^2*g3^2*k1^2*k2*k3 + 16*f1*f6*g1^2*g2^2*g3^2*k1^2*k2*k3 + 16*f3*f4*g0*g2^3*g3^2*k1^2*k2*k3 + 68*f2*f5*g0*g2^3*g3^2*k1^2*k2*k3 + 8*f1*f6*g0*g2^3*g3^2*k1^2*k2*k3 - 72*f1*f5*g1*g2^3*g3^2*k1^2*k2*k3 - 44*f1*f4*g2^4*g3^2*k1^2*k2*k3 + 136*f0*f5*g2^4*g3^2*k1^2*k2*k3 + 8*f5*g0^2*g2^4*g3^2*k1^2*k2*k3 - 16*f4*g0*g1*g2^4*g3^2*k1^2*k2*k3 + 8*f3*g0*g2^5*g3^2*k1^2*k2*k3 - 8*f1*g2^6*g3^2*k1^2*k2*k3 - 64*f2*f4^2*g0*g3^3*k1^2*k2*k3 + 8*f2*f3*f5*g0*g3^3*k1^2*k2*k3 + 16*f1*f4*f5*g0*g3^3*k1^2*k2*k3 + 48*f0*f5^2*g0*g3^3*k1^2*k2*k3 - 56*f1*f3*f6*g0*g3^3*k1^2*k2*k3 + 32*f0*f4*f6*g0*g3^3*k1^2*k2*k3 + 12*f5^2*g0^3*g3^3*k1^2*k2*k3 + 8*f4*f6*g0^3*g3^3*k1^2*k2*k3 + 80*f1*f4^2*g1*g3^3*k1^2*k2*k3 + 12*f1*f3*f5*g1*g3^3*k1^2*k2*k3 - 144*f0*f4*f5*g1*g3^3*k1^2*k2*k3 + 64*f0*f3*f6*g1*g3^3*k1^2*k2*k3 - 44*f4*f5*g0^2*g1*g3^3*k1^2*k2*k3 - 16*f3*f6*g0^2*g1*g3^3*k1^2*k2*k3 + 24*f4^2*g0*g1^2*g3^3*k1^2*k2*k3 + 8*f3*f5*g0*g1^2*g3^3*k1^2*k2*k3 - 16*f2*f6*g0*g1^2*g3^3*k1^2*k2*k3 + 8*f1*f6*g1^3*g3^3*k1^2*k2*k3 - 8*f1*f3*f4*g2*g3^3*k1^2*k2*k3 - 128*f0*f4^2*g2*g3^3*k1^2*k2*k3 + 144*f0*f3*f5*g2*g3^3*k1^2*k2*k3 - 16*f4^2*g0^2*g2*g3^3*k1^2*k2*k3 + 26*f3*f5*g0^2*g2*g3^3*k1^2*k2*k3 + 16*f2*f6*g0^2*g2*g3^3*k1^2*k2*k3 - 16*f3*f4*g0*g1*g2*g3^3*k1^2*k2*k3 + 84*f2*f5*g0*g1*g2*g3^3*k1^2*k2*k3 - 8*f1*f6*g0*g1*g2*g3^3*k1^2*k2*k3 - 50*f1*f5*g1^2*g2*g3^3*k1^2*k2*k3 + 16*f0*f6*g1^2*g2*g3^3*k1^2*k2*k3 + 4*f6*g0^2*g1^2*g2*g3^3*k1^2*k2*k3 - 6*f3^2*g0*g2^2*g3^3*k1^2*k2*k3 + 48*f2*f4*g0*g2^2*g3^3*k1^2*k2*k3 - 66*f1*f5*g0*g2^2*g3^3*k1^2*k2*k3 + 24*f0*f6*g0*g2^2*g3^3*k1^2*k2*k3 - 4*f6*g0^3*g2^2*g3^3*k1^2*k2*k3 - 28*f1*f4*g1*g2^2*g3^3*k1^2*k2*k3 + 48*f0*f5*g1*g2^2*g3^3*k1^2*k2*k3 - 6*f5*g0^2*g1*g2^2*g3^3*k1^2*k2*k3 - 12*f4*g0*g1^2*g2^2*g3^3*k1^2*k2*k3 + 12*f1*f3*g2^3*g3^3*k1^2*k2*k3 + 24*f0*f4*g2^3*g3^3*k1^2*k2*k3 - 4*f4*g0^2*g2^3*g3^3*k1^2*k2*k3 + 6*f3*g0*g1*g2^3*g3^3*k1^2*k2*k3 + 16*f2*g0*g2^4*g3^3*k1^2*k2*k3 - 14*f1*g1*g2^4*g3^3*k1^2*k2*k3 + 16*f0*g2^5*g3^3*k1^2*k2*k3 - 8*f1*f3^2*g3^4*k1^2*k2*k3 - 8*f1*f6*g0^2*g3^4*k1^2*k2*k3 - 8*f3^2*g0*g1*g3^4*k1^2*k2*k3 - 24*f2*f4*g0*g1*g3^4*k1^2*k2*k3 + 2*f1*f5*g0*g1*g3^4*k1^2*k2*k3 + 24*f0*f6*g0*g1*g3^4*k1^2*k2*k3 + 4*f6*g0^3*g1*g3^4*k1^2*k2*k3 + 16*f1*f4*g1^2*g3^4*k1^2*k2*k3 - 8*f0*f5*g1^2*g3^4*k1^2*k2*k3 + 8*f2*f3*g0*g2*g3^4*k1^2*k2*k3 + 12*f1*f4*g0*g2*g3^4*k1^2*k2*k3 + 48*f0*f5*g0*g2*g3^4*k1^2*k2*k3 + 10*f5*g0^3*g2*g3^4*k1^2*k2*k3 - 2*f1*f3*g1*g2*g3^4*k1^2*k2*k3 - 72*f0*f4*g1*g2*g3^4*k1^2*k2*k3 - 12*f4*g0^2*g1*g2*g3^4*k1^2*k2*k3 - 4*f3*g0*g1^2*g2*g3^4*k1^2*k2*k3 + 36*f0*f3*g2^2*g3^4*k1^2*k2*k3 + 4*f3*g0^2*g2^2*g3^4*k1^2*k2*k3 + 16*f2*g0*g1*g2^2*g3^4*k1^2*k2*k3 - 8*f1*g1^2*g2^2*g3^4*k1^2*k2*k3 - 12*f1*g0*g2^3*g3^4*k1^2*k2*k3 - 4*f1*f3*g0*g3^5*k1^2*k2*k3 + 8*f0*f3*g1*g3^5*k1^2*k2*k3 - 4*f2*g0*g1^2*g3^5*k1^2*k2*k3 + 2*f1*g1^3*g3^5*k1^2*k2*k3 + 2*g0^2*g1^2*g2*g3^5*k1^2*k2*k3 + 12*f0*g0*g2^2*g3^5*k1^2*k2*k3 + 2*g0^3*g2^2*g3^5*k1^2*k2*k3 - 512*f1*f4*f5^3*k1*k2^2*k3 + 256*f0*f5^4*k1*k2^2*k3 + 512*f1*f4^2*f5*f6*k1*k2^2*k3 + 256*f1*f3*f5^2*f6*k1*k2^2*k3 + 512*f0*f4*f5^2*f6*k1*k2^2*k3 - 384*f1*f3*f4*f6^2*k1*k2^2*k3 - 1024*f0*f4^2*f6^2*k1*k2^2*k3 + 896*f0*f3*f5*f6^2*k1*k2^2*k3 + 64*f5^4*g0^2*k1*k2^2*k3 + 128*f4*f5^2*f6*g0^2*k1*k2^2*k3 - 256*f4^2*f6^2*g0^2*k1*k2^2*k3 + 224*f3*f5*f6^2*g0^2*k1*k2^2*k3 - 256*f4*f5^3*g0*g1*k1*k2^2*k3 + 256*f4^2*f5*f6*g0*g1*k1*k2^2*k3 + 128*f3*f5^2*f6*g0*g1*k1*k2^2*k3 - 192*f3*f4*f6^2*g0*g1*k1*k2^2*k3 - 64*f2*f5^2*f6*g0*g2*k1*k2^2*k3 + 128*f2*f4*f6^2*g0*g2*k1*k2^2*k3 - 32*f1*f5*f6^2*g0*g2*k1*k2^2*k3 - 128*f0*f6^3*g0*g2*k1*k2^2*k3 - 32*f6^3*g0^3*g2*k1*k2^2*k3 + 128*f1*f5^2*f6*g1*g2*k1*k2^2*k3 - 192*f1*f4*f6^2*g1*g2*k1*k2^2*k3 + 448*f0*f5*f6^2*g1*g2*k1*k2^2*k3 + 96*f5*f6^2*g0^2*g1*g2*k1*k2^2*k3 + 48*f5^2*f6*g0*g1^2*g2*k1*k2^2*k3 - 64*f4*f6^2*g0*g1^2*g2*k1*k2^2*k3 - 128*f1*f5^3*g2^2*k1*k2^2*k3 + 256*f1*f4*f5*f6*g2^2*k1*k2^2*k3 + 128*f0*f5^2*f6*g2^2*k1*k2^2*k3 - 96*f1*f3*f6^2*g2^2*k1*k2^2*k3 - 512*f0*f4*f6^2*g2^2*k1*k2^2*k3 - 64*f4*f6^2*g0^2*g2^2*k1*k2^2*k3 - 64*f5^3*g0*g1*g2^2*k1*k2^2*k3 + 128*f4*f5*f6*g0*g1*g2^2*k1*k2^2*k3 - 48*f3*f6^2*g0*g1*g2^2*k1*k2^2*k3 + 32*f2*f6^2*g0*g2^3*k1*k2^2*k3 - 48*f1*f6^2*g1*g2^3*k1*k2^2*k3 - 16*f6^2*g0*g1^2*g2^3*k1*k2^2*k3 + 32*f1*f5*f6*g2^4*k1*k2^2*k3 - 64*f0*f6^2*g2^4*k1*k2^2*k3 + 16*f5*f6*g0*g1*g2^4*k1*k2^2*k3 + 128*f3*f4*f5^2*g0*g3*k1*k2^2*k3 - 64*f2*f5^3*g0*g3*k1*k2^2*k3 - 128*f3*f4^2*f6*g0*g3*k1*k2^2*k3 - 16*f3^2*f5*f6*g0*g3*k1*k2^2*k3 + 128*f2*f4*f5*f6*g0*g3*k1*k2^2*k3 + 64*f1*f5^2*f6*g0*g3*k1*k2^2*k3 + 64*f2*f3*f6^2*g0*g3*k1*k2^2*k3 - 128*f1*f4*f6^2*g0*g3*k1*k2^2*k3 + 256*f0*f5*f6^2*g0*g3*k1*k2^2*k3 + 64*f5*f6^2*g0^3*g3*k1*k2^2*k3 - 160*f1*f5^3*g1*g3*k1*k2^2*k3 + 256*f1*f4*f5*f6*g1*g3*k1*k2^2*k3 - 320*f0*f5^2*f6*g1*g3*k1*k2^2*k3 - 128*f1*f3*f6^2*g1*g3*k1*k2^2*k3 - 256*f0*f4*f6^2*g1*g3*k1*k2^2*k3 - 48*f5^2*f6*g0^2*g1*g3*k1*k2^2*k3 - 128*f4*f6^2*g0^2*g1*g3*k1*k2^2*k3 - 96*f5^3*g0*g1^2*g3*k1*k2^2*k3 + 160*f4*f5*f6*g0*g1^2*g3*k1*k2^2*k3 - 48*f3*f6^2*g0*g1^2*g3*k1*k2^2*k3 - 768*f1*f4*f5^2*g2*g3*k1*k2^2*k3 + 512*f0*f5^3*g2*g3*k1*k2^2*k3 + 256*f1*f4^2*f6*g2*g3*k1*k2^2*k3 + 256*f1*f3*f5*f6*g2*g3*k1*k2^2*k3 + 512*f0*f4*f5*f6*g2*g3*k1*k2^2*k3 + 448*f0*f3*f6^2*g2*g3*k1*k2^2*k3 + 128*f5^3*g0^2*g2*g3*k1*k2^2*k3 + 128*f4*f5*f6*g0^2*g2*g3*k1*k2^2*k3 + 80*f3*f6^2*g0^2*g2*g3*k1*k2^2*k3 - 256*f4*f5^2*g0*g1*g2*g3*k1*k2^2*k3 + 104*f3*f5*f6*g0*g1*g2*g3*k1*k2^2*k3 + 64*f2*f6^2*g0*g1*g2*g3*k1*k2^2*k3 - 64*f1*f6^2*g1^2*g2*g3*k1*k2^2*k3 - 16*f6^2*g0*g1^3*g2*g3*k1*k2^2*k3 + 40*f3*f5^2*g0*g2^2*g3*k1*k2^2*k3 - 80*f3*f4*f6*g0*g2^2*g3*k1*k2^2*k3 + 32*f2*f5*f6*g0*g2^2*g3*k1*k2^2*k3 - 64*f1*f6^2*g0*g2^2*g3*k1*k2^2*k3 + 160*f1*f5*f6*g1*g2^2*g3*k1*k2^2*k3 + 192*f0*f6^2*g1*g2^2*g3*k1*k2^2*k3 + 16*f6^2*g0^2*g1*g2^2*g3*k1*k2^2*k3 + 80*f5*f6*g0*g1^2*g2^2*g3*k1*k2^2*k3 - 216*f1*f5^2*g2^3*g3*k1*k2^2*k3 + 160*f1*f4*f6*g2^3*g3*k1*k2^2*k3 + 96*f0*f5*f6*g2^3*g3*k1*k2^2*k3 + 12*f5*f6*g0^2*g2^3*g3*k1*k2^2*k3 - 68*f5^2*g0*g1*g2^3*g3*k1*k2^2*k3 - 12*f3*f6*g0*g2^4*g3*k1*k2^2*k3 + 24*f1*f6*g2^5*g3*k1*k2^2*k3 + 128*f1*f4^2*f5*g3^2*k1*k2^2*k3 + 64*f1*f3*f5^2*g3^2*k1*k2^2*k3 + 128*f0*f4*f5^2*g3^2*k1*k2^2*k3 - 192*f1*f3*f4*f6*g3^2*k1*k2^2*k3 - 512*f0*f4^2*f6*g3^2*k1*k2^2*k3 + 448*f0*f3*f5*f6*g3^2*k1*k2^2*k3 - 32*f4*f5^2*g0^2*g3^2*k1*k2^2*k3 - 64*f4^2*f6*g0^2*g3^2*k1*k2^2*k3 + 64*f3*f5*f6*g0^2*g3^2*k1*k2^2*k3 + 32*f2*f6^2*g0^2*g3^2*k1*k2^2*k3 + 64*f4^2*f5*g0*g1*g3^2*k1*k2^2*k3 + 72*f3*f5^2*g0*g1*g3^2*k1*k2^2*k3 - 160*f3*f4*f6*g0*g1*g3^2*k1*k2^2*k3 + 64*f2*f5*f6*g0*g1*g3^2*k1*k2^2*k3 - 80*f1*f6^2*g0*g1*g3^2*k1*k2^2*k3 + 16*f1*f5*f6*g1^2*g3^2*k1*k2^2*k3 + 64*f0*f6^2*g1^2*g3^2*k1*k2^2*k3 - 16*f6^2*g0^2*g1^2*g3^2*k1*k2^2*k3 + 24*f5*f6*g0*g1^3*g3^2*k1*k2^2*k3 + 128*f3*f4*f5*g0*g2*g3^2*k1*k2^2*k3 - 112*f2*f5^2*g0*g2*g3^2*k1*k2^2*k3 - 8*f3^2*f6*g0*g2*g3^2*k1*k2^2*k3 + 128*f2*f4*f6*g0*g2*g3^2*k1*k2^2*k3 + 16*f1*f5*f6*g0*g2*g3^2*k1*k2^2*k3 + 64*f0*f6^2*g0*g2*g3^2*k1*k2^2*k3 + 24*f6^2*g0^3*g2*g3^2*k1*k2^2*k3 - 208*f1*f5^2*g1*g2*g3^2*k1*k2^2*k3 + 32*f1*f4*f6*g1*g2*g3^2*k1*k2^2*k3 - 96*f0*f5*f6*g1*g2*g3^2*k1*k2^2*k3 - 8*f5*f6*g0^2*g1*g2*g3^2*k1*k2^2*k3 - 92*f5^2*g0*g1^2*g2*g3^2*k1*k2^2*k3 - 16*f4*f6*g0*g1^2*g2*g3^2*k1*k2^2*k3 - 320*f1*f4*f5*g2^2*g3^2*k1*k2^2*k3 + 416*f0*f5^2*g2^2*g3^2*k1*k2^2*k3 + 16*f1*f3*f6*g2^2*g3^2*k1*k2^2*k3 - 128*f0*f4*f6*g2^2*g3^2*k1*k2^2*k3 + 64*f5^2*g0^2*g2^2*g3^2*k1*k2^2*k3 + 32*f4*f6*g0^2*g2^2*g3^2*k1*k2^2*k3 - 32*f4*f5*g0*g1*g2^2*g3^2*k1*k2^2*k3 - 36*f3*f6*g0*g1*g2^2*g3^2*k1*k2^2*k3 + 42*f3*f5*g0*g2^3*g3^2*k1*k2^2*k3 + 40*f2*f6*g0*g2^3*g3^2*k1*k2^2*k3 + 36*f1*f6*g1*g2^3*g3^2*k1*k2^2*k3 - 112*f1*f5*g2^4*g3^2*k1*k2^2*k3 - 16*f0*f6*g2^4*g3^2*k1*k2^2*k3 + 12*f6*g0^2*g2^4*g3^2*k1*k2^2*k3 - 16*f5*g0*g1*g2^4*g3^2*k1*k2^2*k3 - 32*f3*f4^2*g0*g3^3*k1*k2^2*k3 - 4*f3^2*f5*g0*g3^3*k1*k2^2*k3 + 32*f2*f4*f5*g0*g3^3*k1*k2^2*k3 - 8*f1*f5^2*g0*g3^3*k1*k2^2*k3 + 32*f2*f3*f6*g0*g3^3*k1*k2^2*k3 - 32*f1*f4*f6*g0*g3^3*k1*k2^2*k3 + 96*f0*f5*f6*g0*g3^3*k1*k2^2*k3 + 4*f5*f6*g0^3*g3^3*k1*k2^2*k3 + 64*f1*f4*f5*g1*g3^3*k1*k2^2*k3 - 80*f0*f5^2*g1*g3^3*k1*k2^2*k3 - 64*f1*f3*f6*g1*g3^3*k1*k2^2*k3 - 128*f0*f4*f6*g1*g3^3*k1*k2^2*k3 - 36*f5^2*g0^2*g1*g3^3*k1*k2^2*k3 - 16*f4*f6*g0^2*g1*g3^3*k1*k2^2*k3 + 40*f4*f5*g0*g1^2*g3^3*k1*k2^2*k3 - 44*f3*f6*g0*g1^2*g3^3*k1*k2^2*k3 + 64*f1*f4^2*g2*g3^3*k1*k2^2*k3 + 64*f1*f3*f5*g2*g3^3*k1*k2^2*k3 + 128*f0*f4*f5*g2*g3^3*k1*k2^2*k3 + 224*f0*f3*f6*g2*g3^3*k1*k2^2*k3 - 32*f4*f5*g0^2*g2*g3^3*k1*k2^2*k3 + 16*f3*f6*g0^2*g2*g3^3*k1*k2^2*k3 + 66*f3*f5*g0*g1*g2*g3^3*k1*k2^2*k3 + 64*f2*f6*g0*g1*g2*g3^3*k1*k2^2*k3 - 24*f1*f6*g1^2*g2*g3^3*k1*k2^2*k3 - 8*f6*g0*g1^3*g2*g3^3*k1*k2^2*k3 + 12*f3*f4*g0*g2^2*g3^3*k1*k2^2*k3 - 40*f2*f5*g0*g2^2*g3^3*k1*k2^2*k3 - 24*f1*f6*g0*g2^2*g3^3*k1*k2^2*k3 - 80*f1*f5*g1*g2^2*g3^3*k1*k2^2*k3 + 16*f0*f6*g1*g2^2*g3^3*k1*k2^2*k3 + 8*f6*g0^2*g1*g2^2*g3^3*k1*k2^2*k3 - 12*f5*g0*g1^2*g2^2*g3^3*k1*k2^2*k3 - 24*f1*f4*g2^3*g3^3*k1*k2^2*k3 + 152*f0*f5*g2^3*g3^3*k1*k2^2*k3 + 4*f5*g0^2*g2^3*g3^3*k1*k2^2*k3 + 8*f3*g0*g2^4*g3^3*k1*k2^2*k3 - 16*f1*g2^5*g3^3*k1*k2^2*k3 - 24*f1*f3*f4*g3^4*k1*k2^2*k3 - 64*f0*f4^2*g3^4*k1*k2^2*k3 + 56*f0*f3*f5*g3^4*k1*k2^2*k3 + 4*f3*f5*g0^2*g3^4*k1*k2^2*k3 + 8*f2*f6*g0^2*g3^4*k1*k2^2*k3 - 28*f3*f4*g0*g1*g3^4*k1*k2^2*k3 + 16*f2*f5*g0*g1*g3^4*k1*k2^2*k3 - 28*f1*f6*g0*g1*g3^4*k1*k2^2*k3 + 4*f1*f5*g1^2*g3^4*k1*k2^2*k3 + 32*f0*f6*g1^2*g3^4*k1*k2^2*k3 + 8*f5*g0*g1^3*g3^4*k1*k2^2*k3 - 2*f3^2*g0*g2*g3^4*k1*k2^2*k3 + 24*f2*f4*g0*g2*g3^4*k1*k2^2*k3 - 18*f1*f5*g0*g2*g3^4*k1*k2^2*k3 + 40*f0*f6*g0*g2*g3^4*k1*k2^2*k3 + 20*f1*f4*g1*g2*g3^4*k1*k2^2*k3 - 52*f0*f5*g1*g2*g3^4*k1*k2^2*k3 - 28*f5*g0^2*g1*g2*g3^4*k1*k2^2*k3 + 10*f1*f3*g2^2*g3^4*k1*k2^2*k3 - 4*f4*g0^2*g2^2*g3^4*k1*k2^2*k3 + 4*f3*g0*g1*g2^2*g3^4*k1*k2^2*k3 - 8*f1*g1*g2^3*g3^4*k1*k2^2*k3 + 16*f0*g2^4*g3^4*k1*k2^2*k3 + 4*f2*f3*g0*g3^5*k1*k2^2*k3 + 8*f0*f5*g0*g3^5*k1*k2^2*k3 - 8*f1*f3*g1*g3^5*k1*k2^2*k3 - 16*f0*f4*g1*g3^5*k1*k2^2*k3 + 4*f4*g0^2*g1*g3^5*k1*k2^2*k3 - 8*f3*g0*g1^2*g3^5*k1*k2^2*k3 + 28*f0*f3*g2*g3^5*k1*k2^2*k3 + 12*f2*g0*g1*g2*g3^5*k1*k2^2*k3 - 2*f1*g1^2*g2*g3^5*k1*k2^2*k3 - 8*f1*g0*g2^2*g3^5*k1*k2^2*k3 - 8*f0*g1*g2^2*g3^5*k1*k2^2*k3 - 2*g0^2*g1*g2^2*g3^5*k1*k2^2*k3 - 2*f1*g0*g1*g3^6*k1*k2^2*k3 + 4*f0*g1^2*g3^6*k1*k2^2*k3 + 2*g0^2*g1^2*g3^6*k1*k2^2*k3 + 4*f0*g0*g2*g3^6*k1*k2^2*k3 - 64*f1*f5^4*k2^3*k3 - 256*f1*f4*f5^2*f6*k2^3*k3 + 128*f0*f5^3*f6*k2^3*k3 + 256*f1*f4^2*f6^2*k2^3*k3 + 64*f1*f3*f5*f6^2*k2^3*k3 - 256*f0*f4*f5*f6^2*k2^3*k3 + 512*f0*f3*f6^3*k2^3*k3 + 32*f5^3*f6*g0^2*k2^3*k3 - 64*f4*f5*f6^2*g0^2*k2^3*k3 + 128*f3*f6^3*g0^2*k2^3*k3 - 32*f5^4*g0*g1*k2^3*k3 - 128*f4*f5^2*f6*g0*g1*k2^3*k3 + 128*f4^2*f6^2*g0*g1*k2^3*k3 + 32*f3*f5*f6^2*g0*g1*k2^3*k3 + 32*f1*f5*f6^2*g1*g2*k2^3*k3 + 256*f0*f6^3*g1*g2*k2^3*k3 + 64*f6^3*g0^2*g1*g2*k2^3*k3 + 16*f5*f6^2*g0*g1^2*g2*k2^3*k3 - 64*f1*f5^2*f6*g2^2*k2^3*k3 + 128*f1*f4*f6^2*g2^2*k2^3*k3 - 64*f0*f5*f6^2*g2^2*k2^3*k3 - 16*f5*f6^2*g0^2*g2^2*k2^3*k3 - 32*f5^2*f6*g0*g1*g2^2*k2^3*k3 + 64*f4*f6^2*g0*g1*g2^2*k2^3*k3 + 16*f1*f6^2*g2^4*k2^3*k3 + 8*f6^2*g0*g1*g2^4*k2^3*k3 - 64*f2*f5^2*f6*g0*g3*k2^3*k3 + 128*f2*f4*f6^2*g0*g3*k2^3*k3 + 128*f0*f6^3*g0*g3*k2^3*k3 + 32*f6^3*g0^3*g3*k2^3*k3 - 32*f1*f5^2*f6*g1*g3*k2^3*k3 - 256*f0*f5*f6^2*g1*g3*k2^3*k3 - 64*f5*f6^2*g0^2*g1*g3*k2^3*k3 - 32*f5^2*f6*g0*g1^2*g3*k2^3*k3 + 32*f4*f6^2*g0*g1^2*g3*k2^3*k3 - 128*f1*f5^3*g2*g3*k2^3*k3 - 256*f1*f4*f5*f6*g2*g3*k2^3*k3 + 192*f0*f5^2*f6*g2*g3*k2^3*k3 + 32*f1*f3*f6^2*g2*g3*k2^3*k3 - 128*f0*f4*f6^2*g2*g3*k2^3*k3 + 16*f5^2*f6*g0^2*g2*g3*k2^3*k3 + 32*f4*f6^2*g0^2*g2*g3*k2^3*k3 - 64*f5^3*g0*g1*g2*g3*k2^3*k3 - 128*f4*f5*f6*g0*g1*g2*g3*k2^3*k3 + 16*f3*f6^2*g0*g1*g2*g3*k2^3*k3 + 64*f2*f6^2*g0*g2^2*g3*k2^3*k3 + 16*f6^2*g0*g1^2*g2^2*g3*k2^3*k3 - 72*f1*f5*f6*g2^3*g3*k2^3*k3 - 64*f0*f6^2*g2^3*g3*k2^3*k3 + 16*f6^2*g0^2*g2^3*g3*k2^3*k3 - 36*f5*f6*g0*g1*g2^3*g3*k2^3*k3 - 64*f1*f4*f5^2*g3^2*k2^3*k3 + 32*f0*f5^3*g3^2*k2^3*k3 + 128*f1*f4^2*f6*g3^2*k2^3*k3 + 32*f1*f3*f5*f6*g3^2*k2^3*k3 - 128*f0*f4*f5*f6*g3^2*k2^3*k3 + 384*f0*f3*f6^2*g3^2*k2^3*k3 + 24*f5^3*g0^2*g3^2*k2^3*k3 - 64*f4*f5*f6*g0^2*g3^2*k2^3*k3 + 64*f3*f6^2*g0^2*g3^2*k2^3*k3 + 32*f4*f5^2*g0*g1*g3^2*k2^3*k3 + 8*f3*f5*f6*g0*g1*g3^2*k2^3*k3 + 64*f2*f6^2*g0*g1*g3^2*k2^3*k3 - 32*f1*f6^2*g1^2*g3^2*k2^3*k3 - 64*f2*f5*f6*g0*g2*g3^2*k2^3*k3 - 16*f1*f6^2*g0*g2*g3^2*k2^3*k3 - 16*f1*f5*f6*g1*g2*g3^2*k2^3*k3 + 64*f0*f6^2*g1*g2*g3^2*k2^3*k3 + 24*f6^2*g0^2*g1*g2*g3^2*k2^3*k3 - 28*f5*f6*g0*g1^2*g2*g3^2*k2^3*k3 - 112*f1*f5^2*g2^2*g3^2*k2^3*k3 + 64*f0*f5*f6*g2^2*g3^2*k2^3*k3 - 36*f5*f6*g0^2*g2^2*g3^2*k2^3*k3 - 32*f5^2*g0*g1*g2^2*g3^2*k2^3*k3 - 48*f4*f6*g0*g1*g2^2*g3^2*k2^3*k3 - 12*f1*f6*g2^4*g3^2*k2^3*k3 - 16*f6*g0*g1*g2^4*g3^2*k2^3*k3 - 16*f2*f5^2*g0*g3^3*k2^3*k3 + 64*f2*f4*f6*g0*g3^3*k2^3*k3 - 8*f1*f5*f6*g0*g3^3*k2^3*k3 + 64*f0*f6^2*g0*g3^3*k2^3*k3 + 8*f6^2*g0^3*g3^3*k2^3*k3 - 8*f1*f5^2*g1*g3^3*k2^3*k3 - 128*f0*f5*f6*g1*g3^3*k2^3*k3 - 44*f5*f6*g0^2*g1*g3^3*k2^3*k3 + 16*f5^2*g0*g1^2*g3^3*k2^3*k3 - 24*f4*f6*g0*g1^2*g3^3*k2^3*k3 - 64*f1*f4*f5*g2*g3^3*k2^3*k3 + 48*f0*f5^2*g2*g3^3*k2^3*k3 + 16*f1*f3*f6*g2*g3^3*k2^3*k3 - 64*f0*f4*f6*g2*g3^3*k2^3*k3 + 32*f5^2*g0^2*g2*g3^3*k2^3*k3 - 8*f4*f6*g0^2*g2*g3^3*k2^3*k3 + 32*f4*f5*g0*g1*g2*g3^3*k2^3*k3 + 4*f3*f6*g0*g1*g2*g3^3*k2^3*k3 + 16*f2*f6*g0*g2^2*g3^3*k2^3*k3 - 8*f1*f6*g1*g2^2*g3^3*k2^3*k3 - 20*f6*g0*g1^2*g2^2*g3^3*k2^3*k3 - 50*f1*f5*g2^3*g3^3*k2^3*k3 - 16*f0*f6*g2^3*g3^3*k2^3*k3 - 8*f6*g0^2*g2^3*g3^3*k2^3*k3 + 16*f1*f4^2*g3^4*k2^3*k3 + 4*f1*f3*f5*g3^4*k2^3*k3 - 16*f0*f4*f5*g3^4*k2^3*k3 + 96*f0*f3*f6*g3^4*k2^3*k3 - 12*f4*f5*g0^2*g3^4*k2^3*k3 + 8*f3*f6*g0^2*g3^4*k2^3*k3 - 8*f4^2*g0*g1*g3^4*k2^3*k3 + 32*f2*f6*g0*g1*g3^4*k2^3*k3 - 16*f1*f6*g1^2*g3^4*k2^3*k3 - 8*f6*g0*g1^3*g3^4*k2^3*k3 - 16*f2*f5*g0*g2*g3^4*k2^3*k3 - 12*f1*f6*g0*g2*g3^4*k2^3*k3 - 6*f1*f5*g1*g2*g3^4*k2^3*k3 - 16*f0*f6*g1*g2*g3^4*k2^3*k3 - 8*f6*g0^2*g1*g2*g3^4*k2^3*k3 + 16*f5*g0*g1^2*g2*g3^4*k2^3*k3 - 8*f1*f4*g2^2*g3^4*k2^3*k3 + 20*f0*f5*g2^2*g3^4*k2^3*k3 + 8*f5*g0^2*g2^2*g3^4*k2^3*k3 - 8*f1*g2^4*g3^4*k2^3*k3 + 8*f2*f4*g0*g3^5*k2^3*k3 - 2*f1*f5*g0*g3^5*k2^3*k3 + 8*f0*f6*g0*g3^5*k2^3*k3 - 16*f0*f5*g1*g3^5*k2^3*k3 - 6*f5*g0^2*g1*g3^5*k2^3*k3 - 8*f4*g0*g1^2*g3^5*k2^3*k3 + 2*f1*f3*g2*g3^5*k2^3*k3 - 8*f0*f4*g2*g3^5*k2^3*k3 - 4*f4*g0^2*g2*g3^5*k2^3*k3 - 2*f1*g1*g2^2*g3^5*k2^3*k3 + 8*f0*f3*g3^6*k2^3*k3 + 4*f2*g0*g1*g3^6*k2^3*k3 - 2*f1*g1^2*g3^6*k2^3*k3 - 2*g0*g1^3*g3^6*k2^3*k3 - 2*f1*g0*g2*g3^6*k2^3*k3 - 4*f0*g1*g2*g3^6*k2^3*k3 - 2*g0^2*g1*g2*g3^6*k2^3*k3 + 128*f3^2*f4*f5^2*k1^2*k3^2 - 512*f2*f4^2*f5^2*k1^2*k3^2 + 384*f1*f4*f5^3*k1^2*k3^2 - 256*f0*f5^4*k1^2*k3^2 - 128*f3^2*f4^2*f6*k1^2*k3^2 + 512*f2*f4^3*f6*k1^2*k3^2 - 16*f3^3*f5*f6*k1^2*k3^2 + 64*f2*f3*f4*f5*f6*k1^2*k3^2 - 512*f1*f4^2*f5*f6*k1^2*k3^2 - 32*f1*f3*f5^2*f6*k1^2*k3^2 + 256*f0*f4*f5^2*f6*k1^2*k3^2 - 64*f2*f3^2*f6^2*k1^2*k3^2 + 128*f1*f3*f4*f6^2*k1^2*k3^2 + 256*f0*f4^2*f6^2*k1^2*k3^2 - 192*f0*f3*f5*f6^2*k1^2*k3^2 - 64*f5^4*g0^2*k1^2*k3^2 + 64*f4*f5^2*f6*g0^2*k1^2*k3^2 + 64*f4^2*f6^2*g0^2*k1^2*k3^2 - 48*f3*f5*f6^2*g0^2*k1^2*k3^2 + 192*f4*f5^3*g0*g1*k1^2*k3^2 - 256*f4^2*f5*f6*g0*g1*k1^2*k3^2 - 16*f3*f5^2*f6*g0*g1*k1^2*k3^2 + 64*f3*f4*f6^2*g0*g1*k1^2*k3^2 - 128*f4^2*f5^2*g1^2*k1^2*k3^2 + 128*f4^3*f6*g1^2*k1^2*k3^2 + 16*f3*f4*f5*f6*g1^2*k1^2*k3^2 - 16*f3^2*f6^2*g1^2*k1^2*k3^2 - 32*f3*f5^3*g0*g2*k1^2*k3^2 + 64*f3*f4*f5*f6*g0*g2*k1^2*k3^2 + 32*f3^2*f6^2*g0*g2*k1^2*k3^2 + 128*f3*f4*f5^2*g1*g2*k1^2*k3^2 - 128*f3*f4^2*f6*g1*g2*k1^2*k3^2 - 24*f3^2*f5*f6*g1*g2*k1^2*k3^2 + 32*f2*f4*f5*f6*g1*g2*k1^2*k3^2 - 16*f1*f5^2*f6*g1*g2*k1^2*k3^2 - 64*f2*f3*f6^2*g1*g2*k1^2*k3^2 + 64*f1*f4*f6^2*g1*g2*k1^2*k3^2 - 96*f0*f5*f6^2*g1*g2*k1^2*k3^2 - 24*f5*f6^2*g0^2*g1*g2*k1^2*k3^2 - 8*f5^2*f6*g0*g1^2*g2*k1^2*k3^2 + 32*f4*f6^2*g0*g1^2*g2*k1^2*k3^2 + 8*f4*f5*f6*g1^3*g2*k1^2*k3^2 - 16*f3*f6^2*g1^3*g2*k1^2*k3^2 + 32*f3^2*f5^2*g2^2*k1^2*k3^2 - 256*f2*f4*f5^2*g2^2*k1^2*k3^2 + 96*f1*f5^3*g2^2*k1^2*k3^2 - 64*f3^2*f4*f6*g2^2*k1^2*k3^2 + 384*f2*f4^2*f6*g2^2*k1^2*k3^2 + 16*f2*f3*f5*f6*g2^2*k1^2*k3^2 - 256*f1*f4*f5*f6*g2^2*k1^2*k3^2 + 64*f0*f5^2*f6*g2^2*k1^2*k3^2 + 32*f1*f3*f6^2*g2^2*k1^2*k3^2 + 128*f0*f4*f6^2*g2^2*k1^2*k3^2 + 48*f5^2*f6*g0^2*g2^2*k1^2*k3^2 - 48*f4*f6^2*g0^2*g2^2*k1^2*k3^2 + 32*f5^3*g0*g1*g2^2*k1^2*k3^2 - 96*f4*f5*f6*g0*g1*g2^2*k1^2*k3^2 + 48*f3*f6^2*g0*g1*g2^2*k1^2*k3^2 - 32*f4*f5^2*g1^2*g2^2*k1^2*k3^2 + 64*f4^2*f6*g1^2*g2^2*k1^2*k3^2 - 8*f3*f5*f6*g1^2*g2^2*k1^2*k3^2 - 16*f2*f6^2*g1^2*g2^2*k1^2*k3^2 - 4*f6^2*g1^4*g2^2*k1^2*k3^2 + 16*f3*f5*f6*g0*g2^3*k1^2*k3^2 + 32*f3*f5^2*g1*g2^3*k1^2*k3^2 - 64*f3*f4*f6*g1*g2^3*k1^2*k3^2 + 8*f2*f5*f6*g1*g2^3*k1^2*k3^2 + 16*f1*f6^2*g1*g2^3*k1^2*k3^2 + 16*f6^2*g0*g1^2*g2^3*k1^2*k3^2 - 32*f2*f5^2*g2^4*k1^2*k3^2 - 8*f3^2*f6*g2^4*k1^2*k3^2 + 96*f2*f4*f6*g2^4*k1^2*k3^2 - 32*f1*f5*f6*g2^4*k1^2*k3^2 + 16*f0*f6^2*g2^4*k1^2*k3^2 - 16*f6^2*g0^2*g2^4*k1^2*k3^2 - 8*f5*f6*g0*g1*g2^4*k1^2*k3^2 + 8*f4*f6*g1^2*g2^4*k1^2*k3^2 - 8*f3*f6*g1*g2^5*k1^2*k3^2 + 8*f2*f6*g2^6*k1^2*k3^2 + 128*f3*f4*f5^2*g0*g3*k1^2*k3^2 - 128*f3*f4^2*f6*g0*g3*k1^2*k3^2 - 24*f3^2*f5*f6*g0*g3*k1^2*k3^2 + 32*f2*f4*f5*f6*g0*g3*k1^2*k3^2 - 16*f1*f5^2*f6*g0*g3*k1^2*k3^2 - 64*f2*f3*f6^2*g0*g3*k1^2*k3^2 + 64*f1*f4*f6^2*g0*g3*k1^2*k3^2 - 96*f0*f5*f6^2*g0*g3*k1^2*k3^2 - 24*f5*f6^2*g0^3*g3*k1^2*k3^2 + 32*f3^2*f5^2*g1*g3*k1^2*k3^2 - 128*f2*f4*f5^2*g1*g3*k1^2*k3^2 + 64*f1*f5^3*g1*g3*k1^2*k3^2 - 48*f3^2*f4*f6*g1*g3*k1^2*k3^2 + 192*f2*f4^2*f6*g1*g3*k1^2*k3^2 + 64*f2*f3*f5*f6*g1*g3*k1^2*k3^2 - 224*f1*f4*f5*f6*g1*g3*k1^2*k3^2 + 128*f0*f5^2*f6*g1*g3*k1^2*k3^2 + 32*f1*f3*f6^2*g1*g3*k1^2*k3^2 + 64*f0*f4*f6^2*g1*g3*k1^2*k3^2 + 24*f5^2*f6*g0^2*g1*g3*k1^2*k3^2 + 48*f4*f6^2*g0^2*g1*g3*k1^2*k3^2 + 32*f5^3*g0*g1^2*g3*k1^2*k3^2 - 104*f4*f5*f6*g0*g1^2*g3*k1^2*k3^2 - 32*f4*f5^2*g1^3*g3*k1^2*k3^2 + 48*f4^2*f6*g1^3*g3*k1^2*k3^2 + 16*f3*f5*f6*g1^3*g3*k1^2*k3^2 + 128*f3^2*f4*f5*g2*g3*k1^2*k3^2 - 512*f2*f4^2*f5*g2*g3*k1^2*k3^2 + 576*f1*f4*f5^2*g2*g3*k1^2*k3^2 - 512*f0*f5^3*g2*g3*k1^2*k3^2 - 8*f3^3*f6*g2*g3*k1^2*k3^2 + 32*f2*f3*f4*f6*g2*g3*k1^2*k3^2 - 256*f1*f4^2*f6*g2*g3*k1^2*k3^2 - 32*f1*f3*f5*f6*g2*g3*k1^2*k3^2 + 256*f0*f4*f5*f6*g2*g3*k1^2*k3^2 - 96*f0*f3*f6^2*g2*g3*k1^2*k3^2 - 144*f5^3*g0^2*g2*g3*k1^2*k3^2 + 96*f4*f5*f6*g0^2*g2*g3*k1^2*k3^2 + 8*f3*f6^2*g0^2*g2*g3*k1^2*k3^2 + 224*f4*f5^2*g0*g1*g2*g3*k1^2*k3^2 - 64*f4^2*f6*g0*g1*g2*g3*k1^2*k3^2 - 56*f3*f5*f6*g0*g1*g2*g3*k1^2*k3^2 - 32*f2*f6^2*g0*g1*g2*g3*k1^2*k3^2 - 128*f4^2*f5*g1^2*g2*g3*k1^2*k3^2 + 32*f3*f5^2*g1^2*g2*g3*k1^2*k3^2 - 40*f3*f4*f6*g1^2*g2*g3*k1^2*k3^2 + 32*f2*f5*f6*g1^2*g2*g3*k1^2*k3^2 + 16*f1*f6^2*g1^2*g2*g3*k1^2*k3^2 + 8*f5*f6*g1^4*g2*g3*k1^2*k3^2 + 8*f3*f5^2*g0*g2^2*g3*k1^2*k3^2 - 48*f3*f4*f6*g0*g2^2*g3*k1^2*k3^2 + 8*f2*f5*f6*g0*g2^2*g3*k1^2*k3^2 + 16*f1*f6^2*g0*g2^2*g3*k1^2*k3^2 + 128*f3*f4*f5*g1*g2^2*g3*k1^2*k3^2 - 32*f2*f5^2*g1*g2^2*g3*k1^2*k3^2 - 32*f3^2*f6*g1*g2^2*g3*k1^2*k3^2 + 112*f2*f4*f6*g1*g2^2*g3*k1^2*k3^2 - 72*f1*f5*f6*g1*g2^2*g3*k1^2*k3^2 - 32*f0*f6^2*g1*g2^2*g3*k1^2*k3^2 - 48*f5*f6*g0*g1^2*g2^2*g3*k1^2*k3^2 + 16*f4*f6*g1^3*g2^2*g3*k1^2*k3^2 + 34*f3^2*f5*g2^3*g3*k1^2*k3^2 - 264*f2*f4*f5*g2^3*g3*k1^2*k3^2 + 148*f1*f5^2*g2^3*g3*k1^2*k3^2 + 24*f2*f3*f6*g2^3*g3*k1^2*k3^2 - 144*f1*f4*f6*g2^3*g3*k1^2*k3^2 + 88*f0*f5*f6*g2^3*g3*k1^2*k3^2 + 50*f5*f6*g0^2*g2^3*g3*k1^2*k3^2 + 34*f5^2*g0*g1*g2^3*g3*k1^2*k3^2 - 8*f4*f6*g0*g1*g2^3*g3*k1^2*k3^2 - 34*f4*f5*g1^2*g2^3*g3*k1^2*k3^2 - 20*f3*f6*g1^2*g2^3*g3*k1^2*k3^2 - 8*f3*f6*g0*g2^4*g3*k1^2*k3^2 + 34*f3*f5*g1*g2^4*g3*k1^2*k3^2 + 24*f2*f6*g1*g2^4*g3*k1^2*k3^2 - 34*f2*f5*g2^5*g3*k1^2*k3^2 - 20*f1*f6*g2^5*g3*k1^2*k3^2 - 32*f3^2*f4^2*g3^2*k1^2*k3^2 + 128*f2*f4^3*g3^2*k1^2*k3^2 - 4*f3^3*f5*g3^2*k1^2*k3^2 + 16*f2*f3*f4*f5*g3^2*k1^2*k3^2 - 128*f1*f4^2*f5*g3^2*k1^2*k3^2 - 8*f1*f3*f5^2*g3^2*k1^2*k3^2 + 64*f0*f4*f5^2*g3^2*k1^2*k3^2 - 32*f2*f3^2*f6*g3^2*k1^2*k3^2 + 64*f1*f3*f4*f6*g3^2*k1^2*k3^2 + 128*f0*f4^2*f6*g3^2*k1^2*k3^2 - 96*f0*f3*f5*f6*g3^2*k1^2*k3^2 + 48*f4*f5^2*g0^2*g3^2*k1^2*k3^2 - 36*f3*f5*f6*g0^2*g3^2*k1^2*k3^2 - 16*f2*f6^2*g0^2*g3^2*k1^2*k3^2 - 64*f4^2*f5*g0*g1*g3^2*k1^2*k3^2 + 52*f3*f5^2*g0*g1*g3^2*k1^2*k3^2 - 32*f3*f4*f6*g0*g1*g3^2*k1^2*k3^2 + 32*f2*f5*f6*g0*g1*g3^2*k1^2*k3^2 + 16*f1*f6^2*g0*g1*g3^2*k1^2*k3^2 + 32*f4^3*g1^2*g3^2*k1^2*k3^2 + 4*f3*f4*f5*g1^2*g3^2*k1^2*k3^2 - 16*f2*f5^2*g1^2*g3^2*k1^2*k3^2 - 20*f3^2*f6*g1^2*g3^2*k1^2*k3^2 + 16*f2*f4*f6*g1^2*g3^2*k1^2*k3^2 - 24*f1*f5*f6*g1^2*g3^2*k1^2*k3^2 + 4*f6^2*g0^2*g1^2*g3^2*k1^2*k3^2 - 4*f5*f6*g0*g1^3*g3^2*k1^2*k3^2 - 4*f5^2*g1^4*g3^2*k1^2*k3^2 + 4*f4*f6*g1^4*g3^2*k1^2*k3^2 + 144*f3*f4*f5*g0*g2*g3^2*k1^2*k3^2 - 4*f3^2*f6*g0*g2*g3^2*k1^2*k3^2 + 16*f2*f4*f6*g0*g2*g3^2*k1^2*k3^2 - 16*f1*f5*f6*g0*g2*g3^2*k1^2*k3^2 - 48*f0*f6^2*g0*g2*g3^2*k1^2*k3^2 - 4*f6^2*g0^3*g2*g3^2*k1^2*k3^2 - 32*f3*f4^2*g1*g2*g3^2*k1^2*k3^2 + 26*f3^2*f5*g1*g2*g3^2*k1^2*k3^2 - 120*f2*f4*f5*g1*g2*g3^2*k1^2*k3^2 + 92*f1*f5^2*g1*g2*g3^2*k1^2*k3^2 - 80*f1*f4*f6*g1*g2*g3^2*k1^2*k3^2 + 80*f0*f5*f6*g1*g2*g3^2*k1^2*k3^2 - 14*f5*f6*g0^2*g1*g2*g3^2*k1^2*k3^2 + 46*f5^2*g0*g1^2*g2*g3^2*k1^2*k3^2 + 4*f4*f6*g0*g1^2*g2*g3^2*k1^2*k3^2 - 30*f4*f5*g1^3*g2*g3^2*k1^2*k3^2 - 12*f3*f6*g1^3*g2*g3^2*k1^2*k3^2 + 16*f3^2*f4*g2^2*g3^2*k1^2*k3^2 - 32*f2*f4^2*g2^2*g3^2*k1^2*k3^2 + 4*f2*f3*f5*g2^2*g3^2*k1^2*k3^2 + 224*f1*f4*f5*g2^2*g3^2*k1^2*k3^2 - 368*f0*f5^2*g2^2*g3^2*k1^2*k3^2 + 8*f1*f3*f6*g2^2*g3^2*k1^2*k3^2 + 128*f0*f4*f6*g2^2*g3^2*k1^2*k3^2 - 100*f5^2*g0^2*g2^2*g3^2*k1^2*k3^2 + 8*f4*f6*g0^2*g2^2*g3^2*k1^2*k3^2 + 40*f4*f5*g0*g1*g2^2*g3^2*k1^2*k3^2 - 28*f3*f6*g0*g1*g2^2*g3^2*k1^2*k3^2 - 16*f4^2*g1^2*g2^2*g3^2*k1^2*k3^2 + 34*f3*f5*g1^2*g2^2*g3^2*k1^2*k3^2 + 12*f2*f6*g1^2*g2^2*g3^2*k1^2*k3^2 + 38*f3*f5*g0*g2^3*g3^2*k1^2*k3^2 + 12*f2*f6*g0*g2^3*g3^2*k1^2*k3^2 + 16*f3*f4*g1*g2^3*g3^2*k1^2*k3^2 - 38*f2*f5*g1*g2^3*g3^2*k1^2*k3^2 - 28*f1*f6*g1*g2^3*g3^2*k1^2*k3^2 - 4*f6*g0*g1^2*g2^3*g3^2*k1^2*k3^2 + 7*f3^2*g2^4*g3^2*k1^2*k3^2 - 44*f2*f4*g2^4*g3^2*k1^2*k3^2 + 68*f1*f5*g2^4*g3^2*k1^2*k3^2 + 36*f0*f6*g2^4*g3^2*k1^2*k3^2 + 4*f6*g0^2*g2^4*g3^2*k1^2*k3^2 + 8*f5*g0*g1*g2^4*g3^2*k1^2*k3^2 - 8*f4*g1^2*g2^4*g3^2*k1^2*k3^2 + 8*f3*g1*g2^5*g3^2*k1^2*k3^2 - 8*f2*g2^6*g3^2*k1^2*k3^2 - 32*f3*f4^2*g0*g3^3*k1^2*k3^2 - 4*f3^2*f5*g0*g3^3*k1^2*k3^2 - 16*f2*f3*f6*g0*g3^3*k1^2*k3^2 + 16*f1*f4*f6*g0*g3^3*k1^2*k3^2 - 24*f0*f5*f6*g0*g3^3*k1^2*k3^2 - 8*f5*f6*g0^3*g3^3*k1^2*k3^2 - 12*f3^2*f4*g1*g3^3*k1^2*k3^2 + 48*f2*f4^2*g1*g3^3*k1^2*k3^2 + 16*f2*f3*f5*g1*g3^3*k1^2*k3^2 - 56*f1*f4*f5*g1*g3^3*k1^2*k3^2 + 32*f0*f5^2*g1*g3^3*k1^2*k3^2 + 16*f1*f3*f6*g1*g3^3*k1^2*k3^2 + 32*f0*f4*f6*g1*g3^3*k1^2*k3^2 + 28*f5^2*g0^2*g1*g3^3*k1^2*k3^2 - 4*f4*f6*g0^2*g1*g3^3*k1^2*k3^2 - 44*f4*f5*g0*g1^2*g3^3*k1^2*k3^2 - 4*f3*f6*g0*g1^2*g3^3*k1^2*k3^2 + 12*f4^2*g1^3*g3^3*k1^2*k3^2 + 8*f3*f5*g1^3*g3^3*k1^2*k3^2 - 2*f3^3*g2*g3^3*k1^2*k3^2 + 8*f2*f3*f4*g2*g3^3*k1^2*k3^2 - 64*f1*f4^2*g2*g3^3*k1^2*k3^2 - 8*f1*f3*f5*g2*g3^3*k1^2*k3^2 + 64*f0*f4*f5*g2*g3^3*k1^2*k3^2 - 48*f0*f3*f6*g2*g3^3*k1^2*k3^2 + 56*f4*f5*g0^2*g2*g3^3*k1^2*k3^2 - 14*f3*f6*g0^2*g2*g3^3*k1^2*k3^2 - 16*f4^2*g0*g1*g2*g3^3*k1^2*k3^2 + 48*f3*f5*g0*g1*g2*g3^3*k1^2*k3^2 + 8*f2*f6*g0*g1*g2*g3^3*k1^2*k3^2 - 10*f3*f4*g1^2*g2*g3^3*k1^2*k3^2 - 8*f2*f5*g1^2*g2*g3^3*k1^2*k3^2 - 4*f1*f6*g1^2*g2*g3^3*k1^2*k3^2 + 4*f6*g0*g1^3*g2*g3^3*k1^2*k3^2 + 20*f3*f4*g0*g2^2*g3^3*k1^2*k3^2 - 4*f2*f4*g1*g2^2*g3^3*k1^2*k3^2 + 30*f1*f5*g1*g2^2*g3^3*k1^2*k3^2 + 16*f0*f6*g1*g2^2*g3^3*k1^2*k3^2 - 18*f6*g0^2*g1*g2^2*g3^3*k1^2*k3^2 + 10*f5*g0*g1^2*g2^2*g3^3*k1^2*k3^2 - 6*f4*g1^3*g2^2*g3^3*k1^2*k3^2 + 6*f2*f3*g2^3*g3^3*k1^2*k3^2 + 12*f1*f4*g2^3*g3^3*k1^2*k3^2 - 106*f0*f5*g2^3*g3^3*k1^2*k3^2 - 22*f5*g0^2*g2^3*g3^3*k1^2*k3^2 - 4*f4*g0*g1*g2^3*g3^3*k1^2*k3^2 + 6*f3*g1^2*g2^3*g3^3*k1^2*k3^2 + 10*f3*g0*g2^4*g3^3*k1^2*k3^2 - 6*f2*g1*g2^4*g3^3*k1^2*k3^2 + 8*f1*g2^5*g3^3*k1^2*k3^2 - 4*f2*f3^2*g3^4*k1^2*k3^2 + 8*f1*f3*f4*g3^4*k1^2*k3^2 + 16*f0*f4^2*g3^4*k1^2*k3^2 - 12*f0*f3*f5*g3^4*k1^2*k3^2 - 4*f4^2*g0^2*g3^4*k1^2*k3^2 - 4*f3*f5*g0^2*g3^4*k1^2*k3^2 - 12*f3*f4*g0*g1*g3^4*k1^2*k3^2 + 4*f1*f6*g0*g1*g3^4*k1^2*k3^2 - 4*f3^2*g1^2*g3^4*k1^2*k3^2 + 4*f2*f4*g1^2*g3^4*k1^2*k3^2 - 6*f1*f5*g1^2*g3^4*k1^2*k3^2 - 4*f5*g0*g1^3*g3^4*k1^2*k3^2 - 2*f3^2*g0*g2*g3^4*k1^2*k3^2 - 12*f0*f6*g0*g2*g3^4*k1^2*k3^2 - 4*f6*g0^3*g2*g3^4*k1^2*k3^2 + 4*f2*f3*g1*g2*g3^4*k1^2*k3^2 - 24*f1*f4*g1*g2*g3^4*k1^2*k3^2 + 26*f0*f5*g1*g2*g3^4*k1^2*k3^2 + 26*f5*g0^2*g1*g2*g3^4*k1^2*k3^2 - 12*f4*g0*g1^2*g2*g3^4*k1^2*k3^2 + 24*f0*f4*g2^2*g3^4*k1^2*k3^2 + 12*f4*g0^2*g2^2*g3^4*k1^2*k3^2 + 8*f3*g0*g1*g2^2*g3^4*k1^2*k3^2 - 8*f0*g2^4*g3^4*k1^2*k3^2 - g0^2*g2^4*g3^4*k1^2*k3^2 + 2*f1*f3*g1*g3^5*k1^2*k3^2 + 4*f0*f4*g1*g3^5*k1^2*k3^2 - 4*f4*g0^2*g1*g3^5*k1^2*k3^2 - 6*f0*f3*g2*g3^5*k1^2*k3^2 - 2*f3*g0^2*g2*g3^5*k1^2*k3^2 - 2*f1*g1^2*g2*g3^5*k1^2*k3^2 + 6*f0*g1*g2^2*g3^5*k1^2*k3^2 + 4*g0^2*g1*g2^2*g3^5*k1^2*k3^2 - g0^2*g1^2*g3^6*k1^2*k3^2 - 512*f2*f4*f5^3*k1*k2*k3^2 + 128*f1*f5^4*k1*k2*k3^2 + 512*f2*f4^2*f5*f6*k1*k2*k3^2 + 192*f2*f3*f5^2*f6*k1*k2*k3^2 + 256*f1*f4*f5^2*f6*k1*k2*k3^2 - 256*f0*f5^3*f6*k1*k2*k3^2 - 256*f2*f3*f4*f6^2*k1*k2*k3^2 - 512*f1*f4^2*f6^2*k1*k2*k3^2 + 128*f1*f3*f5*f6^2*k1*k2*k3^2 + 768*f0*f4*f5*f6^2*k1*k2*k3^2 - 256*f0*f3*f6^3*k1*k2*k3^2 - 64*f5^3*f6*g0^2*k1*k2*k3^2 + 192*f4*f5*f6^2*g0^2*k1*k2*k3^2 - 64*f3*f6^3*g0^2*k1*k2*k3^2 + 64*f5^4*g0*g1*k1*k2*k3^2 + 128*f4*f5^2*f6*g0*g1*k1*k2*k3^2 - 256*f4^2*f6^2*g0*g1*k1*k2*k3^2 + 64*f3*f5*f6^2*g0*g1*k1*k2*k3^2 - 128*f4*f5^3*g1^2*k1*k2*k3^2 + 128*f4^2*f5*f6*g1^2*k1*k2*k3^2 + 48*f3*f5^2*f6*g1^2*k1*k2*k3^2 - 64*f3*f4*f6^2*g1^2*k1*k2*k3^2 - 128*f4*f5^3*g0*g2*k1*k2*k3^2 + 128*f4^2*f5*f6*g0*g2*k1*k2*k3^2 - 16*f3*f5^2*f6*g0*g2*k1*k2*k3^2 + 64*f3*f4*f6^2*g0*g2*k1*k2*k3^2 + 96*f2*f5^2*f6*g1*g2*k1*k2*k3^2 - 128*f2*f4*f6^2*g1*g2*k1*k2*k3^2 + 64*f1*f5*f6^2*g1*g2*k1*k2*k3^2 - 128*f0*f6^3*g1*g2*k1*k2*k3^2 - 32*f6^3*g0^2*g1*g2*k1*k2*k3^2 + 32*f5*f6^2*g0*g1^2*g2*k1*k2*k3^2 + 24*f5^2*f6*g1^3*g2*k1*k2*k3^2 - 32*f4*f6^2*g1^3*g2*k1*k2*k3^2 - 128*f2*f5^3*g2^2*k1*k2*k3^2 + 256*f2*f4*f5*f6*g2^2*k1*k2*k3^2 + 64*f1*f5^2*f6*g2^2*k1*k2*k3^2 - 64*f2*f3*f6^2*g2^2*k1*k2*k3^2 - 256*f1*f4*f6^2*g2^2*k1*k2*k3^2 + 192*f0*f5*f6^2*g2^2*k1*k2*k3^2 + 48*f5*f6^2*g0^2*g2^2*k1*k2*k3^2 + 24*f5^2*f6*g0*g1*g2^2*k1*k2*k3^2 - 96*f4*f6^2*g0*g1*g2^2*k1*k2*k3^2 - 32*f5^3*g1^2*g2^2*k1*k2*k3^2 + 64*f4*f5*f6*g1^2*g2^2*k1*k2*k3^2 - 16*f3*f6^2*g1^2*g2^2*k1*k2*k3^2 - 32*f5^3*g0*g2^3*k1*k2*k3^2 + 64*f4*f5*f6*g0*g2^3*k1*k2*k3^2 + 16*f3*f6^2*g0*g2^3*k1*k2*k3^2 - 32*f2*f6^2*g1*g2^3*k1*k2*k3^2 - 8*f6^2*g1^3*g2^3*k1*k2*k3^2 + 32*f2*f5*f6*g2^4*k1*k2*k3^2 - 32*f1*f6^2*g2^4*k1*k2*k3^2 - 8*f6^2*g0*g1*g2^4*k1*k2*k3^2 + 8*f5*f6*g1^2*g2^4*k1*k2*k3^2 + 8*f5*f6*g0*g2^5*k1*k2*k3^2 + 256*f4^2*f5^2*g0*g3*k1*k2*k3^2 - 32*f3*f5^3*g0*g3*k1*k2*k3^2 - 256*f4^3*f6*g0*g3*k1*k2*k3^2 + 32*f3*f4*f5*f6*g0*g3*k1*k2*k3^2 + 96*f2*f5^2*f6*g0*g3*k1*k2*k3^2 + 64*f3^2*f6^2*g0*g3*k1*k2*k3^2 - 128*f2*f4*f6^2*g0*g3*k1*k2*k3^2 + 64*f1*f5*f6^2*g0*g3*k1*k2*k3^2 - 128*f0*f6^3*g0*g3*k1*k2*k3^2 - 32*f6^3*g0^3*g3*k1*k2*k3^2 + 128*f3*f4*f5^2*g1*g3*k1*k2*k3^2 - 192*f2*f5^3*g1*g3*k1*k2*k3^2 - 128*f3*f4^2*f6*g1*g3*k1*k2*k3^2 - 16*f3^2*f5*f6*g1*g3*k1*k2*k3^2 + 320*f2*f4*f5*f6*g1*g3*k1*k2*k3^2 - 64*f1*f5^2*f6*g1*g3*k1*k2*k3^2 - 64*f2*f3*f6^2*g1*g3*k1*k2*k3^2 - 128*f1*f4*f6^2*g1*g3*k1*k2*k3^2 + 192*f0*f5*f6^2*g1*g3*k1*k2*k3^2 + 80*f5*f6^2*g0^2*g1*g3*k1*k2*k3^2 - 8*f5^2*f6*g0*g1^2*g3*k1*k2*k3^2 - 96*f4*f6^2*g0*g1^2*g3*k1*k2*k3^2 - 48*f5^3*g1^3*g3*k1*k2*k3^2 + 80*f4*f5*f6*g1^3*g3*k1*k2*k3^2 - 16*f3*f6^2*g1^3*g3*k1*k2*k3^2 - 768*f2*f4*f5^2*g2*g3*k1*k2*k3^2 + 256*f1*f5^3*g2*g3*k1*k2*k3^2 + 256*f2*f4^2*f6*g2*g3*k1*k2*k3^2 + 192*f2*f3*f5*f6*g2*g3*k1*k2*k3^2 + 256*f1*f4*f5*f6*g2*g3*k1*k2*k3^2 - 384*f0*f5^2*f6*g2*g3*k1*k2*k3^2 + 64*f1*f3*f6^2*g2*g3*k1*k2*k3^2 + 384*f0*f4*f6^2*g2*g3*k1*k2*k3^2 - 40*f5^2*f6*g0^2*g2*g3*k1*k2*k3^2 - 32*f4*f6^2*g0^2*g2*g3*k1*k2*k3^2 + 80*f5^3*g0*g1*g2*g3*k1*k2*k3^2 + 192*f4*f5*f6*g0*g1*g2*g3*k1*k2*k3^2 + 96*f3*f6^2*g0*g1*g2*g3*k1*k2*k3^2 - 128*f4*f5^2*g1^2*g2*g3*k1*k2*k3^2 + 32*f3*f5*f6*g1^2*g2*g3*k1*k2*k3^2 - 32*f2*f6^2*g1^2*g2*g3*k1*k2*k3^2 - 8*f6^2*g1^4*g2*g3*k1*k2*k3^2 - 48*f4*f5^2*g0*g2^2*g3*k1*k2*k3^2 - 160*f4^2*f6*g0*g2^2*g3*k1*k2*k3^2 + 48*f3*f5*f6*g0*g2^2*g3*k1*k2*k3^2 - 32*f2*f6^2*g0*g2^2*g3*k1*k2*k3^2 + 40*f3*f5^2*g1*g2^2*g3*k1*k2*k3^2 - 80*f3*f4*f6*g1*g2^2*g3*k1*k2*k3^2 + 176*f2*f5*f6*g1*g2^2*g3*k1*k2*k3^2 + 8*f6^2*g0*g1^2*g2^2*g3*k1*k2*k3^2 + 40*f5*f6*g1^3*g2^2*g3*k1*k2*k3^2 - 216*f2*f5^2*g2^3*g3*k1*k2*k3^2 + 160*f2*f4*f6*g2^3*g3*k1*k2*k3^2 + 48*f1*f5*f6*g2^3*g3*k1*k2*k3^2 + 128*f0*f6^2*g2^3*g3*k1*k2*k3^2 - 16*f6^2*g0^2*g2^3*g3*k1*k2*k3^2 + 56*f5*f6*g0*g1*g2^3*g3*k1*k2*k3^2 - 34*f5^2*g1^2*g2^3*g3*k1*k2*k3^2 - 34*f5^2*g0*g2^4*g3*k1*k2*k3^2 - 24*f4*f6*g0*g2^4*g3*k1*k2*k3^2 - 12*f3*f6*g1*g2^4*g3*k1*k2*k3^2 + 24*f2*f6*g2^5*g3*k1*k2*k3^2 + 128*f2*f4^2*f5*g3^2*k1*k2*k3^2 + 48*f2*f3*f5^2*g3^2*k1*k2*k3^2 + 64*f1*f4*f5^2*g3^2*k1*k2*k3^2 - 64*f0*f5^3*g3^2*k1*k2*k3^2 - 128*f2*f3*f4*f6*g3^2*k1*k2*k3^2 - 256*f1*f4^2*f6*g3^2*k1*k2*k3^2 + 64*f1*f3*f5*f6*g3^2*k1*k2*k3^2 + 384*f0*f4*f5*f6*g3^2*k1*k2*k3^2 - 192*f0*f3*f6^2*g3^2*k1*k2*k3^2 - 32*f5^3*g0^2*g3^2*k1*k2*k3^2 + 112*f4*f5*f6*g0^2*g3^2*k1*k2*k3^2 + 16*f3*f6^2*g0^2*g3^2*k1*k2*k3^2 + 48*f4*f5^2*g0*g1*g3^2*k1*k2*k3^2 - 192*f4^2*f6*g0*g1*g3^2*k1*k2*k3^2 + 24*f3*f5*f6*g0*g1*g3^2*k1*k2*k3^2 - 32*f2*f6^2*g0*g1*g3^2*k1*k2*k3^2 + 32*f4^2*f5*g1^2*g3^2*k1*k2*k3^2 + 52*f3*f5^2*g1^2*g3^2*k1*k2*k3^2 - 96*f3*f4*f6*g1^2*g3^2*k1*k2*k3^2 + 48*f2*f5*f6*g1^2*g3^2*k1*k2*k3^2 - 8*f6^2*g0*g1^3*g3^2*k1*k2*k3^2 + 12*f5*f6*g1^4*g3^2*k1*k2*k3^2 + 288*f4^2*f5*g0*g2*g3^2*k1*k2*k3^2 - 44*f3*f5^2*g0*g2*g3^2*k1*k2*k3^2 + 32*f3*f4*f6*g0*g2*g3^2*k1*k2*k3^2 + 96*f2*f5*f6*g0*g2*g3^2*k1*k2*k3^2 + 32*f1*f6^2*g0*g2*g3^2*k1*k2*k3^2 + 128*f3*f4*f5*g1*g2*g3^2*k1*k2*k3^2 - 264*f2*f5^2*g1*g2*g3^2*k1*k2*k3^2 - 8*f3^2*f6*g1*g2*g3^2*k1*k2*k3^2 + 96*f2*f4*f6*g1*g2*g3^2*k1*k2*k3^2 - 32*f1*f5*f6*g1*g2*g3^2*k1*k2*k3^2 + 12*f5*f6*g0*g1^2*g2*g3^2*k1*k2*k3^2 - 46*f5^2*g1^3*g2*g3^2*k1*k2*k3^2 - 8*f4*f6*g1^3*g2*g3^2*k1*k2*k3^2 - 320*f2*f4*f5*g2^2*g3^2*k1*k2*k3^2 + 208*f1*f5^2*g2^2*g3^2*k1*k2*k3^2 + 16*f2*f3*f6*g2^2*g3^2*k1*k2*k3^2 - 64*f1*f4*f6*g2^2*g3^2*k1*k2*k3^2 - 96*f0*f5*f6*g2^2*g3^2*k1*k2*k3^2 + 48*f5*f6*g0^2*g2^2*g3^2*k1*k2*k3^2 + 14*f5^2*g0*g1*g2^2*g3^2*k1*k2*k3^2 - 24*f4*f6*g0*g1*g2^2*g3^2*k1*k2*k3^2 - 16*f4*f5*g1^2*g2^2*g3^2*k1*k2*k3^2 - 28*f3*f6*g1^2*g2^2*g3^2*k1*k2*k3^2 + 68*f4*f5*g0*g2^3*g3^2*k1*k2*k3^2 + 20*f3*f6*g0*g2^3*g3^2*k1*k2*k3^2 + 42*f3*f5*g1*g2^3*g3^2*k1*k2*k3^2 + 56*f2*f6*g1*g2^3*g3^2*k1*k2*k3^2 - 112*f2*f5*g2^4*g3^2*k1*k2*k3^2 - 8*f1*f6*g2^4*g3^2*k1*k2*k3^2 + 12*f6*g0*g1*g2^4*g3^2*k1*k2*k3^2 - 8*f5*g1^2*g2^4*g3^2*k1*k2*k3^2 - 8*f5*g0*g2^5*g3^2*k1*k2*k3^2 - 64*f4^3*g0*g3^3*k1*k2*k3^2 + 8*f3*f4*f5*g0*g3^3*k1*k2*k3^2 + 32*f3^2*f6*g0*g3^3*k1*k2*k3^2 - 32*f2*f4*f6*g0*g3^3*k1*k2*k3^2 + 16*f1*f5*f6*g0*g3^3*k1*k2*k3^2 - 64*f0*f6^2*g0*g3^3*k1*k2*k3^2 - 32*f3*f4^2*g1*g3^3*k1*k2*k3^2 - 4*f3^2*f5*g1*g3^3*k1*k2*k3^2 + 80*f2*f4*f5*g1*g3^3*k1*k2*k3^2 - 16*f1*f5^2*g1*g3^3*k1*k2*k3^2 - 32*f2*f3*f6*g1*g3^3*k1*k2*k3^2 - 64*f1*f4*f6*g1*g3^3*k1*k2*k3^2 + 96*f0*f5*f6*g1*g3^3*k1*k2*k3^2 + 20*f5*f6*g0^2*g1*g3^3*k1*k2*k3^2 - 24*f5^2*g0*g1^2*g3^3*k1*k2*k3^2 - 24*f4*f6*g0*g1^2*g3^3*k1*k2*k3^2 + 20*f4*f5*g1^3*g3^3*k1*k2*k3^2 - 20*f3*f6*g1^3*g3^3*k1*k2*k3^2 + 64*f2*f4^2*g2*g3^3*k1*k2*k3^2 + 48*f2*f3*f5*g2*g3^3*k1*k2*k3^2 + 64*f1*f4*f5*g2*g3^3*k1*k2*k3^2 - 96*f0*f5^2*g2*g3^3*k1*k2*k3^2 + 32*f1*f3*f6*g2*g3^3*k1*k2*k3^2 + 192*f0*f4*f6*g2*g3^3*k1*k2*k3^2 - 48*f5^2*g0^2*g2*g3^3*k1*k2*k3^2 + 16*f4*f6*g0^2*g2*g3^3*k1*k2*k3^2 + 64*f4*f5*g0*g1*g2*g3^3*k1*k2*k3^2 + 36*f3*f6*g0*g1*g2*g3^3*k1*k2*k3^2 + 48*f3*f5*g1^2*g2*g3^3*k1*k2*k3^2 + 8*f2*f6*g1^2*g2*g3^3*k1*k2*k3^2 - 4*f6*g1^4*g2*g3^3*k1*k2*k3^2 + 24*f4^2*g0*g2^2*g3^3*k1*k2*k3^2 - 4*f3*f5*g0*g2^2*g3^3*k1*k2*k3^2 + 16*f2*f6*g0*g2^2*g3^3*k1*k2*k3^2 + 12*f3*f4*g1*g2^2*g3^3*k1*k2*k3^2 - 100*f2*f5*g1*g2^2*g3^3*k1*k2*k3^2 - 16*f1*f6*g1*g2^2*g3^3*k1*k2*k3^2 + 12*f6*g0*g1^2*g2^2*g3^3*k1*k2*k3^2 - 6*f5*g1^3*g2^2*g3^3*k1*k2*k3^2 - 24*f2*f4*g2^3*g3^3*k1*k2*k3^2 + 76*f1*f5*g2^3*g3^3*k1*k2*k3^2 + 32*f0*f6*g2^3*g3^3*k1*k2*k3^2 + 8*f6*g0^2*g2^3*g3^3*k1*k2*k3^2 - 2*f5*g0*g1*g2^3*g3^3*k1*k2*k3^2 + 16*f4*g0*g2^4*g3^3*k1*k2*k3^2 + 8*f3*g1*g2^4*g3^3*k1*k2*k3^2 - 16*f2*g2^5*g3^3*k1*k2*k3^2 - 16*f2*f3*f4*g3^4*k1*k2*k3^2 - 32*f1*f4^2*g3^4*k1*k2*k3^2 + 8*f1*f3*f5*g3^4*k1*k2*k3^2 + 48*f0*f4*f5*g3^4*k1*k2*k3^2 - 48*f0*f3*f6*g3^4*k1*k2*k3^2 + 20*f4*f5*g0^2*g3^4*k1*k2*k3^2 + 8*f3*f6*g0^2*g3^4*k1*k2*k3^2 - 32*f4^2*g0*g1*g3^4*k1*k2*k3^2 + 4*f3*f5*g0*g1*g3^4*k1*k2*k3^2 - 8*f2*f6*g0*g1*g3^4*k1*k2*k3^2 - 20*f3*f4*g1^2*g3^4*k1*k2*k3^2 + 12*f2*f5*g1^2*g3^4*k1*k2*k3^2 + 4*f6*g0*g1^3*g3^4*k1*k2*k3^2 + 4*f5*g1^4*g3^4*k1*k2*k3^2 + 4*f3*f4*g0*g2*g3^4*k1*k2*k3^2 + 8*f1*f6*g0*g2*g3^4*k1*k2*k3^2 - 2*f3^2*g1*g2*g3^4*k1*k2*k3^2 + 32*f2*f4*g1*g2*g3^4*k1*k2*k3^2 - 12*f1*f5*g1*g2*g3^4*k1*k2*k3^2 + 24*f0*f6*g1*g2*g3^4*k1*k2*k3^2 - 4*f6*g0^2*g1*g2*g3^4*k1*k2*k3^2 - 20*f5*g0*g1^2*g2*g3^4*k1*k2*k3^2 + 8*f2*f3*g2^2*g3^4*k1*k2*k3^2 - 36*f0*f5*g2^2*g3^4*k1*k2*k3^2 - 18*f5*g0^2*g2^2*g3^4*k1*k2*k3^2 + 4*f4*g0*g1*g2^2*g3^4*k1*k2*k3^2 + 4*f3*g1^2*g2^2*g3^4*k1*k2*k3^2 + 2*f3*g0*g2^3*g3^4*k1*k2*k3^2 - 8*f2*g1*g2^3*g3^4*k1*k2*k3^2 + 8*f1*g2^4*g3^4*k1*k2*k3^2 + 4*f3^2*g0*g3^5*k1*k2*k3^2 - 8*f0*f6*g0*g3^5*k1*k2*k3^2 - 4*f2*f3*g1*g3^5*k1*k2*k3^2 - 8*f1*f4*g1*g3^5*k1*k2*k3^2 + 12*f0*f5*g1*g3^5*k1*k2*k3^2 + 6*f5*g0^2*g1*g3^5*k1*k2*k3^2 - 4*f3*g1^3*g3^5*k1*k2*k3^2 + 4*f1*f3*g2*g3^5*k1*k2*k3^2 + 24*f0*f4*g2*g3^5*k1*k2*k3^2 + 8*f4*g0^2*g2*g3^5*k1*k2*k3^2 + 4*f3*g0*g1*g2*g3^5*k1*k2*k3^2 + 4*f2*g1^2*g2*g3^5*k1*k2*k3^2 - 4*f1*g1*g2^2*g3^5*k1*k2*k3^2 - 2*g0*g1^2*g2^2*g3^5*k1*k2*k3^2 - 2*g0^2*g2^3*g3^5*k1*k2*k3^2 - 4*f0*f3*g3^6*k1*k2*k3^2 + 2*g0*g1^3*g3^6*k1*k2*k3^2 + 4*f0*g1*g2*g3^6*k1*k2*k3^2 + 2*g0^2*g1*g2*g3^6*k1*k2*k3^2 - 64*f2*f5^4*k2^2*k3^2 - 256*f2*f4*f5^2*f6*k2^2*k3^2 + 64*f1*f5^3*f6*k2^2*k3^2 + 256*f2*f4^2*f6^2*k2^2*k3^2 + 64*f2*f3*f5*f6^2*k2^2*k3^2 - 128*f1*f4*f5*f6^2*k2^2*k3^2 - 64*f0*f5^2*f6^2*k2^2*k3^2 + 128*f1*f3*f6^3*k2^2*k3^2 + 256*f0*f4*f6^3*k2^2*k3^2 - 16*f5^2*f6^2*g0^2*k2^2*k3^2 + 64*f4*f6^3*g0^2*k2^2*k3^2 + 32*f5^3*f6*g0*g1*k2^2*k3^2 - 64*f4*f5*f6^2*g0*g1*k2^2*k3^2 + 64*f3*f6^3*g0*g1*k2^2*k3^2 - 16*f5^4*g1^2*k2^2*k3^2 - 64*f4*f5^2*f6*g1^2*k2^2*k3^2 + 64*f4^2*f6^2*g1^2*k2^2*k3^2 + 16*f3*f5*f6^2*g1^2*k2^2*k3^2 - 32*f5^4*g0*g2*k2^2*k3^2 - 128*f4*f5^2*f6*g0*g2*k2^2*k3^2 + 128*f4^2*f6^2*g0*g2*k2^2*k3^2 + 32*f3*f5*f6^2*g0*g2*k2^2*k3^2 + 32*f2*f5*f6^2*g1*g2*k2^2*k3^2 + 64*f1*f6^3*g1*g2*k2^2*k3^2 + 32*f6^3*g0*g1^2*g2*k2^2*k3^2 + 8*f5*f6^2*g1^3*g2*k2^2*k3^2 - 64*f2*f5^2*f6*g2^2*k2^2*k3^2 + 128*f2*f4*f6^2*g2^2*k2^2*k3^2 - 32*f1*f5*f6^2*g2^2*k2^2*k3^2 + 64*f0*f6^3*g2^2*k2^2*k3^2 + 16*f6^3*g0^2*g2^2*k2^2*k3^2 - 16*f5^2*f6*g1^2*g2^2*k2^2*k3^2 + 32*f4*f6^2*g1^2*g2^2*k2^2*k3^2 - 32*f5^2*f6*g0*g2^3*k2^2*k3^2 + 64*f4*f6^2*g0*g2^3*k2^2*k3^2 + 16*f2*f6^2*g2^4*k2^2*k3^2 + 4*f6^2*g1^2*g2^4*k2^2*k3^2 + 8*f6^2*g0*g2^5*k2^2*k3^2 + 128*f4*f5^3*g0*g3*k2^2*k3^2 - 128*f4^2*f5*f6*g0*g3*k2^2*k3^2 - 112*f3*f5^2*f6*g0*g3*k2^2*k3^2 + 192*f3*f4*f6^2*g0*g3*k2^2*k3^2 + 32*f2*f5*f6^2*g0*g3*k2^2*k3^2 + 64*f1*f6^3*g0*g3*k2^2*k3^2 - 64*f2*f5^2*f6*g1*g3*k2^2*k3^2 + 64*f2*f4*f6^2*g1*g3*k2^2*k3^2 - 96*f1*f5*f6^2*g1*g3*k2^2*k3^2 + 32*f6^3*g0^2*g1*g3*k2^2*k3^2 - 40*f5*f6^2*g0*g1^2*g3*k2^2*k3^2 - 16*f5^2*f6*g1^3*g3*k2^2*k3^2 + 16*f4*f6^2*g1^3*g3*k2^2*k3^2 - 128*f2*f5^3*g2*g3*k2^2*k3^2 - 256*f2*f4*f5*f6*g2*g3*k2^2*k3^2 + 96*f1*f5^2*f6*g2*g3*k2^2*k3^2 + 32*f2*f3*f6^2*g2*g3*k2^2*k3^2 - 64*f1*f4*f6^2*g2*g3*k2^2*k3^2 - 64*f0*f5*f6^2*g2*g3*k2^2*k3^2 - 40*f5^2*f6*g0*g1*g2*g3*k2^2*k3^2 + 96*f4*f6^2*g0*g1*g2*g3*k2^2*k3^2 - 32*f5^3*g1^2*g2*g3*k2^2*k3^2 - 64*f4*f5*f6*g1^2*g2*g3*k2^2*k3^2 + 8*f3*f6^2*g1^2*g2*g3*k2^2*k3^2 - 24*f5^3*g0*g2^2*g3*k2^2*k3^2 - 208*f4*f5*f6*g0*g2^2*g3*k2^2*k3^2 + 112*f3*f6^2*g0*g2^2*g3*k2^2*k3^2 + 32*f2*f6^2*g1*g2^2*g3*k2^2*k3^2 + 8*f6^2*g1^3*g2^2*g3*k2^2*k3^2 - 72*f2*f5*f6*g2^3*g3*k2^2*k3^2 - 32*f1*f6^2*g2^3*g3*k2^2*k3^2 + 48*f6^2*g0*g1*g2^3*g3*k2^2*k3^2 - 18*f5*f6*g1^2*g2^3*g3*k2^2*k3^2 - 48*f5*f6*g0*g2^4*g3*k2^2*k3^2 - 64*f2*f4*f5^2*g3^2*k2^2*k3^2 + 16*f1*f5^3*g3^2*k2^2*k3^2 + 128*f2*f4^2*f6*g3^2*k2^2*k3^2 + 32*f2*f3*f5*f6*g3^2*k2^2*k3^2 - 64*f1*f4*f5*f6*g3^2*k2^2*k3^2 - 32*f0*f5^2*f6*g3^2*k2^2*k3^2 + 96*f1*f3*f6^2*g3^2*k2^2*k3^2 + 192*f0*f4*f6^2*g3^2*k2^2*k3^2 - 32*f5^2*f6*g0^2*g3^2*k2^2*k3^2 + 64*f4*f6^2*g0^2*g3^2*k2^2*k3^2 + 80*f5^3*g0*g1*g3^2*k2^2*k3^2 - 160*f4*f5*f6*g0*g1*g3^2*k2^2*k3^2 + 128*f3*f6^2*g0*g1*g3^2*k2^2*k3^2 + 16*f4*f5^2*g1^2*g3^2*k2^2*k3^2 + 4*f3*f5*f6*g1^2*g3^2*k2^2*k3^2 + 160*f4*f5^2*g0*g2*g3^2*k2^2*k3^2 - 96*f3*f5*f6*g0*g2*g3^2*k2^2*k3^2 + 16*f2*f6^2*g0*g2*g3^2*k2^2*k3^2 - 48*f2*f5*f6*g1*g2*g3^2*k2^2*k3^2 + 44*f6^2*g0*g1^2*g2*g3^2*k2^2*k3^2 - 14*f5*f6*g1^3*g2*g3^2*k2^2*k3^2 - 112*f2*f5^2*g2^2*g3^2*k2^2*k3^2 + 32*f1*f5*f6*g2^2*g3^2*k2^2*k3^2 + 32*f0*f6^2*g2^2*g3^2*k2^2*k3^2 + 28*f6^2*g0^2*g2^2*g3^2*k2^2*k3^2 - 120*f5*f6*g0*g1*g2^2*g3^2*k2^2*k3^2 - 16*f5^2*g1^2*g2^2*g3^2*k2^2*k3^2 - 24*f4*f6*g1^2*g2^2*g3^2*k2^2*k3^2 + 10*f5^2*g0*g2^3*g3^2*k2^2*k3^2 - 48*f4*f6*g0*g2^3*g3^2*k2^2*k3^2 - 12*f2*f6*g2^4*g3^2*k2^2*k3^2 - 8*f6*g1^2*g2^4*g3^2*k2^2*k3^2 - 16*f6*g0*g2^5*g3^2*k2^2*k3^2 - 32*f4^2*f5*g0*g3^3*k2^2*k3^2 - 28*f3*f5^2*g0*g3^3*k2^2*k3^2 + 96*f3*f4*f6*g0*g3^3*k2^2*k3^2 + 8*f2*f5*f6*g0*g3^3*k2^2*k3^2 + 32*f1*f6^2*g0*g3^3*k2^2*k3^2 - 16*f2*f5^2*g1*g3^3*k2^2*k3^2 + 32*f2*f4*f6*g1*g3^3*k2^2*k3^2 - 48*f1*f5*f6*g1*g3^3*k2^2*k3^2 + 24*f6^2*g0^2*g1*g3^3*k2^2*k3^2 - 60*f5*f6*g0*g1^2*g3^3*k2^2*k3^2 + 8*f5^2*g1^3*g3^3*k2^2*k3^2 - 12*f4*f6*g1^3*g3^3*k2^2*k3^2 - 64*f2*f4*f5*g2*g3^3*k2^2*k3^2 + 24*f1*f5^2*g2*g3^3*k2^2*k3^2 + 16*f2*f3*f6*g2*g3^3*k2^2*k3^2 - 32*f1*f4*f6*g2*g3^3*k2^2*k3^2 - 32*f0*f5*f6*g2*g3^3*k2^2*k3^2 - 32*f5*f6*g0^2*g2*g3^3*k2^2*k3^2 + 102*f5^2*g0*g1*g2*g3^3*k2^2*k3^2 - 24*f4*f6*g0*g1*g2*g3^3*k2^2*k3^2 + 16*f4*f5*g1^2*g2*g3^3*k2^2*k3^2 + 2*f3*f6*g1^2*g2*g3^3*k2^2*k3^2 + 44*f4*f5*g0*g2^2*g3^3*k2^2*k3^2 + 28*f3*f6*g0*g2^2*g3^3*k2^2*k3^2 - 10*f6*g1^3*g2^2*g3^3*k2^2*k3^2 - 50*f2*f5*g2^3*g3^3*k2^2*k3^2 - 8*f1*f6*g2^3*g3^3*k2^2*k3^2 - 28*f6*g0*g1*g2^3*g3^3*k2^2*k3^2 + 8*f5*g0*g2^4*g3^3*k2^2*k3^2 + 16*f2*f4^2*g3^4*k2^2*k3^2 + 4*f2*f3*f5*g3^4*k2^2*k3^2 - 8*f1*f4*f5*g3^4*k2^2*k3^2 - 4*f0*f5^2*g3^4*k2^2*k3^2 + 24*f1*f3*f6*g3^4*k2^2*k3^2 + 48*f0*f4*f6*g3^4*k2^2*k3^2 - f5^2*g0^2*g3^4*k2^2*k3^2 + 12*f4*f6*g0^2*g3^4*k2^2*k3^2 - 36*f4*f5*g0*g1*g3^4*k2^2*k3^2 + 52*f3*f6*g0*g1*g3^4*k2^2*k3^2 - 4*f4^2*g1^2*g3^4*k2^2*k3^2 - 4*f6*g1^4*g3^4*k2^2*k3^2 - 8*f4^2*g0*g2*g3^4*k2^2*k3^2 - 26*f3*f5*g0*g2*g3^4*k2^2*k3^2 + 4*f2*f6*g0*g2*g3^4*k2^2*k3^2 - 14*f2*f5*g1*g2*g3^4*k2^2*k3^2 - 12*f1*f6*g1*g2*g3^4*k2^2*k3^2 - 8*f6*g0*g1^2*g2*g3^4*k2^2*k3^2 + 8*f5*g1^3*g2*g3^4*k2^2*k3^2 - 8*f2*f4*g2^2*g3^4*k2^2*k3^2 + 10*f1*f5*g2^2*g3^4*k2^2*k3^2 + 4*f0*f6*g2^2*g3^4*k2^2*k3^2 - 4*f6*g0^2*g2^2*g3^4*k2^2*k3^2 + 28*f5*g0*g1*g2^2*g3^4*k2^2*k3^2 - 8*f2*g2^4*g3^4*k2^2*k3^2 + 12*f3*f4*g0*g3^5*k2^2*k3^2 + 4*f1*f6*g0*g3^5*k2^2*k3^2 + 4*f2*f4*g1*g3^5*k2^2*k3^2 - 6*f1*f5*g1*g3^5*k2^2*k3^2 + 4*f6*g0^2*g1*g3^5*k2^2*k3^2 - 12*f5*g0*g1^2*g3^5*k2^2*k3^2 - 4*f4*g1^3*g3^5*k2^2*k3^2 + 2*f2*f3*g2*g3^5*k2^2*k3^2 - 4*f1*f4*g2*g3^5*k2^2*k3^2 - 4*f0*f5*g2*g3^5*k2^2*k3^2 - 2*f5*g0^2*g2*g3^5*k2^2*k3^2 - 12*f4*g0*g1*g2*g3^5*k2^2*k3^2 - 2*f2*g1*g2^2*g3^5*k2^2*k3^2 + 2*f1*f3*g3^6*k2^2*k3^2 + 4*f0*f4*g3^6*k2^2*k3^2 + 6*f3*g0*g1*g3^6*k2^2*k3^2 - g1^4*g3^6*k2^2*k3^2 - 2*f1*g1*g2*g3^6*k2^2*k3^2 - 4*g0*g1^2*g2*g3^6*k2^2*k3^2 - g0^2*g2^2*g3^6*k2^2*k3^2 - 256*f3*f4*f5^3*k1*k3^3 + 256*f3*f4^2*f5*f6*k1*k3^3 + 96*f3^2*f5^2*f6*k1*k3^3 - 128*f3^2*f4*f6^2*k1*k3^3 + 64*f5^4*g0*g2*k1*k3^3 - 128*f4*f5^3*g1*g2*k1*k3^3 + 128*f4^2*f5*f6*g1*g2*k1*k3^3 + 96*f3*f5^2*f6*g1*g2*k1*k3^3 - 128*f3*f4*f6^2*g1*g2*k1*k3^3 - 64*f3*f5^3*g2^2*k1*k3^3 + 128*f3*f4*f5*f6*g2^2*k1*k3^3 - 32*f3^2*f6^2*g2^2*k1*k3^3 + 24*f5^2*f6*g1^2*g2^2*k1*k3^3 - 32*f4*f6^2*g1^2*g2^2*k1*k3^3 - 32*f5^3*g1*g2^3*k1*k3^3 + 64*f4*f5*f6*g1*g2^3*k1*k3^3 - 32*f3*f6^2*g1*g2^3*k1*k3^3 + 16*f3*f5*f6*g2^4*k1*k3^3 - 8*f6^2*g1^2*g2^4*k1*k3^3 + 8*f5*f6*g1*g2^5*k1*k3^3 - 128*f4*f5^3*g0*g3*k1*k3^3 + 128*f4^2*f5*f6*g0*g3*k1*k3^3 + 96*f3*f5^2*f6*g0*g3*k1*k3^3 - 128*f3*f4*f6^2*g0*g3*k1*k3^3 + 256*f4^2*f5^2*g1*g3*k1*k3^3 - 96*f3*f5^3*g1*g3*k1*k3^3 - 256*f4^3*f6*g1*g3*k1*k3^3 + 128*f3*f4*f5*f6*g1*g3*k1*k3^3 - 384*f3*f4*f5^2*g2*g3*k1*k3^3 + 128*f3*f4^2*f6*g2*g3*k1*k3^3 + 96*f3^2*f5*f6*g2*g3*k1*k3^3 + 48*f5^2*f6*g0*g1*g2*g3*k1*k3^3 - 64*f4*f6^2*g0*g1*g2*g3*k1*k3^3 - 48*f5^3*g1^2*g2*g3*k1*k3^3 + 64*f4*f5*f6*g1^2*g2*g3*k1*k3^3 + 80*f5^3*g0*g2^2*g3*k1*k3^3 + 112*f4*f5*f6*g0*g2^2*g3*k1*k3^3 - 48*f3*f6^2*g0*g2^2*g3*k1*k3^3 - 48*f4*f5^2*g1*g2^2*g3*k1*k3^3 - 160*f4^2*f6*g1*g2^2*g3*k1*k3^3 + 136*f3*f5*f6*g1*g2^2*g3*k1*k3^3 - 108*f3*f5^2*g2^3*g3*k1*k3^3 + 80*f3*f4*f6*g2^3*g3*k1*k3^3 - 24*f6^2*g0*g1*g2^3*g3*k1*k3^3 + 44*f5*f6*g1^2*g2^3*g3*k1*k3^3 + 20*f5*f6*g0*g2^4*g3*k1*k3^3 - 34*f5^2*g1*g2^4*g3*k1*k3^3 - 24*f4*f6*g1*g2^4*g3*k1*k3^3 + 12*f3*f6*g2^5*g3*k1*k3^3 + 64*f3*f4^2*f5*g3^2*k1*k3^3 + 24*f3^2*f5^2*g3^2*k1*k3^3 - 64*f3^2*f4*f6*g3^2*k1*k3^3 + 24*f5^2*f6*g0^2*g3^2*k1*k3^3 - 32*f4*f6^2*g0^2*g3^2*k1*k3^3 - 64*f5^3*g0*g1*g3^2*k1*k3^3 + 112*f4*f5*f6*g0*g1*g3^2*k1*k3^3 - 16*f3*f6^2*g0*g1*g3^2*k1*k3^3 + 80*f4*f5^2*g1^2*g3^2*k1*k3^3 - 128*f4^2*f6*g1^2*g3^2*k1*k3^3 - 176*f4*f5^2*g0*g2*g3^2*k1*k3^3 + 32*f4^2*f6*g0*g2*g3^2*k1*k3^3 + 104*f3*f5*f6*g0*g2*g3^2*k1*k3^3 + 288*f4^2*f5*g1*g2*g3^2*k1*k3^3 - 120*f3*f5^2*g1*g2*g3^2*k1*k3^3 - 8*f6^2*g0*g1^2*g2*g3^2*k1*k3^3 - 160*f3*f4*f5*g2^2*g3^2*k1*k3^3 + 8*f3^2*f6*g2^2*g3^2*k1*k3^3 - 16*f6^2*g0^2*g2^2*g3^2*k1*k3^3 + 96*f5*f6*g0*g1*g2^2*g3^2*k1*k3^3 - 50*f5^2*g1^2*g2^2*g3^2*k1*k3^3 - 56*f4*f6*g1^2*g2^2*g3^2*k1*k3^3 + 22*f5^2*g0*g2^3*g3^2*k1*k3^3 + 48*f4*f6*g0*g2^3*g3^2*k1*k3^3 + 68*f4*f5*g1*g2^3*g3^2*k1*k3^3 + 24*f3*f6*g1*g2^3*g3^2*k1*k3^3 - 56*f3*f5*g2^4*g3^2*k1*k3^3 + 12*f6*g0*g2^5*g3^2*k1*k3^3 - 8*f5*g1*g2^5*g3^2*k1*k3^3 + 32*f4^2*f5*g0*g3^3*k1*k3^3 + 12*f3*f5^2*g0*g3^3*k1*k3^3 - 48*f3*f4*f6*g0*g3^3*k1*k3^3 - 64*f4^3*g1*g3^3*k1*k3^3 + 32*f3*f4*f5*g1*g3^3*k1*k3^3 - 8*f6^2*g0^2*g1*g3^3*k1*k3^3 + 12*f5*f6*g0*g1^2*g3^3*k1*k3^3 + 4*f5^2*g1^3*g3^3*k1*k3^3 - 16*f4*f6*g1^3*g3^3*k1*k3^3 + 32*f3*f4^2*g2*g3^3*k1*k3^3 + 24*f3^2*f5*g2*g3^3*k1*k3^3 + 28*f5*f6*g0^2*g2*g3^3*k1*k3^3 - 94*f5^2*g0*g1*g2*g3^3*k1*k3^3 + 24*f4*f6*g0*g1*g2*g3^3*k1*k3^3 + 96*f4*f5*g1^2*g2*g3^3*k1*k3^3 - 52*f4*f5*g0*g2^2*g3^3*k1*k3^3 + 8*f3*f6*g0*g2^2*g3^3*k1*k3^3 + 24*f4^2*g1*g2^2*g3^3*k1*k3^3 - 38*f3*f5*g1*g2^2*g3^3*k1*k3^3 - 4*f6*g1^3*g2^2*g3^3*k1*k3^3 - 12*f3*f4*g2^3*g3^3*k1*k3^3 + 24*f6*g0*g1*g2^3*g3^3*k1*k3^3 - 6*f5*g1^2*g2^3*g3^3*k1*k3^3 - 2*f5*g0*g2^4*g3^3*k1*k3^3 + 16*f4*g1*g2^4*g3^3*k1*k3^3 - 8*f3*g2^5*g3^3*k1*k3^3 - 8*f3^2*f4*g3^4*k1*k3^3 - 8*f4*f6*g0^2*g3^4*k1*k3^3 + 32*f4*f5*g0*g1*g3^4*k1*k3^3 - 12*f3*f6*g0*g1*g3^4*k1*k3^3 - 32*f4^2*g1^2*g3^4*k1*k3^3 + 8*f4^2*g0*g2*g3^4*k1*k3^3 + 14*f3*f5*g0*g2*g3^4*k1*k3^3 + 8*f3*f4*g1*g2*g3^4*k1*k3^3 + 4*f5*g1^3*g2*g3^4*k1*k3^3 + 4*f3^2*g2^2*g3^4*k1*k3^3 + 4*f6*g0^2*g2^2*g3^4*k1*k3^3 - 34*f5*g0*g1*g2^2*g3^4*k1*k3^3 + 8*f4*g1^2*g2^2*g3^4*k1*k3^3 - 4*f3*g1*g2^3*g3^4*k1*k3^3 - 4*f3*f4*g0*g3^5*k1*k3^3 - 4*f6*g0^2*g1*g3^5*k1*k3^3 + 6*f5*g0*g1^2*g3^5*k1*k3^3 - 4*f4*g1^3*g3^5*k1*k3^3 + 12*f4*g0*g1*g2*g3^5*k1*k3^3 + 2*f3*g0*g2^2*g3^5*k1*k3^3 - 2*g0*g1*g2^3*g3^5*k1*k3^3 - 2*f3*g0*g1*g3^6*k1*k3^3 + 2*g0*g1^2*g2*g3^6*k1*k3^3 - 64*f3*f5^4*k2*k3^3 - 256*f3*f4*f5^2*f6*k2*k3^3 + 256*f3*f4^2*f6^2*k2*k3^3 + 64*f3^2*f5*f6^2*k2*k3^3 - 32*f5^4*g1*g2*k2*k3^3 - 128*f4*f5^2*f6*g1*g2*k2*k3^3 + 128*f4^2*f6^2*g1*g2*k2*k3^3 + 64*f3*f5*f6^2*g1*g2*k2*k3^3 - 64*f3*f5^2*f6*g2^2*k2*k3^3 + 128*f3*f4*f6^2*g2^2*k2*k3^3 + 16*f5*f6^2*g1^2*g2^2*k2*k3^3 - 32*f5^2*f6*g1*g2^3*k2*k3^3 + 64*f4*f6^2*g1*g2^3*k2*k3^3 + 16*f3*f6^2*g2^4*k2*k3^3 + 8*f6^2*g1*g2^5*k2*k3^3 + 32*f5^4*g0*g3*k2*k3^3 - 128*f4*f5^2*f6*g0*g3*k2*k3^3 + 128*f4^2*f6^2*g0*g3*k2*k3^3 + 64*f3*f5*f6^2*g0*g3*k2*k3^3 + 128*f4*f5^3*g1*g3*k2*k3^3 - 128*f4^2*f5*f6*g1*g3*k2*k3^3 - 112*f3*f5^2*f6*g1*g3*k2*k3^3 + 128*f3*f4*f6^2*g1*g3*k2*k3^3 - 128*f3*f5^3*g2*g3*k2*k3^3 - 256*f3*f4*f5*f6*g2*g3*k2*k3^3 + 32*f3^2*f6^2*g2*g3*k2*k3^3 + 32*f5*f6^2*g0*g1*g2*g3*k2*k3^3 - 56*f5^2*f6*g1^2*g2*g3*k2*k3^3 + 64*f4*f6^2*g1^2*g2*g3*k2*k3^3 - 40*f5^2*f6*g0*g2^2*g3*k2*k3^3 + 96*f4*f6^2*g0*g2^2*g3*k2*k3^3 - 24*f5^3*g1*g2^2*g3*k2*k3^3 - 208*f4*f5*f6*g1*g2^2*g3*k2*k3^3 + 80*f3*f6^2*g1*g2^2*g3*k2*k3^3 - 72*f3*f5*f6*g2^3*g3*k2*k3^3 + 32*f6^2*g1^2*g2^3*g3*k2*k3^3 + 16*f6^2*g0*g2^4*g3*k2*k3^3 - 48*f5*f6*g1*g2^4*g3*k2*k3^3 - 64*f3*f4*f5^2*g3^2*k2*k3^3 + 128*f3*f4^2*f6*g3^2*k2*k3^3 + 32*f3^2*f5*f6*g3^2*k2*k3^3 + 16*f5*f6^2*g0^2*g3^2*k2*k3^3 - 64*f5^2*f6*g0*g1*g3^2*k2*k3^3 + 96*f4*f6^2*g0*g1*g3^2*k2*k3^3 + 56*f5^3*g1^2*g3^2*k2*k3^3 - 96*f4*f5*f6*g1^2*g3^2*k2*k3^3 + 32*f3*f6^2*g1^2*g3^2*k2*k3^3 + 72*f5^3*g0*g2*g3^2*k2*k3^3 - 144*f4*f5*f6*g0*g2*g3^2*k2*k3^3 + 48*f3*f6^2*g0*g2*g3^2*k2*k3^3 + 160*f4*f5^2*g1*g2*g3^2*k2*k3^3 - 80*f3*f5*f6*g1*g2*g3^2*k2*k3^3 + 16*f6^2*g1^3*g2*g3^2*k2*k3^3 - 112*f3*f5^2*g2^2*g3^2*k2*k3^3 + 56*f6^2*g0*g1*g2^2*g3^2*k2*k3^3 - 84*f5*f6*g1^2*g2^2*g3^2*k2*k3^3 - 48*f5*f6*g0*g2^3*g3^2*k2*k3^3 + 10*f5^2*g1*g2^3*g3^2*k2*k3^3 - 48*f4*f6*g1*g2^3*g3^2*k2*k3^3 - 12*f3*f6*g2^4*g3^2*k2*k3^3 - 16*f6*g1*g2^5*g3^2*k2*k3^3 - 32*f4*f5^2*g0*g3^3*k2*k3^3 + 64*f4^2*f6*g0*g3^3*k2*k3^3 + 24*f3*f5*f6*g0*g3^3*k2*k3^3 - 32*f4^2*f5*g1*g3^3*k2*k3^3 - 28*f3*f5^2*g1*g3^3*k2*k3^3 + 64*f3*f4*f6*g1*g3^3*k2*k3^3 + 16*f6^2*g0*g1^2*g3^3*k2*k3^3 - 24*f5*f6*g1^3*g3^3*k2*k3^3 - 64*f3*f4*f5*g2*g3^3*k2*k3^3 + 16*f3^2*f6*g2*g3^3*k2*k3^3 + 16*f6^2*g0^2*g2*g3^3*k2*k3^3 - 64*f5*f6*g0*g1*g2*g3^3*k2*k3^3 + 70*f5^2*g1^2*g2*g3^3*k2*k3^3 - 16*f4*f6*g1^2*g2*g3^3*k2*k3^3 + 50*f5^2*g0*g2^2*g3^3*k2*k3^3 + 8*f4*f6*g0*g2^2*g3^3*k2*k3^3 + 44*f4*f5*g1*g2^2*g3^3*k2*k3^3 + 12*f3*f6*g1*g2^2*g3^3*k2*k3^3 - 50*f3*f5*g2^3*g3^3*k2*k3^3 - 20*f6*g1^2*g2^3*g3^3*k2*k3^3 - 8*f6*g0*g2^4*g3^3*k2*k3^3 + 8*f5*g1*g2^4*g3^3*k2*k3^3 + 16*f3*f4^2*g3^4*k2*k3^3 + 4*f3^2*f5*g3^4*k2*k3^3 + 4*f5*f6*g0^2*g3^4*k2*k3^3 - 10*f5^2*g0*g1*g3^4*k2*k3^3 + 40*f4*f6*g0*g1*g3^4*k2*k3^3 - 24*f4*f5*g1^2*g3^4*k2*k3^3 + 16*f3*f6*g1^2*g3^4*k2*k3^3 - 36*f4*f5*g0*g2*g3^4*k2*k3^3 + 20*f3*f6*g0*g2*g3^4*k2*k3^3 - 8*f4^2*g1*g2*g3^4*k2*k3^3 - 24*f3*f5*g1*g2*g3^4*k2*k3^3 - 4*f6*g1^3*g2*g3^4*k2*k3^3 - 8*f3*f4*g2^2*g3^4*k2*k3^3 + 20*f5*g1^2*g2^2*g3^4*k2*k3^3 + 10*f5*g0*g2^3*g3^4*k2*k3^3 - 8*f3*g2^4*g3^4*k2*k3^3 + 8*f4^2*g0*g3^5*k2*k3^3 + 2*f3*f5*g0*g3^5*k2*k3^3 + 8*f3*f4*g1*g3^5*k2*k3^3 + 4*f6*g0*g1^2*g3^5*k2*k3^3 - 6*f5*g1^3*g3^5*k2*k3^3 + 2*f3^2*g2*g3^5*k2*k3^3 + 4*f6*g0^2*g2*g3^5*k2*k3^3 - 12*f5*g0*g1*g2*g3^5*k2*k3^3 - 8*f4*g1^2*g2*g3^5*k2*k3^3 - 4*f4*g0*g2^2*g3^5*k2*k3^3 - 2*f3*g1*g2^2*g3^5*k2*k3^3 + 4*f4*g0*g1*g3^6*k2*k3^3 + 2*f3*g1^2*g3^6*k2*k3^3 + 2*f3*g0*g2*g3^6*k2*k3^3 - 2*g1^3*g2*g3^6*k2*k3^3 - 2*g0*g1*g2^2*g3^6*k2*k3^3 + 64*f4*f5^4*k3^4 - 384*f4^2*f5^2*f6*k3^4 - 80*f3*f5^3*f6*k3^4 + 256*f4^3*f6^2*k3^4 + 192*f3*f4*f5*f6^2*k3^4 - 64*f3^2*f6^3*k3^4 - 40*f5^3*f6*g1*g2*k3^4 + 96*f4*f5*f6^2*g1*g2*k3^4 - 64*f3*f6^3*g1*g2*k3^4 + 16*f5^4*g2^2*k3^4 - 192*f4*f5^2*f6*g2^2*k3^4 + 192*f4^2*f6^2*g2^2*k3^4 + 48*f3*f5*f6^2*g2^2*k3^4 - 16*f6^3*g1^2*g2^2*k3^4 + 24*f5*f6^2*g1*g2^3*k3^4 - 24*f5^2*f6*g2^4*k3^4 + 48*f4*f6^2*g2^4*k3^4 + 4*f6^2*g2^6*k3^4 - 40*f5^3*f6*g0*g3*k3^4 + 96*f4*f5*f6^2*g0*g3*k3^4 - 64*f3*f6^3*g0*g3*k3^4 + 64*f5^4*g1*g3*k3^4 - 176*f4*f5^2*f6*g1*g3*k3^4 + 64*f4^2*f6^2*g1*g3*k3^4 + 96*f3*f5*f6^2*g1*g3*k3^4 + 128*f4*f5^3*g2*g3*k3^4 - 384*f4^2*f5*f6*g2*g3*k3^4 - 120*f3*f5^2*f6*g2*g3*k3^4 + 96*f3*f4*f6^2*g2*g3*k3^4 - 32*f6^3*g0*g1*g2*g3*k3^4 + 48*f5*f6^2*g1^2*g2*g3*k3^4 + 24*f5*f6^2*g0*g2^2*g3*k3^4 - 104*f5^2*f6*g1*g2^2*g3*k3^4 + 80*f4*f6^2*g1*g2^2*g3*k3^4 + 42*f5^3*g2^3*g3*k3^4 - 216*f4*f5*f6*g2^3*g3*k3^4 + 40*f3*f6^2*g2^3*g3*k3^4 + 24*f6^2*g1*g2^4*g3*k3^4 - 30*f5*f6*g2^5*g3*k3^4 - 96*f4^2*f5^2*g3^2*k3^4 - 20*f3*f5^3*g3^2*k3^4 + 128*f4^3*f6*g3^2*k3^4 + 96*f3*f4*f5*f6*g3^2*k3^4 - 48*f3^2*f6^2*g3^2*k3^4 - 16*f6^3*g0^2*g3^2*k3^4 + 48*f5*f6^2*g0*g1*g3^2*k3^4 - 36*f5^2*f6*g1^2*g3^2*k3^4 - 60*f5^2*f6*g0*g2*g3^2*k3^4 + 48*f4*f6^2*g0*g2*g3^2*k3^4 + 118*f5^3*g1*g2*g3^2*k3^4 - 128*f4*f5*f6*g1*g2*g3^2*k3^4 + 48*f4*f5^2*g2^2*g3^2*k3^4 - 36*f3*f5*f6*g2^2*g3^2*k3^4 + 12*f6^2*g1^2*g2^2*g3^2*k3^4 + 20*f6^2*g0*g2^3*g3^2*k3^4 - 74*f5*f6*g1*g2^3*g3^2*k3^4 + 33*f5^2*g2^4*g3^2*k3^4 - 36*f4*f6*g2^4*g3^2*k3^4 - 8*f6*g2^6*g3^2*k3^4 + 24*f4*f5*f6*g0*g3^3*k3^4 - 32*f3*f6^2*g0*g3^3*k3^4 - 44*f4*f5^2*g1*g3^3*k3^4 + 32*f4^2*f6*g1*g3^3*k3^4 + 48*f3*f5*f6*g1*g3^3*k3^4 - 96*f4^2*f5*g2*g3^3*k3^4 - 30*f3*f5^2*g2*g3^3*k3^4 + 48*f3*f4*f6*g2*g3^3*k3^4 + 8*f6^2*g0*g1*g2*g3^3*k3^4 - 12*f5*f6*g1^2*g2*g3^3*k3^4 - 24*f5*f6*g0*g2^2*g3^3*k3^4 + 70*f5^2*g1*g2^2*g3^3*k3^4 - 4*f4*f6*g1*g2^2*g3^3*k3^4 - 22*f4*f5*g2^3*g3^3*k3^4 + 10*f3*f6*g2^3*g3^3*k3^4 - 10*f6*g1*g2^4*g3^3*k3^4 + 8*f5*g2^5*g3^3*k3^4 + 16*f4^3*g3^4*k3^4 + 12*f3*f4*f5*g3^4*k3^4 - 12*f3^2*f6*g3^4*k3^4 - 4*f6^2*g0^2*g3^4*k3^4 + 12*f5*f6*g0*g1*g3^4*k3^4 - 9*f5^2*g1^2*g3^4*k3^4 + 12*f4*f6*g0*g2*g3^4*k3^4 - 38*f4*f5*g1*g2*g3^4*k3^4 + 12*f3*f6*g1*g2*g3^4*k3^4 - 12*f4^2*g2^2*g3^4*k3^4 - 12*f3*f5*g2^2*g3^4*k3^4 + 12*f5*g1*g2^3*g3^4*k3^4 - 8*f4*g2^4*g3^4*k3^4 - 4*f3*f6*g0*g3^5*k3^4 + 4*f4^2*g1*g3^5*k3^4 + 6*f3*f5*g1*g3^5*k3^4 + 6*f3*f4*g2*g3^5*k3^4 + 4*f6*g0*g1*g2*g3^5*k3^4 - 6*f5*g1^2*g2*g3^5*k3^4 - 6*f4*g1*g2^2*g3^5*k3^4 - f3^2*g3^6*k3^4 + 2*f3*g1*g2*g3^6*k3^4 - g1^2*g2^2*g3^6*k3^4 - 64*f1*f3*f5^2*k1^3*k4 - 256*f0*f4*f5^2*k1^3*k4 + 512*f0*f4^2*f6*k1^3*k4 - 320*f0*f3*f5*f6*k1^3*k4 - 64*f4*f5^2*g0^2*k1^3*k4 + 128*f4^2*f6*g0^2*k1^3*k4 - 80*f3*f5*f6*g0^2*k1^3*k4 - 32*f3*f5^2*g0*g1*k1^3*k4 + 64*f2*f5^2*g0*g2*k1^3*k4 + 64*f1*f5*f6*g0*g2*k1^3*k4 + 64*f0*f6^2*g0*g2*k1^3*k4 + 16*f6^2*g0^3*g2*k1^3*k4 - 32*f1*f5^2*g1*g2*k1^3*k4 - 160*f0*f5*f6*g1*g2*k1^3*k4 - 8*f5*f6*g0^2*g1*g2*k1^3*k4 - 64*f0*f5^2*g2^2*k1^3*k4 + 256*f0*f4*f6*g2^2*k1^3*k4 - 32*f5^2*g0^2*g2^2*k1^3*k4 + 64*f4*f6*g0^2*g2^2*k1^3*k4 + 32*f0*f6*g2^4*k1^3*k4 + 8*f6*g0^2*g2^4*k1^3*k4 - 32*f1*f5^2*g0*g3*k1^3*k4 - 160*f0*f5*f6*g0*g3*k1^3*k4 - 40*f5*f6*g0^3*g3*k1^3*k4 + 192*f0*f4*f6*g1*g3*k1^3*k4 - 16*f5^2*g0^2*g1*g3*k1^3*k4 + 48*f4*f6*g0^2*g1*g3*k1^3*k4 - 64*f1*f3*f5*g2*g3*k1^3*k4 - 256*f0*f4*f5*g2*g3*k1^3*k4 - 160*f0*f3*f6*g2*g3*k1^3*k4 - 64*f4*f5*g0^2*g2*g3*k1^3*k4 - 40*f3*f6*g0^2*g2*g3*k1^3*k4 - 32*f3*f5*g0*g1*g2*g3*k1^3*k4 + 80*f2*f5*g0*g2^2*g3*k1^3*k4 + 40*f1*f6*g0*g2^2*g3*k1^3*k4 - 40*f1*f5*g1*g2^2*g3*k1^3*k4 - 48*f0*f6*g1*g2^2*g3*k1^3*k4 + 8*f6*g0^2*g1*g2^2*g3*k1^3*k4 - 40*f0*f5*g2^3*g3*k1^3*k4 - 34*f5*g0^2*g2^3*g3*k1^3*k4 + 128*f0*f4^2*g3^2*k1^3*k4 - 80*f0*f3*f5*g3^2*k1^3*k4 + 32*f4^2*g0^2*g3^2*k1^3*k4 - 20*f3*f5*g0^2*g3^2*k1^3*k4 + 16*f2*f5*g0*g1*g3^2*k1^3*k4 + 8*f1*f6*g0*g1*g3^2*k1^3*k4 - 8*f1*f5*g1^2*g3^2*k1^3*k4 + 4*f6*g0^2*g1^2*g3^2*k1^3*k4 - 24*f1*f5*g0*g2*g3^2*k1^3*k4 - 64*f0*f6*g0*g2*g3^2*k1^3*k4 - 16*f6*g0^3*g2*g3^2*k1^3*k4 - 40*f0*f5*g1*g2*g3^2*k1^3*k4 - 30*f5*g0^2*g1*g2*g3^2*k1^3*k4 - 16*f1*f3*g2^2*g3^2*k1^3*k4 - 8*f3*g0*g1*g2^2*g3^2*k1^3*k4 + 24*f2*g0*g2^3*g3^2*k1^3*k4 - 12*f1*g1*g2^3*g3^2*k1^3*k4 + 4*f0*g2^4*g3^2*k1^3*k4 - 8*g0^2*g2^4*g3^2*k1^3*k4 - 16*f0*f5*g0*g3^3*k1^3*k4 - 4*f5*g0^3*g3^3*k1^3*k4 + 48*f0*f4*g1*g3^3*k1^3*k4 + 12*f4*g0^2*g1*g3^3*k1^3*k4 - 40*f0*f3*g2*g3^3*k1^3*k4 - 10*f3*g0^2*g2*g3^3*k1^3*k4 + 8*f2*g0*g1*g2*g3^3*k1^3*k4 - 4*f1*g1^2*g2*g3^3*k1^3*k4 - 2*f1*g0*g2^2*g3^3*k1^3*k4 - 12*f0*g1*g2^2*g3^3*k1^3*k4 - 10*g0^2*g1*g2^2*g3^3*k1^3*k4 + 2*f1*g0*g1*g3^4*k1^3*k4 - 8*f0*g0*g2*g3^4*k1^3*k4 - 2*g0^3*g2*g3^4*k1^3*k4 - 256*f1*f4*f5^2*k1^2*k2*k4 + 512*f0*f5^3*k1^2*k2*k4 + 256*f1*f4^2*f6*k1^2*k2*k4 - 160*f1*f3*f5*f6*k1^2*k2*k4 - 256*f0*f4*f5*f6*k1^2*k2*k4 - 256*f0*f3*f6^2*k1^2*k2*k4 + 128*f5^3*g0^2*k1^2*k2*k4 - 64*f4*f5*f6*g0^2*k1^2*k2*k4 - 64*f3*f6^2*g0^2*k1^2*k2*k4 - 128*f4*f5^2*g0*g1*k1^2*k2*k4 + 128*f4^2*f6*g0*g1*k1^2*k2*k4 - 80*f3*f5*f6*g0*g1*k1^2*k2*k4 + 128*f2*f5*f6*g0*g2*k1^2*k2*k4 + 64*f1*f6^2*g0*g2*k1^2*k2*k4 - 80*f1*f5*f6*g1*g2*k1^2*k2*k4 - 128*f0*f6^2*g1*g2*k1^2*k2*k4 - 8*f5*f6*g0*g1^2*g2*k1^2*k2*k4 - 64*f1*f5^2*g2^2*k1^2*k2*k4 + 128*f1*f4*f6*g2^2*k1^2*k2*k4 - 64*f0*f5*f6*g2^2*k1^2*k2*k4 - 32*f5^2*g0*g1*g2^2*k1^2*k2*k4 + 64*f4*f6*g0*g1*g2^2*k1^2*k2*k4 + 16*f1*f6*g2^4*k1^2*k2*k4 + 8*f6*g0*g1*g2^4*k1^2*k2*k4 + 64*f2*f5^2*g0*g3*k1^2*k2*k4 - 16*f1*f5*f6*g0*g3*k1^2*k2*k4 - 64*f0*f6^2*g0*g3*k1^2*k2*k4 - 16*f6^2*g0^3*g3*k1^2*k2*k4 - 64*f1*f5^2*g1*g3*k1^2*k2*k4 + 96*f1*f4*f6*g1*g3*k1^2*k2*k4 - 128*f0*f5*f6*g1*g3*k1^2*k2*k4 - 40*f5*f6*g0^2*g1*g3*k1^2*k2*k4 - 16*f5^2*g0*g1^2*g3*k1^2*k2*k4 + 48*f4*f6*g0*g1^2*g3*k1^2*k2*k4 - 256*f1*f4*f5*g2*g3*k1^2*k2*k4 + 768*f0*f5^2*g2*g3*k1^2*k2*k4 - 80*f1*f3*f6*g2*g3*k1^2*k2*k4 - 128*f0*f4*f6*g2*g3*k1^2*k2*k4 + 128*f5^2*g0^2*g2*g3*k1^2*k2*k4 - 32*f4*f6*g0^2*g2*g3*k1^2*k2*k4 - 128*f4*f5*g0*g1*g2*g3*k1^2*k2*k4 - 40*f3*f6*g0*g1*g2*g3*k1^2*k2*k4 + 8*f3*f5*g0*g2^2*g3*k1^2*k2*k4 + 80*f2*f6*g0*g2^2*g3*k1^2*k2*k4 - 24*f1*f6*g1*g2^2*g3*k1^2*k2*k4 + 8*f6*g0*g1^2*g2^2*g3*k1^2*k2*k4 - 60*f1*f5*g2^3*g3*k1^2*k2*k4 - 16*f0*f6*g2^3*g3*k1^2*k2*k4 + 4*f6*g0^2*g2^3*g3*k1^2*k2*k4 - 34*f5*g0*g1*g2^3*g3*k1^2*k2*k4 + 64*f1*f4^2*g3^2*k1^2*k2*k4 - 40*f1*f3*f5*g3^2*k1^2*k2*k4 - 64*f0*f4*f5*g3^2*k1^2*k2*k4 - 128*f0*f3*f6*g3^2*k1^2*k2*k4 - 16*f4*f5*g0^2*g3^2*k1^2*k2*k4 - 32*f3*f6*g0^2*g3^2*k1^2*k2*k4 + 32*f4^2*g0*g1*g3^2*k1^2*k2*k4 - 12*f3*f5*g0*g1*g3^2*k1^2*k2*k4 + 16*f2*f6*g0*g1*g3^2*k1^2*k2*k4 + 4*f6*g0*g1^3*g3^2*k1^2*k2*k4 + 96*f2*f5*g0*g2*g3^2*k1^2*k2*k4 + 16*f1*f6*g0*g2*g3^2*k1^2*k2*k4 - 84*f1*f5*g1*g2*g3^2*k1^2*k2*k4 - 128*f0*f6*g1*g2*g3^2*k1^2*k2*k4 - 24*f6*g0^2*g1*g2*g3^2*k1^2*k2*k4 - 22*f5*g0*g1^2*g2*g3^2*k1^2*k2*k4 - 32*f1*f4*g2^2*g3^2*k1^2*k2*k4 + 368*f0*f5*g2^2*g3^2*k1^2*k2*k4 + 12*f5*g0^2*g2^2*g3^2*k1^2*k2*k4 - 16*f4*g0*g1*g2^2*g3^2*k1^2*k2*k4 + 4*f3*g0*g2^3*g3^2*k1^2*k2*k4 - 10*f1*g2^4*g3^2*k1^2*k2*k4 - 8*g0*g1*g2^4*g3^2*k1^2*k2*k4 - 16*f0*f6*g0*g3^3*k1^2*k2*k4 - 4*f6*g0^3*g3^3*k1^2*k2*k4 + 24*f1*f4*g1*g3^3*k1^2*k2*k4 - 32*f0*f5*g1*g3^3*k1^2*k2*k4 - 20*f5*g0^2*g1*g3^3*k1^2*k2*k4 + 12*f4*g0*g1^2*g3^3*k1^2*k2*k4 - 20*f1*f3*g2*g3^3*k1^2*k2*k4 - 32*f0*f4*g2*g3^3*k1^2*k2*k4 - 8*f4*g0^2*g2*g3^3*k1^2*k2*k4 - 6*f3*g0*g1*g2*g3^3*k1^2*k2*k4 + 36*f2*g0*g2^2*g3^3*k1^2*k2*k4 - 22*f1*g1*g2^2*g3^3*k1^2*k2*k4 - 6*g0*g1^2*g2^2*g3^3*k1^2*k2*k4 + 60*f0*g2^3*g3^3*k1^2*k2*k4 - 10*g0^2*g2^3*g3^3*k1^2*k2*k4 - 16*f0*f3*g3^4*k1^2*k2*k4 - 4*f3*g0^2*g3^4*k1^2*k2*k4 + 4*f2*g0*g1*g3^4*k1^2*k2*k4 + 2*f1*g0*g2*g3^4*k1^2*k2*k4 - 24*f0*g1*g2*g3^4*k1^2*k2*k4 - 12*g0^2*g1*g2*g3^4*k1^2*k2*k4 + 64*f1*f5^3*k1*k2^2*k4 - 128*f1*f4*f5*f6*k1*k2^2*k4 + 640*f0*f5^2*f6*k1*k2^2*k4 - 128*f1*f3*f6^2*k1*k2^2*k4 - 256*f0*f4*f6^2*k1*k2^2*k4 + 160*f5^2*f6*g0^2*k1*k2^2*k4 - 64*f4*f6^2*g0^2*k1*k2^2*k4 + 32*f5^3*g0*g1*k1*k2^2*k4 - 64*f4*f5*f6*g0*g1*k1*k2^2*k4 - 64*f3*f6^2*g0*g1*k1*k2^2*k4 - 128*f4*f5^2*g0*g2*k1*k2^2*k4 + 128*f4^2*f6*g0*g2*k1*k2^2*k4 + 16*f3*f5*f6*g0*g2*k1*k2^2*k4 + 64*f2*f6^2*g0*g2*k1*k2^2*k4 - 64*f1*f6^2*g1*g2*k1*k2^2*k4 - 16*f6^2*g0*g1^2*g2*k1*k2^2*k4 - 32*f1*f5*f6*g2^2*k1*k2^2*k4 - 64*f0*f6^2*g2^2*k1*k2^2*k4 + 16*f6^2*g0^2*g2^2*k1*k2^2*k4 - 8*f5*f6*g0*g1*g2^2*k1*k2^2*k4 - 32*f5^2*g0*g2^3*k1*k2^2*k4 + 64*f4*f6*g0*g2^3*k1*k2^2*k4 + 8*f6*g0*g2^5*k1*k2^2*k4 + 128*f2*f5*f6*g0*g3*k1*k2^2*k4 - 64*f1*f5*f6*g1*g3*k1*k2^2*k4 - 128*f0*f6^2*g1*g3*k1*k2^2*k4 - 32*f6^2*g0^2*g1*g3*k1*k2^2*k4 + 96*f1*f5^2*g2*g3*k1*k2^2*k4 - 64*f1*f4*f6*g2*g3*k1*k2^2*k4 + 640*f0*f5*f6*g2*g3*k1*k2^2*k4 + 136*f5*f6*g0^2*g2*g3*k1*k2^2*k4 + 16*f5^2*g0*g1*g2*g3*k1*k2^2*k4 + 16*f4*f6*g0*g1*g2*g3*k1*k2^2*k4 - 128*f4*f5*g0*g2^2*g3*k1*k2^2*k4 + 24*f3*f6*g0*g2^2*g3*k1*k2^2*k4 - 8*f1*f6*g2^3*g3*k1*k2^2*k4 + 12*f6*g0*g1*g2^3*g3*k1*k2^2*k4 - 34*f5*g0*g2^4*g3*k1*k2^2*k4 - 32*f1*f4*f5*g3^2*k1*k2^2*k4 + 160*f0*f5^2*g3^2*k1*k2^2*k4 - 64*f1*f3*f6*g3^2*k1*k2^2*k4 - 128*f0*f4*f6*g3^2*k1*k2^2*k4 - 8*f5^2*g0^2*g3^2*k1*k2^2*k4 - 32*f4*f6*g0^2*g3^2*k1*k2^2*k4 - 16*f4*f5*g0*g1*g3^2*k1*k2^2*k4 - 16*f3*f6*g0*g1*g3^2*k1*k2^2*k4 + 32*f4^2*g0*g2*g3^2*k1*k2^2*k4 + 4*f3*f5*g0*g2*g3^2*k1*k2^2*k4 + 96*f2*f6*g0*g2*g3^2*k1*k2^2*k4 - 64*f1*f6*g1*g2*g3^2*k1*k2^2*k4 - 4*f6*g0*g1^2*g2*g3^2*k1*k2^2*k4 + 40*f1*f5*g2^2*g3^2*k1*k2^2*k4 + 128*f0*f6*g2^2*g3^2*k1*k2^2*k4 + 28*f6*g0^2*g2^2*g3^2*k1*k2^2*k4 - 18*f5*g0*g1*g2^2*g3^2*k1*k2^2*k4 - 16*f4*g0*g2^3*g3^2*k1*k2^2*k4 - 8*g0*g2^5*g3^2*k1*k2^2*k4 + 32*f2*f5*g0*g3^3*k1*k2^2*k4 + 8*f1*f6*g0*g3^3*k1*k2^2*k4 - 16*f1*f5*g1*g3^3*k1*k2^2*k4 - 64*f0*f6*g1*g3^3*k1*k2^2*k4 - 12*f6*g0^2*g1*g3^3*k1*k2^2*k4 - 8*f5*g0*g1^2*g3^3*k1*k2^2*k4 - 16*f1*f4*g2*g3^3*k1*k2^2*k4 + 160*f0*f5*g2*g3^3*k1*k2^2*k4 - 24*f5*g0^2*g2*g3^3*k1*k2^2*k4 + 4*f4*g0*g1*g2*g3^3*k1*k2^2*k4 + 6*f3*g0*g2^2*g3^3*k1*k2^2*k4 + 6*f1*g2^3*g3^3*k1*k2^2*k4 - 6*g0*g1*g2^3*g3^3*k1*k2^2*k4 - 8*f1*f3*g3^4*k1*k2^2*k4 - 16*f0*f4*g3^4*k1*k2^2*k4 - 4*f4*g0^2*g3^4*k1*k2^2*k4 + 20*f2*g0*g2*g3^4*k1*k2^2*k4 - 12*f1*g1*g2*g3^4*k1*k2^2*k4 - 4*g0*g1^2*g2*g3^4*k1*k2^2*k4 + 36*f0*g2^2*g3^4*k1*k2^2*k4 - 12*g0^2*g2^2*g3^4*k1*k2^2*k4 + 2*f1*g0*g3^5*k1*k2^2*k4 - 8*f0*g1*g3^5*k1*k2^2*k4 - 2*g0^2*g1*g3^5*k1*k2^2*k4 + 64*f1*f5^2*f6*k2^3*k4 - 128*f1*f4*f6^2*k2^3*k4 + 256*f0*f5*f6^2*k2^3*k4 + 64*f5*f6^2*g0^2*k2^3*k4 + 32*f5^2*f6*g0*g1*k2^3*k4 - 64*f4*f6^2*g0*g1*k2^3*k4 - 32*f1*f6^2*g2^2*k2^3*k4 - 16*f6^2*g0*g1*g2^2*k2^3*k4 - 128*f4*f5^2*g0*g3*k2^3*k4 + 128*f4^2*f6*g0*g3*k2^3*k4 + 16*f3*f5*f6*g0*g3*k2^3*k4 + 64*f2*f6^2*g0*g3*k2^3*k4 - 64*f1*f6^2*g1*g3*k2^3*k4 - 16*f6^2*g0*g1^2*g3*k2^3*k4 + 64*f1*f5*f6*g2*g3*k2^3*k4 + 128*f0*f6^2*g2*g3*k2^3*k4 + 64*f6^2*g0^2*g2*g3*k2^3*k4 + 40*f5*f6*g0*g1*g2*g3*k2^3*k4 - 40*f5^2*g0*g2^2*g3*k2^3*k4 + 80*f4*f6*g0*g2^2*g3*k2^3*k4 + 12*f6*g0*g2^4*g3*k2^3*k4 + 16*f1*f5^2*g3^2*k2^3*k4 - 64*f1*f4*f6*g3^2*k2^3*k4 + 128*f0*f5*f6*g3^2*k2^3*k4 - 8*f5*f6*g0^2*g3^2*k2^3*k4 - 32*f5^2*g0*g1*g3^2*k2^3*k4 + 32*f4*f6*g0*g1*g3^2*k2^3*k4 - 128*f4*f5*g0*g2*g3^2*k2^3*k4 + 8*f3*f6*g0*g2*g3^2*k2^3*k4 + 20*f6*g0*g1*g2^2*g3^2*k2^3*k4 - 42*f5*g0*g2^3*g3^2*k2^3*k4 + 32*f4^2*g0*g3^3*k2^3*k4 + 4*f3*f5*g0*g3^3*k2^3*k4 + 32*f2*f6*g0*g3^3*k2^3*k4 - 32*f1*f6*g1*g3^3*k2^3*k4 - 4*f6*g0*g1^2*g3^3*k2^3*k4 + 16*f1*f5*g2*g3^3*k2^3*k4 + 64*f0*f6*g2*g3^3*k2^3*k4 + 4*f6*g0^2*g2*g3^3*k2^3*k4 - 30*f5*g0*g1*g2*g3^3*k2^3*k4 - 12*f4*g0*g2^2*g3^3*k2^3*k4 - 8*g0*g2^4*g3^3*k2^3*k4 - 8*f1*f4*g3^4*k2^3*k4 + 16*f0*f5*g3^4*k2^3*k4 - 8*f5*g0^2*g3^4*k2^3*k4 + 12*f4*g0*g1*g3^4*k2^3*k4 + 2*f3*g0*g2*g3^4*k2^3*k4 + 2*f1*g2^2*g3^4*k2^3*k4 - 4*g0*g1*g2^2*g3^4*k2^3*k4 + 4*f2*g0*g3^5*k2^3*k4 - 4*f1*g1*g3^5*k2^3*k4 + 8*f0*g2*g3^5*k2^3*k4 - 4*g0^2*g2*g3^5*k2^3*k4 - 512*f2*f4*f5^2*k1^2*k3*k4 + 128*f1*f5^3*k1^2*k3*k4 + 512*f2*f4^2*f6*k1^2*k3*k4 - 64*f2*f3*f5*f6*k1^2*k3*k4 - 256*f1*f4*f5*f6*k1^2*k3*k4 + 256*f0*f5^2*f6*k1^2*k3*k4 + 64*f1*f3*f6^2*k1^2*k3*k4 - 256*f0*f4*f6^2*k1^2*k3*k4 + 64*f5^2*f6*g0^2*k1^2*k3*k4 - 64*f4*f6^2*g0^2*k1^2*k3*k4 + 64*f5^3*g0*g1*k1^2*k3*k4 - 128*f4*f5*f6*g0*g1*k1^2*k3*k4 + 32*f3*f6^2*g0*g1*k1^2*k3*k4 - 128*f4*f5^2*g1^2*k1^2*k3*k4 + 128*f4^2*f6*g1^2*k1^2*k3*k4 - 16*f3*f5*f6*g1^2*k1^2*k3*k4 + 256*f4*f5^2*g0*g2*k1^2*k3*k4 - 256*f4^2*f6*g0*g2*k1^2*k3*k4 + 96*f3*f5*f6*g0*g2*k1^2*k3*k4 - 32*f2*f5*f6*g1*g2*k1^2*k3*k4 + 32*f1*f6^2*g1*g2*k1^2*k3*k4 + 16*f6^2*g0*g1^2*g2*k1^2*k3*k4 - 8*f5*f6*g1^3*g2*k1^2*k3*k4 - 128*f2*f5^2*g2^2*k1^2*k3*k4 + 256*f2*f4*f6*g2^2*k1^2*k3*k4 - 64*f1*f5*f6*g2^2*k1^2*k3*k4 - 64*f0*f6^2*g2^2*k1^2*k3*k4 - 64*f6^2*g0^2*g2^2*k1^2*k3*k4 + 16*f5*f6*g0*g1*g2^2*k1^2*k3*k4 - 32*f5^2*g1^2*g2^2*k1^2*k3*k4 + 64*f4*f6*g1^2*g2^2*k1^2*k3*k4 + 64*f5^2*g0*g2^3*k1^2*k3*k4 - 128*f4*f6*g0*g2^3*k1^2*k3*k4 + 32*f2*f6*g2^4*k1^2*k3*k4 + 8*f6*g1^2*g2^4*k1^2*k3*k4 - 16*f6*g0*g2^5*k1^2*k3*k4 - 32*f2*f5*f6*g0*g3*k1^2*k3*k4 + 32*f1*f6^2*g0*g3*k1^2*k3*k4 - 64*f2*f5^2*g1*g3*k1^2*k3*k4 + 192*f2*f4*f6*g1*g3*k1^2*k3*k4 - 64*f1*f5*f6*g1*g3*k1^2*k3*k4 - 64*f0*f6^2*g1*g3*k1^2*k3*k4 - 40*f5*f6*g0*g1^2*g3*k1^2*k3*k4 - 16*f5^2*g1^3*g3*k1^2*k3*k4 + 48*f4*f6*g1^3*g3*k1^2*k3*k4 - 512*f2*f4*f5*g2*g3*k1^2*k3*k4 + 192*f1*f5^2*g2*g3*k1^2*k3*k4 - 32*f2*f3*f6*g2*g3*k1^2*k3*k4 - 128*f1*f4*f6*g2*g3*k1^2*k3*k4 + 256*f0*f5*f6*g2*g3*k1^2*k3*k4 + 112*f5*f6*g0^2*g2*g3*k1^2*k3*k4 + 96*f5^2*g0*g1*g2*g3*k1^2*k3*k4 - 160*f4*f6*g0*g1*g2*g3*k1^2*k3*k4 - 128*f4*f5*g1^2*g2*g3*k1^2*k3*k4 - 8*f3*f6*g1^2*g2*g3*k1^2*k3*k4 + 288*f4*f5*g0*g2^2*g3*k1^2*k3*k4 + 24*f3*f6*g0*g2^2*g3*k1^2*k3*k4 - 8*f3*f5*g1*g2^2*g3*k1^2*k3*k4 + 32*f2*f6*g1*g2^2*g3*k1^2*k3*k4 + 8*f6*g1^3*g2^2*g3*k1^2*k3*k4 - 120*f2*f5*g2^3*g3*k1^2*k3*k4 - 40*f1*f6*g2^3*g3*k1^2*k3*k4 - 16*f6*g0*g1*g2^3*g3*k1^2*k3*k4 - 34*f5*g1^2*g2^3*g3*k1^2*k3*k4 + 68*f5*g0*g2^4*g3*k1^2*k3*k4 + 128*f2*f4^2*g3^2*k1^2*k3*k4 - 16*f2*f3*f5*g3^2*k1^2*k3*k4 - 64*f1*f4*f5*g3^2*k1^2*k3*k4 + 64*f0*f5^2*g3^2*k1^2*k3*k4 + 32*f1*f3*f6*g3^2*k1^2*k3*k4 - 128*f0*f4*f6*g3^2*k1^2*k3*k4 + 16*f5^2*g0^2*g3^2*k1^2*k3*k4 - 32*f4*f6*g0^2*g3^2*k1^2*k3*k4 - 8*f3*f6*g0*g1*g3^2*k1^2*k3*k4 + 32*f4^2*g1^2*g3^2*k1^2*k3*k4 - 12*f3*f5*g1^2*g3^2*k1^2*k3*k4 + 16*f2*f6*g1^2*g3^2*k1^2*k3*k4 + 4*f6*g1^4*g3^2*k1^2*k3*k4 - 64*f4^2*g0*g2*g3^2*k1^2*k3*k4 + 16*f3*f5*g0*g2*g3^2*k1^2*k3*k4 - 16*f2*f6*g0*g2*g3^2*k1^2*k3*k4 - 72*f2*f5*g1*g2*g3^2*k1^2*k3*k4 - 16*f1*f6*g1*g2*g3^2*k1^2*k3*k4 - 16*f6*g0*g1^2*g2*g3^2*k1^2*k3*k4 - 22*f5*g1^3*g2*g3^2*k1^2*k3*k4 - 64*f2*f4*g2^2*g3^2*k1^2*k3*k4 + 80*f1*f5*g2^2*g3^2*k1^2*k3*k4 + 32*f0*f6*g2^2*g3^2*k1^2*k3*k4 + 12*f6*g0^2*g2^2*g3^2*k1^2*k3*k4 + 52*f5*g0*g1*g2^2*g3^2*k1^2*k3*k4 - 16*f4*g1^2*g2^2*g3^2*k1^2*k3*k4 + 48*f4*g0*g2^3*g3^2*k1^2*k3*k4 - 4*f3*g1*g2^3*g3^2*k1^2*k3*k4 - 20*f2*g2^4*g3^2*k1^2*k3*k4 - 8*g1^2*g2^4*g3^2*k1^2*k3*k4 + 16*g0*g2^5*g3^2*k1^2*k3*k4 + 8*f1*f6*g0*g3^3*k1^2*k3*k4 + 48*f2*f4*g1*g3^3*k1^2*k3*k4 - 16*f1*f5*g1*g3^3*k1^2*k3*k4 - 32*f0*f6*g1*g3^3*k1^2*k3*k4 - 16*f6*g0^2*g1*g3^3*k1^2*k3*k4 - 12*f5*g0*g1^2*g3^3*k1^2*k3*k4 + 12*f4*g1^3*g3^3*k1^2*k3*k4 - 8*f2*f3*g2*g3^3*k1^2*k3*k4 - 32*f1*f4*g2*g3^3*k1^2*k3*k4 + 64*f0*f5*g2*g3^3*k1^2*k3*k4 + 20*f5*g0^2*g2*g3^3*k1^2*k3*k4 - 24*f4*g0*g1*g2*g3^3*k1^2*k3*k4 - 6*f3*g1^2*g2*g3^3*k1^2*k3*k4 + 2*f3*g0*g2^2*g3^3*k1^2*k3*k4 - 8*f2*g1*g2^2*g3^3*k1^2*k3*k4 - 6*g1^3*g2^2*g3^3*k1^2*k3*k4 + 6*f1*g2^3*g3^3*k1^2*k3*k4 + 4*g0*g1*g2^3*g3^3*k1^2*k3*k4 + 4*f1*f3*g3^4*k1^2*k3*k4 - 16*f0*f4*g3^4*k1^2*k3*k4 - 4*f4*g0^2*g3^4*k1^2*k3*k4 - 4*f3*g0*g1*g3^4*k1^2*k3*k4 + 4*f2*g1^2*g3^4*k1^2*k3*k4 - 6*f1*g1*g2*g3^4*k1^2*k3*k4 - 8*g0*g1^2*g2*g3^4*k1^2*k3*k4 + 12*f0*g2^2*g3^4*k1^2*k3*k4 + 4*g0^2*g2^2*g3^4*k1^2*k3*k4 - 4*f0*g1*g3^5*k1^2*k3*k4 - 2*g0^2*g1*g3^5*k1^2*k3*k4 - 256*f3*f4*f5^2*k1*k2*k3*k4 + 128*f2*f5^3*k1*k2*k3*k4 + 256*f3*f4^2*f6*k1*k2*k3*k4 + 32*f3^2*f5*f6*k1*k2*k3*k4 - 256*f2*f4*f5*f6*k1*k2*k3*k4 + 128*f1*f5^2*f6*k1*k2*k3*k4 - 128*f2*f3*f6^2*k1*k2*k3*k4 - 128*f1*f4*f6^2*k1*k2*k3*k4 + 384*f0*f5*f6^2*k1*k2*k3*k4 + 96*f5*f6^2*g0^2*k1*k2*k3*k4 + 64*f5^2*f6*g0*g1*k1*k2*k3*k4 - 64*f4*f6^2*g0*g1*k1*k2*k3*k4 + 32*f5^3*g1^2*k1*k2*k3*k4 - 64*f4*f5*f6*g1^2*k1*k2*k3*k4 - 32*f3*f6^2*g1^2*k1*k2*k3*k4 + 64*f3*f6^2*g0*g2*k1*k2*k3*k4 - 128*f4*f5^2*g1*g2*k1*k2*k3*k4 + 128*f4^2*f6*g1*g2*k1*k2*k3*k4 + 32*f3*f5*f6*g1*g2*k1*k2*k3*k4 - 64*f2*f6^2*g1*g2*k1*k2*k3*k4 - 16*f6^2*g1^3*g2*k1*k2*k3*k4 - 64*f3*f5^2*g2^2*k1*k2*k3*k4 + 128*f3*f4*f6*g2^2*k1*k2*k3*k4 - 64*f2*f5*f6*g2^2*k1*k2*k3*k4 - 32*f1*f6^2*g2^2*k1*k2*k3*k4 + 16*f6^2*g0*g1*g2^2*k1*k2*k3*k4 - 8*f5*f6*g1^2*g2^2*k1*k2*k3*k4 - 32*f5^2*g1*g2^3*k1*k2*k3*k4 + 64*f4*f6*g1*g2^3*k1*k2*k3*k4 + 16*f3*f6*g2^4*k1*k2*k3*k4 + 8*f6*g1*g2^5*k1*k2*k3*k4 + 384*f4*f5^2*g0*g3*k1*k2*k3*k4 - 384*f4^2*f6*g0*g3*k1*k2*k3*k4 + 160*f3*f5*f6*g0*g3*k1*k2*k3*k4 - 64*f2*f6^2*g0*g3*k1*k2*k3*k4 - 64*f3*f5^2*g1*g3*k1*k2*k3*k4 + 96*f3*f4*f6*g1*g3*k1*k2*k3*k4 - 16*f6^2*g0*g1^2*g3*k1*k2*k3*k4 - 256*f3*f4*f5*g2*g3*k1*k2*k3*k4 + 192*f2*f5^2*g2*g3*k1*k2*k3*k4 + 16*f3^2*f6*g2*g3*k1*k2*k3*k4 - 128*f2*f4*f6*g2*g3*k1*k2*k3*k4 + 128*f1*f5*f6*g2*g3*k1*k2*k3*k4 + 192*f0*f6^2*g2*g3*k1*k2*k3*k4 - 16*f6^2*g0^2*g2*g3*k1*k2*k3*k4 + 112*f5*f6*g0*g1*g2*g3*k1*k2*k3*k4 + 16*f5^2*g1^2*g2*g3*k1*k2*k3*k4 + 16*f4*f6*g1^2*g2*g3*k1*k2*k3*k4 + 144*f5^2*g0*g2^2*g3*k1*k2*k3*k4 - 224*f4*f6*g0*g2^2*g3*k1*k2*k3*k4 - 128*f4*f5*g1*g2^2*g3*k1*k2*k3*k4 + 40*f3*f6*g1*g2^2*g3*k1*k2*k3*k4 - 68*f3*f5*g2^3*g3*k1*k2*k3*k4 - 16*f2*f6*g2^3*g3*k1*k2*k3*k4 + 12*f6*g1^2*g2^3*g3*k1*k2*k3*k4 - 32*f6*g0*g2^4*g3*k1*k2*k3*k4 - 34*f5*g1*g2^4*g3*k1*k2*k3*k4 + 64*f3*f4^2*g3^2*k1*k2*k3*k4 + 8*f3^2*f5*g3^2*k1*k2*k3*k4 - 64*f2*f4*f5*g3^2*k1*k2*k3*k4 + 32*f1*f5^2*g3^2*k1*k2*k3*k4 - 64*f2*f3*f6*g3^2*k1*k2*k3*k4 - 64*f1*f4*f6*g3^2*k1*k2*k3*k4 + 192*f0*f5*f6*g3^2*k1*k2*k3*k4 + 120*f5*f6*g0^2*g3^2*k1*k2*k3*k4 + 64*f5^2*g0*g1*g3^2*k1*k2*k3*k4 - 208*f4*f6*g0*g1*g3^2*k1*k2*k3*k4 - 16*f4*f5*g1^2*g3^2*k1*k2*k3*k4 - 8*f3*f6*g1^2*g3^2*k1*k2*k3*k4 + 384*f4*f5*g0*g2*g3^2*k1*k2*k3*k4 + 112*f3*f6*g0*g2*g3^2*k1*k2*k3*k4 + 32*f4^2*g1*g2*g3^2*k1*k2*k3*k4 - 56*f3*f5*g1*g2*g3^2*k1*k2*k3*k4 - 32*f2*f6*g1*g2*g3^2*k1*k2*k3*k4 - 4*f6*g1^3*g2*g3^2*k1*k2*k3*k4 - 32*f3*f4*g2^2*g3^2*k1*k2*k3*k4 + 80*f2*f5*g2^2*g3^2*k1*k2*k3*k4 + 16*f1*f6*g2^2*g3^2*k1*k2*k3*k4 - 4*f6*g0*g1*g2^2*g3^2*k1*k2*k3*k4 - 18*f5*g1^2*g2^2*g3^2*k1*k2*k3*k4 + 134*f5*g0*g2^3*g3^2*k1*k2*k3*k4 - 16*f4*g1*g2^3*g3^2*k1*k2*k3*k4 - 14*f3*g2^4*g3^2*k1*k2*k3*k4 - 8*g1*g2^5*g3^2*k1*k2*k3*k4 - 96*f4^2*g0*g3^3*k1*k2*k3*k4 + 36*f3*f5*g0*g3^3*k1*k2*k3*k4 - 16*f2*f6*g0*g3^3*k1*k2*k3*k4 + 24*f3*f4*g1*g3^3*k1*k2*k3*k4 - 24*f6*g0*g1^2*g3^3*k1*k2*k3*k4 - 8*f5*g1^3*g3^3*k1*k2*k3*k4 + 4*f3^2*g2*g3^3*k1*k2*k3*k4 - 32*f2*f4*g2*g3^3*k1*k2*k3*k4 + 32*f1*f5*g2*g3^3*k1*k2*k3*k4 + 96*f0*f6*g2*g3^3*k1*k2*k3*k4 + 44*f6*g0^2*g2*g3^3*k1*k2*k3*k4 + 66*f5*g0*g1*g2*g3^3*k1*k2*k3*k4 + 4*f4*g1^2*g2*g3^3*k1*k2*k3*k4 + 40*f4*g0*g2^2*g3^3*k1*k2*k3*k4 - 6*f3*g1*g2^2*g3^3*k1*k2*k3*k4 + 12*f2*g2^3*g3^3*k1*k2*k3*k4 - 6*g1^2*g2^3*g3^3*k1*k2*k3*k4 + 22*g0*g2^4*g3^3*k1*k2*k3*k4 - 8*f2*f3*g3^4*k1*k2*k3*k4 - 8*f1*f4*g3^4*k1*k2*k3*k4 + 24*f0*f5*g3^4*k1*k2*k3*k4 + 14*f5*g0^2*g3^4*k1*k2*k3*k4 - 48*f4*g0*g1*g3^4*k1*k2*k3*k4 + 22*f3*g0*g2*g3^4*k1*k2*k3*k4 - 4*f2*g1*g2*g3^4*k1*k2*k3*k4 - 4*g1^3*g2*g3^4*k1*k2*k3*k4 + 6*f1*g2^2*g3^4*k1*k2*k3*k4 + 4*g0*g1*g2^2*g3^4*k1*k2*k3*k4 - 6*g0*g1^2*g3^5*k1*k2*k3*k4 + 12*f0*g2*g3^5*k1*k2*k3*k4 + 6*g0^2*g2*g3^5*k1*k2*k3*k4 + 128*f2*f5^2*f6*k2^2*k3*k4 - 256*f2*f4*f6^2*k2^2*k3*k4 + 64*f1*f5*f6^2*k2^2*k3*k4 + 256*f0*f6^3*k2^2*k3*k4 + 64*f6^3*g0^2*k2^2*k3*k4 + 32*f5*f6^2*g0*g1*k2^2*k3*k4 + 32*f5^2*f6*g1^2*k2^2*k3*k4 - 64*f4*f6^2*g1^2*k2^2*k3*k4 + 64*f5^2*f6*g0*g2*k2^2*k3*k4 - 128*f4*f6^2*g0*g2*k2^2*k3*k4 - 64*f2*f6^2*g2^2*k2^2*k3*k4 - 16*f6^2*g1^2*g2^2*k2^2*k3*k4 - 32*f6^2*g0*g2^3*k2^2*k3*k4 - 64*f5^3*g0*g3*k2^2*k3*k4 + 128*f4*f5*f6*g0*g3*k2^2*k3*k4 + 128*f3*f6^2*g0*g3*k2^2*k3*k4 - 128*f4*f5^2*g1*g3*k2^2*k3*k4 + 128*f4^2*f6*g1*g3*k2^2*k3*k4 + 16*f3*f5*f6*g1*g3*k2^2*k3*k4 - 64*f2*f6^2*g1*g3*k2^2*k3*k4 - 16*f6^2*g1^3*g3*k2^2*k3*k4 + 128*f2*f5*f6*g2*g3*k2^2*k3*k4 + 32*f1*f6^2*g2*g3*k2^2*k3*k4 + 48*f6^2*g0*g1*g2*g3*k2^2*k3*k4 + 40*f5*f6*g1^2*g2*g3*k2^2*k3*k4 + 120*f5*f6*g0*g2^2*g3*k2^2*k3*k4 - 40*f5^2*g1*g2^2*g3*k2^2*k3*k4 + 80*f4*f6*g1*g2^2*g3*k2^2*k3*k4 + 12*f6*g1*g2^4*g3*k2^2*k3*k4 + 32*f2*f5^2*g3^2*k2^2*k3*k4 - 128*f2*f4*f6*g3^2*k2^2*k3*k4 + 32*f1*f5*f6*g3^2*k2^2*k3*k4 + 192*f0*f6^2*g3^2*k2^2*k3*k4 + 64*f6^2*g0^2*g3^2*k2^2*k3*k4 + 16*f5*f6*g0*g1*g3^2*k2^2*k3*k4 - 32*f5^2*g1^2*g3^2*k2^2*k3*k4 + 32*f4*f6*g1^2*g3^2*k2^2*k3*k4 - 88*f5^2*g0*g2*g3^2*k2^2*k3*k4 + 16*f4*f6*g0*g2*g3^2*k2^2*k3*k4 - 128*f4*f5*g1*g2*g3^2*k2^2*k3*k4 + 8*f3*f6*g1*g2*g3^2*k2^2*k3*k4 + 20*f6*g1^2*g2^2*g3^2*k2^2*k3*k4 + 24*f6*g0*g2^3*g3^2*k2^2*k3*k4 - 42*f5*g1*g2^3*g3^2*k2^2*k3*k4 + 32*f4*f5*g0*g3^3*k2^2*k3*k4 + 64*f3*f6*g0*g3^3*k2^2*k3*k4 + 32*f4^2*g1*g3^3*k2^2*k3*k4 + 4*f3*f5*g1*g3^3*k2^2*k3*k4 - 32*f2*f6*g1*g3^3*k2^2*k3*k4 - 4*f6*g1^3*g3^3*k2^2*k3*k4 + 32*f2*f5*g2*g3^3*k2^2*k3*k4 + 16*f1*f6*g2*g3^3*k2^2*k3*k4 + 24*f6*g0*g1*g2*g3^3*k2^2*k3*k4 - 30*f5*g1^2*g2*g3^3*k2^2*k3*k4 - 26*f5*g0*g2^2*g3^3*k2^2*k3*k4 - 12*f4*g1*g2^2*g3^3*k2^2*k3*k4 - 8*g1*g2^4*g3^3*k2^2*k3*k4 - 16*f2*f4*g3^4*k2^2*k3*k4 + 4*f1*f5*g3^4*k2^2*k3*k4 + 48*f0*f6*g3^4*k2^2*k3*k4 + 12*f6*g0^2*g3^4*k2^2*k3*k4 + 12*f4*g1^2*g3^4*k2^2*k3*k4 + 12*f4*g0*g2*g3^4*k2^2*k3*k4 + 2*f3*g1*g2*g3^4*k2^2*k3*k4 + 4*f2*g2^2*g3^4*k2^2*k3*k4 - 4*g1^2*g2^2*g3^4*k2^2*k3*k4 - 2*g0*g2^3*g3^4*k2^2*k3*k4 + 8*f3*g0*g3^5*k2^2*k3*k4 - 4*f2*g1*g3^5*k2^2*k3*k4 + 2*f1*g2*g3^5*k2^2*k3*k4 + 2*g0*g1*g2*g3^5*k2^2*k3*k4 + 4*f0*g3^6*k2^2*k3*k4 - 512*f4^2*f5^2*k1*k3^2*k4 + 64*f3*f5^3*k1*k3^2*k4 + 512*f4^3*f6*k1*k3^2*k4 - 64*f3*f4*f5*f6*k1*k3^2*k4 - 128*f3^2*f6^2*k1*k3^2*k4 - 128*f5^2*f6*g0*g2*k1*k3^2*k4 + 320*f4*f6^2*g0*g2*k1*k3^2*k4 + 32*f5^3*g1*g2*k1*k3^2*k4 - 32*f4*f5*f6*g1*g2*k1*k3^2*k4 - 128*f3*f6^2*g1*g2*k1*k3^2*k4 - 256*f4*f5^2*g2^2*k1*k3^2*k4 + 384*f4^2*f6*g2^2*k1*k3^2*k4 - 16*f3*f5*f6*g2^2*k1*k3^2*k4 - 32*f6^2*g1^2*g2^2*k1*k3^2*k4 + 80*f6^2*g0*g2^3*k1*k3^2*k4 - 8*f5*f6*g1*g2^3*k1*k3^2*k4 - 32*f5^2*g2^4*k1*k3^2*k4 + 96*f4*f6*g2^4*k1*k3^2*k4 + 8*f6*g2^6*k1*k3^2*k4 + 32*f5^3*g0*g3*k1*k3^2*k4 - 32*f4*f5*f6*g0*g3*k1*k3^2*k4 - 128*f3*f6^2*g0*g3*k1*k3^2*k4 + 128*f4*f5^2*g1*g3*k1*k3^2*k4 - 64*f4^2*f6*g1*g3*k1*k3^2*k4 + 96*f3*f5*f6*g1*g3*k1*k3^2*k4 - 512*f4^2*f5*g2*g3*k1*k3^2*k4 + 96*f3*f5^2*g2*g3*k1*k3^2*k4 - 32*f3*f4*f6*g2*g3*k1*k3^2*k4 + 48*f5*f6*g1^2*g2*g3*k1*k3^2*k4 - 112*f5*f6*g0*g2^2*g3*k1*k3^2*k4 + 104*f5^2*g1*g2^2*g3*k1*k3^2*k4 - 96*f4*f6*g1*g2^2*g3*k1*k3^2*k4 - 264*f4*f5*g2^3*g3*k1*k3^2*k4 + 16*f3*f6*g2^3*g3*k1*k3^2*k4 - 8*f6*g1*g2^4*g3*k1*k3^2*k4 - 34*f5*g2^5*g3*k1*k3^2*k4 + 128*f4^3*g3^2*k1*k3^2*k4 - 16*f3*f4*f5*g3^2*k1*k3^2*k4 - 64*f3^2*f6*g3^2*k1*k3^2*k4 - 32*f6^2*g0^2*g3^2*k1*k3^2*k4 + 72*f5*f6*g0*g1*g3^2*k1*k3^2*k4 + 40*f5^2*g1^2*g3^2*k1*k3^2*k4 - 128*f4*f6*g1^2*g3^2*k1*k3^2*k4 + 40*f5^2*g0*g2*g3^2*k1*k3^2*k4 + 96*f4*f6*g0*g2*g3^2*k1*k3^2*k4 + 120*f4*f5*g1*g2*g3^2*k1*k3^2*k4 - 16*f3*f6*g1*g2*g3^2*k1*k3^2*k4 - 32*f4^2*g2^2*g3^2*k1*k3^2*k4 + 44*f3*f5*g2^2*g3^2*k1*k3^2*k4 - 32*f6*g1^2*g2^2*g3^2*k1*k3^2*k4 + 16*f6*g0*g2^3*g3^2*k1*k3^2*k4 + 66*f5*g1*g2^3*g3^2*k1*k3^2*k4 - 44*f4*g2^4*g3^2*k1*k3^2*k4 - 8*g2^6*g3^2*k1*k3^2*k4 - 16*f4*f5*g0*g3^3*k1*k3^2*k4 - 40*f3*f6*g0*g3^3*k1*k3^2*k4 - 16*f4^2*g1*g3^3*k1*k3^2*k4 + 24*f3*f5*g1*g3^3*k1*k3^2*k4 - 16*f6*g1^3*g3^3*k1*k3^2*k4 - 8*f3*f4*g2*g3^3*k1*k3^2*k4 + 40*f6*g0*g1*g2*g3^3*k1*k3^2*k4 + 52*f5*g1^2*g2*g3^3*k1*k3^2*k4 + 18*f5*g0*g2^2*g3^3*k1*k3^2*k4 + 8*f4*g1*g2^2*g3^3*k1*k3^2*k4 + 12*f3*g2^3*g3^3*k1*k3^2*k4 + 10*g1*g2^4*g3^3*k1*k3^2*k4 - 8*f3^2*g3^4*k1*k3^2*k4 - 4*f6*g0^2*g3^4*k1*k3^2*k4 + 6*f5*g0*g1*g3^4*k1*k3^2*k4 - 32*f4*g1^2*g3^4*k1*k3^2*k4 + 4*f3*g1*g2*g3^4*k1*k3^2*k4 + 4*g1^2*g2^2*g3^4*k1*k3^2*k4 + 6*g0*g2^3*g3^4*k1*k3^2*k4 - 2*f3*g0*g3^5*k1*k3^2*k4 - 4*g1^3*g3^5*k1*k3^2*k4 + 4*g0*g1*g2*g3^5*k1*k3^2*k4 - 256*f4*f5^3*k2*k3^2*k4 + 256*f4^2*f5*f6*k2*k3^2*k4 + 224*f3*f5^2*f6*k2*k3^2*k4 - 384*f3*f4*f6^2*k2*k3^2*k4 + 112*f5^2*f6*g1*g2*k2*k3^2*k4 - 192*f4*f6^2*g1*g2*k2*k3^2*k4 - 64*f5^3*g2^2*k2*k3^2*k4 + 128*f4*f5*f6*g2^2*k2*k3^2*k4 - 96*f3*f6^2*g2^2*k2*k3^2*k4 - 48*f6^2*g1*g2^3*k2*k3^2*k4 + 16*f5*f6*g2^4*k2*k3^2*k4 - 16*f5^2*f6*g0*g3*k2*k3^2*k4 + 128*f4*f6^2*g0*g3*k2*k3^2*k4 - 128*f5^3*g1*g3*k2*k3^2*k4 + 224*f4*f5*f6*g1*g3*k2*k3^2*k4 - 64*f3*f6^2*g1*g3*k2*k3^2*k4 - 384*f4*f5^2*g2*g3*k2*k3^2*k4 + 128*f4^2*f6*g2*g3*k2*k3^2*k4 + 224*f3*f5*f6*g2*g3*k2*k3^2*k4 - 32*f6^2*g1^2*g2*g3*k2*k3^2*k4 + 64*f6^2*g0*g2^2*g3*k2*k3^2*k4 + 176*f5*f6*g1*g2^2*g3*k2*k3^2*k4 - 108*f5^2*g2^3*g3*k2*k3^2*k4 + 80*f4*f6*g2^3*g3*k2*k3^2*k4 + 12*f6*g2^5*g3*k2*k3^2*k4 + 64*f4^2*f5*g3^2*k2*k3^2*k4 + 56*f3*f5^2*g3^2*k2*k3^2*k4 - 192*f3*f4*f6*g3^2*k2*k3^2*k4 + 64*f6^2*g0*g1*g3^2*k2*k3^2*k4 + 32*f5*f6*g1^2*g3^2*k2*k3^2*k4 - 8*f5*f6*g0*g2*g3^2*k2*k3^2*k4 - 164*f5^2*g1*g2*g3^2*k2*k3^2*k4 + 16*f4*f6*g1*g2*g3^2*k2*k3^2*k4 - 160*f4*f5*g2^2*g3^2*k2*k3^2*k4 + 8*f3*f6*g2^2*g3^2*k2*k3^2*k4 + 36*f6*g1*g2^3*g3^2*k2*k3^2*k4 - 56*f5*g2^4*g3^2*k2*k3^2*k4 - 16*f5^2*g0*g3^3*k2*k3^2*k4 + 80*f4*f6*g0*g3^3*k2*k3^2*k4 + 56*f4*f5*g1*g3^3*k2*k3^2*k4 - 32*f3*f6*g1*g3^3*k2*k3^2*k4 + 32*f4^2*g2*g3^3*k2*k3^2*k4 + 56*f3*f5*g2*g3^3*k2*k3^2*k4 + 36*f6*g0*g2^2*g3^3*k2*k3^2*k4 - 52*f5*g1*g2^2*g3^3*k2*k3^2*k4 - 12*f4*g2^3*g3^3*k2*k3^2*k4 - 8*g2^5*g3^3*k2*k3^2*k4 - 24*f3*f4*g3^4*k2*k3^2*k4 + 32*f6*g0*g1*g3^4*k2*k3^2*k4 + 8*f5*g1^2*g3^4*k2*k3^2*k4 - 14*f5*g0*g2*g3^4*k2*k3^2*k4 + 16*f4*g1*g2*g3^4*k2*k3^2*k4 + 8*f3*g2^2*g3^4*k2*k3^2*k4 - 4*g1*g2^3*g3^4*k2*k3^2*k4 + 12*f4*g0*g3^5*k2*k3^2*k4 - 4*f3*g1*g3^5*k2*k3^2*k4 + 2*g1^2*g2*g3^5*k2*k3^2*k4 + 2*g0*g2^2*g3^5*k2*k3^2*k4 + 4*g0*g1*g3^6*k2*k3^2*k4 - 128*f5^4*k3^3*k4 - 256*f5^3*g2*g3*k3^3*k4 - 192*f5^2*g2^2*g3^2*k3^3*k4 - 64*f5*g2^3*g3^3*k3^3*k4 - 8*g2^4*g3^4*k3^3*k4 - 64*f2*f5^2*k1^2*k4^2 - 64*f1*f5*f6*k1^2*k4^2 - 64*f0*f6^2*k1^2*k4^2 - 16*f6^2*g0^2*k1^2*k4^2 - 32*f5*f6*g0*g1*k1^2*k4^2 - 16*f5^2*g1^2*k1^2*k4^2 + 64*f5^2*g0*g2*k1^2*k4^2 - 64*f2*f5*g2*g3*k1^2*k4^2 - 32*f1*f6*g2*g3*k1^2*k4^2 - 16*f6*g0*g1*g2*g3*k1^2*k4^2 - 16*f5*g1^2*g2*g3*k1^2*k4^2 + 80*f5*g0*g2^2*g3*k1^2*k4^2 - 16*f1*f5*g3^2*k1^2*k4^2 - 32*f0*f6*g3^2*k1^2*k4^2 - 8*f6*g0^2*g3^2*k1^2*k4^2 + 8*f5*g0*g1*g3^2*k1^2*k4^2 - 16*f2*g2^2*g3^2*k1^2*k4^2 - 4*g1^2*g2^2*g3^2*k1^2*k4^2 + 24*g0*g2^3*g3^2*k1^2*k4^2 - 8*f1*g2*g3^3*k1^2*k4^2 + 4*g0*g1*g2*g3^3*k1^2*k4^2 - 4*f0*g3^4*k1^2*k4^2 - g0^2*g3^4*k1^2*k4^2 - 128*f2*f5*f6*k1*k2*k4^2 - 64*f1*f6^2*k1*k2*k4^2 - 32*f6^2*g0*g1*k1*k2*k4^2 - 32*f5*f6*g1^2*k1*k2*k4^2 + 32*f5*f6*g0*g2*k1*k2*k4^2 + 96*f5^2*g0*g3*k1*k2*k4^2 - 64*f2*f6*g2*g3*k1*k2*k4^2 - 16*f6*g1^2*g2*g3*k1*k2*k4^2 + 24*f6*g0*g2^2*g3*k1*k2*k4^2 + 8*f5*g1*g2^2*g3*k1*k2*k4^2 - 32*f2*f5*g3^2*k1*k2*k4^2 - 32*f1*f6*g3^2*k1*k2*k4^2 - 8*f6*g0*g1*g3^2*k1*k2*k4^2 + 112*f5*g0*g2*g3^2*k1*k2*k4^2 + 4*g1*g2^3*g3^2*k1*k2*k4^2 - 16*f2*g2*g3^3*k1*k2*k4^2 + 34*g0*g2^2*g3^3*k1*k2*k4^2 - 4*f1*g3^4*k1*k2*k4^2 + 128*f4*f5^2*k2^2*k4^2 - 128*f4^2*f6*k2^2*k4^2 - 16*f3*f5*f6*k2^2*k4^2 - 64*f2*f6^2*k2^2*k4^2 - 16*f6^2*g1^2*k2^2*k4^2 - 32*f6^2*g0*g2*k2^2*k4^2 - 8*f5*f6*g1*g2*k2^2*k4^2 + 32*f5^2*g2^2*k2^2*k4^2 - 64*f4*f6*g2^2*k2^2*k4^2 - 8*f6*g2^4*k2^2*k4^2 + 88*f5*f6*g0*g3*k2^2*k4^2 + 32*f5^2*g1*g3*k2^2*k4^2 - 48*f4*f6*g1*g3*k2^2*k4^2 + 128*f4*f5*g2*g3*k2^2*k4^2 - 8*f3*f6*g2*g3*k2^2*k4^2 - 8*f6*g1*g2^2*g3*k2^2*k4^2 + 34*f5*g2^3*g3*k2^2*k4^2 - 32*f4^2*g3^2*k2^2*k4^2 - 4*f3*f5*g3^2*k2^2*k4^2 - 32*f2*f6*g3^2*k2^2*k4^2 - 4*f6*g1^2*g3^2*k2^2*k4^2 + 36*f6*g0*g2*g3^2*k2^2*k4^2 + 30*f5*g1*g2*g3^2*k2^2*k4^2 + 16*f4*g2^2*g3^2*k2^2*k4^2 + 7*g2^4*g3^2*k2^2*k4^2 + 24*f5*g0*g3^3*k2^2*k4^2 - 12*f4*g1*g3^3*k2^2*k4^2 - 2*f3*g2*g3^3*k2^2*k4^2 + 6*g1*g2^2*g3^3*k2^2*k4^2 - 4*f2*g3^4*k2^2*k4^2 + 12*g0*g2*g3^4*k2^2*k4^2 - 512*f4*f5^2*k1*k3*k4^2 + 512*f4^2*f6*k1*k3*k4^2 - 128*f3*f5*f6*k1*k3*k4^2 + 96*f6^2*g0*g2*k1*k3*k4^2 - 64*f5*f6*g1*g2*k1*k3*k4^2 - 128*f5^2*g2^2*k1*k3*k4^2 + 256*f4*f6*g2^2*k1*k3*k4^2 + 32*f6*g2^4*k1*k3*k4^2 - 64*f5*f6*g0*g3*k1*k3*k4^2 - 32*f5^2*g1*g3*k1*k3*k4^2 + 192*f4*f6*g1*g3*k1*k3*k4^2 - 512*f4*f5*g2*g3*k1*k3*k4^2 - 64*f3*f6*g2*g3*k1*k3*k4^2 - 120*f5*g2^3*g3*k1*k3*k4^2 + 128*f4^2*g3^2*k1*k3*k4^2 - 32*f3*f5*g3^2*k1*k3*k4^2 - 48*f5*g1*g2*g3^2*k1*k3*k4^2 - 64*f4*g2^2*g3^2*k1*k3*k4^2 - 20*g2^4*g3^2*k1*k3*k4^2 - 8*f5*g0*g3^3*k1*k3*k4^2 + 48*f4*g1*g3^3*k1*k3*k4^2 - 16*f3*g2*g3^3*k1*k3*k4^2 - 8*g1*g2^2*g3^3*k1*k3*k4^2 - 2*g0*g2*g3^4*k1*k3*k4^2 + 64*f5^3*k2*k3*k4^2 - 128*f4*f5*f6*k2*k3*k4^2 - 128*f3*f6^2*k2*k3*k4^2 - 64*f6^2*g1*g2*k2*k3*k4^2 - 32*f5*f6*g2^2*k2*k3*k4^2 + 32*f6^2*g0*g3*k2*k3*k4^2 + 32*f5*f6*g1*g3*k2*k3*k4^2 + 96*f5^2*g2*g3*k2*k3*k4^2 - 64*f4*f6*g2*g3*k2*k3*k4^2 - 8*f6*g2^3*g3*k2*k3*k4^2 - 32*f4*f5*g3^2*k2*k3*k4^2 - 64*f3*f6*g3^2*k2*k3*k4^2 - 16*f6*g1*g2*g3^2*k2*k3*k4^2 + 40*f5*g2^2*g3^2*k2*k3*k4^2 + 24*f6*g0*g3^3*k2*k3*k4^2 + 8*f5*g1*g3^3*k2*k3*k4^2 - 16*f4*g2*g3^3*k2*k3*k4^2 + 6*g2^3*g3^3*k2*k3*k4^2 - 8*f3*g3^4*k2*k3*k4^2 + 4*g0*g3^5*k2*k3*k4^2 + 128*f5^2*f6*k3^2*k4^2 - 320*f4*f6^2*k3^2*k4^2 - 80*f6^2*g2^2*k3^2*k4^2 - 64*f6^2*g1*g3*k3^2*k4^2 + 128*f5*f6*g2*g3*k3^2*k4^2 + 32*f5^2*g3^2*k3^2*k4^2 - 160*f4*f6*g3^2*k3^2*k4^2 - 8*f6*g2^2*g3^2*k3^2*k4^2 - 32*f6*g1*g3^3*k3^2*k4^2 + 32*f5*g2*g3^3*k3^2*k4^2 - 20*f4*g3^4*k3^2*k4^2 + 3*g2^2*g3^4*k3^2*k4^2 - 4*g1*g3^5*k3^2*k4^2 - 64*f5^2*k1*k4^3 - 64*f5*g2*g3*k1*k4^3 - 16*g2^2*g3^2*k1*k4^3 - 64*f5*f6*k2*k4^3 - 32*f6*g2*g3*k2*k4^3 - 16*f5*g3^2*k2*k4^3 - 8*g2*g3^3*k2*k4^3 - 64*f6^2*k3*k4^3 - 32*f6*g3^2*k3*k4^3 - 4*g3^4*k3*k4^3

==> anc/Kummer-surfaces-and-Jacobians-of-genus-2-curves-in-characteristic-2-3.0.0/Everywhere_good_reduction.m <==
// These are some computations regarding examples of abelian surfaces with everywhere good reduction to check whether there Kummer surfaces acquire good reduction at 2.
// If you find any bug or mistake, or if you have any question, please don't hesitate in contacting me :)
// email: alvaro.gohe@gmail.com

// The main example of the paper:
K := pAdicField(2,32);
PolK<x> := PolynomialRing(K);
w := Roots(x^2-x-88)[1,1];
PolK<x> := PolynomialRing(K);
g := (w + 1)*x^3 + x^2 + w*x + w + 1;
f := -(15*w + 149)*x^6 - (1119*w + 9948)*x^5 - (36545*w + 325090)*x^4 -(636332*w + 5659370)*x^3 - (6227174*w + 55387985)*x^2 -(32480001*w + 288869715)*x - 70532813*w - 627353458;
pol := 4*f+g^2;
Factorisation(pol);
SplittingField(pol);
K2<r> := ext<K|(w + 1)*x^3 + x^2 + w*x + w + 1>;
PolK2<x> := PolynomialRing(K2);
g := (w + 1)*x^3 + x^2 + w*x + w + 1;
f := -(15*w + 149)*x^6 - (1119*w + 9948)*x^5 - (36545*w + 325090)*x^4 -(636332*w + 5659370)*x^3 - (6227174*w + 55387985)*x^2 -(32480001*w + 288869715)*x - 70532813*w - 627353458;
pol := 4*f+g^2;
Factorisation(pol);

// Confirmation that the curve has everywhere good reduction.
K<w> := ext<Rationals() | Polynomial([-88,-1,1])>;
PolK<x> := PolynomialRing(K);
g := (w + 1)*x^3 + x^2 + w*x + w + 1;
f := -(15*w + 149)*x^6 - (1119*w + 9948)*x^5 - (36545*w + 325090)*x^4 -(636332*w + 5659370)*x^3 - (6227174*w + 55387985)*x^2 -(32480001*w + 288869715)*x - 70532813*w - 627353458;
Factorisation(4*f+g^2);
C := HyperellipticCurve(f,g);
D := Discriminant(C);
Norm(D);


// The first example of the table:
Q2 := pAdicField(2,32);
K<w> := ext<Q2 | Polynomial([-13,-1,1])>;
K;
PolK<x> := PolynomialRing(K);
g := w*x^3 +w*x^2 +w+1; // Modulo 2
f := -4*x^6 + (w-17)*x^5 + (12*w-27)*x^4 + (5*w-122)*x^3+(45*w-25)*x^2 + (-9*w-137)*x+14*w+9;
pol := 4*f+g^2;
Factorisation(pol);
SplittingField(pol);
GroupName(GaloisGroup(pol));
K2<r> := ext<K|x^2 + 2*x-2>;
// K2<r> := ext<K|x^2 + 2*x+2>; This extension will also work
// K<w> := LocalField(Q2,Polynomial([-13,-1,1]));
//  K2<r> := LocalField(K, Polynomial([1420759249*w + 479463169, (739039103*w + 887564374)*2, 1])); This extension would decompose pol in , but one cannot produce a valid section from this
//K2`SeriesPrinting := true;
PolK2<x> := PolynomialRing(K2);
g := w*x^3 +w*x^2 +w+1;
f := -4*x^6 + (w-17)*x^5 + (12*w-27)*x^4 + (5*w-122)*x^3+(45*w-25)*x^2 + (-9*w-137)*x+14*w+9;
pol := 4*f+g^2;
Factorisation(pol);
K3<s> := ext<K2|x^2 + w^2*x + 1>; 
PolK3<x> := PolynomialRing(K3);
g := w*x^3 +w*x^2 +w+1;
f := -4*x^6 + (w-17)*x^5 + (12*w-27)*x^4 + (5*w-122)*x^3+(45*w-25)*x^2 + (-9*w-137)*x+14*w+9;
pol := 4*f+g^2;
Factorisation(pol);

// Confirmation that the curve we started with has everywhere good reduction.
K<w> := ext<Rationals() | Polynomial([-13,-1,1])>;
PolK<x> := PolynomialRing(K);
g := w*x^3 +w*x^2 +w+1;
f := -4*x^6 + (w-17)*x^5 + (12*w-27)*x^4 + (5*w-122)*x^3+(45*w-25)*x^2 + (-9*w-137)*x+14*w+9;
Factorisation(4*f+g^2);
C := HyperellipticCurve(f,g);
D := Discriminant(C);
Norm(D);


// The second example of the table:
K := pAdicField(2,32);
PolK<x> := PolynomialRing(K);
w := Roots(x^2-x-18)[1,1];
PolK<x> := PolynomialRing(K);
g := x^3 +x+1;
f := (w-5)*x^6 + (3*w-14)*x^5 + (3*w-19)*x^4+(4*w-3)*x^3 -(3*w+16)*x^2 + (3*w+11)*x-(w+4);
pol := 4*f+g^2;
Factorisation(pol);
SplittingField(pol);
GroupName(GaloisGroup(pol));
K2<r> := ext<K|x^4+2*x^3+2*x^2+2>;
//K2`SeriesPrinting := true;
PolK2<x> := PolynomialRing(K2);
g := x^3 +x+1;
f := (w-5)*x^6 + (3*w-14)*x^5 + (3*w-19)*x^4+(4*w-3)*x^3 -(3*w+16)*x^2 + (3*w+11)*x-(w+4);
pol := 4*f+g^2;
Factorisation(pol);
K3<s> := ext<K2|x^3 +x+1>; 
PolK3<x> := PolynomialRing(K3);
g := x^3 +x+1;
f := (w-5)*x^6 + (3*w-14)*x^5 + (3*w-19)*x^4+(4*w-3)*x^3 -(3*w+16)*x^2 + (3*w+11)*x-(w+4);
pol := 4*f+g^2;
Factorisation(pol);

// Confirmation that the curve has everywhere good reduction except at 3 (where the Jacobian acquires good reduction):
K<w> := ext<Rationals() | Polynomial([-105,-1,1])>;
PolK<x> := PolynomialRing(K);
g :=  w*(x^3+1);
f := -2*(4414*w+43089)*x^6+(31147*w+303963)*x^5-10*(4522*w+44133)*x^4 +2*(17290*w+168687)*x^3-18*(816*w+7967)*x^2 +27*(122*w+1189)*x-(304*w+3003);
Factorisation(4*f+g^2);
C := HyperellipticCurve(f,g);
D := Discriminant(C);
Norm(D); // This is 3^34.


// The third example of the table:
Q2 := pAdicField(2,32);
K<w> := ext<Q2 | Polynomial([-105,-1,1])>;
PolK<x> := PolynomialRing(K);
g :=  w*(x^3+1);
f := -2*(4414*w+43089)*x^6+(31147*w+303963)*x^5-10*(4522*w+44133)*x^4 +2*(17290*w+168687)*x^3-18*(816*w+7967)*x^2 +27*(122*w+1189)*x-(304*w+3003);
pol := 4*f+g^2;
Factorisation(pol);
SplittingField(pol);
GroupName(GaloisGroup(pol));
K2<s> := ext<K|x^2 - 2*x+2>;
//K2`SeriesPrinting := true;
PolK2<x> := PolynomialRing(K2);
g :=  w*(x^3+1);
f := -2*(4414*w+43089)*x^6+(31147*w+303963)*x^5-10*(4522*w+44133)*x^4 +2*(17290*w+168687)*x^3-18*(816*w+7967)*x^2 +27*(122*w+1189)*x-(304*w+3003);
pol := 4*f+g^2;
Factorisation(pol);

// Confirmation that the curve has everywhere good reduction except at 3 (where the Jacobian acquires good reduction).
K<w> := ext<Rationals() | Polynomial([-105,-1,1])>;
PolK<x> := PolynomialRing(K);
g :=  w*(x^3+1);
f := -2*(4414*w+43089)*x^6+(31147*w+303963)*x^5-10*(4522*w+44133)*x^4 +2*(17290*w+168687)*x^3-18*(816*w+7967)*x^2 +27*(122*w+1189)*x-(304*w+3003);
Factorisation(4*f+g^2);
C := HyperellipticCurve(f,g);
D := Discriminant(C);
Norm(D); // This is 3^34.


// The fourth example of the table:
K := pAdicField(2,32);
PolK<x> := PolynomialRing(K);
w := Roots(x^2-x-102)[1,1];
PolK<x> := PolynomialRing(K);
g := x^3 +x^2+1;
f := -2*x^6 + (-3*w+1)*x^5 -219*x^4 + (-83*w+41)*x^3 -1806*x^2+(-204*w+102)*x-977;
pol := 4*f+g^2;
Factorisation(pol);
SplittingField(pol);
GroupName(GaloisGroup(pol));
K2<r> := ext<K|x^4+2*x^3+2*x^2+2>;
PolK2<x> := PolynomialRing(K2);
g := x^3 +x^2+1;
f := -2*x^6 + (-3*w+1)*x^5 -219*x^4 + (-83*w+41)*x^3 -1806*x^2+(-204*w+102)*x-977;
pol := 4*f+g^2;
Factorisation(pol);
K3<s> := ext<K2|x^3 +x^2+1>; 
PolK3<x> := PolynomialRing(K3);
g := x^3 +x^2+1;
f := -2*x^6 + (-3*w+1)*x^5 -219*x^4 + (-83*w+41)*x^3 -1806*x^2+(-204*w+102)*x-977;
pol := 4*f+g^2;
Factorisation(pol);

// Confirmation that the curve has everywhere good reduction.
K<w> := ext<Rationals() | Polynomial([-102,-1,1])>;
PolK<x> := PolynomialRing(K);
g := x^3 +x^2+1;
f := -2*x^6 + (-3*w+1)*x^5 -219*x^4 + (-83*w+41)*x^3 -1806*x^2+(-204*w+102)*x-977;
Factorisation(4*f+g^2);
C := HyperellipticCurve(f,g);
D := Discriminant(C);
Norm(D); 


// The fifth example of the table:
K := pAdicField(2,32);
PolK<x> := PolynomialRing(K);
w := Roots(x^2-x-202)[1,1];
PolK<x> := PolynomialRing(K);
g := x^3 +x+1;
f := -134*x^6 -(146*w-73)*x^5 -13427*x^4 -(3255*w-1627)*x^3-89746*x^2 -(6523*w-3261)*x-39941;
pol := 4*f+g^2;
Factorisation(pol);
SplittingField(pol);
GroupName(GaloisGroup(pol));
K2<r> := ext<K|x^4+2*x^3+2*x^2+2>;
PolK2<x> := PolynomialRing(K2);
g := x^3 +x+1;
f := -134*x^6 -(146*w-73)*x^5 -13427*x^4 -(3255*w-1627)*x^3-89746*x^2 -(6523*w-3261)*x-39941;
pol := 4*f+g^2;
Factorisation(pol);
K3<s> := ext<K2|x^3 +x+1>; 
PolK3<x> := PolynomialRing(K3);
g := x^3 +x+1;
f := -134*x^6 -(146*w-73)*x^5 -13427*x^4 -(3255*w-1627)*x^3-89746*x^2 -(6523*w-3261)*x-39941;
pol := 4*f+g^2;
Factorisation(pol);

// Confirmation that the curve has everywhere good reduction.
K<w> := ext<Rationals() | Polynomial([-202,-1,1])>;
PolK<x> := PolynomialRing(K);
g := x^3 +x+1;
f := -134*x^6 -(146*w-73)*x^5 -13427*x^4 -(3255*w-1627)*x^3-89746*x^2 -(6523*w-3261)*x-39941;
Factorisation(4*f+g^2);
C := HyperellipticCurve(f,g);
D := Discriminant(C);
Norm(D); 


// The sixth example of the table:
K := pAdicField(2,32);
PolK<x> := PolynomialRing(K);
w := Roots(x^2-x-232)[1,1];
PolK<x> := PolynomialRing(K);
g := x^3 +x+1;
f := 23*x^6 + (90*w-45)*x^5 +33601*x^4 + (28707*w-14354)*x^3+3192149*x^2 + (811953*w-405977)*x+19904990;
pol := 4*f+g^2;
Factorisation(pol);
SplittingField(pol);
GroupName(GaloisGroup(pol));
K2<r> := ext<K|x^4+2*x^3+2*x^2+2>;
PolK2<x> := PolynomialRing(K2);
g := x^3 +x+1;
f := 23*x^6 + (90*w-45)*x^5 +33601*x^4 + (28707*w-14354)*x^3+3192149*x^2 + (811953*w-405977)*x+19904990;
pol := 4*f+g^2;
Factorisation(pol);
K3<s> := ext<K2|x^3 +x+1>; 
PolK3<x> := PolynomialRing(K3);
g := x^3 +x+1;
f := 23*x^6 + (90*w-45)*x^5 +33601*x^4 + (28707*w-14354)*x^3+3192149*x^2 + (811953*w-405977)*x+19904990;
pol := 4*f+g^2;
Factorisation(pol);

// Confirmation that the curve has everywhere good reduction except at 3 (where the Jacobian acquires good reduction).
K<w> := ext<Rationals() | Polynomial([-232,-1,1])>;
PolK<x> := PolynomialRing(K);
g := x^3 +x+1;
f := 23*x^6 + (90*w-45)*x^5 +33601*x^4 + (28707*w-14354)*x^3+3192149*x^2 + (811953*w-405977)*x+19904990;
Factorisation(4*f+g^2);
C := HyperellipticCurve(f,g);
D := Discriminant(C);
Norm(D); // This is 3^44


// The seventh example of the table:
Q2 := pAdicField(2,32);
K<w> := ext<Q2 | Polynomial([-105,-1,1])>;
PolK<x> := PolynomialRing(K);
g :=  w*x^3 + x^2 + (w + 1)*x + w + 1;
f := (13*w + 77)*x^6 + (593*w + 6772)*x^5 + (15049*w + 131460)*x^4 +(163829*w + 1727293)*x^3 + (1167345*w + 10787410)*x^2 +(3985370*w + 40412781)*x + 6111237*w + 58050373;
pol := 4*f+g^2;
Factorisation(pol);
GroupName(GaloisGroup(pol));
G,r,act := GaloisGroup(pol); // We can see that the splitting field of pol has degree 12 over the base field, and its Galois group is A4.
sf<m> := SplittingField(pol);
p<x> := DefiningPolynomial(sf,K); // This is the polynomial defining this extension, which will be used later to define the same extension as an object of the type RngPad (this is necessary, as the function to consider subfields of a local field is only implemented for these objects).
K2<r> := ext<K|w*x^3 + x^2 + (w + 1)*x + w + 1>;
PolK2<x> := PolynomialRing(K2);
g :=  w*x^3 + x^2 + (w + 1)*x + w + 1;
f := (13*w + 77)*x^6 + (593*w + 6772)*x^5 + (15049*w + 131460)*x^4 +(163829*w + 1727293)*x^3 + (1167345*w + 10787410)*x^2 +(3985370*w + 40412781)*x + 6111237*w + 58050373;
pol := 4*f+g^2;
Factorisation(pol); // We can see that over the unramified extension of degree 3, pol decomposes in 3 quadratic factors.

// Here is a computation of the degree 4 extension over the good reduction at 2 is achieved. In order to find it, what we do is to construct the splitting field, which has degree 12 and we are going to find our degree 4 subextension by the means of the Galois correspondence.
K<w>:= LocalField(pAdicField(2,100), Polynomial([-105,-1,1])); // We need to improve the precision (Magma complained).
PolK<x> := PolynomialRing(K);
K2<s> := LocalField(K,x^12 + ((-848686681*w + 250437890)*2)*x^11 + ((-257175781*w + 107397803)*2^3)*x^10 + ((63946313*w + 372266443)*2^2 )*x^9 + ((-24609378*w + 754682495)*2 )*x^8 + ((129464817*w - 242995778)*2^3 )*x^7 + ((72995264*w - 9822541)*2^4 )*x^6 + ((-172908311*w + 268317385)*2^3 )*x^5 + ((494554282*w - 431417)*2^2 )*x^4 + ((78618153*w - 22758489)*2^4 )*x^3 + ((-61689110*w - 68958273)*2^4 )*x^2 + ((-28260116*w + 2898337)*2^6 )*x + (101723089*w - 50743608)*2^3);
A, am := AutomorphismGroup(K2); // Here we reconfirm that the Galois group has order 12, and it is generated by two elements of order 2 and one of order 3.
per3 := am(A.4); // This is the action of the element of order 3 in K2. Through the Galois correspondence, as the subgroup generated by this element has index 4, its fixed field correspond to a degree 4 extension of K.
// There is nothing special about the index 4 subgroup that we have chosen. Any of the 3 other possibilities will also generate a field extension over which good reduction is achieved
// per3 := am(A.2*A.4*A.2); 
// per3 := am(A.3*A.4*A.3); 
// per3 := am(A.2*A.3*A.4*A.3*A.2); 
K3<t> := sub<K2|per3(per3(s)) + per3(s) + s, per3(per3(s))*per3(s) +  per3(per3(s))*s + per3(s)*s, per3(per3(s))*per3(s)*s>; // We manually generate the fixed field of the previous group by considering the invariant polynomials under this action.
Degree(K3); // Indeed we can check that the degree is 4. 
PolK3<x> := PolynomialRing(K3);
g :=  w*x^3 + x^2 + (w + 1)*x + w + 1;
f := (13*w + 77)*x^6 + (593*w + 6772)*x^5 + (15049*w + 131460)*x^4 +(163829*w + 1727293)*x^3 + (1167345*w + 10787410)*x^2 +(3985370*w + 40412781)*x + 6111237*w + 58050373;
pol := 4*f+g^2;
Factorisation(pol); // Finally we can check that over this degree 4 extension, pol decomposes into two cubics, whose Galois action is determined by the unramified extension of degree 3, therefore compatible with the Galois action over the residue field.

// Confirmation that the curve has everywhere good reduction except at 11 (where the Jacobian acquires good reduction)
K<w> := ext<Rationals() | Polynomial([-105,-1,1])>;
PolK<x> := PolynomialRing(K);
g :=  w*x^3 + x^2 + (w + 1)*x + w + 1;
f := (13*w + 77)*x^6 + (593*w + 6772)*x^5 + (15049*w + 131460)*x^4 +(163829*w + 1727293)*x^3 + (1167345*w + 10787410)*x^2 +(3985370*w + 40412781)*x + 6111237*w + 58050373;
Factorisation(4*f+g^2);
C := HyperellipticCurve(f,g);
D := Discriminant(C);
Norm(D); // This is 11^22


// The eighth example of the table:
Q2 := pAdicField(2,32);
K<w> := ext<Q2 | Polynomial([-399,-1,1])>;
PolK<x> := PolynomialRing(K);
g :=  x^3 + w*x^2 + (w + 1)*x + w + 1;
f := (14154412*w + 275745514)*x^6 - (489014393*w + 9526607332)*x^5+ (7039395048*w + 137136152764)*x^4 - (54043428224*w + 1052833060832)*x^3+ (233382395752*w + 4546578743807)*x^2 - (537510739916*w + 10471376373574)*x+ 515810377784*w + 10048626384323;
pol := 4*f+g^2;
Factorisation(pol);
GroupName(GaloisGroup(pol));
G,r,act := GaloisGroup(pol); // We can see that the splitting field of pol has degree 12 over the base field, and its Galois group is A4.
sf<m> := SplittingField(pol);
p<x> := DefiningPolynomial(sf,K); // This is the polynomial defining this extension, which will be used later to define the same extension as an object of the type RngPad (this is necessary, as the function to consider subfields of a local field is only implemented for these objects).
K2<r> := ext<K|x^3 + w*x^2 + (w + 1)*x + w + 1>;
PolK2<x> := PolynomialRing(K2);
g :=  x^3 + w*x^2 + (w + 1)*x + w + 1;
f := (14154412*w + 275745514)*x^6 - (489014393*w + 9526607332)*x^5+ (7039395048*w + 137136152764)*x^4 - (54043428224*w + 1052833060832)*x^3+ (233382395752*w + 4546578743807)*x^2 - (537510739916*w + 10471376373574)*x+ 515810377784*w + 10048626384323;
pol := 4*f+g^2;
Factorisation(pol); // We can see that over the unramified extension of degree 3, pol decomposes in 3 quadratic factors.

// Here is a computation of the degree 4 extension over the good reduction at 2 is achieved. In order to find it, what we do is to construct the splitting field, which has degree 12 and we are going to find our degree 4 subextension by the means of the Galois correspondence.
K<w>:= LocalField(pAdicField(2,100), Polynomial([-399,-1,1])); // We need to improve the precision (Magma complained).
PolK<x> := PolynomialRing(K);
K2<s> := LocalField(K,x^12 + ((815129228*w - 818426237)*2 )*x^11 + ((-511058123*w - 75892660)*2^2 )*x^10 + ((114327787*w - 359151111)*2^2 )*x^9 + ((-709915771*w + 234297052)*2 )*x^8 + ((199346137*w + 58910943)*2^3 )*x^7 + ((-268011006*w - 259312681)*2^3 )*x^6 + ((-18194174*w - 242797051)*2^3 )*x^5 + ((134523029*w - 106046969)*2^2 )*x^4 + ((50393729*w - 114177783)*2^4 )*x^3 + ((64672948*w + 24085413)*2^4 )*x^2 + ((-16920436*w - 17615513)*2^6 )*x + (78750577*w - 199771841)*2^3 );
A, am := AutomorphismGroup(K2); // Here we reconfirm that the Galois group has order 12, and it is generated by two elements of order 2 and one of order 3.
per3 := am(A.4); // This is the action of the element of order 3 in K2. Through the Galois correspondence, as the subgroup generated by this element has index 4, its fixed field correspond to a degree 4 extension of K.
// There is nothing special about the index 4 subgroup that we have chosen. Any of the 3 other possibilities will also generate a field extension over which good reduction is achieved
// per3 := am(A.2*A.4*A.2); 
// per3 := am(A.3*A.4*A.3); 
// per3 := am(A.2*A.3*A.4*A.3*A.2); 
K3<t> := sub<K2|per3(per3(s)) + per3(s) + s, per3(per3(s))*per3(s) +  per3(per3(s))*s + per3(s)*s, per3(per3(s))*per3(s)*s>; // We manually generate the fixed field of the previous group by considering the invariant polynomials under this action.
Degree(K3); // Indeed we can check that the degree is 4. 
PolK3<x> := PolynomialRing(K3);
g :=  x^3 + w*x^2 + (w + 1)*x + w + 1;
f := (14154412*w + 275745514)*x^6 - (489014393*w + 9526607332)*x^5+ (7039395048*w + 137136152764)*x^4 - (54043428224*w + 1052833060832)*x^3+ (233382395752*w + 4546578743807)*x^2 - (537510739916*w + 10471376373574)*x+ 515810377784*w + 10048626384323;
pol := 4*f+g^2;
Factorisation(pol); // Finally we can check that over this degree 4 extension, pol decomposes into two cubics, whose Galois action is determined by the unramified extension of degree 3, therefore compatible with the Galois action over the residue field.


// Confirmation that the curve has everywhere good reduction.
K<w> := ext<Rationals() | Polynomial([-399,-1,1])>;
PolK<x> := PolynomialRing(K);
g :=  x^3 + w*x^2 + (w + 1)*x + w + 1;
f := (14154412*w + 275745514)*x^6 - (489014393*w + 9526607332)*x^5+ (7039395048*w + 137136152764)*x^4 - (54043428224*w + 1052833060832)*x^3+ (233382395752*w + 4546578743807)*x^2 - (537510739916*w + 10471376373574)*x+ 515810377784*w + 10048626384323;
Factorisation(4*f+g^2);
C := HyperellipticCurve(f,g);
D := Discriminant(C);
Norm(D); 



// First almost ordinary example:
K := pAdicField(2,32);
PolK<x> := PolynomialRing(K);
w := Roots(x^2-x-48)[1,1];
PolK<x> := PolynomialRing(K);
g := -x-w;
f := 2*x^6+(-2*w+7)* x^5+(-5* w+47)* x^4+(-12* w+85)* x^3 +(-13* w+97)* x^2+(-8* w+56)* x-2* w+1;
pol := 4*f+g^2;
Factorisation(pol);
GroupName(GaloisGroup(pol));
SplittingField(pol);
K2<r2> := ext<K|x^2 -2*x-2>;
PolK2<x> := PolynomialRing(K2);
K3<r3> := ext<K2|x^3-r2>;
PolK3<x> := PolynomialRing(K3); 
K4<r4> := ext<K3|x^2-x-1>;
PolK4<x> := PolynomialRing(K4); 
g := -x-w;
f := 2*x^6+(-2*w+7)* x^5+(-5* w+47)* x^4+(-12* w+85)* x^3 +(-13* w+97)* x^2+(-8* w+56)* x-2* w+1;
pol := 4*f+g^2;
Factorisation(pol);

// Confirmation that the curve has everywhere good reduction:
K<w> := ext<Rationals() | Polynomial([-48,-1,1])>;
PolK<x> := PolynomialRing(K);
g := -x-w;
f := 2*x^6+(-2*w+7)* x^5+(-5* w+47)* x^4+(-12* w+85)* x^3 +(-13* w+97)* x^2+(-8* w+56)* x-2* w+1;
Factorisation(4*f+g^2);
C := HyperellipticCurve(f,g);
D := Discriminant(C);
Norm(D); 


// Second almost ordinary example:
K := pAdicField(2,32);
PolK<x> := PolynomialRing(K);
w := Roots(x^2-x-58)[1,1];
PolK<x> := PolynomialRing(K);
g := x+1;
f := -2*x^6 -(2*w-1)*x^5 -45*x^4 -4*(2*w-1)*x^3 -31*x^2 + (w-1)*x+9;
pol := 4*f+g^2;
Factorisation(pol);
SplittingField(pol);
K2<r2> := ext<K|x^2 -2*x-2>;
PolK2<x> := PolynomialRing(K2);
K3<r3> := ext<K2|x^3-r2>;
PolK3<x> := PolynomialRing(K3); 
K4<r4> := ext<K3|x^2-x-1>;
PolK4<x> := PolynomialRing(K4); 
g := x+1;
f := -2*x^6 -(2*w-1)*x^5 -45*x^4 -4*(2*w-1)*x^3 -31*x^2 + (w-1)*x+9;
pol := 4*f+g^2;
Factorisation(pol);

// Confirmation that the curve has everywhere good reduction.
K<w> := ext<Rationals() | Polynomial([-58,-1,1])>;
PolK<x> := PolynomialRing(K);
g := x+1;
f := -2*x^6 -(2*w-1)*x^5 -45*x^4 -4*(2*w-1)*x^3 -31*x^2 + (w-1)*x+9;
Factorisation(4*f+g^2);
C := HyperellipticCurve(f,g);
D := Discriminant(C);
Norm(D); 

// Special almost ordinary example:
results := [];
for t2 in [-100..100] do
K := pAdicField(2,32);
PolK<x> := PolynomialRing(K);
t := 1+2*t2; //Assume t is 1 mod 2. Then,-3200000+729*(j^5) is 1 mod 8 for every value of t2 and so, Q2(\sqrt(-3200000+729*(j^5))=Q2.
j := 20*t-3;
PolK<x> := PolynomialRing(K);
g := -x^2;
f :=-500*j^2 + (1600000 + 243*j^5)*x - 1350000*j^3*x^2 + (320000000*j + 291600*j^6)*x^3 - (1/4 + 48600000*j^4 + (177147*j^9)/4)*x^4 - (86400000000*j^2 - 39366000*j^7)*x^5 + (40960000000000 - 14580000000*j^5 + 531441*j^10)*x^6;

pol := 4*f+g^2;
f := Factorisation(pol);
d :=[Degree(f[n,1]): n in [1..#f]]; 
Append(~results, <t,d>);
end for;

results := [];
for t2 in [-100..100] do
Q2 := pAdicField(2,32);
t := 2*t2; // Assume t is 0 mod 2. Then,-3200000+729*(j^5) is -3 mod 8 for every value of t2 and so, Q2(\sqrt(-3200000+729*(j^5)) is the unique quadratic unramified extension of Q2.
K<w> := ext<Q2 | Polynomial([1,1,1])>;
j := 20*t-3;
PolK<x> := PolynomialRing(K);
g := -x^2;
f :=-500*j^2 + (1600000 + 243*j^5)*x - 1350000*j^3*x^2 + (320000000*j + 291600*j^6)*x^3 - (1/4 + 48600000*j^4 + (177147*j^9)/4)*x^4 - (86400000000*j^2 - 39366000*j^7)*x^5 + (40960000000000 - 14580000000*j^5 + 531441*j^10)*x^6;

pol := 4*f+g^2;
f := Factorisation(pol);
d :=[Degree(f[n,1]): n in [1..#f]]; 
Append(~results, <t,d>);
end for;

results := [];
for t2 in [-100..100] do
K := pAdicField(2,32);
PolK<x> := PolynomialRing(K);
t := 1+2*t2; // Assume t is 1 mod 2. Then, 3200000-729*(j^5) is -1 mod 8 for every value of t2 and so, Q2(\sqrt(3200000-729*(j^5))=Q2(i).
K<w> := ext<Q2 | Polynomial([2,-2,1])>;
j := 20*t-3;
PolK<x> := PolynomialRing(K);
g := -x^2;
f :=-500*j^2 + (1600000 + 243*j^5)*x - 1350000*j^3*x^2 + (320000000*j + 291600*j^6)*x^3 - (1/4 + 48600000*j^4 + (177147*j^9)/4)*x^4 - (86400000000*j^2 - 39366000*j^7)*x^5 + (40960000000000 - 14580000000*j^5 + 531441*j^10)*x^6;

pol := 4*f+g^2;
f := Factorisation(pol);
d :=[Degree(f[n,1]): n in [1..#f]]; 
Append(~results, <t,d>);
end for;

results := [];
for t2 in [-100..100] do
Q2 := pAdicField(2,32);
t := 2*t2; // Assume t is 0 mod 2. Then,3200000-729*(j^5) is 3 mod 8 for every value of t2 and so, Q2(\sqrt(3200000-729*(j^5))=Q2(\sqrt(3)).
K<w> := ext<Q2 | Polynomial([-2,-2,1])>;
j := 20*t-3;
PolK<x> := PolynomialRing(K);
g := -x^2;
f :=-500*j^2 + (1600000 + 243*j^5)*x - 1350000*j^3*x^2 + (320000000*j + 291600*j^6)*x^3 - (1/4 + 48600000*j^4 + (177147*j^9)/4)*x^4 - (86400000000*j^2 - 39366000*j^7)*x^5 + (40960000000000 - 14580000000*j^5 + 531441*j^10)*x^6;

pol := 4*f+g^2;
f := Factorisation(pol);
d :=[Degree(f[n,1]): n in [1..#f]]; 
Append(~results, <t,d>);
end for;

results := [];
for t2 in [0..10] do
K := pAdicField(2,32);
PolK<x> := PolynomialRing(K);
t := 1+2*t2; // Assume t is 1 mod 2. Then,-3200000+729*(j^5) is 1 mod 8 for every value of t2 and so, Q2(\sqrt(-3200000+729*(j^5))=Q2.
j := 20*t-3;
PolK<x> := PolynomialRing(K);
g := -x^2;
f :=-500*j^2 + (1600000 + 243*j^5)*x - 1350000*j^3*x^2 + (320000000*j + 291600*j^6)*x^3 - (1/4 + 48600000*j^4 + (177147*j^9)/4)*x^4 - (86400000000*j^2 - 39366000*j^7)*x^5 + (40960000000000 - 14580000000*j^5 + 531441*j^10)*x^6;

pol := 4*f+g^2;
f := Factorisation(pol);
d :=[Degree(f[n,1]): n in [1..#f]]; 
Append(~results, <t,AbsoluteTotallyRamifiedExtension(RingOfIntegers(SplittingField(pol)))>);
end for;

==> anc/Kummer-surfaces-and-Jacobians-of-genus-2-curves-in-characteristic-2-3.0.0/Examples.m <==
// These are some examples of application of the code "Functions.m". There is one example in characteristic 5, one in characteristic 0, three in characteristic 2: one ordinary, one almost ordinary and one supersingular, and then the example over which we get everywhere good reduction.
// This code supports the material of Sections 5, 6 and 7
// The varieties that in the paper we called X, we have called it here Kum, and what we called Y, we have named here Des
// If you find any bug or mistake, or if you have any question, please don't hesitate in contacting me :)
// email: alvaro.gohe@gmail.com

// We first load the file with the functions
load "Functions.m";

// Example in characteristic five
Q5 := GF(5);
PolQ5<x> := PolynomialRing(Q5);
f5 := 3*x^6+2*x+1;
g5 := 2*x^3;
C5 := HyperellipticCurve(f5,g5);
J5 := Jacobian(C5); // This is the Magma implementation of the Jacobian of a curve of genus 2
PtsJ5 := Points(J5);
#PtsJ5; // We can check that it has 31 pts over F5
Kum5 := GeneralKummerSurface(J5); // The projective model of the Kummer surface
PtsK5 := Points(Kum5); 
#PtsK5; // The Kummer surface has 31 points
[Kappa(Kum5, pt): pt in PtsJ5]; // The points in the Kummer corresponding to the Jacobian
Jac5 := GeneralJacobianSurface(J5); // The projective model of the Jacobian as 72 equations in P^15
PtsJac5 := Points(Jac5);
#PtsJac5; // The number of points is 31, and this matches what we got using the Jacobian implemented in MAGMA
[Gamma(Jac5, pt): pt in PtsJ5]; // The points in the projective embedding coming from the Jacobian
[InverseGamma(J5, pt): pt in PtsJac5]; // The points in the Jacobian coming from the projective embedding
[Kum5!CoordinatesProjectionToKummer(pt): pt in PtsJac5]; // The projection of the points from the projective embedding of the Jacobian into the Kummer
[<pt,LiftKummerToJacobian(Jac5,pt)>: pt in PtsK5];  // The lift of the points in the Kummer to the points in the projective embedding of the Jacobian which are defined over the field of definition
[Addition(J5,pt,PtsJac5[2]): pt in PtsJac5]; // The result of adding the point (1 : 0 : 0 : 1 : 0 : 3 : 0 : 0 : 0 : 0 : 1 : 0 : 1 : 0 : 0 : 1) to all the points in the Jacobian
[MultiplicationByn(J5,pt,2): pt in PtsJac5]; // The result of multiplying all the points in the Jacobian by 2


// Examples in characteristic zero
Q0<r> := ext<Rationals() | Polynomial([-1,-1,1])>;
PolQ0<x> := PolynomialRing(Q0);
f0 := -(20*r*x + 5*r^2*x - 20*x^2 - 39*r*x^2 - 7*r^2*x^2 + 34*x^3 + 24*r*x^3 + 2*r^2*x^3 - 17*x^4 - 6*r*x^4 + 4*x^5 + r*x^5);
g0 := -(r*x) + x^2 + r*x^2 + x^3;
C0 := HyperellipticCurve(f0,g0);
J0 := Jacobian(C0);
Kum0 := GeneralKummerSurface(J0);
Roots0 := Roots(f0+g0^2/4);
SptsK0 := SingularPoints(Kum0); 
#SptsK0; // There are 16 singular points defined over the field of definition
[ADEtype(pt): pt in SptsK0]; // They are all A1 singularities
Jac0 := GeneralJacobianSurface(J0);
Des0 := DesingularisedKummer(J0);
IsSingular(Des0);
Ex0, Tr0, Des0 := Lines(J0, Des0); // The lines on the surface
W0 := WeddleSurface(J0); // The Weddle surface associated to the curve
SptsW0 := SingularPoints(W0); 
#SptsW0; // There are 6 singular points defined over the field of definition
[ADEtype(pt): pt in SptsW0]; // They are all A1 singularities
pi0 := WeddleQuotient(Des0, W0); // The quotient from Des0
[IrreducibleComponents(pi0(l)): l in Ex0]; // The images of the exceoptional lines in the Weddle (which are all lines)
[IrreducibleComponents(pi0(l)): l in Tr0]; // The images of the tropes in the Weddle (the first 6 correspond to the singular points, the other are lines)
B0 := BlowupEO(Des0); // The blow-up of the line EO


// Examples in characteristic zero with an unusual number of tropes
// This is an example of a curve defined over the rationals such that f0+g0^2/4 decomposes in 3 quadrics with 4 tropes of type T_{ijk} defined over the rationals
Q0 := Rationals();
PolQ0<x> := PolynomialRing(Q0);
f0 := (x^2-2)*(x^2-8)*(x^2-32)-x^6/4;
g0 := x^3;
C0 := HyperellipticCurve(f0,g0);
J0 := Jacobian(C0);
Factorisation(f0+g0^2/4);
Des0 := DesingularisedKummer(J0);
Ex0, Tr0, Des0 := Lines(J0, Des0); // The lines on the surface
[IrreducibleComponents(tr): tr in Tr0[[7,8,12,14]]]; // We see that these four tropes are defined over the rationals 

// This is an example of a curve defined over the rationals such that f0+g0^2/4 is irreducible and has Galois group C6, and therefore, it has a trope of type T_{ijk} defined over the rationals
Q0 := Rationals();
PolQ0<x> := PolynomialRing(Q0);
f0 := (1 + 12*x + 36*x^2 + 2*x^3 - 15*x^4 + x^6)-x^6/4;
g0 := x^3;
C0 := HyperellipticCurve(f0,g0);
J0 := Jacobian(C0);
Factorisation(f0+g0^2/4);
G := GaloisGroup(f0+g0^2/4);
GroupName(G);
Des0 := DesingularisedKummer(J0);
Ex0, Tr0, Des0 := Lines(J0, Des0); 
IrreducibleComponents(Tr0[16]); // We see that this trope is defined over the rationals 

// This is an example of a curve defined over the rationals such that f0+g0^2/4 is irreducible and has Galois group S3, and therefore, it has a trope of type T_{ijk} defined over the rationals
Q0 := Rationals();
PolQ0<x> := PolynomialRing(Q0);
f0 := (x^6-3*x^2+6)-x^6/4;
g0 := x^3;
C0 := HyperellipticCurve(f0,g0);
J0 := Jacobian(C0);
Factorisation(f0+g0^2/4);
G := GaloisGroup(f0+g0^2/4);
GroupName(G);
Des0 := DesingularisedKummer(J0);
Ex0, Tr0, Des0 := Lines(J0, Des0); 
IrreducibleComponents(Tr0[11]); // We see that this trope is defined over the rationals 


// Examples in characteristic two
// Example of an ordinary genus 2 curve in characteristic 2. This can be found by specialising the characteristic zero example
QO<r> := GF(4);
PolQO<x> := PolynomialRing(QO);
fO := r^2*x + r*x^2 + r^2*x^2 + x^4 + r*x^5;
gO := r*x + x^2 + r*x^2 + x^3;
CO := HyperellipticCurve(fO,gO);
JO := Jacobian(CO);
KumO := GeneralKummerSurface(JO);
RootsO := Factorisation(gO);
SptsKO := SingularPoints(KumO); 
#SptsKO; // There are 4 singular points defined over the field of definition
[TjurinaP3(pt): pt in SptsKO]; // They are all D4^1 singularities, as their Tjurina number is 6
JacO := GeneralJacobianSurface(JO);
DesO := DesingularisedKummer(JO);
SptsDesO := SingularPoints(DesO); 
#SptsDesO; // There are 12 singular points over the field of definition
[TjurinaP5(pt): pt in SptsDesO]; // They are all A1 singularities
ExO, TrO, DesO, plO := Lines(JO, DesO); // plO is the plane going through all the singular points
WO := WeddleSurface(JO);
piO := WeddleQuotient(DesO, WO);
SptsWO := SingularPoints(WO);
#SptsWO; // There are 6 singular points defined over the field of definition
[TjurinaP3(pt): pt in SptsWO]; // Three of them are A3 singularities and 4 are A1 singularities
QO := SptsWO[1];
Q1 := SptsWO[7];
Q2 := SptsWO[3];
Q3 := SptsWO[4];
Q12 := SptsWO[6];
Q13 := SptsWO[5];
Q23 := SptsWO[2];
BO, phiO := BlowupEO(DesO); // The blow-up of the line EO


// Example of an almost ordinary genus 2 curve in characteristic 2
QAO<r> := GF(2);
PolQAO<x> := PolynomialRing(QAO);
fAO := x^6+x^5+1;
gAO := x*(x-1)^2;
CAO := HyperellipticCurve(fAO,gAO);
JAO := Jacobian(CAO);
KumAO := GeneralKummerSurface(JAO);
RootsAO := Factorisation(gAO);
SptsKAO := SingularPoints(KumAO); 
#SptsKAO; // There are 2 singular points 
[TjurinaP3(pt): pt in SptsKAO]; // They are all D8^1 singularities, as their Tjurina number is 12
JacAO := GeneralJacobianSurface(JAO);
DesAO := DesingularisedKummer(JAO);
SptsDesAO := SingularPoints(DesAO); 
#SptsDesAO; // There are 4 singular points
[TjurinaP5(pt): pt in SptsDesAO]; // They are two D4^1 and two A3
ExAO, TrAO, plAO := Lines(JAO, DesAO);
WAO := WeddleSurface(JAO);
piAO := WeddleQuotient(DesAO, WAO);
SptsWAO := SingularPoints(WAO);
#SptsWAO; // There are 3 singular points 
[TjurinaP3(pt): pt in SptsWAO]; // There is an A3, and A7 and a D5
QO := SptsWAO[1];
Q1 := SptsWAO[2];
Q2 := SptsWAO[3];
BAO, phiAO := BlowupEO(DesAO); // The blow-up of the line EO
P<b1, b2, b3, b4, b5, b6, w1, w2, w3, w4> := AmbientSpace(BAO);
imEO := IrreducibleComponents(ReducedSubscheme(Scheme(BAO,[b1,b2,b3,b4])))[3]; // The image of EO under the blow-up
imP1 := IrreducibleComponents(ReducedSubscheme(Scheme(BAO,[b1,b2,b3,b4])))[2]; // The image of the intersection of EO and T1 under the blow-up
imP2 := IrreducibleComponents(ReducedSubscheme(Scheme(BAO,[b1,b2,b3,b4])))[1]; // The image of the intersection of EO and T2 under the blow-up
imT1 := phiAO(TrAO[1]); // The image of T1 under the blow-up
imT2 := phiAO(TrAO[2]); // The image of T2 under the blow-up
// The intersection points
IrreducibleComponents(Intersection(imP1,imT1))[1];
P11 := BAO![0,0,0,0,1,0,1,0,0,1]; 
IsSingular(P11); // It's smooth
IrreducibleComponents(Intersection(imP1,imEO))[1];
P01 := BAO![0,0,0,0,1,0,0,0,0,1]; 
IsSingular(P11); // It's singular
IrreducibleComponents(Intersection(imP2,imEO))[1];
P02 := BAO![0,0,0,0,1,1,0,0,0,1]; 
IsSingular(P02); // It's smooth
IrreducibleComponents(Intersection(imP2,imT2))[1];
P22 := BAO![0,0,0,0,1,1,1,1,1,1]; 
IsSingular(P22); // It's singular

// Example of a supersingular genus 2 curve in characteristic 2
QSS<r> := GF(2,12);
PolQSS<x> := PolynomialRing(QSS);
fSS := x^6+x+1;
gSS := x^3;
CSS := HyperellipticCurve(fSS,gSS);
JSS := Jacobian(CSS);
KumSS := GeneralKummerSurface(JSS);
RootsSS := Factorisation(gSS);
SptsKSS := SingularPoints(KumSS); 
#SptsKSS; // There is one singular point 
JacSS := GeneralJacobianSurface(JSS);
DesSS := DesingularisedKummer(JSS);
SptsDesSS := SingularPoints(DesSS); 
#SptsDesSS; // There is one singular points
IntMatDes(SptsDesSS[1]); // The intersection matrix of the singular point
ExSS, TrSS, DesSS := Lines(JSS, DesSS);
WSS := WeddleSurface(JSS);
IrreducibleComponents(ReducedSubscheme(SingularSubscheme(WSS)))[1]; // The singular line of the Weddle
BSS, phiSS := BlowupEO(DesSS); // The blow-up of the line EO

// Example with everywhere good reduction
// The example whose associated Kummer have everywhere good reduction
PolQ<x> := PolynomialRing(Rationals());
QDK<w> := NumberField(x^2-x-88);
PolQDK<x> := PolynomialRing(QDK);
gDK := (w + 1)*x^3 + x^2 + w*x + w + 1;
fDK := -(15*w + 149)*x^6 - (1119*w + 9948)*x^5 - (36545*w + 325090)*x^4 -(636332*w + 5659370)*x^3 - (6227174*w + 55387985)*x^2 -(32480001*w + 288869715)*x - 70532813*w - 627353458;
CDK := HyperellipticCurve(fDK,gDK);
JDK := Jacobian(CDK);
KumDK := GeneralKummerSurface(JDK);
JacDK := GeneralJacobianSurface(JDK);
DesDK := DesingularisedKummer(JDK);



==> anc/Kummer-surfaces-and-Jacobians-of-genus-2-curves-in-characteristic-2-3.0.0/LICENSE <==
                    GNU GENERAL PUBLIC LICENSE
                       Version 3, 29 June 2007

 Copyright (C) 2007 Free Software Foundation, Inc. <https://fsf.org/>
 Everyone is permitted to copy and distribute verbatim copies
 of this license document, but changing it is not allowed.

                            Preamble

  The GNU General Public License is a free, copyleft license for
software and other kinds of works.

  The licenses for most software and other practical works are designed
to take away your freedom to share and change the works.  By contrast,
the GNU General Public License is intended to guarantee your freedom to
share and change all versions of a program--to make sure it remains free
software for all its users.  We, the Free Software Foundation, use the
GNU General Public License for most of our software; it applies also to
any other work released this way by its authors.  You can apply it to
your programs, too.

  When we speak of free software, we are referring to freedom, not
price.  Our General Public Licenses are designed to make sure that you
have the freedom to distribute copies of free software (and charge for
them if you wish), that you receive source code or can get it if you
want it, that you can change the software or use pieces of it in new
free programs, and that you know you can do these things.

  To protect your rights, we need to prevent others from denying you
these rights or asking you to surrender the rights.  Therefore, you have
certain responsibilities if you distribute copies of the software, or if
you modify it: responsibilities to respect the freedom of others.

  For example, if you distribute copies of such a program, whether
gratis or for a fee, you must pass on to the recipients the same
freedoms that you received.  You must make sure that they, too, receive
or can get the source code.  And you must show them these terms so they
know their rights.

  Developers that use the GNU GPL protect your rights with two steps:
(1) assert copyright on the software, and (2) offer you this License
giving you legal permission to copy, distribute and/or modify it.

  For the developers' and authors' protection, the GPL clearly explains
that there is no warranty for this free software.  For both users' and
authors' sake, the GPL requires that modified versions be marked as
changed, so that their problems will not be attributed erroneously to
authors of previous versions.

  Some devices are designed to deny users access to install or run
modified versions of the software inside them, although the manufacturer
can do so.  This is fundamentally incompatible with the aim of
protecting users' freedom to change the software.  The systematic
pattern of such abuse occurs in the area of products for individuals to
use, which is precisely where it is most unacceptable.  Therefore, we
have designed this version of the GPL to prohibit the practice for those
products.  If such problems arise substantially in other domains, we
stand ready to extend this provision to those domains in future versions
of the GPL, as needed to protect the freedom of users.

  Finally, every program is threatened constantly by software patents.
States should not allow patents to restrict development and use of
software on general-purpose computers, but in those that do, we wish to
avoid the special danger that patents applied to a free program could
make it effectively proprietary.  To prevent this, the GPL assures that
patents cannot be used to render the program non-free.

  The precise terms and conditions for copying, distribution and
modification follow.

                       TERMS AND CONDITIONS

  0. Definitions.

  "This License" refers to version 3 of the GNU General Public License.

  "Copyright" also means copyright-like laws that apply to other kinds of
works, such as semiconductor masks.

  "The Program" refers to any copyrightable work licensed under this
License.  Each licensee is addressed as "you".  "Licensees" and
"recipients" may be individuals or organizations.

  To "modify" a work means to copy from or adapt all or part of the work
in a fashion requiring copyright permission, other than the making of an
exact copy.  The resulting work is called a "modified version" of the
earlier work or a work "based on" the earlier work.

  A "covered work" means either the unmodified Program or a work based
on the Program.

  To "propagate" a work means to do anything with it that, without
permission, would make you directly or secondarily liable for
infringement under applicable copyright law, except executing it on a
computer or modifying a private copy.  Propagation includes copying,
distribution (with or without modification), making available to the
public, and in some countries other activities as well.

  To "convey" a work means any kind of propagation that enables other
parties to make or receive copies.  Mere interaction with a user through
a computer network, with no transfer of a copy, is not conveying.

  An interactive user interface displays "Appropriate Legal Notices"
to the extent that it includes a convenient and prominently visible
feature that (1) displays an appropriate copyright notice, and (2)
tells the user that there is no warranty for the work (except to the
extent that warranties are provided), that licensees may convey the
work under this License, and how to view a copy of this License.  If
the interface presents a list of user commands or options, such as a
menu, a prominent item in the list meets this criterion.

  1. Source Code.

  The "source code" for a work means the preferred form of the work
for making modifications to it.  "Object code" means any non-source
form of a work.

  A "Standard Interface" means an interface that either is an official
standard defined by a recognized standards body, or, in the case of
interfaces specified for a particular programming language, one that
is widely used among developers working in that language.

  The "System Libraries" of an executable work include anything, other
than the work as a whole, that (a) is included in the normal form of
packaging a Major Component, but which is not part of that Major
Component, and (b) serves only to enable use of the work with that
Major Component, or to implement a Standard Interface for which an
implementation is available to the public in source code form.  A
"Major Component", in this context, means a major essential component
(kernel, window system, and so on) of the specific operating system
(if any) on which the executable work runs, or a compiler used to
produce the work, or an object code interpreter used to run it.

  The "Corresponding Source" for a work in object code form means all
the source code needed to generate, install, and (for an executable
work) run the object code and to modify the work, including scripts to
control those activities.  However, it does not include the work's
System Libraries, or general-purpose tools or generally available free
programs which are used unmodified in performing those activities but
which are not part of the work.  For example, Corresponding Source
includes interface definition files associated with source files for
the work, and the source code for shared libraries and dynamically
linked subprograms that the work is specifically designed to require,
such as by intimate data communication or control flow between those
subprograms and other parts of the work.

  The Corresponding Source need not include anything that users
can regenerate automatically from other parts of the Corresponding
Source.

  The Corresponding Source for a work in source code form is that
same work.

  2. Basic Permissions.

  All rights granted under this License are granted for the term of
copyright on the Program, and are irrevocable provided the stated
conditions are met.  This License explicitly affirms your unlimited
permission to run the unmodified Program.  The output from running a
covered work is covered by this License only if the output, given its
content, constitutes a covered work.  This License acknowledges your
rights of fair use or other equivalent, as provided by copyright law.

  You may make, run and propagate covered works that you do not
convey, without conditions so long as your license otherwise remains
in force.  You may convey covered works to others for the sole purpose
of having them make modifications exclusively for you, or provide you
with facilities for running those works, provided that you comply with
the terms of this License in conveying all material for which you do
not control copyright.  Those thus making or running the covered works
for you must do so exclusively on your behalf, under your direction
and control, on terms that prohibit them from making any copies of
your copyrighted material outside their relationship with you.

  Conveying under any other circumstances is permitted solely under
the conditions stated below.  Sublicensing is not allowed; section 10
makes it unnecessary.

  3. Protecting Users' Legal Rights From Anti-Circumvention Law.

  No covered work shall be deemed part of an effective technological
measure under any applicable law fulfilling obligations under article
11 of the WIPO copyright treaty adopted on 20 December 1996, or
similar laws prohibiting or restricting circumvention of such
measures.

  When you convey a covered work, you waive any legal power to forbid
circumvention of technological measures to the extent such circumvention
is effected by exercising rights under this License with respect to
the covered work, and you disclaim any intention to limit operation or
modification of the work as a means of enforcing, against the work's
users, your or third parties' legal rights to forbid circumvention of
technological measures.

  4. Conveying Verbatim Copies.

  You may convey verbatim copies of the Program's source code as you
receive it, in any medium, provided that you conspicuously and
appropriately publish on each copy an appropriate copyright notice;
keep intact all notices stating that this License and any
non-permissive terms added in accord with section 7 apply to the code;
keep intact all notices of the absence of any warranty; and give all
recipients a copy of this License along with the Program.

  You may charge any price or no price for each copy that you convey,
and you may offer support or warranty protection for a fee.

  5. Conveying Modified Source Versions.

  You may convey a work based on the Program, or the modifications to
produce it from the Program, in the form of source code under the
terms of section 4, provided that you also meet all of these conditions:

    a) The work must carry prominent notices stating that you modified
    it, and giving a relevant date.

    b) The work must carry prominent notices stating that it is
    released under this License and any conditions added under section
    7.  This requirement modifies the requirement in section 4 to
    "keep intact all notices".

    c) You must license the entire work, as a whole, under this
    License to anyone who comes into possession of a copy.  This
    License will therefore apply, along with any applicable section 7
    additional terms, to the whole of the work, and all its parts,
    regardless of how they are packaged.  This License gives no
    permission to license the work in any other way, but it does not
    invalidate such permission if you have separately received it.

    d) If the work has interactive user interfaces, each must display
    Appropriate Legal Notices; however, if the Program has interactive
    interfaces that do not display Appropriate Legal Notices, your
    work need not make them do so.

  A compilation of a covered work with other separate and independent
works, which are not by their nature extensions of the covered work,
and which are not combined with it such as to form a larger program,
in or on a volume of a storage or distribution medium, is called an
"aggregate" if the compilation and its resulting copyright are not
used to limit the access or legal rights of the compilation's users
beyond what the individual works permit.  Inclusion of a covered work
in an aggregate does not cause this License to apply to the other
parts of the aggregate.

  6. Conveying Non-Source Forms.

  You may convey a covered work in object code form under the terms
of sections 4 and 5, provided that you also convey the
machine-readable Corresponding Source under the terms of this License,
in one of these ways:

    a) Convey the object code in, or embodied in, a physical product
    (including a physical distribution medium), accompanied by the
    Corresponding Source fixed on a durable physical medium
    customarily used for software interchange.

    b) Convey the object code in, or embodied in, a physical product
    (including a physical distribution medium), accompanied by a
    written offer, valid for at least three years and valid for as
    long as you offer spare parts or customer support for that product
    model, to give anyone who possesses the object code either (1) a
    copy of the Corresponding Source for all the software in the
    product that is covered by this License, on a durable physical
    medium customarily used for software interchange, for a price no
    more than your reasonable cost of physically performing this
    conveying of source, or (2) access to copy the
    Corresponding Source from a network server at no charge.

    c) Convey individual copies of the object code with a copy of the
    written offer to provide the Corresponding Source.  This
    alternative is allowed only occasionally and noncommercially, and
    only if you received the object code with such an offer, in accord
    with subsection 6b.

    d) Convey the object code by offering access from a designated
    place (gratis or for a charge), and offer equivalent access to the
    Corresponding Source in the same way through the same place at no
    further charge.  You need not require recipients to copy the
    Corresponding Source along with the object code.  If the place to
    copy the object code is a network server, the Corresponding Source
    may be on a different server (operated by you or a third party)
    that supports equivalent copying facilities, provided you maintain
    clear directions next to the object code saying where to find the
    Corresponding Source.  Regardless of what server hosts the
    Corresponding Source, you remain obligated to ensure that it is
    available for as long as needed to satisfy these requirements.

    e) Convey the object code using peer-to-peer transmission, provided
    you inform other peers where the object code and Corresponding
    Source of the work are being offered to the general public at no
    charge under subsection 6d.

  A separable portion of the object code, whose source code is excluded
from the Corresponding Source as a System Library, need not be
included in conveying the object code work.

  A "User Product" is either (1) a "consumer product", which means any
tangible personal property which is normally used for personal, family,
or household purposes, or (2) anything designed or sold for incorporation
into a dwelling.  In determining whether a product is a consumer product,
doubtful cases shall be resolved in favor of coverage.  For a particular
product received by a particular user, "normally used" refers to a
typical or common use of that class of product, regardless of the status
of the particular user or of the way in which the particular user
actually uses, or expects or is expected to use, the product.  A product
is a consumer product regardless of whether the product has substantial
commercial, industrial or non-consumer uses, unless such uses represent
the only significant mode of use of the product.

  "Installation Information" for a User Product means any methods,
procedures, authorization keys, or other information required to install
and execute modified versions of a covered work in that User Product from
a modified version of its Corresponding Source.  The information must
suffice to ensure that the continued functioning of the modified object
code is in no case prevented or interfered with solely because
modification has been made.

  If you convey an object code work under this section in, or with, or
specifically for use in, a User Product, and the conveying occurs as
part of a transaction in which the right of possession and use of the
User Product is transferred to the recipient in perpetuity or for a
fixed term (regardless of how the transaction is characterized), the
Corresponding Source conveyed under this section must be accompanied
by the Installation Information.  But this requirement does not apply
if neither you nor any third party retains the ability to install
modified object code on the User Product (for example, the work has
been installed in ROM).

  The requirement to provide Installation Information does not include a
requirement to continue to provide support service, warranty, or updates
for a work that has been modified or installed by the recipient, or for
the User Product in which it has been modified or installed.  Access to a
network may be denied when the modification itself materially and
adversely affects the operation of the network or violates the rules and
protocols for communication across the network.

  Corresponding Source conveyed, and Installation Information provided,
in accord with this section must be in a format that is publicly
documented (and with an implementation available to the public in
source code form), and must require no special password or key for
unpacking, reading or copying.

  7. Additional Terms.

  "Additional permissions" are terms that supplement the terms of this
License by making exceptions from one or more of its conditions.
Additional permissions that are applicable to the entire Program shall
be treated as though they were included in this License, to the extent
that they are valid under applicable law.  If additional permissions
apply only to part of the Program, that part may be used separately
under those permissions, but the entire Program remains governed by
this License without regard to the additional permissions.

  When you convey a copy of a covered work, you may at your option
remove any additional permissions from that copy, or from any part of
it.  (Additional permissions may be written to require their own
removal in certain cases when you modify the work.)  You may place
additional permissions on material, added by you to a covered work,
for which you have or can give appropriate copyright permission.

  Notwithstanding any other provision of this License, for material you
add to a covered work, you may (if authorized by the copyright holders of
that material) supplement the terms of this License with terms:

    a) Disclaiming warranty or limiting liability differently from the
    terms of sections 15 and 16 of this License; or

    b) Requiring preservation of specified reasonable legal notices or
    author attributions in that material or in the Appropriate Legal
    Notices displayed by works containing it; or

    c) Prohibiting misrepresentation of the origin of that material, or
    requiring that modified versions of such material be marked in
    reasonable ways as different from the original version; or

    d) Limiting the use for publicity purposes of names of licensors or
    authors of the material; or

    e) Declining to grant rights under trademark law for use of some
    trade names, trademarks, or service marks; or

    f) Requiring indemnification of licensors and authors of that
    material by anyone who conveys the material (or modified versions of
    it) with contractual assumptions of liability to the recipient, for
    any liability that these contractual assumptions directly impose on
    those licensors and authors.

  All other non-permissive additional terms are considered "further
restrictions" within the meaning of section 10.  If the Program as you
received it, or any part of it, contains a notice stating that it is
governed by this License along with a term that is a further
restriction, you may remove that term.  If a license document contains
a further restriction but permits relicensing or conveying under this
License, you may add to a covered work material governed by the terms
of that license document, provided that the further restriction does
not survive such relicensing or conveying.

  If you add terms to a covered work in accord with this section, you
must place, in the relevant source files, a statement of the
additional terms that apply to those files, or a notice indicating
where to find the applicable terms.

  Additional terms, permissive or non-permissive, may be stated in the
form of a separately written license, or stated as exceptions;
the above requirements apply either way.

  8. Termination.

  You may not propagate or modify a covered work except as expressly
provided under this License.  Any attempt otherwise to propagate or
modify it is void, and will automatically terminate your rights under
this License (including any patent licenses granted under the third
paragraph of section 11).

  However, if you cease all violation of this License, then your
license from a particular copyright holder is reinstated (a)
provisionally, unless and until the copyright holder explicitly and
finally terminates your license, and (b) permanently, if the copyright
holder fails to notify you of the violation by some reasonable means
prior to 60 days after the cessation.

  Moreover, your license from a particular copyright holder is
reinstated permanently if the copyright holder notifies you of the
violation by some reasonable means, this is the first time you have
received notice of violation of this License (for any work) from that
copyright holder, and you cure the violation prior to 30 days after
your receipt of the notice.

  Termination of your rights under this section does not terminate the
licenses of parties who have received copies or rights from you under
this License.  If your rights have been terminated and not permanently
reinstated, you do not qualify to receive new licenses for the same
material under section 10.

  9. Acceptance Not Required for Having Copies.

  You are not required to accept this License in order to receive or
run a copy of the Program.  Ancillary propagation of a covered work
occurring solely as a consequence of using peer-to-peer transmission
to receive a copy likewise does not require acceptance.  However,
nothing other than this License grants you permission to propagate or
modify any covered work.  These actions infringe copyright if you do
not accept this License.  Therefore, by modifying or propagating a
covered work, you indicate your acceptance of this License to do so.

  10. Automatic Licensing of Downstream Recipients.

  Each time you convey a covered work, the recipient automatically
receives a license from the original licensors, to run, modify and
propagate that work, subject to this License.  You are not responsible
for enforcing compliance by third parties with this License.

  An "entity transaction" is a transaction transferring control of an
organization, or substantially all assets of one, or subdividing an
organization, or merging organizations.  If propagation of a covered
work results from an entity transaction, each party to that
transaction who receives a copy of the work also receives whatever
licenses to the work the party's predecessor in interest had or could
give under the previous paragraph, plus a right to possession of the
Corresponding Source of the work from the predecessor in interest, if
the predecessor has it or can get it with reasonable efforts.

  You may not impose any further restrictions on the exercise of the
rights granted or affirmed under this License.  For example, you may
not impose a license fee, royalty, or other charge for exercise of
rights granted under this License, and you may not initiate litigation
(including a cross-claim or counterclaim in a lawsuit) alleging that
any patent claim is infringed by making, using, selling, offering for
sale, or importing the Program or any portion of it.

  11. Patents.

  A "contributor" is a copyright holder who authorizes use under this
License of the Program or a work on which the Program is based.  The
work thus licensed is called the contributor's "contributor version".

  A contributor's "essential patent claims" are all patent claims
owned or controlled by the contributor, whether already acquired or
hereafter acquired, that would be infringed by some manner, permitted
by this License, of making, using, or selling its contributor version,
but do not include claims that would be infringed only as a
consequence of further modification of the contributor version.  For
purposes of this definition, "control" includes the right to grant
patent sublicenses in a manner consistent with the requirements of
this License.

  Each contributor grants you a non-exclusive, worldwide, royalty-free
patent license under the contributor's essential patent claims, to
make, use, sell, offer for sale, import and otherwise run, modify and
propagate the contents of its contributor version.

  In the following three paragraphs, a "patent license" is any express
agreement or commitment, however denominated, not to enforce a patent
(such as an express permission to practice a patent or covenant not to
sue for patent infringement).  To "grant" such a patent license to a
party means to make such an agreement or commitment not to enforce a
patent against the party.

  If you convey a covered work, knowingly relying on a patent license,
and the Corresponding Source of the work is not available for anyone
to copy, free of charge and under the terms of this License, through a
publicly available network server or other readily accessible means,
then you must either (1) cause the Corresponding Source to be so
available, or (2) arrange to deprive yourself of the benefit of the
patent license for this particular work, or (3) arrange, in a manner
consistent with the requirements of this License, to extend the patent
license to downstream recipients.  "Knowingly relying" means you have
actual knowledge that, but for the patent license, your conveying the
covered work in a country, or your recipient's use of the covered work
in a country, would infringe one or more identifiable patents in that
country that you have reason to believe are valid.

  If, pursuant to or in connection with a single transaction or
arrangement, you convey, or propagate by procuring conveyance of, a
covered work, and grant a patent license to some of the parties
receiving the covered work authorizing them to use, propagate, modify
or convey a specific copy of the covered work, then the patent license
you grant is automatically extended to all recipients of the covered
work and works based on it.

  A patent license is "discriminatory" if it does not include within
the scope of its coverage, prohibits the exercise of, or is
conditioned on the non-exercise of one or more of the rights that are
specifically granted under this License.  You may not convey a covered
work if you are a party to an arrangement with a third party that is
in the business of distributing software, under which you make payment
to the third party based on the extent of your activity of conveying
the work, and under which the third party grants, to any of the
parties who would receive the covered work from you, a discriminatory
patent license (a) in connection with copies of the covered work
conveyed by you (or copies made from those copies), or (b) primarily
for and in connection with specific products or compilations that
contain the covered work, unless you entered into that arrangement,
or that patent license was granted, prior to 28 March 2007.

  Nothing in this License shall be construed as excluding or limiting
any implied license or other defenses to infringement that may
otherwise be available to you under applicable patent law.

  12. No Surrender of Others' Freedom.

  If conditions are imposed on you (whether by court order, agreement or
otherwise) that contradict the conditions of this License, they do not
excuse you from the conditions of this License.  If you cannot convey a
covered work so as to satisfy simultaneously your obligations under this
License and any other pertinent obligations, then as a consequence you may
not convey it at all.  For example, if you agree to terms that obligate you
to collect a royalty for further conveying from those to whom you convey
the Program, the only way you could satisfy both those terms and this
License would be to refrain entirely from conveying the Program.

  13. Use with the GNU Affero General Public License.

  Notwithstanding any other provision of this License, you have
permission to link or combine any covered work with a work licensed
under version 3 of the GNU Affero General Public License into a single
combined work, and to convey the resulting work.  The terms of this
License will continue to apply to the part which is the covered work,
but the special requirements of the GNU Affero General Public License,
section 13, concerning interaction through a network will apply to the
combination as such.

  14. Revised Versions of this License.

  The Free Software Foundation may publish revised and/or new versions of
the GNU General Public License from time to time.  Such new versions will
be similar in spirit to the present version, but may differ in detail to
address new problems or concerns.

  Each version is given a distinguishing version number.  If the
Program specifies that a certain numbered version of the GNU General
Public License "or any later version" applies to it, you have the
option of following the terms and conditions either of that numbered
version or of any later version published by the Free Software
Foundation.  If the Program does not specify a version number of the
GNU General Public License, you may choose any version ever published
by the Free Software Foundation.

  If the Program specifies that a proxy can decide which future
versions of the GNU General Public License can be used, that proxy's
public statement of acceptance of a version permanently authorizes you
to choose that version for the Program.

  Later license versions may give you additional or different
permissions.  However, no additional obligations are imposed on any
author or copyright holder as a result of your choosing to follow a
later version.

  15. Disclaimer of Warranty.

  THERE IS NO WARRANTY FOR THE PROGRAM, TO THE EXTENT PERMITTED BY
APPLICABLE LAW.  EXCEPT WHEN OTHERWISE STATED IN WRITING THE COPYRIGHT
HOLDERS AND/OR OTHER PARTIES PROVIDE THE PROGRAM "AS IS" WITHOUT WARRANTY
OF ANY KIND, EITHER EXPRESSED OR IMPLIED, INCLUDING, BUT NOT LIMITED TO,
THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR
PURPOSE.  THE ENTIRE RISK AS TO THE QUALITY AND PERFORMANCE OF THE PROGRAM
IS WITH YOU.  SHOULD THE PROGRAM PROVE DEFECTIVE, YOU ASSUME THE COST OF
ALL NECESSARY SERVICING, REPAIR OR CORRECTION.

  16. Limitation of Liability.

  IN NO EVENT UNLESS REQUIRED BY APPLICABLE LAW OR AGREED TO IN WRITING
WILL ANY COPYRIGHT HOLDER, OR ANY OTHER PARTY WHO MODIFIES AND/OR CONVEYS
THE PROGRAM AS PERMITTED ABOVE, BE LIABLE TO YOU FOR DAMAGES, INCLUDING ANY
GENERAL, SPECIAL, INCIDENTAL OR CONSEQUENTIAL DAMAGES ARISING OUT OF THE
USE OR INABILITY TO USE THE PROGRAM (INCLUDING BUT NOT LIMITED TO LOSS OF
DATA OR DATA BEING RENDERED INACCURATE OR LOSSES SUSTAINED BY YOU OR THIRD
PARTIES OR A FAILURE OF THE PROGRAM TO OPERATE WITH ANY OTHER PROGRAMS),
EVEN IF SUCH HOLDER OR OTHER PARTY HAS BEEN ADVISED OF THE POSSIBILITY OF
SUCH DAMAGES.

  17. Interpretation of Sections 15 and 16.

  If the disclaimer of warranty and limitation of liability provided
above cannot be given local legal effect according to their terms,
reviewing courts shall apply local law that most closely approximates
an absolute waiver of all civil liability in connection with the
Program, unless a warranty or assumption of liability accompanies a
copy of the Program in return for a fee.

                     END OF TERMS AND CONDITIONS

            How to Apply These Terms to Your New Programs

  If you develop a new program, and you want it to be of the greatest
possible use to the public, the best way to achieve this is to make it
free software which everyone can redistribute and change under these terms.

  To do so, attach the following notices to the program.  It is safest
to attach them to the start of each source file to most effectively
state the exclusion of warranty; and each file should have at least
the "copyright" line and a pointer to where the full notice is found.

    <one line to give the program's name and a brief idea of what it does.>
    Copyright (C) <year>  <name of author>

    This program is free software: you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program.  If not, see <https://www.gnu.org/licenses/>.

Also add information on how to contact you by electronic and paper mail.

  If the program does terminal interaction, make it output a short
notice like this when it starts in an interactive mode:

    <program>  Copyright (C) <year>  <name of author>
    This program comes with ABSOLUTELY NO WARRANTY; for details type `show w'.
    This is free software, and you are welcome to redistribute it
    under certain conditions; type `show c' for details.

The hypothetical commands `show w' and `show c' should show the appropriate
parts of the General Public License.  Of course, your program's commands
might be different; for a GUI interface, you would use an "about box".

  You should also get your employer (if you work as a programmer) or school,
if any, to sign a "copyright disclaimer" for the program, if necessary.
For more information on this, and how to apply and follow the GNU GPL, see
<https://www.gnu.org/licenses/>.

  The GNU General Public License does not permit incorporating your program
into proprietary programs.  If your program is a subroutine library, you
may consider it more useful to permit linking proprietary applications with
the library.  If this is what you want to do, use the GNU Lesser General
Public License instead of this License.  But first, please read
<https://www.gnu.org/licenses/why-not-lgpl.html>.


==> anc/Kummer-surfaces-and-Jacobians-of-genus-2-curves-in-characteristic-2-3.0.0/LinearAlgebraMod.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    362916,       8865]
NotebookOptionsPosition[    192827,       5621]
NotebookOutlinePosition[    336870,       8325]
CellTagsIndexPosition[    335061,       8275]
WindowTitle->LinearAlgebraMod | Definition Notebook
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["LinearAlgebraMod", "Title",
 CellTags->{"Name", "TemplateCell", "Title"},
 CellID->622212046],

Cell["Perform matrix operations over a finite field", "Text",
 CellTags->{"Description", "TemplateCell"},
 CellID->629553481],

Cell[CellGroupData[{

Cell[TextData[{
 "Definition",
 Cell[BoxData[
  PaneSelectorBox[{True->
   TemplateBox[{"Function", 
     Cell[
      BoxData[
       FrameBox[
        Cell[
        "Define your function using the name you gave in the Title line \
above. You can add input cells and extra code to define additional input \
cases or prerequisites. All definitions, including dependencies, will be \
included in the generated resource function.\n\nThis section should be \
evaluated before creating the Examples section below.", "MoreInfoText"], 
        Background -> GrayLevel[0.95], FrameMargins -> 20, FrameStyle -> 
        GrayLevel[0.9], RoundingRadius -> 5, ImageSize -> {
          Scaled[0.65], Automatic}]], "MoreInfoText", Deletable -> True, 
      CellTags -> {"SectionMoreInfoFunction"}, 
      CellMargins -> {{66, 66}, {15, 15}}]},
    "MoreInfoOpenerButtonTemplate"]}, Dynamic[
    CurrentValue[
     EvaluationNotebook[], {TaggingRules, "ResourceCreateNotebook"}]],
   ImageSize->Automatic]]]
}], "Section",
 Editable->False,
 Deletable->False,
 TaggingRules->{"TemplateGroupName" -> "Function"},
 DefaultNewCellStyle->"Input",
 CellTags->{"Definition", "Function", "TemplateCellGroup"},
 CellID->72845326],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"LinearAlgebraMod", "[", 
     RowBox[{"func_", " ", "/;", " ", 
      RowBox[{"linalgFunctionQ", "[", 
       RowBox[{"ToExpression", "[", "func", "]"}], "]"}]}], "]"}], "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", "mat_", ")"}], "?", "MatrixQ"}], ",", " ", "mod_Integer", 
     ",", " ", 
     RowBox[{"opts", ":", 
      RowBox[{"OptionsPattern", "[", "]"}]}]}], "]"}], " ", ":=", " ", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"res", " ", "=", " ", 
       RowBox[{"LinearAlgebraMod", "[", 
        RowBox[{"func", ",", " ", "mat", ",", " ", "mod", ",", " ", "opts"}], 
        "]"}]}], "}"}], ",", " ", 
     RowBox[{"res", " ", "/;", " ", 
      RowBox[{"FreeQ", "[", 
       RowBox[{"res", ",", " ", "$Failed"}], "]"}]}]}], "]"}]}], "\n", 
  " "}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"LinearAlgebraMod", "[", 
     RowBox[{
      RowBox[{"func_", " ", "/;", " ", 
       RowBox[{"linalgFunctionQ", "[", 
        RowBox[{"ToExpression", "[", "func", "]"}], "]"}]}], ",", " ", 
      "mod_Integer"}], "]"}], "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", "mat_", ")"}], "?", "MatrixQ"}], ",", " ", 
     RowBox[{"opts", ":", 
      RowBox[{"OptionsPattern", "[", "]"}]}]}], "]"}], " ", ":=", " ", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"res", " ", "=", " ", 
       RowBox[{"LinearAlgebraMod", "[", 
        RowBox[{"func", ",", " ", "mat", ",", " ", "mod", ",", " ", "opts"}], 
        "]"}]}], "}"}], ",", " ", 
     RowBox[{"res", " ", "/;", " ", 
      RowBox[{"FreeQ", "[", 
       RowBox[{"res", ",", " ", "$Failed"}], "]"}]}]}], "]"}]}], 
  "\[IndentingNewLine]", " "}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"LinearAlgebraMod", "[", 
     RowBox[{
     "CharacteristicPolynomial", " ", "|", " ", 
      "\"\<CharacteristicPolynomial\>\""}], "]"}], "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", "mat_", ")"}], "?", "MatrixQ"}], ",", " ", "var_", ",", 
     " ", 
     RowBox[{"mod_Integer", ":", "0"}], ",", " ", 
     RowBox[{"opts", ":", 
      RowBox[{"OptionsPattern", "[", "]"}]}]}], "]"}], " ", ":=", " ", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"res", " ", "=", " ", 
       RowBox[{"LinearAlgebraMod", "[", 
        RowBox[{
        "CharacteristicPolynomial", ",", " ", "mat", ",", " ", "var", ",", 
         " ", "mod", ",", " ", "opts"}], "]"}]}], "}"}], ",", 
     "\[IndentingNewLine]", " ", 
     RowBox[{"res", " ", "/;", " ", 
      RowBox[{"FreeQ", "[", 
       RowBox[{"res", ",", " ", "$Failed"}], "]"}]}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"LinearAlgebraMod", "[", 
     RowBox[{
      RowBox[{
      "CharacteristicPolynomial", " ", "|", " ", 
       "\"\<CharacteristicPolynomial\>\""}], ",", "mod_Integer"}], "]"}], "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", "mat_", ")"}], "?", "MatrixQ"}], ",", "var_", ",", " ", 
     RowBox[{"opts", ":", 
      RowBox[{"OptionsPattern", "[", "]"}]}]}], "]"}], " ", ":=", " ", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"res", " ", "=", " ", 
       RowBox[{"LinearAlgebraMod", "[", 
        RowBox[{
        "CharacteristicPolynomial", ",", " ", "mat", ",", " ", "var", ",", 
         " ", "mod", ",", " ", "opts"}], "]"}]}], "}"}], ",", " ", 
     RowBox[{"res", " ", "/;", " ", 
      RowBox[{"FreeQ", "[", 
       RowBox[{"res", ",", " ", "$Failed"}], "]"}]}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"LinearAlgebraMod", "[", 
     RowBox[{"LinearSolve", " ", "|", " ", "\"\<LinearSolve\>\""}], "]"}], 
    "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", "mat_", ")"}], "?", "MatrixQ"}], ",", " ", "vec_", ",", 
     " ", "mod_Integer", ",", " ", 
     RowBox[{"opts", ":", 
      RowBox[{"OptionsPattern", "[", "]"}]}]}], "]"}], " ", ":=", " ", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"res", " ", "=", " ", 
       RowBox[{"LinearAlgebraMod", "[", 
        RowBox[{
        "LinearSolve", ",", " ", "mat", ",", " ", "vec", ",", " ", "mod", ",",
          " ", "opts"}], "]"}]}], "}"}], ",", " ", 
     RowBox[{"res", " ", "/;", " ", 
      RowBox[{"FreeQ", "[", 
       RowBox[{"res", ",", " ", "$Failed"}], "]"}]}]}], "]"}]}], "\n", 
  " "}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"LinearAlgebraMod", "[", 
     RowBox[{
      RowBox[{"LinearSolve", " ", "|", " ", "\"\<LinearSolve\>\""}], ",", " ",
       "mod_Integer"}], "]"}], "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", "mat_", ")"}], "?", "MatrixQ"}], ",", " ", "vec_", ",", 
     " ", 
     RowBox[{"opts", ":", 
      RowBox[{"OptionsPattern", "[", "]"}]}]}], "]"}], " ", ":=", " ", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"res", " ", "=", " ", 
       RowBox[{"LinearAlgebraMod", "[", 
        RowBox[{
        "LinearSolve", ",", " ", "mat", ",", " ", "vec", ",", " ", "mod", ",",
          " ", "opts"}], "]"}]}], "}"}], ",", " ", 
     RowBox[{"res", " ", "/;", " ", 
      RowBox[{"FreeQ", "[", 
       RowBox[{"res", ",", " ", "$Failed"}], "]"}]}]}], "]"}]}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{" ", 
  RowBox[{
   RowBox[{"LinearAlgebraMod", "[", 
    RowBox[{
     RowBox[{
     "CharacteristicPolynomial", " ", "|", " ", 
      "\"\<CharacteristicPolynomial\>\""}], ",", " ", 
     RowBox[{
      RowBox[{"(", "mat_", ")"}], "?", "MatrixQ"}], ",", " ", "vec_", ",", 
     " ", 
     RowBox[{"mod_Integer", ":", "0"}], ",", " ", 
     RowBox[{"opts", ":", 
      RowBox[{"OptionsPattern", "[", "]"}]}]}], "]"}], " ", ":=", " ", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"res", " ", "=", " ", 
       RowBox[{"iLinearAlgebraMod", "[", 
        RowBox[{
        "CharacteristicPolynomial", ",", " ", "mat", ",", " ", "vec", ",", 
         " ", "mod", ",", " ", "opts"}], "]"}]}], "}"}], ",", " ", 
     RowBox[{"res", " ", "/;", " ", 
      RowBox[{"FreeQ", "[", 
       RowBox[{"res", ",", " ", "$Failed"}], "]"}]}]}], "]"}]}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"LinearAlgebraMod", "[", 
    RowBox[{
     RowBox[{"LinearSolve", " ", "|", " ", "\"\<LinearSolve\>\""}], ",", " ", 
     
     RowBox[{
      RowBox[{"(", "mat_", ")"}], "?", "MatrixQ"}], ",", " ", "vec_", ",", 
     " ", 
     RowBox[{"mod_Integer", ":", "0"}], ",", " ", 
     RowBox[{"opts", ":", 
      RowBox[{"OptionsPattern", "[", "]"}]}]}], "]"}], " ", ":=", " ", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"res", " ", "=", " ", 
       RowBox[{"iLinearAlgebraMod", "[", 
        RowBox[{
        "LinearSolve", ",", " ", "mat", ",", " ", "vec", ",", " ", "mod", ",",
          " ", "opts"}], "]"}]}], "}"}], ",", " ", 
     RowBox[{"res", " ", "/;", " ", 
      RowBox[{"FreeQ", "[", 
       RowBox[{"res", ",", " ", "$Failed"}], "]"}]}]}], "]"}]}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"LinearAlgebraMod", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", "func_", ")"}], "?", "linalgFunctionQ"}], ",", " ", 
     RowBox[{
      RowBox[{"(", "mat_", ")"}], "?", "MatrixQ"}], ",", " ", 
     RowBox[{"mod_Integer", ":", "0"}], ",", " ", 
     RowBox[{"opts", ":", 
      RowBox[{"OptionsPattern", "[", "]"}]}]}], "]"}], " ", ":=", " ", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"res", " ", "=", " ", 
       RowBox[{"iLinearAlgebraMod", "[", 
        RowBox[{
         RowBox[{"ToExpression", "[", "func", "]"}], ",", " ", "mat", ",", 
         " ", 
         RowBox[{"{", "}"}], ",", " ", "mod", ",", " ", "opts"}], "]"}]}], 
      "}"}], ",", " ", 
     RowBox[{"res", " ", "/;", " ", 
      RowBox[{"FreeQ", "[", 
       RowBox[{"res", ",", " ", "$Failed"}], "]"}]}]}], "]"}]}], "\n", 
  " "}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"MakeBoxes", "[", 
    RowBox[{"LinearAlgebraMod", ",", " ", "_"}], "]"}], " ", "^:=", " ", 
   RowBox[{
   "FunctionResource`MakeResourceFunctionBoxes", "[", 
    "\"\<LinearAlgebraMod\>\"", "]"}]}], "\n", " "}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Options", "[", "LinearAlgebraMod", "]"}], " ", ":=", " ", 
   RowBox[{"{", 
    RowBox[{"Extension", " ", "->", " ", "Automatic"}], "}"}]}], 
  ";"}]}], "Input",
 TaggingRules->{"AttachedInlineCell" -> CellObject[3054465]},
 InitializationCell->True,
 CellLabel->"In[21]:=",
 CellID->568272741],

Cell[BoxData[
 RowBox[{
  RowBox[{"linalgFunctionQ", "[", "func_", "]"}], " ", ":=", " ", 
  RowBox[{"MemberQ", "[", 
   RowBox[{"linalgFunctions", ",", " ", "func"}], "]"}]}]], "Input",
 TaggingRules->{},
 InitializationCell->True,
 CellLabel->"In[32]:=",
 CellID->292825585],

Cell[BoxData[
 RowBox[{
  RowBox[{"linalgFunctions", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
    "RowReduce", ",", " ", "\"\<RowReduce\>\"", ",", " ", "NullSpace", ",", 
     " ", "\"\<NullSpace\>\"", ",", " ", "Inverse", ",", " ", 
     "\"\<Inverse\>\"", ",", " ", "MatrixRank", ",", " ", 
     "\"\<MatrixRank\>\"", ",", " ", "Det", ",", " ", "\"\<Det\>\""}], 
    "}"}]}], ";"}]], "Input",
 TaggingRules->{},
 InitializationCell->True,
 CellLabel->"In[33]:=",
 CellID->537611832],

Cell[BoxData[
 RowBox[{
  RowBox[{"message", " ", "=", " ", 
   RowBox[{
   "ResourceFunction", "[", "\"\<ResourceFunctionMessage\>\"", "]"}]}], 
  ";"}]], "Input",
 TaggingRules->{},
 InitializationCell->True,
 CellLabel->"In[34]:=",
 CellID->947714547],

Cell[BoxData[
 RowBox[{
  RowBox[{"iLinearAlgebraMod", "[", 
   RowBox[{
   "func_", ",", " ", "mat_", ",", " ", "vec_", ",", " ", "mod_", ",", " ", 
    RowBox[{"opts", ":", 
     RowBox[{"OptionsPattern", "[", "]"}]}]}], "]"}], " ", ":=", " ", 
  RowBox[{"Catch", "[", 
   RowBox[{
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"p", ",", " ", "alg", ",", " ", "var", ",", " ", 
        RowBox[{"vecs", " ", "=", " ", "vec"}], ",", " ", 
        RowBox[{"isvec", " ", "=", " ", "False"}], ",", " ", 
        RowBox[{"mat2", " ", "=", " ", "mat"}], ",", " ", "dims", ",", 
        RowBox[{"lambda", "=", "vec"}]}], "}"}], ",", "\[IndentingNewLine]", 
      " ", 
      RowBox[{
       RowBox[{"alg", " ", "=", " ", 
        RowBox[{"OptionValue", "[", 
         RowBox[{"opts", ",", " ", "Extension"}], "]"}]}], ";", " ", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", " ", 
        RowBox[{
         RowBox[{"!", 
          RowBox[{"IntegerQ", "[", "mod", "]"}]}], ",", " ", 
         RowBox[{
          RowBox[{"message", "[", 
           RowBox[{
            RowBox[{"General", "::", "modint"}], ",", " ", "mod"}], "]"}], 
          ";", " ", 
          RowBox[{"Throw", "[", 
           RowBox[{"$Failed", ",", " ", "\"\<iLAMod\>\""}], "]"}]}]}], "]"}], 
       ";", " ", 
       RowBox[{"p", " ", "=", " ", 
        RowBox[{"Abs", "[", "mod", "]"}]}], ";", " ", 
       RowBox[{"If", "[", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"!", 
           RowBox[{"PrimeQ", "[", "p", "]"}]}], " ", "&&", " ", 
          RowBox[{"p", " ", "!=", " ", "0"}]}], ",", " ", 
         RowBox[{
          RowBox[{"message", "[", 
           RowBox[{
            RowBox[{"func", "::", "modp"}], ",", " ", "p"}], "]"}], ";", " ", 
          
          RowBox[{"Throw", "[", 
           RowBox[{"$Failed", ",", " ", "\"\<iLAMod\>\""}], "]"}]}]}], "]"}], 
       ";", " ", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"alg", " ", "=!=", " ", "Automatic"}], ",", " ", 
         RowBox[{
          RowBox[{"var", " ", "=", " ", 
           RowBox[{"Variables", "[", "alg", "]"}]}], ";", " ", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Length", "[", "var", "]"}], " ", "!=", " ", "1"}], " ",
              "||", "  ", 
             RowBox[{"!", 
              RowBox[{"PolynomialQ", "[", 
               RowBox[{"alg", ",", " ", "var"}], "]"}]}]}], ",", " ", 
            RowBox[{
             RowBox[{"message", "[", 
              RowBox[{
               RowBox[{"General", "::", "niupf"}], ",", " ", "alg"}], "]"}], 
             ";", " ", 
             RowBox[{"Throw", "[", 
              RowBox[{"$Failed", ",", " ", "\"\<iLAMod\>\""}], "]"}]}]}], 
           "]"}], ";", " ", 
          RowBox[{"var", " ", "=", " ", 
           RowBox[{"First", "[", "var", "]"}]}], ";", " ", 
          RowBox[{"If", "[", " ", 
           RowBox[{
            RowBox[{"!", 
             RowBox[{"IrreduciblePolynomialQ", "[", 
              RowBox[{"alg", ",", " ", 
               RowBox[{"Modulus", " ", "->", " ", "p"}]}], "]"}]}], ",", " ", 
            
            RowBox[{
             RowBox[{"message", "[", 
              RowBox[{
               RowBox[{"General", "::", "niupf"}], ",", " ", "alg"}], "]"}], 
             ";", " ", 
             RowBox[{"Throw", "[", 
              RowBox[{"$Failed", ",", " ", "\"\<iLAMod\>\""}], "]"}]}]}], 
           "]"}], ";"}]}], " ", "]"}], ";", " ", 
       RowBox[{"If", "[", " ", 
        RowBox[{
         RowBox[{"!", 
          RowBox[{"MatrixQ", "[", "mat", "]"}]}], ",", " ", 
         RowBox[{
          RowBox[{"message", "[", 
           RowBox[{
            RowBox[{"func", "::", "matrix"}], ",", " ", "mat", ",", " ", 
            "1"}], "]"}], ";", " ", 
          RowBox[{"Throw", "[", 
           RowBox[{"$Failed", ",", " ", "\"\<iLAMod\>\""}], "]"}]}]}], "]"}], 
       ";", " ", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"MemberQ", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
             "Inverse", ",", " ", "Det", ",", "CharacteristicPolynomial"}], 
             "}"}], ",", " ", "func"}], "]"}], " ", "&&", " ", 
          RowBox[{
           RowBox[{"Length", "[", "mat", "]"}], " ", "!=", " ", 
           RowBox[{"Length", "[", 
            RowBox[{"mat", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "]"}]}]}], ",", " ", 
         RowBox[{
          RowBox[{"message", "[", 
           RowBox[{
            RowBox[{"func", "::", "matsq"}], ",", " ", "mat", ",", " ", "1"}],
            "]"}], ";", " ", 
          RowBox[{"Throw", "[", 
           RowBox[{"$Failed", ",", " ", "\"\<iLAMod\>\""}], "]"}]}]}], "]"}], 
       ";", " ", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"func", " ", "===", " ", "LinearSolve"}], ",", " ", 
         RowBox[{
          RowBox[{"If", "[", " ", 
           RowBox[{
            RowBox[{"!", 
             RowBox[{"MatrixQ", "[", "vecs", "]"}]}], ",", " ", 
            RowBox[{
             RowBox[{"isvec", " ", "=", " ", "True"}], ";", " ", 
             RowBox[{"vecs", " ", "=", " ", 
              RowBox[{"Transpose", "[", 
               RowBox[{"{", "vecs", "}"}], "]"}]}]}]}], "]"}], ";", " ", 
          RowBox[{"If", "[", " ", 
           RowBox[{
            RowBox[{
             RowBox[{"!", 
              RowBox[{"MatrixQ", "[", "vecs", "]"}]}], " ", "||", " ", 
             RowBox[{
              RowBox[{"Length", "[", "vecs", "]"}], " ", "!=", " ", 
              RowBox[{"Length", "[", "mat", "]"}]}]}], ",", " ", 
            RowBox[{
             RowBox[{"message", "[", 
              RowBox[{"LinearSolve", "::", "lslc"}], "]"}], ";", " ", 
             RowBox[{"Throw", "[", 
              RowBox[{"$Failed", ",", " ", "\"\<iLAMod\>\""}], "]"}]}]}], 
           "]"}], ";"}]}], " ", "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"func", "===", "CharacteristicPolynomial"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"ListQ", "[", "vec", "]"}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"message", "[", 
              RowBox[{
               RowBox[{"CharacteristicPolynomial", "::", "inps"}], ",", 
               "vec"}], "]"}], ";", " ", 
             RowBox[{"Throw", "[", 
              RowBox[{"$Failed", ",", " ", "\"\<iLAMod\>\""}], "]"}]}]}], 
           "]"}], ";"}]}], " ", "\[IndentingNewLine]", "]"}], ";", 
       "\[IndentingNewLine]", " ", 
       RowBox[{"Switch", "[", 
        RowBox[{
        "func", ",", " ", "\[IndentingNewLine]", "Det", ",", " ", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"mat2", " ", "=", " ", 
           RowBox[{"iRowReduceMod", "[", 
            RowBox[{
            "p", ",", " ", "alg", ",", " ", "var", ",", " ", "mat", ",", " ", 
             "False", ",", " ", "False", ",", " ", "True", ",", " ", 
             RowBox[{"-", "1"}]}], "]"}]}], ";", "\[IndentingNewLine]", " ", 
          RowBox[{"mat2", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "]"}], "]"}]}], ",", "\[IndentingNewLine]",
          " ", "MatrixRank", ",", "\[IndentingNewLine]", " ", 
         RowBox[{
          RowBox[{"dims", " ", "=", " ", 
           RowBox[{"Dimensions", "[", "mat", "]"}]}], ";", " ", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"dims", "[", 
              RowBox[{"[", "1", "]"}], "]"}], " ", "<", " ", 
             RowBox[{"dims", "[", 
              RowBox[{"[", "2", "]"}], "]"}]}], ",", " ", 
            RowBox[{"mat2", " ", "=", " ", 
             RowBox[{"Transpose", "[", "mat", "]"}]}]}], "]"}], ";", " ", 
          RowBox[{"mat2", " ", "=", " ", 
           RowBox[{"iRowReduceMod", "[", 
            RowBox[{
            "p", ",", " ", "alg", ",", " ", "var", ",", " ", "mat2", ",", " ",
              "False", ",", " ", "False", ",", " ", "False", ",", " ", 
             RowBox[{"-", "1"}]}], "]"}]}], ";", " ", 
          RowBox[{
           RowBox[{"Length", "[", "mat2", "]"}], " ", "-", " ", 
           RowBox[{"Length", "[", 
            RowBox[{"Cases", "[", 
             RowBox[{"mat2", ",", " ", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"(", "0", ")"}], ".."}], "}"}]}], "]"}], "]"}]}]}], 
         ",", "\[IndentingNewLine]", " ", "RowReduce", ",", 
         "\[IndentingNewLine]", " ", 
         RowBox[{"iRowReduceMod", "[", 
          RowBox[{
          "p", ",", " ", "alg", ",", " ", "var", ",", " ", "mat", ",", " ", 
           "True", ",", " ", "True", ",", " ", "False", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", "\[IndentingNewLine]", " ", 
         "LinearSolve", ",", "\[IndentingNewLine]", 
         RowBox[{"With", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"res", " ", "=", " ", 
             RowBox[{"iLinearSolveMod", "[", 
              RowBox[{
              "p", ",", " ", "alg", ",", " ", "var", ",", " ", "mat", ",", 
               " ", "vecs"}], "]"}]}], "}"}], ",", " ", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"isvec", " ", "&&", " ", 
              RowBox[{"FreeQ", "[", 
               RowBox[{"res", ",", " ", "$Failed"}], "]"}]}], ",", " ", 
             RowBox[{"res", "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", " ", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"FreeQ", "[", 
                RowBox[{"res", ",", " ", "$Failed"}], "]"}], ",", " ", 
               RowBox[{"Transpose", "[", "res", "]"}], ",", " ", "$Failed"}], 
              "]"}]}], "]"}]}], "]"}], ",", "\[IndentingNewLine]", "Inverse", 
         ",", "\[IndentingNewLine]", " ", 
         RowBox[{"iInverseMod", "[", 
          RowBox[{"p", ",", " ", "alg", ",", " ", "var", ",", " ", "mat"}], 
          "]"}], ",", "\[IndentingNewLine]", " ", "NullSpace", ",", 
         "\[IndentingNewLine]", " ", 
         RowBox[{"iNullSpaceMod", "[", 
          RowBox[{"p", ",", " ", "alg", ",", " ", "var", ",", " ", "mat"}], 
          "]"}], ",", "\[IndentingNewLine]", "CharacteristicPolynomial", ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"mat2", " ", "=", " ", 
           RowBox[{"iRowReduceMod", "[", 
            RowBox[{"p", ",", " ", "alg", ",", " ", "var", ",", " ", 
             RowBox[{"mat", "-", 
              RowBox[{"lambda", "*", 
               RowBox[{"IdentityMatrix", "[", 
                RowBox[{"Length", "[", "mat", "]"}], "]"}]}]}], ",", " ", 
             "False", ",", " ", "False", ",", " ", "True", ",", " ", 
             RowBox[{"-", "1"}]}], "]"}]}], ";", " ", "\[IndentingNewLine]", 
          RowBox[{"mat2", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "]"}], "]"}]}], ",", "\[IndentingNewLine]",
          " ", "_", ",", "\[IndentingNewLine]", " ", "$Failed"}], "]"}]}]}], 
     "]"}], ",", " ", "\"\<iLAMod\>\""}], "]"}]}]], "Input",
 TaggingRules->{},
 InitializationCell->True,
 CellChangeTimes->{{3.837519463827063*^9, 3.837519602970605*^9}, {
   3.837519650002419*^9, 3.837519832227511*^9}, {3.837519991948366*^9, 
   3.837519997909627*^9}, 3.837520052738009*^9, {3.8375201541444073`*^9, 
   3.8375201547112427`*^9}, {3.837520395411668*^9, 3.837520414661606*^9}, {
   3.8375212382102413`*^9, 3.837521238605749*^9}},
 CellLabel->"In[35]:=",
 CellID->67758374],

Cell[BoxData[
 RowBox[{
  RowBox[{"iRowReduceMod", "[", 
   RowBox[{"p_", ",", " ", "alg_", ",", "var_", ",", " ", "omat_", ",", " ", 
    RowBox[{"reduce_", ":", "True"}], ",", " ", 
    RowBox[{"backsub_", ":", "True"}], ",", " ", 
    RowBox[{"negateSwaps_", ":", "False"}], ",", " ", 
    RowBox[{"ostops_", ":", 
     RowBox[{"-", "1"}]}]}], "]"}], " ", ":=", " ", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "nr", ",", " ", "nc", ",", " ", "col", ",", " ", "row", ",", " ", "r", 
      ",", " ", "c", ",", " ", 
      RowBox[{"mat", " ", "=", " ", "omat"}], ",", " ", 
      RowBox[{"i", " ", "=", " ", "1"}], ",", " ", "j", ",", " ", "jj", ",", 
      " ", "piv", ",", " ", 
      RowBox[{"lastpiv", " ", "=", " ", "1"}], ",", " ", "newrow", ",", " ", 
      "pivots", ",", " ", "tmprow", ",", " ", 
      RowBox[{"vars", " ", "=", " ", 
       RowBox[{"Variables", "[", "omat", "]"}]}], ",", " ", 
      RowBox[{"stops", " ", "=", " ", "ostops"}], ",", " ", "stopRow", ",", 
      " ", "stopCol", ",", "kk"}], "}"}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"nr", ",", " ", "nc"}], "}"}], " ", "=", " ", 
      RowBox[{"Dimensions", "[", "mat", "]"}]}], ";", " ", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"IntegerQ", "[", "stops", "]"}], ",", " ", 
       RowBox[{"stops", " ", "=", " ", 
        RowBox[{"{", 
         RowBox[{"stops", ",", " ", "stops"}], "}"}]}]}], "]"}], ";", " ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"stopRow", ",", " ", "stopCol"}], "}"}], " ", "=", " ", 
      "stops"}], ";", " ", 
     RowBox[{"col", " ", "=", " ", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"stopCol", " ", "<=", " ", "0"}], ",", " ", "nc", ",", " ", 
        RowBox[{"Min", "[", 
         RowBox[{"stopCol", ",", " ", "nc"}], "]"}]}], "]"}]}], ";", " ", 
     RowBox[{"row", " ", "=", " ", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"stopRow", " ", "<=", " ", "0"}], ",", " ", "nr", ",", " ", 
        RowBox[{"Min", "[", 
         RowBox[{"stopRow", ",", " ", "nr"}], "]"}]}], "]"}]}], ";", " ", 
     "\[IndentingNewLine]", 
     RowBox[{"pivots", " ", "=", " ", 
      RowBox[{
       RowBox[{"Reap", "[", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"j", " ", "=", " ", "1"}], ",", " ", 
          RowBox[{"j", " ", "<=", " ", "row"}], ",", " ", 
          RowBox[{"j", "++"}], ",", " ", 
          RowBox[{
           RowBox[{"jj", " ", "=", " ", "j"}], ";", " ", 
           "\[IndentingNewLine]", 
           RowBox[{"While", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"jj", " ", "<=", " ", "row"}], " ", "&&", " ", 
              RowBox[{"modPossibleZeroQ", "[", 
               RowBox[{
                RowBox[{"mat", "[", 
                 RowBox[{"[", 
                  RowBox[{"jj", ",", "i"}], "]"}], "]"}], ",", " ", "p", ",", 
                " ", "alg"}], "]"}]}], ",", " ", 
             RowBox[{"jj", "++"}]}], "]"}], ";", " ", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"jj", " ", ">", " ", "row"}], ",", " ", 
             RowBox[{
              RowBox[{"i", "++"}], ";", " ", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"i", " ", ">", " ", "col"}], ",", " ", 
                RowBox[{"Break", "[", "]"}], ",", " ", 
                RowBox[{
                 RowBox[{"j", "--"}], ";", " ", 
                 RowBox[{"Continue", "[", "]"}]}]}], "]"}]}]}], "]"}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"kk", "=", 
            RowBox[{"jj", "+", "1"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"While", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"kk", "<=", "row"}], "&&", 
              RowBox[{"!", 
               RowBox[{"NumberQ", "[", 
                RowBox[{"mat", "[", 
                 RowBox[{"[", 
                  RowBox[{"jj", ",", "i"}], "]"}], "]"}], "]"}]}]}], ",", 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"!", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"modPossibleZeroQ", "[", 
                    RowBox[{
                    RowBox[{"mat", "[", 
                    RowBox[{"[", 
                    RowBox[{"kk", ",", "i"}], "]"}], "]"}], ",", " ", "p", 
                    ",", " ", "alg"}], "]"}], "||", 
                   RowBox[{
                    RowBox[{"LeafCount", "[", 
                    RowBox[{"mat", "[", 
                    RowBox[{"[", 
                    RowBox[{"kk", ",", "i"}], "]"}], "]"}], "]"}], ">=", 
                    RowBox[{"LeafCount", "[", 
                    RowBox[{"mat", "[", 
                    RowBox[{"[", 
                    RowBox[{"jj", ",", "i"}], "]"}], "]"}], "]"}]}]}], 
                  ")"}]}], ",", "\[IndentingNewLine]", 
                RowBox[{"jj", "=", "kk"}]}], "]"}], ";", 
              "\[IndentingNewLine]", " ", 
              RowBox[{"kk", "++"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
           ";", "\[IndentingNewLine]", " ", 
           RowBox[{
            RowBox[{"mat", "[", 
             RowBox[{"[", 
              RowBox[{"{", 
               RowBox[{"jj", ",", " ", "j"}], "}"}], "]"}], "]"}], " ", "=", 
            " ", 
            RowBox[{"mat", "[", 
             RowBox[{"[", 
              RowBox[{"{", 
               RowBox[{"j", ",", " ", "jj"}], "}"}], "]"}], "]"}]}], ";", " ",
            "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"negateSwaps", " ", "&&", " ", 
              RowBox[{"jj", " ", "!=", " ", "j"}]}], ",", " ", 
             RowBox[{
              RowBox[{"mat", "[", 
               RowBox[{"[", "j", "]"}], "]"}], " ", "=", " ", 
              RowBox[{"-", 
               RowBox[{"mat", "[", 
                RowBox[{"[", "j", "]"}], "]"}]}]}]}], "]"}], ";", " ", 
           RowBox[{"piv", " ", "=", " ", 
            RowBox[{"mat", "[", 
             RowBox[{"[", 
              RowBox[{"j", ",", "i"}], "]"}], "]"}]}], ";", " ", 
           RowBox[{"Sow", "[", 
            RowBox[{"{", 
             RowBox[{"j", ",", " ", "i"}], "}"}], "]"}], ";", " ", 
           "\[IndentingNewLine]", 
           RowBox[{"For", "[", 
            RowBox[{
             RowBox[{"jj", " ", "=", " ", 
              RowBox[{"j", " ", "+", " ", "1"}]}], ",", " ", 
             RowBox[{"jj", " ", "<=", " ", "nr"}], ",", " ", 
             RowBox[{"jj", "++"}], ",", " ", 
             RowBox[{
              RowBox[{"newrow", " ", "=", " ", 
               RowBox[{
                RowBox[{"piv", "*", 
                 RowBox[{"mat", "[", 
                  RowBox[{"[", "jj", "]"}], "]"}]}], " ", "-", " ", 
                RowBox[{
                 RowBox[{"mat", "[", 
                  RowBox[{"[", 
                   RowBox[{"jj", ",", "i"}], "]"}], "]"}], "*", 
                 RowBox[{"mat", "[", 
                  RowBox[{"[", "j", "]"}], "]"}]}]}]}], ";", " ", 
              RowBox[{"tmprow", " ", "=", " ", 
               RowBox[{"Expand", "[", 
                RowBox[{"PolynomialReduce", "[", 
                 RowBox[{"newrow", ",", " ", 
                  RowBox[{"{", "lastpiv", "}"}], ",", " ", "vars", ",", " ", 
                  RowBox[{"Modulus", " ", "->", " ", "p"}]}], "]"}], "]"}]}], 
              ";", " ", 
              RowBox[{
               RowBox[{"mat", "[", 
                RowBox[{"[", "jj", "]"}], "]"}], " ", "=", " ", 
               RowBox[{"tmprow", "[", 
                RowBox[{"[", 
                 RowBox[{"All", ",", "1", ",", "1"}], "]"}], "]"}]}], ";"}]}],
             " ", "]"}], ";", " ", 
           RowBox[{
            RowBox[{"mat", "[", 
             RowBox[{"[", "j", "]"}], "]"}], " ", "=", " ", 
            RowBox[{"Expand", "[", 
             RowBox[{"PolynomialMod", "[", 
              RowBox[{
               RowBox[{"mat", "[", 
                RowBox[{"[", "j", "]"}], "]"}], ",", " ", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"p", ",", " ", "alg"}], "}"}], " ", "/.", " ", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"0", " ", "->", " ", "Nothing"}], ",", " ", 
                  RowBox[{"Automatic", " ", "->", " ", "Nothing"}]}], 
                 "}"}]}]}], "]"}], "]"}]}], ";", " ", 
           RowBox[{"i", "++"}], ";", " ", 
           RowBox[{"lastpiv", " ", "=", " ", "piv"}], ";", " ", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"i", " ", ">", " ", "col"}], ",", " ", 
             RowBox[{"Break", "[", "]"}]}], "]"}], ";"}]}], " ", "]"}], "]"}],
        "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "1"}], "]"}], "]"}]}], ";", " ", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"j", " ", "=", " ", 
        RowBox[{"stopRow", " ", "+", " ", "1"}]}], ",", " ", 
       RowBox[{"j", " ", "<=", " ", "nr"}], ",", " ", 
       RowBox[{"j", "++"}], ",", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"mat", "[", 
          RowBox[{"[", "j", "]"}], "]"}], " ", "=", " ", 
         RowBox[{"Expand", "[", 
          RowBox[{"PolynomialMod", "[", 
           RowBox[{
            RowBox[{"mat", "[", 
             RowBox[{"[", "j", "]"}], "]"}], ",", " ", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"p", ",", " ", "alg"}], "}"}], " ", "/.", " ", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"0", " ", "->", " ", "Nothing"}], ",", " ", 
               RowBox[{"Automatic", " ", "->", " ", "Nothing"}]}], "}"}]}]}], 
           "]"}], "]"}]}], ";"}]}], " ", "]"}], ";", " ", 
     RowBox[{"If", "[", 
      RowBox[{"backsub", ",", " ", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", " ", "=", " ", "1"}], ",", " ", 
         RowBox[{"i", " ", "<=", " ", 
          RowBox[{"Length", "[", "pivots", "]"}]}], ",", " ", 
         RowBox[{"i", "++"}], ",", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"{", 
            RowBox[{"r", ",", " ", "c"}], "}"}], " ", "=", " ", 
           RowBox[{"pivots", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], ";", " ", 
          RowBox[{"piv", " ", "=", " ", 
           RowBox[{"mat", "[", 
            RowBox[{"[", 
             RowBox[{"r", ",", "c"}], "]"}], "]"}]}], ";", " ", 
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"j", " ", "=", " ", 
             RowBox[{"r", " ", "-", " ", "1"}]}], ",", " ", 
            RowBox[{"j", " ", ">=", " ", "1"}], ",", " ", 
            RowBox[{"j", "--"}], ",", " ", 
            RowBox[{
             RowBox[{"newrow", " ", "=", " ", 
              RowBox[{
               RowBox[{"piv", "*", 
                RowBox[{"mat", "[", 
                 RowBox[{"[", "j", "]"}], "]"}]}], " ", "-", " ", 
               RowBox[{
                RowBox[{"mat", "[", 
                 RowBox[{"[", 
                  RowBox[{"j", ",", "c"}], "]"}], "]"}], "*", 
                RowBox[{"mat", "[", 
                 RowBox[{"[", "r", "]"}], "]"}]}]}]}], ";", " ", 
             RowBox[{
              RowBox[{"mat", "[", 
               RowBox[{"[", "j", "]"}], "]"}], " ", "=", " ", 
              RowBox[{"Expand", "[", 
               RowBox[{"PolynomialMod", "[", 
                RowBox[{"newrow", ",", " ", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{"p", ",", " ", "alg"}], "}"}], " ", "/.", " ", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"0", " ", "->", " ", "Nothing"}], ",", " ", 
                    RowBox[{"Automatic", " ", "->", " ", "Nothing"}]}], 
                   "}"}]}]}], "]"}], "]"}]}], ";"}]}], " ", "]"}]}]}], 
        "]"}]}], "]"}], ";", " ", 
     RowBox[{"If", "[", 
      RowBox[{"reduce", ",", " ", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", " ", "=", " ", "1"}], ",", " ", 
         RowBox[{"i", " ", "<=", " ", "nr"}], ",", " ", 
         RowBox[{"i", "++"}], ",", " ", 
         RowBox[{
          RowBox[{"lastpiv", " ", "=", " ", 
           RowBox[{"SelectFirst", "[", 
            RowBox[{
             RowBox[{"mat", "[", 
              RowBox[{"[", "i", "]"}], "]"}], ",", "  ", 
             RowBox[{
              RowBox[{"!", 
               RowBox[{"modPossibleZeroQ", "[", 
                RowBox[{"#1", ",", " ", "p", ",", " ", "alg"}], "]"}]}], " ", 
              "&"}]}], " ", "]"}]}], ";", " ", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"FreeQ", "[", 
             RowBox[{"lastpiv", ",", " ", "Missing"}], "]"}], ",", " ", 
            RowBox[{
             RowBox[{"mat", "[", 
              RowBox[{"[", "i", "]"}], "]"}], " ", "=", " ", 
             RowBox[{
              RowBox[{"mat", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "/", "lastpiv"}]}]}], "]"}], 
          ";"}]}], " ", "]"}]}], "]"}], ";", " ", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"p", " ", "==", " ", "0"}], ",", " ", "mat", ",", " ", 
       RowBox[{"mat", " ", "/.", " ", 
        RowBox[{"aa_Rational", " ", ":>", " ", 
         RowBox[{"PolynomialMod", "[", 
          RowBox[{"aa", ",", " ", "p"}], "]"}]}]}]}], "]"}]}]}], 
   "]"}]}]], "Input",
 TaggingRules->{"AttachedInlineCell" -> CellObject[3055793]},
 InitializationCell->True,
 CellChangeTimes->{{3.8375216516233377`*^9, 3.837521652880039*^9}, {
  3.839365165633*^9, 3.83936517179206*^9}, {3.879256112437763*^9, 
  3.879256145654613*^9}, {3.879256306448637*^9, 3.879256327546253*^9}, {
  3.879256414210537*^9, 3.879256502032957*^9}, {3.879256608042988*^9, 
  3.879256692095503*^9}, {3.879256788546302*^9, 3.87925691411968*^9}, {
  3.879256982871126*^9, 3.879256983385826*^9}, {3.879257105804503*^9, 
  3.8792571160865498`*^9}, {3.8792571908270807`*^9, 3.879257212751573*^9}, {
  3.8792572847047787`*^9, 3.879257385038199*^9}, {3.8792575286368628`*^9, 
  3.879257602629244*^9}},
 CellLabel->"In[63]:=",
 CellID->323287483],

Cell[BoxData[
 RowBox[{
  RowBox[{"modPossibleZeroQ", "[", 
   RowBox[{"ee_", ",", " ", "p_", ",", " ", "alg_"}], "]"}], " ", ":=", " ", 
  RowBox[{"PossibleZeroQ", "[", 
   RowBox[{"Expand", "[", 
    RowBox[{"PolynomialMod", "[", 
     RowBox[{"ee", ",", " ", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"p", ",", " ", "alg"}], "}"}], " ", "/.", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0", " ", "->", " ", "Nothing"}], ",", " ", 
         RowBox[{"Automatic", " ", "->", " ", "Nothing"}]}], "}"}]}]}], "]"}],
     "]"}], "]"}]}]], "Input",
 TaggingRules->{},
 InitializationCell->True,
 CellLabel->"In[37]:=",
 CellID->592185126],

Cell[BoxData[
 RowBox[{
  RowBox[{"iLinearSolveMod", "[", 
   RowBox[{
   "p_", ",", " ", "alg_", ",", " ", "var_", ",", " ", "omat_", ",", " ", 
    "ovecs_"}], "]"}], " ", ":=", " ", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"tmat", " ", "=", " ", 
       RowBox[{"Transpose", "[", "omat", "]"}]}], ",", " ", "nr", ",", " ", 
      "nc", ",", " ", "vecs", ",", " ", "lenrhs", ",", " ", "auglhs", ",", 
      " ", "augrhs", ",", " ", "res", ",", " ", "keep"}], "}"}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"nr", ",", " ", "nc"}], "}"}], " ", "=", " ", 
      RowBox[{"Dimensions", "[", "tmat", "]"}]}], ";", " ", 
     RowBox[{"vecs", " ", "=", " ", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"VectorQ", "[", "ovecs", "]"}], ",", " ", 
        RowBox[{"{", "ovecs", "}"}], ",", " ", 
        RowBox[{"Transpose", "[", "ovecs", "]"}]}], "]"}]}], ";", " ", 
     RowBox[{"lenrhs", " ", "=", " ", 
      RowBox[{"Length", "[", "vecs", "]"}]}], ";", " ", 
     RowBox[{"auglhs", " ", "=", " ", 
      RowBox[{"Join", "[", 
       RowBox[{"tmat", ",", " ", 
        RowBox[{"-", 
         RowBox[{"IdentityMatrix", "[", "nr", "]"}]}], ",", " ", 
        RowBox[{"ConstantArray", "[", 
         RowBox[{"0", ",", " ", 
          RowBox[{"{", 
           RowBox[{"nr", ",", " ", "1"}], "}"}]}], "]"}], ",", " ", "2"}], 
       "]"}]}], ";", " ", 
     RowBox[{"augrhs", " ", "=", " ", 
      RowBox[{"Join", "[", 
       RowBox[{"vecs", ",", " ", 
        RowBox[{"ConstantArray", "[", 
         RowBox[{"0", ",", " ", 
          RowBox[{"{", 
           RowBox[{"lenrhs", ",", " ", "nr"}], "}"}]}], "]"}], ",", " ", 
        RowBox[{"ConstantArray", "[", 
         RowBox[{"1", ",", " ", 
          RowBox[{"{", 
           RowBox[{"lenrhs", ",", " ", "1"}], "}"}]}], "]"}], ",", " ", "2"}],
        "]"}]}], ";", " ", 
     RowBox[{"res", " ", "=", " ", 
      RowBox[{"iRowReduceMod", "[", 
       RowBox[{"p", ",", " ", "alg", ",", " ", "var", ",", " ", 
        RowBox[{"Join", "[", 
         RowBox[{"auglhs", ",", " ", "augrhs"}], "]"}], ",", " ", "True", ",",
         " ", "True", ",", " ", "False", ",", " ", 
        RowBox[{"{", 
         RowBox[{"nr", ",", " ", "nc"}], "}"}]}], "]"}]}], ";", " ", 
     RowBox[{"keep", " ", "=", " ", 
      RowBox[{"res", "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"nr", " ", "+", " ", "1"}], " ", ";;", " ", "All"}], "]"}], 
       "]"}]}], ";", " ", 
     RowBox[{"res", " ", "=", " ", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"keep", "[", 
          RowBox[{"[", 
           RowBox[{"All", ",", 
            RowBox[{"1", " ", ";;", " ", "nc"}]}], "]"}], "]"}], " ", "===", 
         " ", 
         RowBox[{"ConstantArray", "[", 
          RowBox[{"0", ",", " ", 
           RowBox[{"{", 
            RowBox[{"lenrhs", ",", " ", "nc"}], "}"}]}], "]"}]}], ",", " ", 
        RowBox[{
         RowBox[{"vecs", " ", "=", " ", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"keep", "[", 
              RowBox[{"[", 
               RowBox[{"j", ",", 
                RowBox[{
                 RowBox[{"nc", " ", "+", " ", "1"}], " ", ";;", " ", 
                 RowBox[{"nc", " ", "+", " ", "nr"}]}]}], "]"}], "]"}], "/", 
             RowBox[{"keep", "[", 
              RowBox[{"[", 
               RowBox[{"j", ",", 
                RowBox[{"nc", " ", "+", " ", "nr", " ", "+", " ", "1"}]}], 
               "]"}], "]"}]}], ",", " ", 
            RowBox[{"{", 
             RowBox[{"j", ",", " ", 
              RowBox[{"Length", "[", "keep", "]"}]}], "}"}]}], "]"}]}], ";", 
         " ", 
         RowBox[{"Together", "[", 
          RowBox[{"vecs", ",", " ", 
           RowBox[{"Modulus", " ", "->", " ", "p"}]}], "]"}]}], ",", " ", 
        RowBox[{
         RowBox[{"message", "[", 
          RowBox[{
           RowBox[{"LinearSolve", "::", "sing"}], ",", " ", "omat"}], "]"}], 
         ";", " ", "$Failed"}]}], "]"}]}], ";", " ", "res"}]}], 
   "]"}]}]], "Input",
 TaggingRules->{},
 InitializationCell->True,
 CellLabel->"In[38]:=",
 CellID->488319123],

Cell[BoxData[
 RowBox[{
  RowBox[{"iInverseMod", "[", 
   RowBox[{"p_", ",", " ", "alg_", ",", " ", "var_", ",", " ", "mat_"}], 
   "]"}], " ", ":=", " ", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"nc", " ", "=", " ", 
       RowBox[{"Length", "[", "mat", "]"}]}], ",", " ", "iden", ",", " ", 
      "res"}], "}"}], ",", " ", 
    RowBox[{
     RowBox[{"iden", " ", "=", " ", 
      RowBox[{"IdentityMatrix", "[", "nc", "]"}]}], ";", " ", 
     RowBox[{"Assert", "[", 
      RowBox[{
       RowBox[{"Length", "[", 
        RowBox[{"mat", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "]"}], " ", "==", " ", "nc"}], "]"}],
      ";", " ", 
     RowBox[{"res", " ", "=", " ", 
      RowBox[{"iRowReduceMod", "[", 
       RowBox[{"p", ",", " ", "alg", ",", " ", "var", ",", " ", 
        RowBox[{"Join", "[", 
         RowBox[{"mat", ",", " ", "iden", ",", " ", "2"}], "]"}], ",", " ", 
        "True", ",", " ", "True", ",", " ", "False", ",", " ", 
        RowBox[{"-", "1"}]}], "]"}]}], ";", " ", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"res", "[", 
         RowBox[{"[", 
          RowBox[{"All", ",", 
           RowBox[{"1", " ", ";;", " ", "nc"}]}], "]"}], "]"}], " ", "===", 
        " ", "iden"}], ",", " ", 
       RowBox[{
        RowBox[{"res", " ", "=", " ", 
         RowBox[{"res", "[", 
          RowBox[{"[", 
           RowBox[{"All", ",", 
            RowBox[{
             RowBox[{"nc", " ", "+", " ", "1"}], " ", ";;", " ", "All"}]}], 
           "]"}], "]"}]}], ";", " ", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"p", " ", "!=", " ", "0"}], ",", " ", 
          RowBox[{"res", " ", "=", " ", 
           RowBox[{"PolynomialMod", "[", 
            RowBox[{"res", ",", " ", 
             RowBox[{"{", 
              RowBox[{"p", ",", " ", "alg"}], "}"}]}], "]"}]}]}], "]"}], ";", 
        " ", "res"}], ",", " ", 
       RowBox[{
        RowBox[{"message", "[", 
         RowBox[{
          RowBox[{"Inverse", "::", "sing"}], ",", " ", "mat"}], "]"}], ";", 
        " ", "$Failed"}]}], "]"}]}]}], "]"}]}]], "Input",
 TaggingRules->{},
 InitializationCell->True,
 CellLabel->"In[39]:=",
 CellID->734081036],

Cell[BoxData[
 RowBox[{
  RowBox[{"iNullSpaceMod", "[", 
   RowBox[{"p_", ",", " ", "alg_", ",", " ", "var_", ",", " ", "mat_"}], 
   "]"}], " ", ":=", " ", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"tmat", " ", "=", " ", 
       RowBox[{"Transpose", "[", "mat", "]"}]}], ",", " ", "red"}], "}"}], 
    ",", " ", 
    RowBox[{
     RowBox[{"red", " ", "=", " ", 
      RowBox[{"iRowReduceMod", "[", 
       RowBox[{"p", ",", " ", "alg", ",", " ", "var", ",", " ", 
        RowBox[{"Join", "[", 
         RowBox[{"tmat", ",", " ", 
          RowBox[{"IdentityMatrix", "[", 
           RowBox[{"Length", "[", "tmat", "]"}], "]"}], ",", " ", "2"}], 
         "]"}], ",", " ", "False", ",", " ", "False", ",", " ", "False", ",", 
        " ", 
        RowBox[{"Dimensions", "[", "tmat", "]"}]}], "]"}]}], ";", " ", 
     RowBox[{"Cases", "[", 
      RowBox[{"red", ",", " ", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Repeated", "[", 
           RowBox[{"0", ",", " ", 
            RowBox[{"{", 
             RowBox[{"Length", "[", "mat", "]"}], "}"}]}], "]"}], ",", " ", 
          "a___"}], "}"}], " ", ":>", " ", 
        RowBox[{"{", "a", "}"}]}]}], "]"}]}]}], "]"}]}]], "Input",
 TaggingRules->{},
 InitializationCell->True,
 CellLabel->"In[40]:=",
 CellID->35607641]
}, Open  ]],

Cell[CellGroupData[{

Cell["Documentation", "Section",
 Editable->False,
 Deletable->False,
 TaggingRules->{"TemplateGroupName" -> "Documentation"},
 CellTags->{"Documentation", "TemplateSection"},
 CellID->429741307],

Cell[CellGroupData[{

Cell[TextData[{
 "Usage",
 Cell[BoxData[
  PaneSelectorBox[{True->
   TemplateBox[{"Usage", 
     Cell[
      BoxData[
       FrameBox[
        Cell[
         TextData[{
          "Document input usage cases by first typing an input structure, \
then pressing ", 
           Cell[
            BoxData[
             StyleBox[
              DynamicBox[
               ToBoxes[
                
                If[$OperatingSystem === "MacOSX", "\[ReturnKey]", 
                 "\[EnterKey]"], StandardForm], SingleEvaluation -> True, 
               Evaluator -> "System"], ShowStringCharacters -> False]]], 
           " to add a brief explanation of the function\[CloseCurlyQuote]s \
behavior for that structure. Pressing ", 
           Cell[
            BoxData[
             StyleBox[
              DynamicBox[
               ToBoxes[
                
                If[$OperatingSystem === "MacOSX", "\[ReturnKey]", 
                 "\[EnterKey]"], StandardForm], SingleEvaluation -> True, 
               Evaluator -> "System"], ShowStringCharacters -> False]]], 
           " repeatedly will create new cases as needed. Every input usage \
case defined above should be demonstrated explicitly here.\n\nSee existing \
documentation pages for examples."}], "MoreInfoText"], Background -> 
        GrayLevel[0.95], FrameMargins -> 20, FrameStyle -> GrayLevel[0.9], 
        RoundingRadius -> 5, ImageSize -> {
          Scaled[0.65], Automatic}]], "MoreInfoText", Deletable -> True, 
      CellTags -> {"SectionMoreInfoUsage"}, 
      CellMargins -> {{66, 66}, {15, 15}}]},
    "MoreInfoOpenerButtonTemplate"]}, Dynamic[
    CurrentValue[
     EvaluationNotebook[], {TaggingRules, "ResourceCreateNotebook"}]],
   ImageSize->Automatic]]]
}], "Subsection",
 Editable->False,
 Deletable->False,
 TaggingRules->{"TemplateGroupName" -> "Usage"},
 DefaultNewCellStyle->{"UsageInputs", FontFamily -> "Source Sans Pro"},
 CellTags->{"TemplateCellGroup", "Usage"},
 CellID->542419310],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LinearAlgebraMod", "[", 
  RowBox[{
   StyleBox["op", "TI"], ",", 
   StyleBox["mat", "TI"], ",", 
   StyleBox["p", "TI"]}], "]"}]], "UsageInputs",
 FontFamily->"Source Sans Pro",
 CellID->872147396],

Cell[TextData[{
 "performs the operation ",
 Cell[BoxData[
  StyleBox["op", "TI"]], "InlineFormula",
  FontFamily->"Source Sans Pro"],
 " on matrix ",
 Cell[BoxData[
  StyleBox["mat", "TI"]], "InlineFormula",
  FontFamily->"Source Sans Pro"],
 " using prime modulus ",
 Cell[BoxData[
  StyleBox["p", "TI"]], "InlineFormula",
  FontFamily->"Source Sans Pro"],
 "."
}], "UsageDescription",
 CellID->413210140]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LinearAlgebraMod", "[", 
  RowBox[{
   TagBox[
    ButtonBox["LinearSolve",
     BaseStyle->Dynamic[
       FEPrivate`If[
        CurrentValue["MouseOver"], {
        "Link", FontColor -> RGBColor[0.854902, 0.396078, 0.145098]}, {
        "Link"}]],
     ButtonData->"paclet:ref/LinearSolve",
     ContentPadding->False],
    MouseAppearanceTag["LinkHand"]], ",", 
   StyleBox["mat", "TI"], ",", 
   StyleBox["rhs", "TI"], ",", 
   StyleBox["p", "TI"]}], "]"}]], "UsageInputs",
 FontFamily->"Source Sans Pro",
 CellID->559155645],

Cell[TextData[{
 "solves ",
 Cell[BoxData[
  StyleBox[
   RowBox[{"mat", ".", "x"}], "TI"]], "InlineFormula",
  FontFamily->"Source Sans Pro"],
 " ==",
 Cell[BoxData[
  StyleBox["rhs", "TI"]], "InlineFormula",
  FontFamily->"Source Sans Pro"],
 " for ",
 Cell[BoxData[
  StyleBox["x", "TI"]], "InlineFormula",
  FontFamily->"Source Sans Pro"],
 ", modulo ",
 Cell[BoxData[
  StyleBox["p", "TI"]], "InlineFormula",
  FontFamily->"Source Sans Pro"],
 "."
}], "UsageDescription",
 CellID->412992174]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LinearAlgebraMod", "[", 
  RowBox[{
   TagBox[
    ButtonBox[
     StyleBox["CharacteristicPolynomial", "SymbolsRefLink",
      ShowStringCharacters->True,
      FontFamily->"Source Sans Pro"],
     BaseStyle->Dynamic[
       FEPrivate`If[
        CurrentValue["MouseOver"], {
        "Link", FontColor -> RGBColor[0.854902, 0.396078, 0.145098]}, {
        "Link"}]],
     ButtonData->"paclet:ref/CharacteristicPolynomial",
     ContentPadding->False],
    MouseAppearanceTag["LinkHand"]], ",", 
   StyleBox["mat", "TI"], ",", 
   StyleBox["t", "TI"], ",", 
   StyleBox["p", "TI"]}], "]"}]], "UsageInputs",
 FontFamily->"Source Sans Pro",
 CellID->436216087],

Cell[TextData[{
 "computes the characteristic polynomial for square matrix ",
 Cell[BoxData[
  StyleBox["mat", "TI"]], "InlineFormula",
  FontFamily->"Source Sans Pro"],
 " using ",
 Cell[BoxData[
  StyleBox["t", "TI"]], "InlineFormula",
  FontFamily->"Source Sans Pro"],
 " as the polynomial variable."
}], "UsageDescription",
 CellID->549253091]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LinearAlgebraMod", "[", 
  StyleBox["op", "TI"], "]"}]], "UsageInputs",
 FontFamily->"Source Sans Pro",
 CellID->994463317],

Cell["\<\
represents an operator form that can be applied to matrix and modulus \
arguments.\
\>", "UsageDescription",
 CellID->796021048]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LinearAlgebraMod", "[", 
  RowBox[{
   StyleBox["op", "TI"], ",", 
   StyleBox["p", "TI"]}], "]"}]], "UsageInputs",
 FontFamily->"Source Sans Pro",
 CellID->589947678],

Cell["\<\
represents an operator form, with the operation and modulus both specified, \
that can be applied to a matrix.\
\>", "UsageDescription",
 CellID->435310299]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Details & Options",
 Cell[BoxData[
  PaneSelectorBox[{True->
   TemplateBox[{"Notes", 
     Cell[
      BoxData[
       FrameBox[
        Cell[
        "Give a detailed explanation of how the function is used and \
configured (e.g. acceptable input types, result formats, options \
specifications, background information). This section may include multiple \
cells, bullet lists, tables, hyperlinks and additional styles/structures as \
needed.\n\nAdd any other information that may be relevant, such as when the \
function was first discovered or how and why it is used within a given field. \
Include all relevant background or contextual information related to the \
function, its development, and its usage.", "MoreInfoText"], Background -> 
        GrayLevel[0.95], FrameMargins -> 20, FrameStyle -> GrayLevel[0.9], 
        RoundingRadius -> 5, ImageSize -> {
          Scaled[0.65], Automatic}]], "MoreInfoText", Deletable -> True, 
      CellTags -> {"SectionMoreInfoNotes"}, 
      CellMargins -> {{66, 66}, {15, 15}}]},
    "MoreInfoOpenerButtonTemplate"]}, Dynamic[
    CurrentValue[
     EvaluationNotebook[], {TaggingRules, "ResourceCreateNotebook"}]],
   ImageSize->Automatic]]]
}], "Subsection",
 Editable->False,
 Deletable->False,
 TaggingRules->{"TemplateGroupName" -> "Notes"},
 DefaultNewCellStyle->"Notes",
 CellTags->{"Details & Options", "Notes", "TemplateCellGroup"},
 CellID->908801236],

Cell[TextData[{
 "Allowed operations ",
 Cell[BoxData[
  StyleBox["op", "TI"]], "InlineFormula",
  FontFamily->"Source Sans Pro"],
 " include ",
 Cell[BoxData[
  TagBox[
   ButtonBox[
    StyleBox["Inverse", "SymbolsRefLink",
     ShowStringCharacters->True,
     FontFamily->"Source Sans Pro"],
    BaseStyle->Dynamic[
      FEPrivate`If[
       CurrentValue["MouseOver"], {
       "Link", FontColor -> RGBColor[0.854902, 0.396078, 0.145098]}, {
       "Link"}]],
    ButtonData->"paclet:ref/Inverse",
    ContentPadding->False],
   MouseAppearanceTag["LinkHand"]]], "InlineFormula",
  FontFamily->"Source Sans Pro"],
 ", ",
 Cell[BoxData[
  TagBox[
   ButtonBox[
    StyleBox["LinearSolve", "SymbolsRefLink",
     ShowStringCharacters->True,
     FontFamily->"Source Sans Pro"],
    BaseStyle->Dynamic[
      FEPrivate`If[
       CurrentValue["MouseOver"], {
       "Link", FontColor -> RGBColor[0.854902, 0.396078, 0.145098]}, {
       "Link"}]],
    ButtonData->"paclet:ref/LinearSolve",
    ContentPadding->False],
   MouseAppearanceTag["LinkHand"]]], "InlineFormula",
  FontFamily->"Source Sans Pro"],
 ", ",
 Cell[BoxData[
  TagBox[
   ButtonBox[
    StyleBox["NullSpace", "SymbolsRefLink",
     ShowStringCharacters->True,
     FontFamily->"Source Sans Pro"],
    BaseStyle->Dynamic[
      FEPrivate`If[
       CurrentValue["MouseOver"], {
       "Link", FontColor -> RGBColor[0.854902, 0.396078, 0.145098]}, {
       "Link"}]],
    ButtonData->"paclet:ref/NullSpace",
    ContentPadding->False],
   MouseAppearanceTag["LinkHand"]]], "InlineFormula",
  FontFamily->"Source Sans Pro"],
 ", ",
 Cell[BoxData[
  TagBox[
   ButtonBox[
    StyleBox["RowReduce", "SymbolsRefLink",
     ShowStringCharacters->True,
     FontFamily->"Source Sans Pro"],
    BaseStyle->Dynamic[
      FEPrivate`If[
       CurrentValue["MouseOver"], {
       "Link", FontColor -> RGBColor[0.854902, 0.396078, 0.145098]}, {
       "Link"}]],
    ButtonData->"paclet:ref/RowReduce",
    ContentPadding->False],
   MouseAppearanceTag["LinkHand"]]], "InlineFormula",
  FontFamily->"Source Sans Pro"],
 ", ",
 Cell[BoxData[
  TagBox[
   ButtonBox[
    StyleBox["Det", "SymbolsRefLink",
     ShowStringCharacters->True,
     FontFamily->"Source Sans Pro"],
    BaseStyle->Dynamic[
      FEPrivate`If[
       CurrentValue["MouseOver"], {
       "Link", FontColor -> RGBColor[0.854902, 0.396078, 0.145098]}, {
       "Link"}]],
    ButtonData->"paclet:ref/Det",
    ContentPadding->False],
   MouseAppearanceTag["LinkHand"]]], "InlineFormula",
  FontFamily->"Source Sans Pro"],
 ", ",
 Cell[BoxData[
  TagBox[
   ButtonBox[
    StyleBox["CharacteristicPolynomial", "SymbolsRefLink",
     ShowStringCharacters->True,
     FontFamily->"Source Sans Pro"],
    BaseStyle->Dynamic[
      FEPrivate`If[
       CurrentValue["MouseOver"], {
       "Link", FontColor -> RGBColor[0.854902, 0.396078, 0.145098]}, {
       "Link"}]],
    ButtonData->"paclet:ref/CharacteristicPolynomial",
    ContentPadding->False],
   MouseAppearanceTag["LinkHand"]]], "InlineFormula",
  FontFamily->"Source Sans Pro"],
 " and ",
 Cell[BoxData[
  TagBox[
   ButtonBox[
    StyleBox["MatrixRank", "SymbolsRefLink",
     ShowStringCharacters->True,
     FontFamily->"Source Sans Pro"],
    BaseStyle->Dynamic[
      FEPrivate`If[
       CurrentValue["MouseOver"], {
       "Link", FontColor -> RGBColor[0.854902, 0.396078, 0.145098]}, {
       "Link"}]],
    ButtonData->"paclet:ref/MatrixRank",
    ContentPadding->False],
   MouseAppearanceTag["LinkHand"]]], "InlineFormula",
  FontFamily->"Source Sans Pro"],
 "."
}], "Notes",
 TaggingRules->{},
 CellTags->"TabNext",
 CellID->971127260],

Cell[TextData[{
 "When ",
 Cell[BoxData[
  TagBox[
   ButtonBox[
    StyleBox["LinearSolve", "SymbolsRefLink",
     ShowStringCharacters->True,
     FontFamily->"Source Sans Pro"],
    BaseStyle->Dynamic[
      FEPrivate`If[
       CurrentValue["MouseOver"], {
       "Link", FontColor -> RGBColor[0.854902, 0.396078, 0.145098]}, {
       "Link"}]],
    ButtonData->"paclet:ref/LinearSolve",
    ContentPadding->False],
   MouseAppearanceTag["LinkHand"]]], "InlineFormula",
  FontFamily->"Source Sans Pro"],
 " is the operation, a vector or second matrix must be given as the \
right-hand side."
}], "Notes",
 TaggingRules->{},
 CellTags->"TabNext",
 CellID->403787176],

Cell["\<\
The operation names can be given either as symbols or strings.\
\>", "Notes",
 TaggingRules->{},
 CellID->632247442],

Cell["The modulus is 0 by default.", "Notes",
 TaggingRules->{},
 CellID->886255202],

Cell[TextData[{
 Cell[BoxData["LinearAlgebraMod"], "InlineFormula",
  FontFamily->"Source Sans Pro"],
 " accepts an ",
 Cell[BoxData[
  TagBox[
   ButtonBox[
    StyleBox["Extension", "SymbolsRefLink",
     ShowStringCharacters->True,
     FontFamily->"Source Sans Pro"],
    BaseStyle->Dynamic[
      FEPrivate`If[
       CurrentValue["MouseOver"], {
       "Link", FontColor -> RGBColor[0.854902, 0.396078, 0.145098]}, {
       "Link"}]],
    ButtonData->"paclet:ref/Extension",
    ContentPadding->False],
   MouseAppearanceTag["LinkHand"]]], "InlineFormula",
  FontFamily->"Source Sans Pro"],
 " option. It must be a univariate polynomial that is irreducible modulo the \
prime ",
 Cell[BoxData[
  StyleBox["p", "TI"]], "InlineFormula",
  FontFamily->"Source Sans Pro"],
 ", or irreducible over the rationals if the modulus is 0."
}], "Notes",
 TaggingRules->{},
 CellID->628671782],

Cell[TextData[{
 Cell[BoxData["LinearAlgebraMod"], "InlineFormula",
  FontFamily->"Source Sans Pro"],
 " performs linear algebra over a finite field or an algebraic extension of \
the rationals, with an input matrix comprised of (not necessarily univariate) \
polynomial functions."
}], "Notes",
 TaggingRules->{},
 CellID->663316136]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Examples",
 Cell[BoxData[
  PaneSelectorBox[{True->
   TemplateBox[{"Examples", 
     Cell[
      BoxData[
       FrameBox[
        Cell[
         TextData[{
          "Demonstrate the function\[CloseCurlyQuote]s usage, starting with \
the most basic use case and describing each example in a preceding text cell.\
\n\nWithin a group, individual examples can be delimited by inserting page \
breaks between them (either using ", 
           Cell[
            BoxData[
             StyleBox[
              TemplateBox[{
                StyleBox[
                "\"[Right-click]\"", FontFamily -> "Source Sans Pro", 
                 FontWeight -> "SemiBold", FontColor -> GrayLevel[0.28627], 
                 FontSize -> 14, StripOnInput -> False], 
                StyleBox[
                "\" \[FilledRightTriangle] \"", FontFamily -> 
                 "Source Sans Pro", FontSize -> 13.86, FontColor -> 
                 GrayLevel[0.5], StripOnInput -> False], 
                StyleBox[
                "\"Insert Page Break\"", FontFamily -> "Source Sans Pro", 
                 FontWeight -> "SemiBold", FontColor -> GrayLevel[0.28627], 
                 FontSize -> 14, StripOnInput -> False]}, "RowDefault"], 
              ShowStringCharacters -> False]]], 
           " between cells or through the menu using ", 
           Cell[
            BoxData[
             StyleBox[
              TemplateBox[{
                StyleBox[
                "\"Insert\"", FontFamily -> "Source Sans Pro", FontWeight -> 
                 "SemiBold", FontColor -> GrayLevel[0.28627], FontSize -> 14, 
                 StripOnInput -> False], 
                StyleBox[
                "\" \[FilledRightTriangle] \"", FontFamily -> 
                 "Source Sans Pro", FontSize -> 13.86, FontColor -> 
                 GrayLevel[0.5], StripOnInput -> False], 
                StyleBox[
                "\"Page Break\"", FontFamily -> "Source Sans Pro", FontWeight -> 
                 "SemiBold", FontColor -> GrayLevel[0.28627], FontSize -> 14, 
                 StripOnInput -> False]}, "RowDefault"], ShowStringCharacters -> 
              False]]], 
           ").\n\nExamples should be grouped into Subsection and \
Subsubsection cells similarly to existing documentation pages. Here are some \
typical Subsection names and the types of examples they normally contain:\n  \
", 
           Cell[
            BoxData[
             StyleBox[
              TemplateBox[{
                StyleBox[
                "\"\[FilledSmallSquare] \"", FontColor -> 
                 RGBColor[0.8, 0.043, 0.008], StripOnInput -> False], 
                StyleBox[
                "\"Basic Examples: \"", FontFamily -> "Source Sans Pro", 
                 FontWeight -> "SemiBold", FontSize -> 14, StripOnInput -> 
                 False]}, "RowDefault"], ShowStringCharacters -> False]]], 
           "most basic function usage\n  ", 
           Cell[
            BoxData[
             StyleBox[
              TemplateBox[{
                StyleBox[
                "\"\[FilledSmallSquare] \"", FontColor -> 
                 RGBColor[0.8, 0.043, 0.008], StripOnInput -> False], 
                StyleBox[
                "\"Scope: \"", FontFamily -> "Source Sans Pro", FontWeight -> 
                 "SemiBold", FontSize -> 14, StripOnInput -> False]}, 
               "RowDefault"], ShowStringCharacters -> False]]], 
           "input and display conventions, standard computational attributes \
(e.g. threading over lists)\n  ", 
           Cell[
            BoxData[
             StyleBox[
              TemplateBox[{
                StyleBox[
                "\"\[FilledSmallSquare] \"", FontColor -> 
                 RGBColor[0.8, 0.043, 0.008], StripOnInput -> False], 
                StyleBox[
                "\"Options: \"", FontFamily -> "Source Sans Pro", FontWeight -> 
                 "SemiBold", FontSize -> 14, StripOnInput -> False]}, 
               "RowDefault"], ShowStringCharacters -> False]]], 
           "available options and parameters for the function\n  ", 
           Cell[
            BoxData[
             StyleBox[
              TemplateBox[{
                StyleBox[
                "\"\[FilledSmallSquare] \"", FontColor -> 
                 RGBColor[0.8, 0.043, 0.008], StripOnInput -> False], 
                StyleBox[
                "\"Applications: \"", FontFamily -> "Source Sans Pro", 
                 FontWeight -> "SemiBold", FontSize -> 14, StripOnInput -> 
                 False]}, "RowDefault"], ShowStringCharacters -> False]]], 
           "standard industry or academic applications\n  ", 
           Cell[
            BoxData[
             StyleBox[
              TemplateBox[{
                StyleBox[
                "\"\[FilledSmallSquare] \"", FontColor -> 
                 RGBColor[0.8, 0.043, 0.008], StripOnInput -> False], 
                StyleBox[
                "\"Properties and Relations: \"", FontFamily -> 
                 "Source Sans Pro", FontWeight -> "SemiBold", FontSize -> 14, 
                 StripOnInput -> False]}, "RowDefault"], ShowStringCharacters -> 
              False]]], "how the function relates to other functions\n  ", 
           Cell[
            BoxData[
             StyleBox[
              TemplateBox[{
                StyleBox[
                "\"\[FilledSmallSquare] \"", FontColor -> 
                 RGBColor[0.8, 0.043, 0.008], StripOnInput -> False], 
                StyleBox[
                "\"Possible Issues: \"", FontFamily -> "Source Sans Pro", 
                 FontWeight -> "SemiBold", FontSize -> 14, StripOnInput -> 
                 False]}, "RowDefault"], ShowStringCharacters -> False]]], 
           "limitations or unexpected behavior a user might experience\n  ", 
           Cell[
            BoxData[
             StyleBox[
              TemplateBox[{
                StyleBox[
                "\"\[FilledSmallSquare] \"", FontColor -> 
                 RGBColor[0.8, 0.043, 0.008], StripOnInput -> False], 
                StyleBox[
                "\"Neat Examples: \"", FontFamily -> "Source Sans Pro", 
                 FontWeight -> "SemiBold", FontSize -> 14, StripOnInput -> 
                 False]}, "RowDefault"], ShowStringCharacters -> False]]], 
           "particularly interesting, unconventional, or otherwise unique \
usage"}], "MoreInfoText"], Background -> GrayLevel[0.95], FrameMargins -> 20, 
        FrameStyle -> GrayLevel[0.9], RoundingRadius -> 5, ImageSize -> {
          Scaled[0.65], Automatic}]], "MoreInfoText", Deletable -> True, 
      CellTags -> {"SectionMoreInfoExamples"}, 
      CellMargins -> {{66, 66}, {15, 15}}]},
    "MoreInfoOpenerButtonTemplate"]}, Dynamic[
    CurrentValue[
     EvaluationNotebook[], {TaggingRules, "ResourceCreateNotebook"}]],
   ImageSize->Automatic]]]
}], "Section",
 Editable->False,
 Deletable->False,
 TaggingRules->{"TemplateGroupName" -> "Examples"},
 CellTags->{"Examples", "TemplateCellGroup"},
 CellID->553094467],

Cell[CellGroupData[{

Cell["Basic Examples", "Subsection",
 TaggingRules->{},
 CellID->904125756],

Cell["\<\
Start with a 2\[Times]3 polynomial matrix in two variables, one of which will \
be used as an algebraic extension:\
\>", "Text",
 TaggingRules->{},
 CellChangeTimes->{{3.797110136551862*^9, 3.7971101820349417`*^9}, {
   3.8012430956090536`*^9, 3.8012430973869867`*^9}, 3.802171244762395*^9},
 CellID->623283559],

Cell[BoxData[
 RowBox[{
  RowBox[{"mat", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         SuperscriptBox["a", "2"], " ", "x"}], "+", "1"}], ",", 
       RowBox[{
        RowBox[{"2", " ", "a", " ", 
         SuperscriptBox["x", "2"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"a", "+", "6"}], ")"}], " ", "x"}], "+", "5"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "+", "a", "+", "6"}], ")"}], " ", "x"}], 
        "+", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "a"}], "+", "4"}], ")"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", "a"}], "+", "2"}], ")"}], " ", 
         SuperscriptBox["x", "2"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"a", "+", "2"}], ")"}], " ", "x"}], "+", "3"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           RowBox[{"3", " ", "a"}], "+", "3"}], ")"}], " ", 
         SuperscriptBox["x", "2"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"a", "+", "4"}], ")"}], " ", "x"}], "+", "a"}], ",", 
       RowBox[{"x", "+", "1"}]}], "}"}]}], "}"}]}], ";"}]], "Input",
 TaggingRules->{},
 CellChangeTimes->{{3.801243129848632*^9, 3.8012431314515877`*^9}},
 CellLabel->"In[60]:=",
 CellID->196478141],

Cell["The polynomial defining the extension:", "Text",
 TaggingRules->{},
 CellChangeTimes->{{3.797111970798193*^9, 3.797111984390767*^9}, 
   3.80124324238096*^9},
 CellID->601814311],

Cell[BoxData[
 RowBox[{
  RowBox[{"ext", "=", 
   RowBox[{
    SuperscriptBox["a", "3"], "+", 
    RowBox[{"5", " ", 
     SuperscriptBox["a", "2"]}], "+", 
    RowBox[{"3", " ", "a"}], "+", "4"}]}], ";"}]], "Input",
 TaggingRules->{},
 CellChangeTimes->{{3.797111987623424*^9, 3.797111997286007*^9}},
 CellLabel->"In[61]:=",
 CellID->293131844],

Cell[TextData[{
 "Reduce to row echelon form over the finite extension field of integers mod \
7 with ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["7", "3"], "=", "343"}], TraditionalForm]]],
 " elements, given as ",
 Cell[BoxData[
  FormBox[
   StyleBox[
    TagBox[
     RowBox[{
      SubscriptBox["\[DoubleStruckCapitalZ]", 
       StyleBox["7", "TR"]], "/", 
      RowBox[{"\[LeftAngleBracket]", 
       RowBox[{
        SuperscriptBox[
         StyleBox["a", "TI"], "3"], "+", 
        RowBox[{"5", 
         SuperscriptBox[
          StyleBox["a", "TI"], "2"]}], "+", 
        RowBox[{"3", 
         StyleBox["a", "TI"]}], "+", "4"}], "\[RightAngleBracket]"}]}],
     "ForceRasterization"], "MarkedForRasterization"], TraditionalForm]]],
 ":"
}], "Text",
 TaggingRules->{},
 CellChangeTimes->{{3.797110188545228*^9, 3.797110239588694*^9}, {
   3.797110272920397*^9, 3.797110311606819*^9}, {3.797110348103591*^9, 
   3.797110387563274*^9}, {3.7979562844237766`*^9, 3.797956286675553*^9}, {
   3.7979563509358864`*^9, 3.7979563742660666`*^9}, 3.8012431441531963`*^9},
 CellID->271143766],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LinearAlgebraMod", "[", 
  RowBox[{"\"\<RowReduce\>\"", ",", "mat", ",", "7", ",", 
   RowBox[{"Extension", "\[Rule]", "ext"}]}], "]"}]], "Input",
 TaggingRules->{},
 CellChangeTimes->{{3.796994664083683*^9, 3.79699467497826*^9}, {
   3.7969971277482147`*^9, 3.79699713916545*^9}, {3.797019862439691*^9, 
   3.797019905224819*^9}, 3.797020157529996*^9, {3.79711200114968*^9, 
   3.797112003991396*^9}},
 CellLabel->"In[65]:=",
 CellID->539622322],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{"4", " ", "a"}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["a", "2"]}], "+", 
        RowBox[{"3", " ", "x"}], "+", 
        RowBox[{"4", " ", "a", " ", "x"}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["a", "2"], " ", "x"}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["x", "2"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["x", "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["x", "3"]}], "+", 
        RowBox[{"4", " ", "a", " ", 
         SuperscriptBox["x", "3"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["x", "3"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["x", "4"]}], "+", 
        RowBox[{"2", " ", "a", " ", 
         SuperscriptBox["x", "4"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["x", "4"]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"6", "+", "a", "+", 
        RowBox[{"3", " ", "x"}], "+", 
        RowBox[{"a", " ", "x"}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["a", "2"], " ", "x"}], "+", 
        SuperscriptBox["x", "2"], "+", 
        RowBox[{"4", " ", "a", " ", 
         SuperscriptBox["x", "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["x", "2"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["x", "3"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["x", "4"]}], "+", 
        RowBox[{"5", " ", "a", " ", 
         SuperscriptBox["x", "4"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["x", "4"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["x", "5"]}], "+", 
        RowBox[{"a", " ", 
         SuperscriptBox["x", "5"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["x", "5"]}]}], ")"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"5", " ", "a"}], "+", 
        RowBox[{"3", " ", "x"}], "+", 
        RowBox[{"a", " ", "x"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["a", "2"], " ", "x"}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["x", "2"]}], "+", 
        RowBox[{"a", " ", 
         SuperscriptBox["x", "2"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["x", "2"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["x", "3"]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"6", "+", "a", "+", 
        RowBox[{"4", " ", "a", " ", "x"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["a", "2"], " ", "x"}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["x", "2"]}], "+", 
        RowBox[{"a", " ", 
         SuperscriptBox["x", "2"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["x", "2"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["x", "3"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["x", "3"]}], "+", 
        RowBox[{"3", " ", "a", " ", 
         SuperscriptBox["x", "4"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["x", "4"]}]}], ")"}]}]}], "}"}]}], "}"}]], "Output",
 TaggingRules->{},
 CellChangeTimes->{3.879258275997024*^9},
 CellLabel->"Out[65]=",
 CellID->110188386]
}, Open  ]],

Cell["\<\
Compute the inverse of the submatrix comprised of the first two columns:\
\>", "Text",
 TaggingRules->{},
 CellChangeTimes->{{3.797110407130765*^9, 3.797110428559544*^9}, {
  3.797956396563963*^9, 3.797956401286895*^9}},
 CellID->840822987],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"inv", "=", 
  RowBox[{"LinearAlgebraMod", "[", 
   RowBox[{"\"\<Inverse\>\"", ",", 
    RowBox[{"mat", "[", 
     RowBox[{"[", 
      RowBox[{"All", ",", 
       RowBox[{"1", ";;", "2"}]}], "]"}], "]"}], ",", "7", ",", 
    RowBox[{"Extension", "->", "ext"}]}], "]"}]}]], "Input",
 TaggingRules->{},
 CellChangeTimes->{{3.797020207072159*^9, 3.7970202109916277`*^9}, {
   3.797020295145281*^9, 3.797020296415127*^9}, 3.797112013433345*^9},
 CellLabel->"In[39]:=",
 CellID->327351200],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["x", "2"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["x", "3"]}], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"6", " ", "x"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["x", "3"]}]}], ")"}]}], "+", 
        RowBox[{"a", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", "x", "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["x", "3"]}]}], ")"}]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"4", "+", 
        RowBox[{"2", " ", "x"}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["x", "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["x", "4"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["x", "5"]}], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "x"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["x", "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["x", "3"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["x", "4"]}], "+", 
           SuperscriptBox["x", "5"]}], ")"}]}], "+", 
        RowBox[{"a", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"3", " ", "x"}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["x", "2"]}], "+", 
           SuperscriptBox["x", "4"], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["x", "5"]}]}], ")"}]}]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"6", "+", 
        RowBox[{"3", " ", "x"}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["x", "2"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["x", "3"]}], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"6", " ", "x"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["x", "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["x", "3"]}]}], ")"}]}], "+", 
        RowBox[{"a", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", "x"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["x", "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["x", "3"]}]}], ")"}]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"4", "+", 
        RowBox[{"2", " ", "x"}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["x", "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["x", "4"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["x", "5"]}], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "x"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["x", "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["x", "3"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["x", "4"]}], "+", 
           SuperscriptBox["x", "5"]}], ")"}]}], "+", 
        RowBox[{"a", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"3", " ", "x"}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["x", "2"]}], "+", 
           SuperscriptBox["x", "4"], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["x", "5"]}]}], ")"}]}]}], ")"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"3", "+", 
       RowBox[{"2", " ", "x"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["x", "2"]}], "+", 
       RowBox[{"a", " ", 
        RowBox[{"(", 
         RowBox[{"x", "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["x", "2"]}]}], ")"}]}]}], 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["x", "2"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["x", "3"]}], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5", " ", "x"}], "+", 
          SuperscriptBox["x", "2"], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["x", "3"]}], "+", 
          SuperscriptBox["x", "4"]}], ")"}]}], "+", 
       RowBox[{"a", " ", 
        RowBox[{"(", 
         RowBox[{"6", "+", 
          RowBox[{"3", " ", "x"}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["x", "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["x", "4"]}]}], ")"}]}]}]], ",", 
     FractionBox[
      RowBox[{"6", "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["a", "2"], " ", "x"}]}], 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["x", "2"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["x", "3"]}], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5", " ", "x"}], "+", 
          SuperscriptBox["x", "2"], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["x", "3"]}], "+", 
          SuperscriptBox["x", "4"]}], ")"}]}], "+", 
       RowBox[{"a", " ", 
        RowBox[{"(", 
         RowBox[{"6", "+", 
          RowBox[{"3", " ", "x"}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["x", "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["x", "4"]}]}], ")"}]}]}]]}], "}"}]}], 
  "}"}]], "Output",
 TaggingRules->{},
 CellChangeTimes->{3.8437513170452223`*^9},
 CellLabel->"Out[39]=",
 CellID->96128311]
}, Open  ]],

Cell[TextData[{
 "Check that this inverse multiplied by ",
 Cell[BoxData[
  StyleBox["mat", "TI"]], "InlineFormula",
  FontFamily->"Source Sans Pro"],
 " gives the 2\[Times]2 identity matrix:"
}], "Text",
 TaggingRules->{},
 CellChangeTimes->{{3.797110446190916*^9, 3.797110472062666*^9}, 
   3.801243177623763*^9},
 CellID->680128156],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Together", "[", 
  RowBox[{
   RowBox[{"PolynomialMod", "[", 
    RowBox[{
     RowBox[{"inv", ".", 
      RowBox[{"mat", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", 
         RowBox[{"1", ";;", "2"}]}], "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", "ext"}], "}"}]}], "]"}], ",", 
   RowBox[{"Modulus", "\[Rule]", "7"}]}], "]"}]], "Input",
 TaggingRules->{},
 CellChangeTimes->{{3.797020304905842*^9, 3.7970203699271603`*^9}, {
   3.7970962156837273`*^9, 3.7970962185923862`*^9}, 3.797112023232108*^9, {
   3.79829256951758*^9, 3.798292581232924*^9}, {3.798292637050947*^9, 
   3.798292661155245*^9}},
 CellLabel->"In[40]:=",
 CellID->21690024],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1"}], "}"}]}], "}"}]], "Output",
 TaggingRules->{},
 CellChangeTimes->{
  3.798292664648013*^9, 3.798313889001163*^9, 3.798889655772265*^9, 
   3.8009889091113863`*^9, 3.800989090550118*^9, 3.8012363697917767`*^9, 
   3.8012434212724123`*^9, 3.801245274048596*^9, 3.801306612489827*^9, 
   3.801417481703596*^9, 3.801422784550218*^9, 3.837521554681942*^9, {
   3.843751311626199*^9, 3.843751328841262*^9}},
 CellLabel->"Out[40]=",
 CellID->285987382]
}, Open  ]],

Cell["\<\
Use the last column as a right-hand side for a matrix equation:\
\>", "Text",
 TaggingRules->{},
 CellChangeTimes->{{3.79711049677236*^9, 3.797110527254448*^9}, {
   3.797956422818748*^9, 3.79795645029912*^9}, 3.801243258943791*^9},
 CellID->2447448],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"sol", "=", 
  RowBox[{"LinearAlgebraMod", "[", 
   RowBox[{"\"\<LinearSolve\>\"", ",", 
    RowBox[{"mat", "[", 
     RowBox[{"[", 
      RowBox[{"All", ",", 
       RowBox[{"1", ";;", "2"}]}], "]"}], "]"}], ",", 
    RowBox[{"mat", "[", 
     RowBox[{"[", 
      RowBox[{"All", ",", "3"}], "]"}], "]"}], ",", "7", ",", 
    RowBox[{"Extension", "->", "ext"}]}], "]"}]}]], "Input",
 TaggingRules->{},
 CellChangeTimes->{{3.797021371791543*^9, 3.7970213944261713`*^9}, {
   3.797110688141911*^9, 3.7971107003561583`*^9}, 3.797112029314745*^9},
 CellLabel->"In[41]:=",
 CellID->167012197],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "+", 
      RowBox[{"4", " ", "a"}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["a", "2"]}], "+", "x", "+", 
      RowBox[{"4", " ", "a", " ", "x"}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["a", "2"], " ", "x"}], "+", 
      RowBox[{"2", " ", "a", " ", 
       SuperscriptBox["x", "2"]}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["x", "2"]}], "+", 
      SuperscriptBox["x", "3"], "+", 
      RowBox[{"4", " ", "a", " ", 
       SuperscriptBox["x", "3"]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"6", "+", "a", "+", 
      RowBox[{"4", " ", "a", " ", "x"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["a", "2"], " ", "x"}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["x", "2"]}], "+", 
      RowBox[{"a", " ", 
       SuperscriptBox["x", "2"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["x", "2"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["x", "3"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["x", "3"]}], "+", 
      RowBox[{"3", " ", "a", " ", 
       SuperscriptBox["x", "4"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["x", "4"]}]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"3", "+", 
      RowBox[{"5", " ", "a"}], "+", 
      RowBox[{"3", " ", "x"}], "+", 
      RowBox[{"a", " ", "x"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["a", "2"], " ", "x"}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["x", "2"]}], "+", 
      RowBox[{"a", " ", 
       SuperscriptBox["x", "2"]}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["x", "2"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["x", "3"]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"6", "+", "a", "+", 
      RowBox[{"4", " ", "a", " ", "x"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["a", "2"], " ", "x"}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["x", "2"]}], "+", 
      RowBox[{"a", " ", 
       SuperscriptBox["x", "2"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["x", "2"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["x", "3"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["x", "3"]}], "+", 
      RowBox[{"3", " ", "a", " ", 
       SuperscriptBox["x", "4"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["x", "4"]}]}], ")"}]}]}], "}"}]], "Output",
 TaggingRules->{},
 CellChangeTimes->{3.797021397258449*^9, 3.797021436795464*^9, 
  3.797021496995812*^9, 3.797021766200193*^9, 3.7970962290645447`*^9, 
  3.7971033703364067`*^9, 3.797103523800847*^9, 3.797105675151917*^9, 
  3.797110532168157*^9, 3.797110691210743*^9, 3.797111051774118*^9, 
  3.797111085174076*^9, 3.79718727434389*^9, 3.7971873856206217`*^9, 
  3.79718744503666*^9, 3.797187831186585*^9, 3.797188200346158*^9, 
  3.7971883333567657`*^9, 3.797188709179082*^9, 3.798292676450706*^9, 
  3.798292727827821*^9, 3.798313889027245*^9, 3.798888777809133*^9, 
  3.7988896595848427`*^9, 3.8009889138151283`*^9, 3.800989092098448*^9, 
  3.8012434233893476`*^9, 3.801245280111075*^9, 3.80130661486334*^9, 
  3.801417484609262*^9, 3.801422788510133*^9, 3.837521554717112*^9, 
  3.8437513756922503`*^9},
 CellLabel->"Out[41]=",
 CellID->204042455]
}, Open  ]],

Cell["Check the result:", "Text",
 TaggingRules->{},
 CellChangeTimes->{{3.7971105381245413`*^9, 3.797110540999668*^9}},
 CellID->691256755],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PolynomialMod", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"mat", "[", 
      RowBox[{"[", 
       RowBox[{"All", ",", 
        RowBox[{"1", ";;", "2"}]}], "]"}], "]"}], ".", "sol"}], "-", 
    RowBox[{"mat", "[", 
     RowBox[{"[", 
      RowBox[{"All", ",", "3"}], "]"}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", "ext"}], "}"}]}], "]"}]], "Input",
 TaggingRules->{},
 CellChangeTimes->{{3.797021513721822*^9, 3.797021578231379*^9}, 
   3.797021778399048*^9, {3.797105723575903*^9, 3.797105753011774*^9}, {
   3.79711065211242*^9, 3.797110683736312*^9}, 3.797112035125798*^9, 
   3.7982927061316757`*^9, 3.7982927386430492`*^9},
 CellLabel->"In[42]:=",
 CellID->963433563],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0"}], "}"}]], "Output",
 TaggingRules->{},
 CellChangeTimes->{3.79829274049212*^9, 3.798313889051916*^9, 
  3.798888780295105*^9, 3.79888966154503*^9, 3.800988917696908*^9, 
  3.800989094969727*^9, 3.8012434269302363`*^9, 3.8013066167249527`*^9, 
  3.801417487165845*^9, 3.8014227915298157`*^9, 3.837521554746475*^9, 
  3.843751378811367*^9},
 CellLabel->"Out[42]=",
 CellID->792721512]
}, Open  ]],

Cell["Find a basis for the null space of the full matrix:", "Text",
 TaggingRules->{},
 CellChangeTimes->{{3.7971110976066628`*^9, 3.797111116547762*^9}, {
  3.797956462975243*^9, 3.79795646534388*^9}},
 CellID->76000314],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"nulls", "=", 
  RowBox[{"LinearAlgebraMod", "[", 
   RowBox[{"\"\<NullSpace\>\"", ",", "mat", ",", "7", ",", 
    RowBox[{"Extension", "->", "ext"}]}], "]"}]}]], "Input",
 TaggingRules->{},
 CellChangeTimes->{{3.797021371791543*^9, 3.7970213944261713`*^9}, {
   3.7970962437841473`*^9, 3.797096257758622*^9}, 3.7971120409235153`*^9, 
   3.7982927231287746`*^9, 3.798292786520007*^9},
 CellLabel->"In[72]:=",
 CellID->383333625],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"2", "+", 
     RowBox[{"4", " ", "a"}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["a", "2"]}], "+", 
     RowBox[{"5", " ", "x"}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["a", "2"], " ", "x"}], "+", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", "x"}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["x", "2"]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["x", "2"]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["x", "2"]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["x", "3"]}], "+", 
     RowBox[{"5", " ", "a", " ", 
      SuperscriptBox["x", "3"]}], "+", 
     RowBox[{"5", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["x", "3"]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["x", "3"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["x", "3"]}]}], ",", 
    RowBox[{"3", "+", 
     RowBox[{"5", " ", "a"}], "+", 
     RowBox[{"3", " ", "x"}], "+", 
     RowBox[{"a", " ", "x"}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "2"], " ", "x"}], "+", 
     SuperscriptBox["x", "2"], "+", 
     RowBox[{"5", " ", "a", " ", 
      SuperscriptBox["x", "2"]}], "+", 
     RowBox[{"6", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["x", "2"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["x", "3"]}], "+", 
     RowBox[{"2", " ", "a", " ", 
      SuperscriptBox["x", "3"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["x", "3"]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["x", "3"]}]}], ",", 
    RowBox[{"1", "+", 
     RowBox[{"6", " ", "a"}], "+", 
     RowBox[{"3", " ", "x"}], "+", 
     RowBox[{"6", " ", 
      SuperscriptBox["a", "3"], " ", "x"}], "+", 
     RowBox[{"5", " ", 
      SuperscriptBox["x", "2"]}], "+", 
     RowBox[{"3", " ", "a", " ", 
      SuperscriptBox["x", "2"]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["x", "2"]}], "+", 
     RowBox[{"6", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["x", "2"]}], "+", 
     RowBox[{"5", " ", 
      SuperscriptBox["x", "3"]}], "+", 
     RowBox[{"2", " ", "a", " ", 
      SuperscriptBox["x", "3"]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["x", "3"]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["x", "3"]}], "+", 
     RowBox[{"6", " ", 
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["x", "3"]}], "+", 
     RowBox[{"4", " ", "a", " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["x", "4"]}]}]}], "}"}], "}"}]], "Output",
 TaggingRules->{},
 CellChangeTimes->{3.798293135988996*^9, 3.798312732950533*^9, 
  3.7983138890765142`*^9, 3.7988896649068937`*^9, 3.8009889210206413`*^9, 
  3.800989097492584*^9, 3.8012434293071885`*^9, 3.801306619907679*^9, 
  3.801417489801094*^9, 3.801422792939962*^9, 3.8375215547676287`*^9, 
  3.843751381326429*^9, 3.8792583269964933`*^9},
 CellLabel->"Out[72]=",
 CellID->995381561]
}, Open  ]],

Cell[TextData[{
 "Check that it has only null vectors for ",
 Cell[BoxData[
  StyleBox["mat", "TI"]], "InlineFormula",
  FontFamily->"Source Sans Pro"],
 ":"
}], "Text",
 TaggingRules->{},
 CellChangeTimes->{{3.797111127944076*^9, 3.797111154620117*^9}},
 CellID->338492842],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Together", "[", 
  RowBox[{
   RowBox[{"PolynomialMod", "[", 
    RowBox[{
     RowBox[{"mat", ".", 
      RowBox[{"Transpose", "[", "nulls", "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", "ext"}], "}"}]}], "]"}], ",", 
   RowBox[{"Modulus", "\[Rule]", "7"}]}], "]"}]], "Input",
 TaggingRules->{},
 CellChangeTimes->{{3.7970962880148897`*^9, 3.797096338168034*^9}, {
   3.797096997839683*^9, 3.797097012932783*^9}, 3.797112046878438*^9, {
   3.798292753994267*^9, 3.7982927633757267`*^9}},
 CellLabel->"In[44]:=",
 CellID->912768905],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Output",
 TaggingRules->{},
 CellChangeTimes->{3.798293183958377*^9, 3.7983127360775127`*^9, 
  3.798313889104603*^9, 3.7988896664536953`*^9, 3.80098892474023*^9, 
  3.800989098986554*^9, 3.801236699638612*^9, 3.80124345062407*^9, 
  3.8013066216017237`*^9, 3.801417491313346*^9, 3.801422795226038*^9, 
  3.837521554787669*^9, 3.8437513841112957`*^9},
 CellLabel->"Out[44]=",
 CellID->134753006]
}, Open  ]],

Cell["\<\
Since there are three columns and the null space is generated by one vector, \
the rank must be 2:\
\>", "Text",
 TaggingRules->{},
 CellChangeTimes->{{3.797111127944076*^9, 3.797111154620117*^9}, {
  3.801237717970519*^9, 3.801237807615965*^9}, {3.8013066267669992`*^9, 
  3.801306626927629*^9}},
 CellID->329971688],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"rank", "=", 
  RowBox[{"LinearAlgebraMod", "[", 
   RowBox[{"\"\<MatrixRank\>\"", ",", "mat", ",", "7", ",", 
    RowBox[{"Extension", "->", "ext"}]}], "]"}]}]], "Input",
 TaggingRules->{},
 CellChangeTimes->{{3.801236390991137*^9, 3.801236401047758*^9}},
 CellLabel->"In[45]:=",
 CellID->625497915],

Cell[BoxData["2"], "Output",
 TaggingRules->{},
 CellChangeTimes->{{3.801236403163743*^9, 3.801236449527763*^9}, 
   3.801236504068584*^9, 3.8012367573533983`*^9, 3.80123767884828*^9, 
   3.8012435189269714`*^9, 3.8013066299554873`*^9, 3.801422797383686*^9, 
   3.8375215548059464`*^9, 3.843751385722292*^9},
 CellLabel->"Out[45]=",
 CellID->459265055]
}, Open  ]],

Cell["\<\
Compute the characteristic polynomial for the matrix augmented by a row of \
ones:\
\>", "Text",
 TaggingRules->{},
 CellChangeTimes->{{3.837521458283914*^9, 3.837521498737537*^9}, {
  3.8375216221022377`*^9, 3.837521622643125*^9}},
 CellID->967731065],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LinearAlgebraMod", "[", 
  RowBox[{"\"\<CharacteristicPolynomial\>\"", ",", 
   RowBox[{"Append", "[", 
    RowBox[{"mat", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1"}], "}"}]}], "]"}], ",", "t", ",", "0", 
   ",", 
   RowBox[{"Extension", "->", "ext"}]}], "]"}]], "Input",
 TaggingRules->{},
 CellChangeTimes->{{3.837521526821416*^9, 3.83752154732234*^9}},
 CellLabel->"In[46]:=",
 CellID->597081493],

Cell[BoxData[
 RowBox[{"1", "+", 
  RowBox[{"6", " ", "a"}], "-", 
  RowBox[{"3", " ", 
   SuperscriptBox["a", "2"]}], "+", 
  RowBox[{"19", " ", "t"}], "+", 
  RowBox[{"a", " ", "t"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "2"]}], "+", 
  RowBox[{"a", " ", 
   SuperscriptBox["t", "2"]}], "-", 
  SuperscriptBox["t", "3"], "-", 
  RowBox[{"4", " ", "x"}], "-", 
  RowBox[{"15", " ", "a", " ", "x"}], "+", 
  RowBox[{
   SuperscriptBox["a", "2"], " ", "x"}], "+", 
  RowBox[{"31", " ", "t", " ", "x"}], "+", 
  RowBox[{"10", " ", "a", " ", "t", " ", "x"}], "+", 
  RowBox[{"5", " ", 
   SuperscriptBox["a", "2"], " ", "t", " ", "x"}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["t", "2"], " ", "x"}], "+", 
  RowBox[{"a", " ", 
   SuperscriptBox["t", "2"], " ", "x"}], "+", 
  RowBox[{
   SuperscriptBox["a", "2"], " ", 
   SuperscriptBox["t", "2"], " ", "x"}], "-", 
  RowBox[{"21", " ", 
   SuperscriptBox["x", "2"]}], "-", 
  RowBox[{"23", " ", "a", " ", 
   SuperscriptBox["x", "2"]}], "+", 
  RowBox[{"10", " ", 
   SuperscriptBox["a", "2"], " ", 
   SuperscriptBox["x", "2"]}], "+", 
  RowBox[{"20", " ", "t", " ", 
   SuperscriptBox["x", "2"]}], "+", 
  RowBox[{"31", " ", "a", " ", "t", " ", 
   SuperscriptBox["x", "2"]}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["t", "2"], " ", 
   SuperscriptBox["x", "2"]}], "+", 
  RowBox[{"3", " ", "a", " ", 
   SuperscriptBox["t", "2"], " ", 
   SuperscriptBox["x", "2"]}], "+", 
  RowBox[{
   SuperscriptBox["a", "2"], " ", 
   SuperscriptBox["t", "2"], " ", 
   SuperscriptBox["x", "2"]}], "-", 
  RowBox[{"30", " ", 
   SuperscriptBox["x", "3"]}], "-", 
  RowBox[{"32", " ", "a", " ", 
   SuperscriptBox["x", "3"]}], "-", 
  RowBox[{"24", " ", 
   SuperscriptBox["a", "2"], " ", 
   SuperscriptBox["x", "3"]}], "+", 
  RowBox[{"4", " ", "t", " ", 
   SuperscriptBox["x", "3"]}], "+", 
  RowBox[{"28", " ", "a", " ", "t", " ", 
   SuperscriptBox["x", "3"]}], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox["a", "2"], " ", "t", " ", 
   SuperscriptBox["x", "3"]}], "-", 
  RowBox[{"4", " ", "a", " ", 
   SuperscriptBox["x", "4"]}], "-", 
  RowBox[{"8", " ", 
   SuperscriptBox["a", "2"], " ", 
   SuperscriptBox["x", "4"]}], "+", 
  RowBox[{"4", " ", "a", " ", "t", " ", 
   SuperscriptBox["x", "4"]}], "+", 
  RowBox[{"8", " ", 
   SuperscriptBox["a", "2"], " ", "t", " ", 
   SuperscriptBox["x", "4"]}]}]], "Output",
 TaggingRules->{},
 CellChangeTimes->{3.8375215548254004`*^9, 3.843751388360161*^9},
 CellLabel->"Out[46]=",
 CellID->785322387]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Scope", "Subsection",
 TaggingRules->{},
 CellID->204653245],

Cell["One need not use an extension field:", "Text",
 TaggingRules->{},
 CellChangeTimes->{{3.797111272715501*^9, 3.797111282056449*^9}},
 CellID->416995182],

Cell[BoxData[
 RowBox[{
  RowBox[{"mat", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"a", "^", "2"}], " ", "x"}], "+", "1"}], ",", 
       RowBox[{
        RowBox[{"2", " ", "a", " ", 
         SuperscriptBox["x", "2"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"a", "+", "6"}], ")"}], " ", "x"}], "+", "5"}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", "a"}], "+", "2"}], ")"}], " ", 
         SuperscriptBox["x", "2"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"a", "+", "2"}], ")"}], " ", "x"}], "+", "3"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           RowBox[{"3", " ", "a"}], "+", "3"}], ")"}], " ", 
         SuperscriptBox["x", "2"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"a", "+", "4"}], ")"}], " ", "x"}], "+", "a"}]}], "}"}]}], 
    "}"}]}], ";"}]], "Input",
 TaggingRules->{},
 CellChangeTimes->{{3.7971112426156197`*^9, 3.79711125465304*^9}, {
  3.8012380951783457`*^9, 3.801238100620762*^9}},
 CellLabel->"In[75]:=",
 CellID->833918363],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"inv", "=", 
  RowBox[{"LinearAlgebraMod", "[", 
   RowBox[{"\"\<Inverse\>\"", ",", "mat", ",", "7"}], "]"}]}]], "Input",
 TaggingRules->{},
 CellChangeTimes->{{3.7971111837745028`*^9, 3.797111201106504*^9}, {
  3.797111263345134*^9, 3.797111263643735*^9}},
 CellLabel->"In[48]:=",
 CellID->512339667],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "+", 
        RowBox[{"4", " ", "x"}], "+", 
        RowBox[{"a", " ", "x"}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["x", "2"]}], "+", 
        RowBox[{"3", " ", "a", " ", 
         SuperscriptBox["x", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["x", "2"]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"6", "+", "a", "+", 
        RowBox[{"4", " ", "x"}], "+", 
        RowBox[{
         SuperscriptBox["a", "3"], " ", "x"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["x", "2"]}], "+", 
        RowBox[{"4", " ", "a", " ", 
         SuperscriptBox["x", "2"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["x", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["a", "3"], " ", 
         SuperscriptBox["x", "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["x", "3"]}], "+", 
        RowBox[{"5", " ", "a", " ", 
         SuperscriptBox["x", "3"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["x", "3"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["a", "3"], " ", 
         SuperscriptBox["x", "3"]}], "+", 
        RowBox[{
         SuperscriptBox["a", "4"], " ", 
         SuperscriptBox["x", "3"]}], "+", 
        RowBox[{"3", " ", "a", " ", 
         SuperscriptBox["x", "4"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["x", "4"]}]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "+", "x", "+", 
        RowBox[{"6", " ", "a", " ", "x"}], "+", 
        RowBox[{"5", " ", "a", " ", 
         SuperscriptBox["x", "2"]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"6", "+", "a", "+", 
        RowBox[{"4", " ", "x"}], "+", 
        RowBox[{
         SuperscriptBox["a", "3"], " ", "x"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["x", "2"]}], "+", 
        RowBox[{"4", " ", "a", " ", 
         SuperscriptBox["x", "2"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["x", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["a", "3"], " ", 
         SuperscriptBox["x", "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["x", "3"]}], "+", 
        RowBox[{"5", " ", "a", " ", 
         SuperscriptBox["x", "3"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["x", "3"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["a", "3"], " ", 
         SuperscriptBox["x", "3"]}], "+", 
        RowBox[{
         SuperscriptBox["a", "4"], " ", 
         SuperscriptBox["x", "3"]}], "+", 
        RowBox[{"3", " ", "a", " ", 
         SuperscriptBox["x", "4"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["x", "4"]}]}], ")"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"4", "+", 
        RowBox[{"5", " ", "x"}], "+", 
        RowBox[{"6", " ", "a", " ", "x"}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["x", "2"]}], "+", 
        RowBox[{"3", " ", "a", " ", 
         SuperscriptBox["x", "2"]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"6", "+", "a", "+", 
        RowBox[{"4", " ", "x"}], "+", 
        RowBox[{
         SuperscriptBox["a", "3"], " ", "x"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["x", "2"]}], "+", 
        RowBox[{"4", " ", "a", " ", 
         SuperscriptBox["x", "2"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["x", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["a", "3"], " ", 
         SuperscriptBox["x", "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["x", "3"]}], "+", 
        RowBox[{"5", " ", "a", " ", 
         SuperscriptBox["x", "3"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["x", "3"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["a", "3"], " ", 
         SuperscriptBox["x", "3"]}], "+", 
        RowBox[{
         SuperscriptBox["a", "4"], " ", 
         SuperscriptBox["x", "3"]}], "+", 
        RowBox[{"3", " ", "a", " ", 
         SuperscriptBox["x", "4"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["x", "4"]}]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", "x"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"6", "+", "a", "+", 
        RowBox[{"4", " ", "x"}], "+", 
        RowBox[{
         SuperscriptBox["a", "3"], " ", "x"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["x", "2"]}], "+", 
        RowBox[{"4", " ", "a", " ", 
         SuperscriptBox["x", "2"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["x", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["a", "3"], " ", 
         SuperscriptBox["x", "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["x", "3"]}], "+", 
        RowBox[{"5", " ", "a", " ", 
         SuperscriptBox["x", "3"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["x", "3"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["a", "3"], " ", 
         SuperscriptBox["x", "3"]}], "+", 
        RowBox[{
         SuperscriptBox["a", "4"], " ", 
         SuperscriptBox["x", "3"]}], "+", 
        RowBox[{"3", " ", "a", " ", 
         SuperscriptBox["x", "4"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["x", "4"]}]}], ")"}]}]}], "}"}]}], "}"}]], "Output",
 TaggingRules->{},
 CellChangeTimes->{{3.797111185844191*^9, 3.797111196138928*^9}, 
   3.797111265641611*^9, 3.797184120794681*^9, 3.797187858820135*^9, 
   3.7982932790801373`*^9, 3.798313938650638*^9, 3.798889670350518*^9, 
   3.800988929297249*^9, 3.8009891061639643`*^9, 3.801237834428816*^9, 
   3.801238115497237*^9, 3.801306633308343*^9, 3.801417541849188*^9, 
   3.8014228028247423`*^9, 3.843751394562477*^9},
 CellLabel->"Out[48]=",
 CellID->352548362]
}, Open  ]],

Cell["Verify the inverse:", "Text",
 TaggingRules->{},
 CellID->288774519],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PolynomialMod", "[", 
  RowBox[{
   RowBox[{"mat", ".", "inv"}], ",", "7"}], "]"}]], "Input",
 TaggingRules->{},
 CellChangeTimes->{{3.797111296587055*^9, 3.797111307186584*^9}},
 CellLabel->"In[49]:=",
 CellID->571315743],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1"}], "}"}]}], "}"}]], "Output",
 TaggingRules->{},
 CellChangeTimes->{
  3.797111309120624*^9, 3.797187860158579*^9, 3.798293284602584*^9, 
   3.798313942558869*^9, 3.798889678521202*^9, 3.8009889340960217`*^9, 
   3.800989110323444*^9, 3.8012378374701977`*^9, 3.801238121203744*^9, 
   3.801306636529386*^9, {3.801417535957793*^9, 3.80141754397444*^9}, 
   3.80142280567907*^9, 3.843751396593774*^9},
 CellLabel->"Out[49]=",
 CellID->435646372]
}, Open  ]],

Cell["\<\
Apart from cancellation of factors, the denominators in the inverse will be \
constant multiples of the matrix determinant:\
\>", "Text",
 TaggingRules->{},
 CellID->855298762],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LinearAlgebraMod", "[", 
  RowBox[{"\"\<Det\>\"", ",", "mat", ",", "7"}], "]"}]], "Input",
 TaggingRules->{},
 CellChangeTimes->{{3.8012378474953117`*^9, 3.801237847951652*^9}, {
   3.801237891372397*^9, 3.801237892875092*^9}, 3.8012397323882227`*^9},
 CellLabel->"In[50]:=",
 CellID->701756280],

Cell[BoxData[
 RowBox[{"6", "+", "a", "+", 
  RowBox[{"4", " ", "x"}], "+", 
  RowBox[{
   SuperscriptBox["a", "3"], " ", "x"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["x", "2"]}], "+", 
  RowBox[{"4", " ", "a", " ", 
   SuperscriptBox["x", "2"]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["a", "2"], " ", 
   SuperscriptBox["x", "2"]}], "+", 
  RowBox[{
   SuperscriptBox["a", "3"], " ", 
   SuperscriptBox["x", "2"]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["x", "3"]}], "+", 
  RowBox[{"5", " ", "a", " ", 
   SuperscriptBox["x", "3"]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["a", "2"], " ", 
   SuperscriptBox["x", "3"]}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["a", "3"], " ", 
   SuperscriptBox["x", "3"]}], "+", 
  RowBox[{
   SuperscriptBox["a", "4"], " ", 
   SuperscriptBox["x", "3"]}], "+", 
  RowBox[{"3", " ", "a", " ", 
   SuperscriptBox["x", "4"]}], "+", 
  RowBox[{"6", " ", 
   SuperscriptBox["a", "2"], " ", 
   SuperscriptBox["x", "4"]}]}]], "Output",
 TaggingRules->{},
 CellChangeTimes->{{3.801239729821702*^9, 3.801239733521459*^9}, 
   3.801306638226293*^9, 3.8014175516306047`*^9, 3.801422807346558*^9, 
   3.843751398504251*^9},
 CellLabel->"Out[50]=",
 CellID->571850546]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[Cell["\t", "ExampleDelimiter"],
  $Line = 0; Null]], "ExampleDelimiter",
 TaggingRules->{},
 CellID->14107562],

Cell[TextData[{
 "Use an operator form of ",
 Cell[BoxData["LinearAlgebraMod"], "InlineFormula",
  FontFamily->"Source Sans Pro"],
 ":"
}], "Text",
 TaggingRules->{},
 CellChangeTimes->{{3.797111685240484*^9, 3.797111701197953*^9}, {
   3.79711206547064*^9, 3.797112087800284*^9}, 3.7979564864770236`*^9},
 CellID->673121186],

Cell[BoxData[{
 RowBox[{
  RowBox[{"mat", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"a", " ", "2", " ", "x"}], "+", "1"}], ",", 
       RowBox[{
        RowBox[{"2", " ", "a", " ", 
         RowBox[{"x", "^", "2"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"a", "+", "6"}], ")"}], " ", "x"}], "+", "5"}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", "a"}], "+", "2"}], ")"}], " ", 
         RowBox[{"x", "^", "2"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"a", "+", "2"}], ")"}], " ", "x"}], "+", "3"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"a", "^", "2"}], "+", 
           RowBox[{"3", " ", "a"}], "+", "3"}], ")"}], " ", 
         RowBox[{"x", "^", "2"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"a", "+", "4"}], ")"}], " ", "x"}], "+", "a"}]}], "}"}]}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhs", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "^", "2"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "+", "4"}], ")"}], "*", "x"}], "+", 
      RowBox[{"a", "^", "2"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"a", "^", "2"}], "+", 
         RowBox[{"3", "*", "a"}], "+", "2"}], ")"}], "*", 
       RowBox[{"x", "^", "3"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"a", "^", "2"}], "+", "5"}], ")"}], "*", "a"}], "+", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"a", "^", "2"}], "+", 
        RowBox[{"2", "*", "a"}], "+", "6"}], ")"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ext", "=", 
   RowBox[{
    SuperscriptBox["a", "3"], "+", 
    RowBox[{"5", " ", 
     SuperscriptBox["a", "2"]}], "+", 
    RowBox[{"3", " ", "a"}], "+", "4"}]}], ";"}]}], "Input",
 TaggingRules->{},
 CellChangeTimes->{{3.7971117816788397`*^9, 3.7971117816796513`*^9}, {
  3.797111818102993*^9, 3.797111889172344*^9}},
 CellLabel->"In[51]:=",
 CellID->274442921],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ls", "=", 
   RowBox[{"LinearAlgebraMod", "[", "\"\<LinearSolve\>\"", "]"}]}], 
  ";"}], "\n", 
 RowBox[{"sol", "=", 
  RowBox[{"ls", "[", 
   RowBox[{"mat", ",", "rhs", ",", "7", ",", 
    RowBox[{"Extension", "\[Rule]", "ext"}]}], "]"}]}]}], "Input",
 TaggingRules->{},
 CellChangeTimes->{{3.797111722960458*^9, 3.797111726860414*^9}, {
   3.797111787565984*^9, 3.797111789754998*^9}, 3.7988897170937243`*^9},
 CellLabel->"In[54]:=",
 CellID->642061582],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "+", 
      RowBox[{"4", " ", "a"}], "+", 
      RowBox[{"2", " ", "x"}], "+", 
      RowBox[{"2", " ", "a", " ", "x"}], "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", "x"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["x", "2"]}], "+", 
      RowBox[{"6", " ", "a", " ", 
       SuperscriptBox["x", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["x", "2"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["x", "3"]}], "+", 
      RowBox[{"5", " ", "a", " ", 
       SuperscriptBox["x", "3"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["x", "3"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["x", "4"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["x", "4"]}], "+", 
      SuperscriptBox["x", "5"], "+", 
      RowBox[{"2", " ", "a", " ", 
       SuperscriptBox["x", "5"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["x", "5"]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"6", "+", "a", "+", 
      RowBox[{"4", " ", "x"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["a", "2"], " ", "x"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["x", "2"]}], "+", 
      RowBox[{"5", " ", "a", " ", 
       SuperscriptBox["x", "2"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["x", "2"]}], "+", 
      SuperscriptBox["x", "3"], "+", 
      RowBox[{"5", " ", "a", " ", 
       SuperscriptBox["x", "3"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["x", "3"]}], "+", 
      RowBox[{"3", " ", "a", " ", 
       SuperscriptBox["x", "4"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["x", "4"]}]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"3", "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["a", "2"]}], "+", 
      RowBox[{"5", " ", "a", " ", "x"}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["a", "2"], " ", "x"}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["x", "2"]}], "+", 
      RowBox[{"6", " ", "a", " ", 
       SuperscriptBox["x", "2"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["x", "2"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["x", "3"]}], "+", 
      RowBox[{"5", " ", "a", " ", 
       SuperscriptBox["x", "3"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["x", "3"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["x", "4"]}], "+", 
      RowBox[{"a", " ", 
       SuperscriptBox["x", "4"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["x", "4"]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"6", "+", "a", "+", 
      RowBox[{"4", " ", "x"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["a", "2"], " ", "x"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["x", "2"]}], "+", 
      RowBox[{"5", " ", "a", " ", 
       SuperscriptBox["x", "2"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["x", "2"]}], "+", 
      SuperscriptBox["x", "3"], "+", 
      RowBox[{"5", " ", "a", " ", 
       SuperscriptBox["x", "3"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["x", "3"]}], "+", 
      RowBox[{"3", " ", "a", " ", 
       SuperscriptBox["x", "4"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["x", "4"]}]}], ")"}]}]}], "}"}]], "Output",
 TaggingRules->{},
 CellChangeTimes->{3.79711190314434*^9, 3.797184133239358*^9, 
  3.797187868544476*^9, 3.797188740081059*^9, 3.7982932929388943`*^9, 
  3.798313950505288*^9, 3.798889719905621*^9, 3.800988939822887*^9, 
  3.800989115609171*^9, 3.801306644726843*^9, 3.801417562162081*^9, 
  3.801422812711828*^9, 3.8437514052499027`*^9},
 CellLabel->"Out[55]=",
 CellID->548182440]
}, Open  ]],

Cell["Check the solution:", "Text",
 TaggingRules->{},
 CellID->792340776],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PolynomialMod", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"mat", ".", "sol"}], "-", "rhs"}], ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", 
     RowBox[{
      SuperscriptBox["a", "3"], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["a", "2"]}], "+", 
      RowBox[{"3", " ", "a"}], "+", "4"}]}], "}"}]}], "]"}]], "Input",
 TaggingRules->{},
 CellChangeTimes->{{3.7971119403106737`*^9, 3.797111944776456*^9}},
 CellLabel->"In[56]:=",
 CellID->191392948],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0"}], "}"}]], "Output",
 TaggingRules->{},
 CellChangeTimes->{3.797111951351815*^9, 3.797184137108927*^9, 
  3.797187871839374*^9, 3.7971887431471357`*^9, 3.79829329815893*^9, 
  3.798313954649604*^9, 3.798889748565222*^9, 3.800988944530601*^9, 
  3.80098911900527*^9, 3.801306647849535*^9, 3.801417599613744*^9, 
  3.8014228161561604`*^9, 3.843751411176299*^9},
 CellLabel->"Out[56]=",
 CellID->497523509]
}, Open  ]],

Cell[TextData[{
 "Use an operator form of ",
 Cell[BoxData["LinearAlgebraMod"], "InlineFormula",
  FontFamily->"Source Sans Pro"],
 " with operation and modulus both specified:"
}], "Text",
 TaggingRules->{},
 CellChangeTimes->{{3.797111685240484*^9, 3.797111701197953*^9}, {
   3.79711206547064*^9, 3.797112087800284*^9}, {3.797188762179207*^9, 
   3.797188780221662*^9}, 3.7979565015069036`*^9},
 CellID->341441679],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"lsm", "=", 
   RowBox[{"LinearAlgebraMod", "[", 
    RowBox[{"\"\<LinearSolve\>\"", ",", "7"}], "]"}]}], ";"}], "\n", 
 RowBox[{"lsm", "[", 
  RowBox[{"mat", ",", "rhs", ",", 
   RowBox[{"Extension", "\[Rule]", "ext"}]}], "]"}]}], "Input",
 TaggingRules->{},
 CellChangeTimes->{{3.7971839478597803`*^9, 3.797183978604062*^9}},
 CellLabel->"In[57]:=",
 CellID->406721562],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "+", 
      RowBox[{"4", " ", "a"}], "+", 
      RowBox[{"2", " ", "x"}], "+", 
      RowBox[{"2", " ", "a", " ", "x"}], "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", "x"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["x", "2"]}], "+", 
      RowBox[{"6", " ", "a", " ", 
       SuperscriptBox["x", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["x", "2"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["x", "3"]}], "+", 
      RowBox[{"5", " ", "a", " ", 
       SuperscriptBox["x", "3"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["x", "3"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["x", "4"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["x", "4"]}], "+", 
      SuperscriptBox["x", "5"], "+", 
      RowBox[{"2", " ", "a", " ", 
       SuperscriptBox["x", "5"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["x", "5"]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"6", "+", "a", "+", 
      RowBox[{"4", " ", "x"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["a", "2"], " ", "x"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["x", "2"]}], "+", 
      RowBox[{"5", " ", "a", " ", 
       SuperscriptBox["x", "2"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["x", "2"]}], "+", 
      SuperscriptBox["x", "3"], "+", 
      RowBox[{"5", " ", "a", " ", 
       SuperscriptBox["x", "3"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["x", "3"]}], "+", 
      RowBox[{"3", " ", "a", " ", 
       SuperscriptBox["x", "4"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["x", "4"]}]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"3", "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["a", "2"]}], "+", 
      RowBox[{"5", " ", "a", " ", "x"}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["a", "2"], " ", "x"}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["x", "2"]}], "+", 
      RowBox[{"6", " ", "a", " ", 
       SuperscriptBox["x", "2"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["x", "2"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["x", "3"]}], "+", 
      RowBox[{"5", " ", "a", " ", 
       SuperscriptBox["x", "3"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["x", "3"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["x", "4"]}], "+", 
      RowBox[{"a", " ", 
       SuperscriptBox["x", "4"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["x", "4"]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"6", "+", "a", "+", 
      RowBox[{"4", " ", "x"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["a", "2"], " ", "x"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["x", "2"]}], "+", 
      RowBox[{"5", " ", "a", " ", 
       SuperscriptBox["x", "2"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["x", "2"]}], "+", 
      SuperscriptBox["x", "3"], "+", 
      RowBox[{"5", " ", "a", " ", 
       SuperscriptBox["x", "3"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["x", "3"]}], "+", 
      RowBox[{"3", " ", "a", " ", 
       SuperscriptBox["x", "4"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["x", "4"]}]}], ")"}]}]}], "}"}]], "Output",
 TaggingRules->{},
 CellChangeTimes->{3.797183982260188*^9, 3.797184140679398*^9, 
  3.797184406633505*^9, 3.797187876315092*^9, 3.797188746056979*^9, 
  3.798293307223563*^9, 3.798313957805017*^9, 3.798889753751893*^9, 
  3.800988948048959*^9, 3.800989121826541*^9, 3.801306649087254*^9, 
  3.801417614506752*^9, 3.8014228193700037`*^9, 3.843751414530946*^9},
 CellLabel->"Out[58]=",
 CellID->90230616]
}, Open  ]],

Cell["Use a matrix for the right-hand side:", "Text",
 TaggingRules->{},
 CellChangeTimes->{{3.798655805120225*^9, 3.798655813545834*^9}, 
   3.8012432811469326`*^9},
 CellID->65111618],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"rhs2", "=", 
   RowBox[{"Transpose", "[", 
    RowBox[{"{", 
     RowBox[{"rhs", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"x", "^", "2"}], "+", 
         RowBox[{"3", "*", "a", "*", "x"}], "+", "1"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "*", "a"}], "+", "5"}], ")"}], "*", 
          RowBox[{"x", "^", "2"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"5", "*", "a"}], "+", "6"}], ")"}], "*", "x"}], "+", 
         RowBox[{"(", 
          RowBox[{"a", "+", "3"}], ")"}]}]}], "}"}]}], "}"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{"sol2", "=", 
  RowBox[{"lsm", "[", 
   RowBox[{"mat", ",", "rhs2", ",", 
    RowBox[{"Extension", "\[Rule]", "ext"}]}], "]"}]}]}], "Input",
 TaggingRules->{},
 CellChangeTimes->{{3.798655844135689*^9, 3.798655891921709*^9}, {
   3.798655932980215*^9, 3.798656023567786*^9}, {3.798656062641268*^9, 
   3.798656096614163*^9}, 3.798656147278246*^9, {3.798656178451195*^9, 
   3.798656187808447*^9}, {3.798656226020108*^9, 3.798656229970706*^9}},
 CellLabel->"In[59]:=",
 CellID->237480210],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{"4", " ", "a"}], "+", 
        RowBox[{"2", " ", "x"}], "+", 
        RowBox[{"2", " ", "a", " ", "x"}], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", "x"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["x", "2"]}], "+", 
        RowBox[{"6", " ", "a", " ", 
         SuperscriptBox["x", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["x", "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["x", "3"]}], "+", 
        RowBox[{"5", " ", "a", " ", 
         SuperscriptBox["x", "3"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["x", "3"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["x", "4"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["x", "4"]}], "+", 
        SuperscriptBox["x", "5"], "+", 
        RowBox[{"2", " ", "a", " ", 
         SuperscriptBox["x", "5"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["x", "5"]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"6", "+", "a", "+", 
        RowBox[{"4", " ", "x"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["a", "2"], " ", "x"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["x", "2"]}], "+", 
        RowBox[{"5", " ", "a", " ", 
         SuperscriptBox["x", "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["x", "2"]}], "+", 
        SuperscriptBox["x", "3"], "+", 
        RowBox[{"5", " ", "a", " ", 
         SuperscriptBox["x", "3"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["x", "3"]}], "+", 
        RowBox[{"3", " ", "a", " ", 
         SuperscriptBox["x", "4"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["x", "4"]}]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"6", "+", 
        RowBox[{"3", " ", "a"}], "+", 
        RowBox[{"5", " ", "x"}], "+", 
        RowBox[{"2", " ", "a", " ", "x"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["a", "2"], " ", "x"}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["x", "2"]}], "+", 
        RowBox[{"6", " ", "a", " ", 
         SuperscriptBox["x", "2"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["x", "2"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["x", "3"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["x", "3"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["x", "4"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["x", "4"]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"6", "+", "a", "+", 
        RowBox[{"4", " ", "x"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["a", "2"], " ", "x"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["x", "2"]}], "+", 
        RowBox[{"5", " ", "a", " ", 
         SuperscriptBox["x", "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["x", "2"]}], "+", 
        SuperscriptBox["x", "3"], "+", 
        RowBox[{"5", " ", "a", " ", 
         SuperscriptBox["x", "3"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["x", "3"]}], "+", 
        RowBox[{"3", " ", "a", " ", 
         SuperscriptBox["x", "4"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["x", "4"]}]}], ")"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["a", "2"]}], "+", 
        RowBox[{"5", " ", "a", " ", "x"}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["a", "2"], " ", "x"}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["x", "2"]}], "+", 
        RowBox[{"6", " ", "a", " ", 
         SuperscriptBox["x", "2"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["x", "2"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["x", "3"]}], "+", 
        RowBox[{"5", " ", "a", " ", 
         SuperscriptBox["x", "3"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["x", "3"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["x", "4"]}], "+", 
        RowBox[{"a", " ", 
         SuperscriptBox["x", "4"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["x", "4"]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"6", "+", "a", "+", 
        RowBox[{"4", " ", "x"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["a", "2"], " ", "x"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["x", "2"]}], "+", 
        RowBox[{"5", " ", "a", " ", 
         SuperscriptBox["x", "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["x", "2"]}], "+", 
        SuperscriptBox["x", "3"], "+", 
        RowBox[{"5", " ", "a", " ", 
         SuperscriptBox["x", "3"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["x", "3"]}], "+", 
        RowBox[{"3", " ", "a", " ", 
         SuperscriptBox["x", "4"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["x", "4"]}]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "+", 
        RowBox[{"4", " ", "x"}], "+", 
        RowBox[{"a", " ", "x"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["a", "2"], " ", "x"}], "+", 
        RowBox[{"4", " ", "a", " ", 
         SuperscriptBox["x", "2"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["x", "3"]}], "+", 
        RowBox[{"3", " ", "a", " ", 
         SuperscriptBox["x", "3"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["x", "3"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["x", "4"]}], "+", 
        RowBox[{"3", " ", "a", " ", 
         SuperscriptBox["x", "4"]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"6", "+", "a", "+", 
        RowBox[{"4", " ", "x"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["a", "2"], " ", "x"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["x", "2"]}], "+", 
        RowBox[{"5", " ", "a", " ", 
         SuperscriptBox["x", "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["x", "2"]}], "+", 
        SuperscriptBox["x", "3"], "+", 
        RowBox[{"5", " ", "a", " ", 
         SuperscriptBox["x", "3"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["x", "3"]}], "+", 
        RowBox[{"3", " ", "a", " ", 
         SuperscriptBox["x", "4"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["x", "4"]}]}], ")"}]}]}], "}"}]}], "}"}]], "Output",
 TaggingRules->{},
 CellChangeTimes->{3.798889766606811*^9, 3.800988951038837*^9, 
  3.8009891262522697`*^9, 3.801306653624886*^9, 3.801417629668674*^9, 
  3.801422821625305*^9, 3.843751417622479*^9},
 CellLabel->"Out[60]=",
 CellID->94213628]
}, Open  ]],

Cell["Check that first column agrees with the previous solution:", "Text",
 TaggingRules->{},
 CellChangeTimes->{{3.798656306582869*^9, 3.7986563187132273`*^9}},
 CellID->359721314],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"sol", "\[Equal]", 
  RowBox[{"sol2", "[", 
   RowBox[{"[", 
    RowBox[{"All", ",", "1"}], "]"}], "]"}]}]], "Input",
 TaggingRules->{},
 CellChangeTimes->{{3.798656237279097*^9, 3.798656261059161*^9}, {
  3.798656296479701*^9, 3.798656297137753*^9}},
 CellLabel->"In[61]:=",
 CellID->671306751],

Cell[BoxData["True"], "Output",
 TaggingRules->{},
 CellChangeTimes->{3.7988897835625553`*^9, 3.8009889571490088`*^9, 
  3.8009891328220453`*^9, 3.8013066591257763`*^9, 3.801417632739176*^9, 
  3.801422823704108*^9, 3.843751420443903*^9},
 CellLabel->"Out[61]=",
 CellID->850387265]
}, Open  ]],

Cell["Check that the result is correct:", "Text",
 TaggingRules->{},
 CellChangeTimes->{{3.7986563497528343`*^9, 3.7986563578012867`*^9}},
 CellID->403593979],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PolynomialMod", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"mat", ".", "sol2"}], "-", "rhs2"}], ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", 
     RowBox[{
      SuperscriptBox["a", "3"], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["a", "2"]}], "+", 
      RowBox[{"3", " ", "a"}], "+", "4"}]}], "}"}]}], "]"}]], "Input",
 TaggingRules->{},
 CellChangeTimes->{{3.7971119403106737`*^9, 3.797111944776456*^9}, {
  3.798656341114423*^9, 3.798656343639245*^9}},
 CellLabel->"In[62]:=",
 CellID->31647465],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]], "Output",
 TaggingRules->{},
 CellChangeTimes->{3.798889793995027*^9, 3.800988959528285*^9, 
  3.8009891370325336`*^9, 3.801306661863669*^9, 3.801417635605047*^9, 
  3.801422825099658*^9, 3.843751422476753*^9},
 CellLabel->"Out[62]=",
 CellID->511871351]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Properties and Relations", "Subsection",
 TaggingRules->{},
 CellID->232113220],

Cell["Define a matrix of integers:", "Text",
 TaggingRules->{},
 CellChangeTimes->{{3.797111378126296*^9, 3.79711138338116*^9}, {
  3.7971114223163023`*^9, 3.797111437538816*^9}},
 CellID->572249119],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"SeedRandom", "[", "0", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"mat", "=", 
  RowBox[{"RandomInteger", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"0", ",", "20"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"4", ",", "4"}], "}"}]}], "]"}]}]}], "Input",
 TaggingRules->{},
 CellChangeTimes->{{3.7971112426156197`*^9, 3.79711125465304*^9}, {
  3.797111340972816*^9, 3.797111369055243*^9}},
 CellLabel->"In[63]:=",
 CellID->210064864],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"20", ",", "4", ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", "16", ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "19", ",", "1", ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"12", ",", "17", ",", "11", ",", "12"}], "}"}]}], "}"}]], "Output",\

 TaggingRules->{},
 CellChangeTimes->{3.797111372594179*^9, 3.798293320476966*^9, 
  3.7983139620330048`*^9, 3.800988963351062*^9, 3.8009891404552307`*^9, 
  3.801306664662468*^9, 3.801417642677238*^9, 3.801422827214271*^9, 
  3.843751428716201*^9},
 CellLabel->"Out[64]=",
 CellID->817599631]
}, Open  ]],

Cell[TextData[{
 "For integer matrices, operations supported by ",
 Cell[BoxData["LinearAlgebraMod"], "InlineFormula",
  FontFamily->"Source Sans Pro"],
 " are equivalent to their built-in counterparts using the ",
 Cell[BoxData[
  TagBox[
   ButtonBox[
    StyleBox["Modulus", "SymbolsRefLink",
     ShowStringCharacters->True,
     FontFamily->"Source Sans Pro"],
    BaseStyle->Dynamic[
      FEPrivate`If[
       CurrentValue["MouseOver"], {
       "Link", FontColor -> RGBColor[0.854902, 0.396078, 0.145098]}, {
       "Link"}]],
    ButtonData->"paclet:ref/Modulus",
    ContentPadding->False],
   MouseAppearanceTag["LinkHand"]]], "InlineFormula",
  FontFamily->"Source Sans Pro"],
 " option:"
}], "Text",
 TaggingRules->{},
 CellID->892139281],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"LinearAlgebraMod", "[", 
   RowBox[{"\"\<Inverse\>\"", ",", "mat", ",", "29"}], "]"}], "==", 
  RowBox[{"Inverse", "[", 
   RowBox[{"mat", ",", 
    RowBox[{"Modulus", "\[Rule]", "29"}]}], "]"}]}]], "Input",
 TaggingRules->{},
 CellChangeTimes->{{3.797020163325382*^9, 3.797020168359457*^9}, {
  3.797111445357555*^9, 3.797111475633359*^9}},
 CellLabel->"In[65]:=",
 CellID->142355013],

Cell[BoxData["True"], "Output",
 TaggingRules->{},
 CellChangeTimes->{
  3.7970201727488127`*^9, 3.79702045420813*^9, {3.797021023645564*^9, 
   3.797021050629632*^9}, {3.79711145347267*^9, 3.797111477160372*^9}, 
   3.7982933232572937`*^9, 3.7983139637036448`*^9, 3.8009889647260237`*^9, 
   3.8009891427529707`*^9, 3.801306666908135*^9, 3.8014176442334843`*^9, 
   3.8014228284649553`*^9, 3.843751431676559*^9},
 CellLabel->"Out[65]=",
 CellID->411105812]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Possible Issues", "Subsection",
 TaggingRules->{},
 CellChangeTimes->{{3.797951971587528*^9, 3.7979519739894247`*^9}},
 CellID->158766396],

Cell["\<\
Symbolic linear algebra can suffer from expression swell (the phenomenon \
wherein outputs and/or intermediate computations get much larger than inputs).\
\>", "Text",
 TaggingRules->{},
 CellID->729623159],

Cell["Define a random polynomial matrix generator:", "Text",
 TaggingRules->{},
 CellChangeTimes->{{3.797951988007971*^9, 3.797952051125784*^9}},
 CellID->47177814],

Cell[BoxData[{
 RowBox[{
  RowBox[{"randomPolynomialMatrix", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"r_", ",", "c_"}], "}"}], ",", "deg_", ",", "height_", ",", 
    "vars_List", ",", "nterms_"}], "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"randomPolynomial", "[", 
     RowBox[{"deg", ",", "height", ",", "vars", ",", "nterms"}], "]"}], ",", 
    RowBox[{"{", "r", "}"}], ",", 
    RowBox[{"{", "c", "}"}]}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{"randomPolynomial", "[", 
   RowBox[{"deg_", ",", "height_", ",", "vars_", ",", "nterms_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"RandomInteger", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"height", "-", "1"}]}], "}"}], ",", "nterms"}], "]"}], ".", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"randomMonomial", "[", 
      RowBox[{"deg", ",", "vars"}], "]"}], ",", "nterms"}], "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"randomMonomial", "[", 
   RowBox[{"deg_", ",", "vars_"}], "]"}], ":=", 
  RowBox[{"Apply", "[", 
   RowBox[{"Times", ",", 
    RowBox[{"vars", "^", 
     RowBox[{"RandomInteger", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "deg"}], "}"}], ",", 
       RowBox[{"Length", "[", "vars", "]"}]}], "]"}]}]}], "]"}]}]}], "Input",
 TaggingRules->{},
 CellChangeTimes->{{3.797950988554206*^9, 3.7979511356351223`*^9}, 
   3.797951322332135*^9, {3.7979513618361998`*^9, 3.7979513625318413`*^9}, {
   3.7979515537763567`*^9, 3.797951560972846*^9}},
 CellLabel->"In[66]:=",
 CellID->164957853],

Cell["\<\
Create a random 3\[Times]3 matrix of polynomials in two variables with up to \
seven terms having coefficients between 0 and 70, each of which can have a \
degree up to 4:\
\>", "Text",
 TaggingRules->{},
 CellChangeTimes->{{3.797952070467166*^9, 3.797952178939137*^9}, {
   3.797952229374625*^9, 3.7979522311308928`*^9}, {3.797956158476761*^9, 
   3.7979561798805943`*^9}, 3.8012432094108458`*^9, {3.801243307868338*^9, 
   3.801243311701206*^9}, {3.8026096854195538`*^9, 3.802609685555873*^9}},
 CellID->630524985],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SeedRandom", "[", "1234", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dim", "=", "3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"deg", "=", "4"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mod", "=", "71"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"randpolymat", "=", 
   RowBox[{"randomPolynomialMatrix", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"dim", ",", "dim"}], "}"}], ",", "deg", ",", "mod", ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "y"}], "}"}], ",", "7"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"rhs", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"randomPolynomial", "[", 
      RowBox[{"deg", ",", "mod", ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "y"}], "}"}], ",", "7"}], "]"}], ",", "dim"}], 
    "]"}]}], ";"}]}], "Input",
 TaggingRules->{},
 CellChangeTimes->{{3.7979513280848303`*^9, 3.797951369578418*^9}, {
  3.797951491658983*^9, 3.797951493016287*^9}, {3.797951566223392*^9, 
  3.7979515769463797`*^9}, {3.797951798376897*^9, 3.797951816842482*^9}, {
  3.797951898674472*^9, 3.797951931540707*^9}, {3.797952118787053*^9, 
  3.797952127729663*^9}, {3.79795232338615*^9, 3.797952352414933*^9}},
 CellLabel->"In[69]:=",
 CellID->871248596],

Cell["Solve the system:", "Text",
 TaggingRules->{},
 CellChangeTimes->{{3.7979521879076757`*^9, 3.797952208927774*^9}},
 CellID->893273591],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Timing", "[", 
  RowBox[{
   RowBox[{"sol", "=", 
    RowBox[{"LinearAlgebraMod", "[", 
     RowBox[{
     "\"\<LinearSolve\>\"", ",", "randpolymat", ",", "rhs", ",", "mod"}], 
     "]"}]}], ";"}], "]"}]], "Input",
 TaggingRules->{},
 CellChangeTimes->{{3.797951592287548*^9, 3.797951626286552*^9}, {
   3.797951680324739*^9, 3.797951685651113*^9}, 3.797952360966778*^9, {
   3.801235672341456*^9, 3.801235672855475*^9}},
 CellLabel->"In[75]:=",
 CellID->471997894],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.226591`", ",", "Null"}], "}"}]], "Output",
 TaggingRules->{},
 CellChangeTimes->{
  3.7979517129730387`*^9, {3.797951906881399*^9, 3.797951934260022*^9}, 
   3.7979522385869637`*^9, 3.7979523712378063`*^9, 3.798293334638167*^9, 
   3.798313971684195*^9, 3.798889812778857*^9, 3.8009889862011833`*^9, 
   3.800989057313958*^9, 3.800989154592361*^9, {3.80123559705971*^9, 
   3.80123561056669*^9}, 3.80123567948211*^9, {3.801306334245418*^9, 
   3.801306350830185*^9}, 3.801306672622212*^9, 3.8014176731337643`*^9, 
   3.801422838909237*^9, 3.8437514443956327`*^9},
 CellLabel->"Out[75]=",
 CellID->437824971]
}, Open  ]],

Cell["Check the result:", "Text",
 TaggingRules->{},
 CellChangeTimes->{{3.797952400069821*^9, 3.797952402781584*^9}},
 CellID->691256756],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PolynomialMod", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"randpolymat", ".", "sol"}], "-", "rhs"}], ",", "mod"}], 
  "]"}]], "Input",
 TaggingRules->{},
 CellChangeTimes->{{3.79795230875462*^9, 3.7979523959907217`*^9}},
 CellLabel->"In[76]:=",
 CellID->394895340],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0"}], "}"}]], "Output",
 TaggingRules->{},
 CellChangeTimes->{{3.7979523802658787`*^9, 3.797952398885867*^9}, 
   3.79829334018701*^9, 3.7983139762943583`*^9, 3.798889816738408*^9, 
   3.800988999019189*^9, 3.800989061475366*^9, 3.800989157470331*^9, {
   3.801235599087721*^9, 3.8012356149939337`*^9}, 3.8012356841124496`*^9, 
   3.801306356264791*^9, 3.80130667657166*^9, 3.801417677630704*^9, 
   3.801422842269719*^9, 3.8437514480870657`*^9},
 CellLabel->"Out[76]=",
 CellID->358048395]
}, Open  ]],

Cell["Note the difference in size between input and result:", "Text",
 TaggingRules->{},
 CellChangeTimes->{{3.797952421352491*^9, 3.7979524380179367`*^9}},
 CellID->723927545],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"LeafCount", "[", 
    RowBox[{"{", 
     RowBox[{"randpolymat", ",", "rhs"}], "}"}], "]"}], ",", 
   RowBox[{"LeafCount", "[", "sol", "]"}]}], "}"}]], "Input",
 TaggingRules->{},
 CellChangeTimes->{{3.797951942633561*^9, 3.797951945942437*^9}, {
   3.79795225033112*^9, 3.797952295137474*^9}, 3.797952367362032*^9},
 CellLabel->"In[77]:=",
 CellID->995759343],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"449", ",", "6228"}], "}"}]], "Output",
 TaggingRules->{},
 CellChangeTimes->{
  3.79795194719035*^9, {3.797952276797073*^9, 3.797952297540881*^9}, 
   3.797952417837693*^9, 3.798293343831521*^9, 3.798313978321846*^9, 
   3.798889828726617*^9, 3.800988994994029*^9, 3.8009890660420856`*^9, 
   3.800989160120859*^9, 3.801235619390699*^9, 3.801235685845121*^9, 
   3.801306361097197*^9, 3.801306677674945*^9, 3.8014176803188343`*^9, 
   3.801422845553368*^9, 3.843751448708046*^9},
 CellLabel->"Out[77]=",
 CellID->890494424]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[Cell["\t", "ExampleDelimiter"],
  $Line = 0; Null]], "ExampleDelimiter",
 TaggingRules->{},
 CellID->14107563],

Cell["Create a 6\[Times]6 example:", "Text",
 TaggingRules->{},
 CellChangeTimes->{{3.797952628545165*^9, 3.797952633952807*^9}, 
   3.8012431995610976`*^9, {3.8013063928674393`*^9, 3.801306396505254*^9}},
 CellID->255578626],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SeedRandom", "[", "1234", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dim", "=", "6"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"deg", "=", "4"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mod", "=", "7"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rpm", "=", 
   RowBox[{"randomPolynomialMatrix", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"dim", ",", "dim"}], "}"}], ",", "deg", ",", "mod", ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "y"}], "}"}], ",", "7"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"rhs", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"randomPolynomial", "[", 
      RowBox[{"deg", ",", "mod", ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "y"}], "}"}], ",", "7"}], "]"}], ",", "dim"}], 
    "]"}]}], ";"}]}], "Input",
 TaggingRules->{},
 CellChangeTimes->{{3.7979513280848303`*^9, 3.797951369578418*^9}, {
   3.797951491658983*^9, 3.797951493016287*^9}, {3.797951566223392*^9, 
   3.7979515769463797`*^9}, {3.797951798376897*^9, 3.797951816842482*^9}, {
   3.797951898674472*^9, 3.797951931540707*^9}, {3.797952118787053*^9, 
   3.797952127729663*^9}, 3.797952575438848*^9, {3.8012356276116323`*^9, 
   3.801235631011899*^9}, {3.801235662427825*^9, 3.801235662967701*^9}, {
   3.80123575075744*^9, 3.801235763812158*^9}, 3.801239762392659*^9, {
   3.801417690254923*^9, 3.801417690794106*^9}},
 CellLabel->"In[78]:=",
 CellID->644317134],

Cell["This takes significantly longer:", "Text",
 TaggingRules->{},
 CellChangeTimes->{{3.79795264680796*^9, 3.797952652854501*^9}},
 CellID->754502243],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"sol", "=", 
    RowBox[{"LinearAlgebraMod", "[", 
     RowBox[{"\"\<LinearSolve\>\"", ",", "rpm", ",", "rhs", ",", "mod"}], 
     "]"}]}], ";"}], "]"}]], "Input",
 TaggingRules->{},
 CellChangeTimes->{{3.797951592287548*^9, 3.797951626286552*^9}, {
   3.797951680324739*^9, 3.797951685651113*^9}, 3.8009891859723663`*^9, {
   3.801235699496982*^9, 3.801235700459949*^9}, {3.8012397901057987`*^9, 
   3.801239791702487*^9}},
 CellLabel->"In[84]:=",
 CellID->497683332],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"8.204203`", ",", "Null"}], "}"}]], "Output",
 TaggingRules->{},
 CellChangeTimes->{
  3.7979517129730387`*^9, {3.797951906881399*^9, 3.797951934260022*^9}, 
   3.797952599181055*^9, 3.798293373857956*^9, 3.798314005683342*^9, 
   3.798889837801407*^9, {3.800989179143814*^9, 3.800989190129156*^9}, 
   3.800989231879188*^9, 3.801235707527315*^9, {3.80123575848295*^9, 
   3.801235770634924*^9}, {3.801239778869076*^9, 3.801239805021184*^9}, 
   3.801306378436346*^9, 3.8013066916608686`*^9, 3.801417711433539*^9, 
   3.80142285987614*^9, 3.843751462710651*^9},
 CellLabel->"Out[84]=",
 CellID->875741139]
}, Open  ]],

Cell["The factor between output and input sizes has also grown:", "Text",
 TaggingRules->{},
 CellChangeTimes->{{3.7979526598212643`*^9, 3.797952675975251*^9}, {
  3.79831399639435*^9, 3.798314001481091*^9}},
 CellID->536886867],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"LeafCount", "[", 
    RowBox[{"{", 
     RowBox[{"rpm", ",", "rhs"}], "}"}], "]"}], ",", 
   RowBox[{"LeafCount", "[", "sol", "]"}]}], "}"}]], "Input",
 TaggingRules->{},
 CellChangeTimes->{{3.797951942633561*^9, 3.797951945942437*^9}, {
  3.79795225033112*^9, 3.797952295137474*^9}},
 CellLabel->"In[85]:=",
 CellID->421879456],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1391", ",", "46424"}], "}"}]], "Output",
 TaggingRules->{},
 CellChangeTimes->{
  3.79795194719035*^9, {3.797952276797073*^9, 3.797952297540881*^9}, 
   3.797952602670504*^9, 3.7982933738964233`*^9, 3.798314005724164*^9, 
   3.798889843467042*^9, {3.800989182603863*^9, 3.800989190181939*^9}, 
   3.800989235381363*^9, 3.801235717830969*^9, 3.801239783984289*^9, 
   3.801306378504505*^9, 3.801306691699134*^9, 3.801417711493099*^9, 
   3.801422859932569*^9, 3.843751462761833*^9},
 CellLabel->"Out[85]=",
 CellID->151665714]
}, Open  ]],

Cell[TextData[{
 "Also note that using the built-in ",
 Cell[BoxData[
  TagBox[
   ButtonBox[
    StyleBox["LinearSolve", "SymbolsRefLink",
     ShowStringCharacters->True,
     FontFamily->"Source Sans Pro"],
    BaseStyle->Dynamic[
      FEPrivate`If[
       CurrentValue["MouseOver"], {
       "Link", FontColor -> RGBColor[0.854902, 0.396078, 0.145098]}, {
       "Link"}]],
    ButtonData->"paclet:ref/LinearSolve",
    ContentPadding->False],
   MouseAppearanceTag["LinkHand"]]], "InlineFormula",
  FontFamily->"Source Sans Pro"],
 " for the non-modular case is also on the slow side, though faster than ",
 Cell[BoxData["LinearAlgebraMod"], "InlineFormula",
  FontFamily->"Source Sans Pro"],
 ":"
}], "Text",
 TaggingRules->{},
 CellChangeTimes->{{3.797953380715645*^9, 3.797953423963891*^9}, {
  3.797953474776511*^9, 3.797953520129854*^9}, {3.797956573185519*^9, 
  3.797956655938254*^9}, {3.798293377760306*^9, 3.7982933846061687`*^9}, {
  3.800989217900111*^9, 3.8009892217671633`*^9}, {3.802609700877211*^9, 
  3.802609701214271*^9}},
 CellID->8867740],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"solnomod", "=", 
    RowBox[{"LinearSolve", "[", 
     RowBox[{"rpm", ",", "rhs", ",", 
      RowBox[{"Method", "\[Rule]", "\"\<OneStepRowReduction\>\""}]}], "]"}]}],
    ";"}], "]"}]], "Input",
 TaggingRules->{},
 CellChangeTimes->{{3.797953435984836*^9, 3.797953452138328*^9}, {
   3.798314024626995*^9, 3.798314027940454*^9}, 3.8012398007146053`*^9},
 CellLabel->"In[87]:=",
 CellID->535624939],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"7.353846`", ",", "Null"}], "}"}]], "Output",
 TaggingRules->{},
 CellChangeTimes->{3.8437514794302473`*^9},
 CellLabel->"Out[87]=",
 CellID->442598185]
}, Open  ]],

Cell["It produces a similarly large result:", "Text",
 TaggingRules->{},
 CellChangeTimes->{{3.797953522926856*^9, 3.797953527941437*^9}},
 CellID->174809102],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"solnomod", "//", "LeafCount"}]], "Input",
 TaggingRules->{},
 CellChangeTimes->{{3.797953348050241*^9, 3.797953350864387*^9}},
 CellLabel->"In[88]:=",
 CellID->623298888],

Cell[BoxData["55226"], "Output",
 TaggingRules->{},
 CellChangeTimes->{
  3.797953351620207*^9, 3.797953459579501*^9, 3.798293393489944*^9, 
   3.79831403577489*^9, 3.798889852957108*^9, 3.800989245649198*^9, 
   3.8012357347072067`*^9, {3.8012398179121923`*^9, 3.8012398298299847`*^9}, 
   3.801306385817594*^9, 3.8013066986830463`*^9, 3.801417723551206*^9, 
   3.801422867420335*^9, 3.843751483665493*^9},
 CellLabel->"Out[88]=",
 CellID->763629820]
}, Open  ]],

Cell["The determinant can be found somewhat faster:", "Text",
 TaggingRules->{},
 CellChangeTimes->{{3.801240047316592*^9, 3.80124005844521*^9}, {
  3.80130648469795*^9, 3.8013064881622543`*^9}},
 CellID->493481390],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"det", "=", 
    RowBox[{"LinearAlgebraMod", "[", 
     RowBox[{"\"\<Det\>\"", ",", "rpm", ",", "mod"}], "]"}]}], ";"}], 
  "]"}]], "Input",
 TaggingRules->{},
 CellChangeTimes->{{3.801239851032164*^9, 3.801239854523766*^9}, {
  3.801239885359329*^9, 3.801239885537058*^9}},
 CellLabel->"In[89]:=",
 CellID->799167058],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.844696`", ",", "Null"}], "}"}]], "Output",
 TaggingRules->{},
 CellChangeTimes->{3.8012398581132307`*^9, 3.801239895727235*^9, 
  3.801306410368822*^9, 3.8013066996608686`*^9, 3.801417728378392*^9, 
  3.801422875779223*^9, 3.843751487778511*^9},
 CellLabel->"Out[89]=",
 CellID->417573100]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LeafCount", "[", "det", "]"}]], "Input",
 TaggingRules->{},
 CellChangeTimes->{{3.8013067061064157`*^9, 3.801306709619079*^9}},
 CellLabel->"In[90]:=",
 CellID->170308643],

Cell[BoxData["3893"], "Output",
 TaggingRules->{},
 CellChangeTimes->{3.801306712128991*^9, 3.8014177290019093`*^9, 
  3.801422876195774*^9, 3.84375149005811*^9},
 CellLabel->"Out[90]=",
 CellID->122338689]
}, Open  ]]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Source & Additional Information", "Section",
 Editable->False,
 Deletable->False,
 TaggingRules->{"TemplateGroupName" -> "Source & Additional Information"},
 CellTags->{"Source & Additional Information", "TemplateSection"},
 CellID->611501116],

Cell[CellGroupData[{

Cell[TextData[{
 "Contributed By",
 Cell[BoxData[
  PaneSelectorBox[{True->
   TemplateBox[{"Contributed By", 
     Cell[
      BoxData[
       FrameBox[
        Cell[
        "Enter the name of the person, people or organization that should be \
publicly credited with contributing this function.", "MoreInfoText"], 
        Background -> GrayLevel[0.95], FrameMargins -> 20, FrameStyle -> 
        GrayLevel[0.9], RoundingRadius -> 5, ImageSize -> {
          Scaled[0.65], Automatic}]], "MoreInfoText", Deletable -> True, 
      CellTags -> {"SectionMoreInfoContributedBy"}, 
      CellMargins -> {{66, 66}, {15, 15}}]},
    "MoreInfoOpenerButtonTemplate"]}, Dynamic[
    CurrentValue[
     EvaluationNotebook[], {TaggingRules, "ResourceCreateNotebook"}]],
   ImageSize->Automatic]]]
}], "Subsection",
 Editable->False,
 Deletable->False,
 TaggingRules->{"TemplateGroupName" -> "Contributed By"},
 DefaultNewCellStyle->"Text",
 CellTags->{"Contributed By", "ContributorInformation", "TemplateCellGroup"},
 CellID->86203256],

Cell["Daniel Lichtblau", "Text",
 CellID->110751496]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Keywords",
 Cell[BoxData[
  PaneSelectorBox[{True->
   TemplateBox[{"Keywords", 
     Cell[
      BoxData[
       FrameBox[
        Cell[
        "List relevant terms (e.g. functional areas, algorithm names, related \
concepts) that should be used to include the function in search results.", 
         "MoreInfoText"], Background -> GrayLevel[0.95], FrameMargins -> 20, 
        FrameStyle -> GrayLevel[0.9], RoundingRadius -> 5, ImageSize -> {
          Scaled[0.65], Automatic}]], "MoreInfoText", Deletable -> True, 
      CellTags -> {"SectionMoreInfoKeywords"}, 
      CellMargins -> {{66, 66}, {15, 15}}]},
    "MoreInfoOpenerButtonTemplate"]}, Dynamic[
    CurrentValue[
     EvaluationNotebook[], {TaggingRules, "ResourceCreateNotebook"}]],
   ImageSize->Automatic]]]
}], "Subsection",
 Editable->False,
 Deletable->False,
 TaggingRules->{"TemplateGroupName" -> "Keywords"},
 DefaultNewCellStyle->"Item",
 CellTags->{"Keywords", "TemplateCellGroup"},
 CellID->696375425],

Cell["modular linear algebra", "Item",
 CellID->913988249],

Cell["finite field", "Item",
 CellID->282054146],

Cell["Galois field", "Item",
 CellID->350879447],

Cell["row echelon form", "Item",
 CellID->245213949],

Cell["one-step row reduction", "Item",
 CellID->639343977],

Cell["Bareiss algorithm", "Item",
 CellID->980080494]
}, Open  ]],

Cell[CellGroupData[{

Cell["Categories", "Subsection",
 Editable->False,
 Deletable->False,
 TaggingRules->{"TemplateGroupName" -> "Categories"},
 DefaultNewCellStyle->"Item",
 CellTags->{"Categories", "TemplateCellGroup"},
 CellID->362094786],

Cell[BoxData[
 TagBox[GridBox[{
    {
     TagBox[GridBox[{
        {
         StyleBox[
          TemplateBox[{
            CheckboxBox[False, {False, "Cloud & Deployment"}], "\" \"", 
            "\"Cloud & Deployment\""},
           "RowDefault"],
          StripOnInput->False,
          FontSize->12]},
        {
         StyleBox[
          TemplateBox[{
            CheckboxBox[False, {False, "Data Manipulation & Analysis"}], 
            "\" \"", "\"Data Manipulation & Analysis\""},
           "RowDefault"],
          StripOnInput->False,
          FontSize->12]},
        {
         StyleBox[
          TemplateBox[{
            CheckboxBox[False, {False, "External Interfaces & Connections"}], 
            "\" \"", "\"External Interfaces & Connections\""},
           "RowDefault"],
          StripOnInput->False,
          FontSize->12]},
        {
         StyleBox[
          TemplateBox[{
            CheckboxBox[False, {False, "Geographic Data & Computation"}], 
            "\" \"", "\"Geographic Data & Computation\""},
           "RowDefault"],
          StripOnInput->False,
          FontSize->12]},
        {
         StyleBox[
          TemplateBox[{
            CheckboxBox[False, {False, "Graphs & Networks"}], "\" \"", 
            "\"Graphs & Networks\""},
           "RowDefault"],
          StripOnInput->False,
          FontSize->12]},
        {
         StyleBox[
          TemplateBox[{
            CheckboxBox[False, {False, "Images"}], "\" \"", "\"Images\""},
           "RowDefault"],
          StripOnInput->False,
          FontSize->12]},
        {
         StyleBox[
          TemplateBox[{
            CheckboxBox[
            False, {False, "Knowledge Representation & Natural Language"}], 
            "\" \"", "\"Knowledge Representation & Natural Language\""},
           "RowDefault"],
          StripOnInput->False,
          FontSize->12]},
        {
         StyleBox[
          TemplateBox[{
            CheckboxBox[False, {False, "Notebook Documents & Presentation"}], 
            "\" \"", "\"Notebook Documents & Presentation\""},
           "RowDefault"],
          StripOnInput->False,
          FontSize->12]},
        {
         StyleBox[
          TemplateBox[{
            CheckboxBox[False, {False, "Repository Tools"}], "\" \"", 
            "\"Repository Tools\""},
           "RowDefault"],
          StripOnInput->False,
          FontSize->12]},
        {
         StyleBox[
          TemplateBox[{
            CheckboxBox[False, {False, "Social, Cultural & Linguistic Data"}],
             "\" \"", "\"Social, Cultural & Linguistic Data\""},
           "RowDefault"],
          StripOnInput->False,
          FontSize->12]},
        {
         StyleBox[
          TemplateBox[{
            CheckboxBox[False, {False, "Strings & Text"}], "\" \"", 
            "\"Strings & Text\""},
           "RowDefault"],
          StripOnInput->False,
          FontSize->12]},
        {
         StyleBox[
          TemplateBox[{
            CheckboxBox[False, {False, "System Operation & Setup"}], "\" \"", 
            "\"System Operation & Setup\""},
           "RowDefault"],
          StripOnInput->False,
          FontSize->12]},
        {
         StyleBox[
          TemplateBox[{
            CheckboxBox[False, {False, "User Interface Construction"}], 
            "\" \"", "\"User Interface Construction\""},
           "RowDefault"],
          StripOnInput->False,
          FontSize->12]},
        {
         StyleBox[
          TemplateBox[{
            CheckboxBox[False, {False, "Wolfram Physics Project"}], "\" \"", 
            "\"Wolfram Physics Project\""},
           "RowDefault"],
          StripOnInput->False,
          FontSize->12]}
       },
       DefaultBaseStyle->"Column",
       GridBoxAlignment->{"Columns" -> {{Left}}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Column"], 
     TagBox[GridBox[{
        {
         StyleBox[
          TemplateBox[{
            CheckboxBox[False, {False, "Core Language & Structure"}], "\" \"",
             "\"Core Language & Structure\""},
           "RowDefault"],
          StripOnInput->False,
          FontSize->12]},
        {
         StyleBox[
          TemplateBox[{
            CheckboxBox[False, {False, "Engineering Data & Computation"}], 
            "\" \"", "\"Engineering Data & Computation\""},
           "RowDefault"],
          StripOnInput->False,
          FontSize->12]},
        {
         StyleBox[
          TemplateBox[{
            CheckboxBox[False, {False, "Financial Data & Computation"}], 
            "\" \"", "\"Financial Data & Computation\""},
           "RowDefault"],
          StripOnInput->False,
          FontSize->12]},
        {
         StyleBox[
          TemplateBox[{
            CheckboxBox[False, {False, "Geometry"}], "\" \"", "\"Geometry\""},
           
           "RowDefault"],
          StripOnInput->False,
          FontSize->12]},
        {
         StyleBox[
          TemplateBox[{
            CheckboxBox[
            "Higher Mathematical Computation", {
             False, "Higher Mathematical Computation"}], "\" \"", 
            "\"Higher Mathematical Computation\""},
           "RowDefault"],
          StripOnInput->False,
          FontSize->12]},
        {
         StyleBox[
          TemplateBox[{
            CheckboxBox[False, {False, "Just For Fun"}], "\" \"", 
            "\"Just For Fun\""},
           "RowDefault"],
          StripOnInput->False,
          FontSize->12]},
        {
         StyleBox[
          TemplateBox[{
            CheckboxBox[False, {False, "Machine Learning"}], "\" \"", 
            "\"Machine Learning\""},
           "RowDefault"],
          StripOnInput->False,
          FontSize->12]},
        {
         StyleBox[
          TemplateBox[{
            CheckboxBox[False, {False, "Programming Utilities"}], "\" \"", 
            "\"Programming Utilities\""},
           "RowDefault"],
          StripOnInput->False,
          FontSize->12]},
        {
         StyleBox[
          TemplateBox[{
            CheckboxBox[
            False, {False, "Scientific and Medical Data & Computation"}], 
            "\" \"", "\"Scientific and Medical Data & Computation\""},
           "RowDefault"],
          StripOnInput->False,
          FontSize->12]},
        {
         StyleBox[
          TemplateBox[{
            CheckboxBox[False, {False, "Sound & Video"}], "\" \"", 
            "\"Sound & Video\""},
           "RowDefault"],
          StripOnInput->False,
          FontSize->12]},
        {
         StyleBox[
          TemplateBox[{
            CheckboxBox[
            "Symbolic & Numeric Computation", {
             False, "Symbolic & Numeric Computation"}], "\" \"", 
            "\"Symbolic & Numeric Computation\""},
           "RowDefault"],
          StripOnInput->False,
          FontSize->12]},
        {
         StyleBox[
          TemplateBox[{
            CheckboxBox[False, {False, "Time-Related Computation"}], "\" \"", 
            "\"Time-Related Computation\""},
           "RowDefault"],
          StripOnInput->False,
          FontSize->12]},
        {
         StyleBox[
          TemplateBox[{
            CheckboxBox[False, {False, "Visualization & Graphics"}], "\" \"", 
            "\"Visualization & Graphics\""},
           "RowDefault"],
          StripOnInput->False,
          FontSize->12]},
        {"\<\"\"\>"}
       },
       DefaultBaseStyle->"Column",
       GridBoxAlignment->{"Columns" -> {{Left}}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Column"]}
   },
   AutoDelete->False,
   BaseStyle->{"ControlStyle"},
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Top}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
   GridBoxSpacings->{"Columns" -> {{2}}}],
  "Grid"]], "Output",
 Editable->False,
 Deletable->False,
 TaggingRules->{
  "CheckboxData" -> 
   "OEM6eJxVj01Ow0AMhSVEIUGII0BW7HKIKFC1ElBUc4HJ9NGMOn8aexZzeyYIUFn5We/\
Znz00Pa1IigVd7bLELD1djzP0CYfPC758MSz0sDHHGal7VTLDKTFa2W4MrqZrEzzdU3FTsEZ3j91bd\
khVnfkVsRU45nbIEr4X9NS8pxCRpNDNqATHkAy4wndxGeFf+FL32YKb54MRNVW1WivL+\
DPaJ1icO8sHwWbn/wPvtl6QYsLP0e3gC+WJUV++3YNDThofJYKadfZ6yXwBnuJkqQ=="},
 CellTags->{"Categories", "Categories-Checkboxes", "CheckboxCell"},
 CellID->936922163]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Related Symbols",
 Cell[BoxData[
  PaneSelectorBox[{True->
   TemplateBox[{"Related Symbols", 
     Cell[
      BoxData[
       FrameBox[
        Cell[
        "List up to twenty documented, system-level Wolfram Language symbols \
related to the function.", "MoreInfoText"], Background -> GrayLevel[0.95], 
        FrameMargins -> 20, FrameStyle -> GrayLevel[0.9], RoundingRadius -> 5,
         ImageSize -> {
          Scaled[0.65], Automatic}]], "MoreInfoText", Deletable -> True, 
      CellTags -> {"SectionMoreInfoRelatedSymbols"}, 
      CellMargins -> {{66, 66}, {15, 15}}]},
    "MoreInfoOpenerButtonTemplate"]}, Dynamic[
    CurrentValue[
     EvaluationNotebook[], {TaggingRules, "ResourceCreateNotebook"}]],
   ImageSize->Automatic]]]
}], "Subsection",
 Editable->False,
 Deletable->False,
 TaggingRules->{"TemplateGroupName" -> "Related Symbols"},
 DefaultNewCellStyle->"Item",
 CellTags->{"Related Symbols", "TemplateCellGroup"},
 CellID->659846169],

Cell["RowReduce", "Item",
 CellID->894512782],

Cell["LinearSolve", "Item",
 CellID->44976296],

Cell["NullSpace", "Item",
 CellID->540032378],

Cell["Inverse", "Item",
 CellID->460796210],

Cell["Det", "Item",
 CellID->338201521],

Cell["MatrixRank", "Item",
 CellID->264335828],

Cell["PolynomialMod", "Item",
 CellID->774137401],

Cell["GroebnerBasis", "Item",
 CellID->308336340]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Related Resource Objects",
 Cell[BoxData[
  PaneSelectorBox[{True->
   TemplateBox[{"Related Resource Objects", 
     Cell[
      BoxData[
       FrameBox[
        Cell[
        "List the names of published resource objects from any Wolfram \
repository that are related to this function.", "MoreInfoText"], Background -> 
        GrayLevel[0.95], FrameMargins -> 20, FrameStyle -> GrayLevel[0.9], 
        RoundingRadius -> 5, ImageSize -> {
          Scaled[0.65], Automatic}]], "MoreInfoText", Deletable -> True, 
      CellTags -> {"SectionMoreInfoRelatedResourceObjects"}, 
      CellMargins -> {{66, 66}, {15, 15}}]},
    "MoreInfoOpenerButtonTemplate"]}, Dynamic[
    CurrentValue[
     EvaluationNotebook[], {TaggingRules, "ResourceCreateNotebook"}]],
   ImageSize->Automatic]]]
}], "Subsection",
 Editable->False,
 Deletable->False,
 TaggingRules->{"TemplateGroupName" -> "Related Resource Objects"},
 DefaultNewCellStyle->"Item",
 CellTags->{"Related Resource Objects", "TemplateCellGroup"},
 CellID->465534472],

Cell["ExtendedGroebnerBasis", "Item",
 CellID->622900727],

Cell["MatrixMinimalPolynomial", "Item",
 CellID->450926348]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Source/Reference Citation",
 Cell[BoxData[
  PaneSelectorBox[{True->
   TemplateBox[{"Source/Reference Citation", 
     Cell[
      BoxData[
       FrameBox[
        Cell[
        "Give a bibliographic-style citation for the original source of the \
function and/or its components (e.g. a published paper, algorithm, or code \
repository).", "MoreInfoText"], Background -> GrayLevel[0.95], FrameMargins -> 
        20, FrameStyle -> GrayLevel[0.9], RoundingRadius -> 5, ImageSize -> {
          Scaled[0.65], Automatic}]], "MoreInfoText", Deletable -> True, 
      CellTags -> {"SectionMoreInfoSourceReferenceCitation"}, 
      CellMargins -> {{66, 66}, {15, 15}}]},
    "MoreInfoOpenerButtonTemplate"]}, Dynamic[
    CurrentValue[
     EvaluationNotebook[], {TaggingRules, "ResourceCreateNotebook"}]],
   ImageSize->Automatic]]]
}], "Subsection",
 Editable->False,
 Deletable->False,
 TaggingRules->{"TemplateGroupName" -> "Source/Reference Citation"},
 DefaultNewCellStyle->"Text",
 CellTags->{"Source/Reference Citation", "TemplateCellGroup"},
 CellID->515669552],

Cell[TextData[{
 "The method used is an improved version of code from the ",
 ButtonBox["1998 Worldwide Mathematica Conference",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["https://library.wolfram.com/infocenter/Conferences/325/"], None},
  ButtonNote->"https://library.wolfram.com/infocenter/Conferences/325/"],
 ". Another version, containing some revisions, is ",
 ButtonBox["here",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["https://www.researchgate.net/publication/262223580_Symbolic_FAQ"], 
    None},
  ButtonNote->
   "https://www.researchgate.net/publication/262223580_Symbolic_FAQ"],
 "."
}], "Text",
 CellID->394061792]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Links",
 Cell[BoxData[
  PaneSelectorBox[{True->
   TemplateBox[{"Links", 
     Cell[
      BoxData[
       FrameBox[
        Cell[
        "List additional URLs or hyperlinks for external information related \
to the function.", "MoreInfoText"], Background -> GrayLevel[0.95], 
        FrameMargins -> 20, FrameStyle -> GrayLevel[0.9], RoundingRadius -> 5,
         ImageSize -> {
          Scaled[0.65], Automatic}]], "MoreInfoText", Deletable -> True, 
      CellTags -> {"SectionMoreInfoLinks"}, 
      CellMargins -> {{66, 66}, {15, 15}}]},
    "MoreInfoOpenerButtonTemplate"]}, Dynamic[
    CurrentValue[
     EvaluationNotebook[], {TaggingRules, "ResourceCreateNotebook"}]],
   ImageSize->Automatic]]]
}], "Subsection",
 Editable->False,
 Deletable->False,
 TaggingRules->{"TemplateGroupName" -> "Links"},
 DefaultNewCellStyle->"Item",
 CellTags->{"Links", "TemplateCellGroup"},
 CellID->571756773],

Cell["Link to other related material", "Item",
 CellEventActions->{Inherited, {"KeyDown", "\t"} :> Replace[SelectionMove[
       SelectedNotebook[], After, Cell]; NotebookFind[
       SelectedNotebook[], "TabNext", Next, CellTags, AutoScroll -> True, 
       WrapAround -> True], Blank[NotebookSelection] :> SelectionMove[
       SelectedNotebook[], All, CellContents, AutoScroll -> True]], 
   PassEventsDown -> False, PassEventsUp -> False},
 CellTags->{"DefaultContent", "TabNext"},
 CellID->132505746]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Tests",
 Cell[BoxData[
  PaneSelectorBox[{True->
   TemplateBox[{"VerificationTests", 
     Cell[
      BoxData[
       FrameBox[
        Cell[
         TextData[{
          "Specify an optional list of tests for verifying that the function \
is working properly in any environment. Tests can be specified as \
Input/Output cell pairs or as symbolic ", 
           Cell[
            BoxData[
             StyleBox[
              TagBox[
               ButtonBox[
                StyleBox[
                "VerificationTest", "SymbolsRefLink", ShowStringCharacters -> 
                 True, FontFamily -> "Source Sans Pro"], BaseStyle -> 
                Dynamic[
                  FEPrivate`If[
                   CurrentValue["MouseOver"], {
                   "Link", FontColor -> RGBColor[0.8549, 0.39608, 0.1451]}, {
                   "Link"}]], ButtonData -> "paclet:ref/VerificationTest", 
                ContentPadding -> False], 
               MouseAppearanceTag["LinkHand"]], ShowStringCharacters -> True, 
              FontFamily -> "Source Sans Pro"]]], 
           " expressions for including additional options."}], 
         "MoreInfoText"], Background -> GrayLevel[0.95], FrameMargins -> 20, 
        FrameStyle -> GrayLevel[0.9], RoundingRadius -> 5, ImageSize -> {
          Scaled[0.65], Automatic}]], "MoreInfoText", Deletable -> True, 
      CellTags -> {"SectionMoreInfoVerificationTests"}, 
      CellMargins -> {{66, 66}, {15, 15}}]},
    "MoreInfoOpenerButtonTemplate"]}, Dynamic[
    CurrentValue[
     EvaluationNotebook[], {TaggingRules, "ResourceCreateNotebook"}]],
   ImageSize->Automatic]]]
}], "Subsection",
 Editable->False,
 Deletable->False,
 TaggingRules->{"TemplateGroupName" -> "VerificationTests"},
 DefaultNewCellStyle->"Input",
 CellTags->{"TemplateCellGroup", "Tests", "VerificationTests"},
 CellID->561308448],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MyFunction", "[", 
  RowBox[{"x", ",", "y"}], "]"}]], "Input",
 CellTags->"DefaultContent",
 CellLabel->"In[3]:=",
 CellID->946203791],

Cell[BoxData[
 RowBox[{"x", " ", "y"}]], "Output",
 CellTags->"DefaultContent",
 CellLabel->"Out[3]=",
 CellID->168370258]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Compatibility",
 Cell[BoxData[
  PaneSelectorBox[{True->
   TemplateBox[{"Compatibility", 
     Cell[
      BoxData[
       FrameBox[
        Cell[
        "Specify any known compatibilities for your function to ensure it is \
discoverable on the correct platforms.", "MoreInfoText"], Background -> 
        GrayLevel[0.95], FrameMargins -> 20, FrameStyle -> GrayLevel[0.9], 
        RoundingRadius -> 5, ImageSize -> {
          Scaled[0.65], Automatic}]], "MoreInfoText", Deletable -> True, 
      CellTags -> {"SectionMoreInfoCompatibility"}, 
      CellMargins -> {{66, 66}, {15, 15}}]},
    "MoreInfoOpenerButtonTemplate"]}, Dynamic[
    CurrentValue[
     EvaluationNotebook[], {TaggingRules, "ResourceCreateNotebook"}]],
   ImageSize->Automatic]]]
}], "Subsection",
 Editable->False,
 Deletable->False,
 TaggingRules->{"TemplateGroupName" -> "Compatibility"},
 CellTags->{"Compatibility", "TemplateCellGroup"},
 CellID->695575686],

Cell[CellGroupData[{

Cell[TextData[{
 "Wolfram Language Version",
 Cell[BoxData[
  PaneSelectorBox[{True->
   TemplateBox[{"CompatibilityWolframLanguageVersionRequired", 
     Cell[
      BoxData[
       FrameBox[
        Cell[
        "Enter required Wolfram Language Version (e.g. 12.1+).", 
         "MoreInfoText"], Background -> GrayLevel[0.95], FrameMargins -> 20, 
        FrameStyle -> GrayLevel[0.9], RoundingRadius -> 5, ImageSize -> {
          Scaled[0.65], Automatic}]], "MoreInfoText", Deletable -> True, 
      CellTags -> {
       "SectionMoreInfoCompatibilityWolframLanguageVersionRequired"}, 
      CellMargins -> {{66, 66}, {15, 15}}]},
    "MoreInfoOpenerButtonTemplate"]}, Dynamic[
    CurrentValue[
     EvaluationNotebook[], {TaggingRules, "ResourceCreateNotebook"}]],
   ImageSize->Automatic]]]
}], "Subsubsection",
 Editable->False,
 Deletable->False,
 CellMargins->{{Inherited, Inherited}, {4, 6}},
 TaggingRules->{
  "TemplateGroupName" -> "CompatibilityWolframLanguageVersionRequired"},
 DefaultNewCellStyle->"Text",
 FontSize->16,
 CellTags->{
  "CompatibilityWolframLanguageVersionRequired", "TemplateCellGroup", 
   "Wolfram Language Version"},
 CellID->901090016],

Cell["13.0+", "Text",
 CellTags->{"DefaultContent", "ScrapeDefault"},
 CellID->788185540]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Operating System",
 Cell[BoxData[
  PaneSelectorBox[{True->
   TemplateBox[{"CompatibilityOperatingSystem", 
     Cell[
      BoxData[
       FrameBox[
        Cell[
        "Select all operating systems where your function is expected to \
function properly.", "MoreInfoText"], Background -> GrayLevel[0.95], 
        FrameMargins -> 20, FrameStyle -> GrayLevel[0.9], RoundingRadius -> 5,
         ImageSize -> {
          Scaled[0.65], Automatic}]], "MoreInfoText", Deletable -> True, 
      CellTags -> {"SectionMoreInfoCompatibilityOperatingSystem"}, 
      CellMargins -> {{66, 66}, {15, 15}}]},
    "MoreInfoOpenerButtonTemplate"]}, Dynamic[
    CurrentValue[
     EvaluationNotebook[], {TaggingRules, "ResourceCreateNotebook"}]],
   ImageSize->Automatic]]]
}], "Subsubsection",
 Editable->False,
 Deletable->False,
 CellMargins->{{Inherited, Inherited}, {4, 6}},
 TaggingRules->{"TemplateGroupName" -> "CompatibilityOperatingSystem"},
 DefaultNewCellStyle->"Item",
 FontSize->16,
 CellTags->{
  "CompatibilityOperatingSystem", "Operating System", "TemplateCellGroup"},
 CellID->172929666],

Cell[BoxData[
 TagBox[GridBox[{
    {
     TagBox[GridBox[{
        {
         StyleBox[
          TemplateBox[{
            CheckboxBox["Windows", {False, "Windows"}], "\" \"", 
            "\"Windows\""},
           "RowDefault"],
          StripOnInput->False,
          FontSize->12]}
       },
       DefaultBaseStyle->"Column",
       GridBoxAlignment->{"Columns" -> {{Left}}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Column"], 
     TagBox[GridBox[{
        {
         StyleBox[
          TemplateBox[{
            CheckboxBox["MacOSX", {False, "MacOSX"}], "\" \"", "\"Mac\""},
           "RowDefault"],
          StripOnInput->False,
          FontSize->12]}
       },
       DefaultBaseStyle->"Column",
       GridBoxAlignment->{"Columns" -> {{Left}}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Column"], 
     TagBox[GridBox[{
        {
         StyleBox[
          TemplateBox[{
            CheckboxBox["Unix", {False, "Unix"}], "\" \"", "\"Unix\""},
           "RowDefault"],
          StripOnInput->False,
          FontSize->12]}
       },
       DefaultBaseStyle->"Column",
       GridBoxAlignment->{"Columns" -> {{Left}}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Column"]}
   },
   AutoDelete->False,
   BaseStyle->{"ControlStyle"},
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Top}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
   GridBoxSpacings->{"Columns" -> {{2}}}],
  "Grid"]], "Output",
 Editable->False,
 Deletable->False,
 TaggingRules->{
  "CheckboxData" -> 
   "OEM6eJxNkNuKwkAMhsEerLDsE/gKfQipCoJLF7PL7m0PUQenM8Mkg87bmwot3iX5/\
3w5bIoSMuCoEfI6sAtcwrK6YnfD/pxQelTEsPxTprd3gvyr6Wr4h/\
TXqIc0HhgHmmznBaWnIKDZPgWzkkj/\
BJmLL9iELL69deg5wrqyg2tYtUorjrUUJTEXiCRDZcnasbLmxX6fTsWuV9y0EmX7RhPOwmqLGt+\
V8VKrw2CoSkr4PBhG77xYRjCsNiZCaAnlIx8nJBt8hz/RIRT7YLrR8wRtF2wJ"},
 CellTags->{
  "CheckboxCell", "CompatibilityOperatingSystem", 
   "CompatibilityOperatingSystem-Checkboxes"},
 CellID->589765368]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Required Features",
 Cell[BoxData[
  PaneSelectorBox[{True->
   TemplateBox[{"CompatibilityFeatures", 
     Cell[
      BoxData[
       FrameBox[
        Cell[
         TextData[{"Choose any other features that are ", 
           Cell[
            BoxData[
             StyleBox[
              StyleBox["required", "TI"], ShowStringCharacters -> True, 
              FontFamily -> "Source Sans Pro"]]], 
           " in order to use your function."}], "MoreInfoText"], Background -> 
        GrayLevel[0.95], FrameMargins -> 20, FrameStyle -> GrayLevel[0.9], 
        RoundingRadius -> 5, ImageSize -> {
          Scaled[0.65], Automatic}]], "MoreInfoText", Deletable -> True, 
      CellTags -> {"SectionMoreInfoCompatibilityFeatures"}, 
      CellMargins -> {{66, 66}, {15, 15}}]},
    "MoreInfoOpenerButtonTemplate"]}, Dynamic[
    CurrentValue[
     EvaluationNotebook[], {TaggingRules, "ResourceCreateNotebook"}]],
   ImageSize->Automatic]]]
}], "Subsubsection",
 Editable->False,
 Deletable->False,
 CellMargins->{{Inherited, Inherited}, {4, 6}},
 TaggingRules->{"TemplateGroupName" -> "CompatibilityFeatures"},
 DefaultNewCellStyle->"Item",
 FontSize->16,
 CellTags->{"CompatibilityFeatures", "Required Features", "TemplateCellGroup"},
 CellID->304592644],

Cell[BoxData[
 TagBox[GridBox[{
    {
     TagBox[GridBox[{
        {
         StyleBox[
          TemplateBox[{
            CheckboxBox[False, {False, "Notebooks"}], "\" \"", 
            "\"Notebooks\""},
           "RowDefault"],
          StripOnInput->False,
          FontSize->12]}
       },
       DefaultBaseStyle->"Column",
       GridBoxAlignment->{"Columns" -> {{Left}}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Column"], 
     TagBox[GridBox[{
        {
         StyleBox[
          TemplateBox[{
            CheckboxBox[False, {False, "Parallel Kernels"}], "\" \"", 
            "\"Parallel Kernels\""},
           "RowDefault"],
          StripOnInput->False,
          FontSize->12]}
       },
       DefaultBaseStyle->"Column",
       GridBoxAlignment->{"Columns" -> {{Left}}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Column"], 
     TagBox[GridBox[{
        {
         StyleBox[
          TemplateBox[{
            CheckboxBox[False, {False, "Cloud Access"}], "\" \"", 
            "\"Cloud Access\""},
           "RowDefault"],
          StripOnInput->False,
          FontSize->12]}
       },
       DefaultBaseStyle->"Column",
       GridBoxAlignment->{"Columns" -> {{Left}}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Column"]}
   },
   AutoDelete->False,
   BaseStyle->{"ControlStyle"},
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Top}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
   GridBoxSpacings->{"Columns" -> {{2}}}],
  "Grid"]], "Output",
 Editable->False,
 Deletable->False,
 TaggingRules->{
  "CheckboxData" -> 
   "OEM6eJxlUM1qwzAMHmuzJlDKLrv3BfIQIVugrKyl2gs4jsJMFdtY8sFvP2eDkLHb96cPSU1ZQw\
GSCOHpEsVHqWHXfqG+4zA+8PZsOCvFSXDicfPLx0fe3mKeqD6cYO/cnVdwcZ+vKigipOM7BovE/\
5Ulu2/JxeHYaI3Mf1kN5TU4j0ESvLRu8kpMb8hI6lBJDJgTu4sX4+\
xP33pDLt8GI6rPqOgUMS5G9YqEa2c+21GcLLebGg4nKxh8yJG5GKrGJog9Y37G/\
obsYtD4mTxC2UWr58w3NfBx2Q=="},
 CellTags->{
  "CheckboxCell", "CompatibilityFeatures", "CompatibilityFeatures-Checkboxes"},
 CellID->851691753]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Environments",
 Cell[BoxData[
  PaneSelectorBox[{True->
   TemplateBox[{"CompatibilityEvaluationEnvironment", 
     Cell[
      BoxData[
       FrameBox[
        Cell[
         TextData[{
          "Select all evaluation environments where your function is expected \
to be compatible. See ", 
           Cell[
            BoxData[
             StyleBox[
              TagBox[
               ButtonBox[
                StyleBox[
                "$EvaluationEnvironment", "SymbolsRefLink", 
                 ShowStringCharacters -> True, FontFamily -> 
                 "Source Sans Pro"], BaseStyle -> Dynamic[
                  FEPrivate`If[
                   CurrentValue["MouseOver"], {
                   "Link", FontColor -> RGBColor[0.8549, 0.39608, 0.1451]}, {
                   "Link"}]], ButtonData -> 
                "paclet:ref/$EvaluationEnvironment", ContentPadding -> False], 
               MouseAppearanceTag["LinkHand"]], ShowStringCharacters -> True, 
              FontFamily -> "Source Sans Pro"]]], " for more details."}], 
         "MoreInfoText"], Background -> GrayLevel[0.95], FrameMargins -> 20, 
        FrameStyle -> GrayLevel[0.9], RoundingRadius -> 5, ImageSize -> {
          Scaled[0.65], Automatic}]], "MoreInfoText", Deletable -> True, 
      CellTags -> {"SectionMoreInfoCompatibilityEvaluationEnvironment"}, 
      CellMargins -> {{66, 66}, {15, 15}}]},
    "MoreInfoOpenerButtonTemplate"]}, Dynamic[
    CurrentValue[
     EvaluationNotebook[], {TaggingRules, "ResourceCreateNotebook"}]],
   ImageSize->Automatic]]]
}], "Subsubsection",
 Editable->False,
 Deletable->False,
 CellMargins->{{Inherited, Inherited}, {4, 6}},
 TaggingRules->{"TemplateGroupName" -> "CompatibilityEvaluationEnvironment"},
 DefaultNewCellStyle->"Item",
 FontSize->16,
 CellTags->{
  "CompatibilityEvaluationEnvironment", "Environments", "TemplateCellGroup"},
 CellID->684661901],

Cell[BoxData[
 TagBox[GridBox[{
    {
     TagBox[GridBox[{
        {
         StyleBox[
          TemplateBox[{
            CheckboxBox["Session", {False, "Session"}], "\" \"", 
            
            TemplateBox[{
             "\"Session\"", "\"Local or cloud interactive session\""}, 
             "PrettyTooltipTemplate"]},
           "RowDefault"],
          StripOnInput->False,
          FontSize->12]},
        {
         StyleBox[
          TemplateBox[{
            CheckboxBox["WebEvaluation", {False, "WebEvaluation"}], "\" \"", 
            
            TemplateBox[{
             "\"WebEvaluation\"", 
              "\"Cloud evaluation initiated by an HTTP request\""}, 
             "PrettyTooltipTemplate"]},
           "RowDefault"],
          StripOnInput->False,
          FontSize->12]},
        {
         StyleBox[
          TemplateBox[{
            CheckboxBox["BatchJob", {False, "BatchJob"}], "\" \"", 
            
            TemplateBox[{"\"BatchJob\"", "\"Remote batch job\""}, 
             "PrettyTooltipTemplate"]},
           "RowDefault"],
          StripOnInput->False,
          FontSize->12]}
       },
       DefaultBaseStyle->"Column",
       GridBoxAlignment->{"Columns" -> {{Left}}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Column"], 
     TagBox[GridBox[{
        {
         StyleBox[
          TemplateBox[{
            CheckboxBox["Script", {False, "Script"}], "\" \"", 
            
            TemplateBox[{"\"Script\"", "\"Script run in batch mode\""}, 
             "PrettyTooltipTemplate"]},
           "RowDefault"],
          StripOnInput->False,
          FontSize->12]},
        {
         StyleBox[
          TemplateBox[{
            CheckboxBox["WebAPI", {False, "WebAPI"}], "\" \"", 
            
            TemplateBox[{
             "\"WebAPI\"", "\"API called through an HTTP request\""}, 
             "PrettyTooltipTemplate"]},
           "RowDefault"],
          StripOnInput->False,
          FontSize->12]},
        {"\<\"\"\>"}
       },
       DefaultBaseStyle->"Column",
       GridBoxAlignment->{"Columns" -> {{Left}}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Column"], 
     TagBox[GridBox[{
        {
         StyleBox[
          TemplateBox[{
            CheckboxBox["Subkernel", {False, "Subkernel"}], "\" \"", 
            
            TemplateBox[{"\"Subkernel\"", "\"Parallel or grid subkernel\""}, 
             "PrettyTooltipTemplate"]},
           "RowDefault"],
          StripOnInput->False,
          FontSize->12]},
        {
         StyleBox[
          TemplateBox[{
            CheckboxBox["Scheduled", {False, "Scheduled"}], "\" \"", 
            
            TemplateBox[{"\"Scheduled\"", "\"Scheduled task\""}, 
             "PrettyTooltipTemplate"]},
           "RowDefault"],
          StripOnInput->False,
          FontSize->12]},
        {"\<\"\"\>"}
       },
       DefaultBaseStyle->"Column",
       GridBoxAlignment->{"Columns" -> {{Left}}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Column"]}
   },
   AutoDelete->False,
   BaseStyle->{"ControlStyle"},
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Top}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
   GridBoxSpacings->{"Columns" -> {{2}}}],
  "Grid"]], "Output",
 Editable->False,
 Deletable->False,
 TaggingRules->{
  "CheckboxData" -> 
   "OEM6eJxdUdtqwzAMha3NBbZ9xN7zEV2WQsagpRrsOReVmDq2seRC/\
n721jjpnnykI845kndZAVvgSSIkB8fGcQFpOWB3wf6c0uZTEEMKSCS0gudvbKtrI13DoczeGu6GD91\
CAp0VhiHxA7tjDTm49oJWofSwG7B3EnvvVDOONOueH2hz8sSiP4PIRN2/N/bv9GcY2X8x78tF+\
5b19q6058ArGNll54gKyI5WG7Q8wWupR+N9WiEFT4trpa7CajWiCgc+mNCjILo+\
BGVVL7hpPdruG0kYifwdJa6Z8EtaulFR+VjAS60YrbF+5HfjfKcmfxZCb/Z0QtLOdvg1GR9/\
71QXZn4A3oyuQA=="},
 CellTags->{
  "CheckboxCell", "CompatibilityEvaluationEnvironment", 
   "CompatibilityEvaluationEnvironment-Checkboxes"},
 CellID->171952027]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Cloud Support",
 Cell[BoxData[
  PaneSelectorBox[{True->
   TemplateBox[{"CompatibilityCloudSupport", 
     Cell[
      BoxData[
       FrameBox[
        Cell[
        "Specify whether your function is expected to work in the public \
cloud.", "MoreInfoText"], Background -> GrayLevel[0.95], FrameMargins -> 20, 
        FrameStyle -> GrayLevel[0.9], RoundingRadius -> 5, ImageSize -> {
          Scaled[0.65], Automatic}]], "MoreInfoText", Deletable -> True, 
      CellTags -> {"SectionMoreInfoCompatibilityCloudSupport"}, 
      CellMargins -> {{66, 66}, {15, 15}}]},
    "MoreInfoOpenerButtonTemplate"]}, Dynamic[
    CurrentValue[
     EvaluationNotebook[], {TaggingRules, "ResourceCreateNotebook"}]],
   ImageSize->Automatic]]]
}], "Subsubsection",
 Editable->False,
 Deletable->False,
 CellMargins->{{Inherited, Inherited}, {4, 6}},
 TaggingRules->{"TemplateGroupName" -> "CompatibilityCloudSupport"},
 DefaultNewCellStyle->"Text",
 FontSize->16,
 CellTags->{"Cloud Support", "CompatibilityCloudSupport", "TemplateCellGroup"},
 CellID->104285080],

Cell[BoxData[
 TagBox[GridBox[{
    {
     TagBox[GridBox[{
        {
         StyleBox[
          TemplateBox[{
            CheckboxBox[True, {False, True}], "\" \"", 
            "\"Supported in cloud\""},
           "RowDefault"],
          StripOnInput->False,
          FontSize->12]}
       },
       DefaultBaseStyle->"Column",
       GridBoxAlignment->{"Columns" -> {{Left}}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Column"]}
   },
   AutoDelete->False,
   BaseStyle->{"ControlStyle"},
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Top}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
   GridBoxSpacings->{"Columns" -> {{2}}}],
  "Grid"]], "Output",
 Editable->False,
 Deletable->False,
 TaggingRules->{
  "CheckboxData" -> 
   "OEM6eJxNjkEKwkAMRVGqVhAX7tx5gR5Cq0JBqBgvUNsUB6eTYZIsentnQMVdyH/vJ/\
u8gBnIaBHmtYpXKWBRPrF9YddPOLsYFs7uQTFyleDA320/\
5eym0duAek9BsNsZt2stafc18msgj0FG2JY0+EbMw1gjY5mgjxbv1V4MOU6N/\
82cnzojzSNOs3NjGX/B8ogW/5P0NFkdHJeTAtaVEww+RCQVw+\
JAZLFxBaxuyKShxfvoEfKzujYRb6FXWpA="},
 CellTags->{
  "CheckboxCell", "CompatibilityCloudSupport", 
   "CompatibilityCloudSupport-Checkboxes"},
 CellID->131115484]
}, Closed]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Author Notes",
 Cell[BoxData[
  PaneSelectorBox[{True->
   TemplateBox[{"Author Notes", 
     Cell[
      BoxData[
       FrameBox[
        Cell[
        "This section, when used, will appear near the bottom of the \
published resource. Content displayed in this section can include background, \
possible improvements, additional information and/or implementation details \
that are otherwise beyond the scope of the function documentation.", 
         "MoreInfoText"], Background -> GrayLevel[0.95], FrameMargins -> 20, 
        FrameStyle -> GrayLevel[0.9], RoundingRadius -> 5, ImageSize -> {
          Scaled[0.65], Automatic}]], "MoreInfoText", Deletable -> True, 
      CellTags -> {"SectionMoreInfoAuthorNotes"}, 
      CellMargins -> {{66, 66}, {15, 15}}]},
    "MoreInfoOpenerButtonTemplate"]}, Dynamic[
    CurrentValue[
     EvaluationNotebook[], {TaggingRules, "ResourceCreateNotebook"}]],
   ImageSize->Automatic]]]
}], "Section",
 Editable->False,
 Deletable->False,
 TaggingRules->{"TemplateGroupName" -> "Author Notes"},
 DefaultNewCellStyle->"Text",
 CellTags->{"Author Notes", "TemplateCellGroup"},
 CellID->681870591],

Cell["Additional information about limitations, issues, etc.", "Text",
 CellEventActions->{Inherited, {"KeyDown", "\t"} :> Replace[SelectionMove[
       SelectedNotebook[], After, Cell]; NotebookFind[
       SelectedNotebook[], "TabNext", Next, CellTags, AutoScroll -> True, 
       WrapAround -> True], Blank[NotebookSelection] :> SelectionMove[
       SelectedNotebook[], All, CellContents, AutoScroll -> True]], 
   PassEventsDown -> False, PassEventsUp -> False},
 CellTags->{"DefaultContent", "TabNext"},
 CellID->958952487]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Submission Notes",
 Cell[BoxData[
  PaneSelectorBox[{True->
   TemplateBox[{"Submission Notes", 
     Cell[
      BoxData[
       FrameBox[
        Cell[
        "Enter any additional information that you would like to communicate \
to the reviewer here. This section will not be included in the published \
resource.", "MoreInfoText"], Background -> GrayLevel[0.95], FrameMargins -> 
        20, FrameStyle -> GrayLevel[0.9], RoundingRadius -> 5, ImageSize -> {
          Scaled[0.65], Automatic}]], "MoreInfoText", Deletable -> True, 
      CellTags -> {"SectionMoreInfoSubmissionNotes"}, 
      CellMargins -> {{66, 66}, {15, 15}}]},
    "MoreInfoOpenerButtonTemplate"]}, Dynamic[
    CurrentValue[
     EvaluationNotebook[], {TaggingRules, "ResourceCreateNotebook"}]],
   ImageSize->Automatic]]]
}], "Section",
 Editable->False,
 Deletable->False,
 TaggingRules->{"TemplateGroupName" -> "Submission Notes"},
 DefaultNewCellStyle->"Text",
 CellTags->{"Submission Notes", "TemplateCellGroup"},
 CellID->916799765],

Cell["Additional information for the reviewer.", "Text",
 CellEventActions->{Inherited, {"KeyDown", "\t"} :> Replace[SelectionMove[
       SelectedNotebook[], After, Cell]; NotebookFind[
       SelectedNotebook[], "TabNext", Next, CellTags, AutoScroll -> True, 
       WrapAround -> True], Blank[NotebookSelection] :> SelectionMove[
       SelectedNotebook[], All, CellContents, AutoScroll -> True]], 
   PassEventsDown -> False, PassEventsUp -> False},
 CellTags->{"DefaultContent", "TabNext"},
 CellID->604291542]
}, Open  ]]
}, Open  ]]
},
WindowSize->Automatic,
WindowMargins->Automatic,
WindowTitle->"LinearAlgebraMod | Definition Notebook",
TaggingRules->{"CompatibilityTest" -> HoldComplete[
    BinaryDeserialize[
     BaseDecode[
     "OEM6eJzVWVtT20YUrjEQBhxaMulMkyc98EAyadJpO9NL2iauDcQdIMCa9JW1dGQ0rHeV3RWg\
X9a/17MrydhGciTbTFNPJsja1XfOnut3LH9JPWqJQSgi7u3ehBKUCgT3a2rlJApA+/nLS2qp4+P/\
9Sb38M/K7seIMrW5/QGkWT+KBj2Q0refnbdmB6EDOMGLRiuSErj+QFkE/\
hfq0e4VXlFtnhIaekJc4q7lg0Bp1ejSfj/g/dOIgSKNU1Aiki504xDIcptqimouv+\
cuFGq58icT7qXZlgButwTXcKOPqb7w60UnPwLwFNnJ5JFYaRi0WIBqn7fBD3gwqu757SOOUSp7LG+\
rWj6KGEPFXt5dTAWcQh9VBYma+kE/ktY0w+O+KavUKYRCBVrIOAFMcFQKVLf+\
q6m1PRqwSKJnaurhMXUZ6A5XmjJGvinS0F+\
dxdgzmbXRFWOeWSdaYjz8JQIjr35IQ3uGiLvmSX8lkUyeFBrXKkeVCeuNBIuELNDmNmFCt2qkdk6Wf\
v195MbS63WrPMavIs/KKv/\
cXy6wUp2AkbfeFtfcJoFSv5RFzS7eRxrdCJ5JqHX0NKMuNDGuFgi7YZKuDYzG4CHuxjvBPHQkBiZXf\
5QFPpbBFQKeXyVlYV8CfpPqwRlXaTnIsUa7KjoNQ+DeGb+\
g3GPgtYAxNdUwi5IwxUb4tbKVXITFipcikK0uDPAAGoy4fSmicH5QzN1Gk5krLAdXGNBft3BTX8gA1\
LetC3Ave+IGb2/e3jbSSSNbs982UR6NmLb5zXWOpuTL7BaBJDdzXV26mg0doS674iz08Dqt+\
8VeXgD4mIPreONBlgJr+0z0KDu/MC1t1KLqp7Ji90G/\
CzwPeFKIyqfrHuVu3LoQgQvtgDLRH1WskSomNXZJ7K9YlCm/\
zFOd4uqWXTU9icDHCPDU5FFqAeZlAk+\
wXQzPOy5gBCxrKStdGdnUnrNKVGl22UUWdCkNUd9XVYH3quRYSmUmpY5ZKLPnEVwP7Zlr4yRB1GFVl\
bcjBQfQp27c6XMhk+qU+VotG2/kJ9/rspJycCcSb1oazilmWo1dUqsH+\
KQtjHtV7dYHnZWxcYkLSyVMiQ3UHLAuUgXqPtQtzEak0JY1r5rdnbbJS6ufetDBmt3HSF3rcCss/\
oSR60OtCw6eApeue9mJ1LAz3IHt3Vp7KH5EZk3tVm6DlAseuJQdSxECWsvyuVl1HlE0f4hYSotho6m\
UcAPLvU9Us3Juh6m2JEb144GJobWmJSNdsRg4GyZkk1igQ9DUM/\
NBOoGRtVagkwHkSbLj1Sn4IE10O9nSbXVZjFdGhE6olUxPwxkqGUGXD9Dmd0bPL+zn+\
VucCeYZVqZMEhX4/fNClGqEvhrONAb/YyESDoGXtA/ERYdU4+1nhZhJt8uLg0TYzET+3kROZ/\
YlrVeGz88E9Zmx+OP5vVCB1t+HtFl4/k6hHpPEvjht/ydMfqZqgQDffbJeTVLn1tzOtQz+\
VSHMfVD2YqXHzDMzUX9RiD8fM6+KW5aK/1bOHv8tAZ9Lyc+Idv9ceA7iShpi/ZnMkHl49+\
uS7SqXbc+s6ox0uzPlN/bsx3HMtiicFDuddi8UdpH0ex7nlCTdtbHf2yfeAuUz8R/sZ+etcc9oqyP/\
1LoXgXJ4qqpjqBiVytHC6YHj2i7iOb4UA4c6HK5BOmmHeeEogf8G4Pi4KcIocAY0NkjOtZCIpBy4CT\
F2wHvptIUTi8i5DtSFgdYydmikxQAPizZgseMKjrgaw8/RYwrhboqrgxC39hhk0t/cTg/\
1dHpYy6aH8TlCbaLrk2YjJJVx4TBiHTj5bmz4CqLgfdhDgg6L1CGioG9x+\
xY6tG9AO9zDs2EcDuvRetMalxpasHaEJNB0BOvNVRIPeoKRp8nbn0PKEUyeJ9+Snkce5811pZ/+\
KouXDOV2vNqeXMp9D7QyIujZnSeKiMG4/\
WyabbVsUI30dbWyR5mC4Y6npzAQV7A7CHW8e0ORJGTUV01ufdzMGR2GbTwVmCj3d8A9cd0NNHoiRcl\
98fkvn3IKDA=="]]], "CreationTimestamp" -> 
  3.87927391494379`16.341325435310317*^9, "DefinitionNotebookFramework" -> 
  "DefinitionNotebookClient", "ResourceCreateNotebook" -> True, 
  "ResourceType" -> "Function", 
  "RuntimeConfiguration" -> {
   "LoadingMethod" -> "Paclet", "PacletName" -> "FunctionResource", 
    "Contexts" -> {
     "FunctionResource`", "FunctionResource`DefinitionNotebook`"}, 
    "DefaultContentMethod" -> "Legacy"}, "ToolsOpen" -> False, 
  "UpdatedTimestamp" -> 3.879273915001335`16.34132543531676*^9, 
  "VersionInformation" -> {"ResourceVersion" -> "7.0.1"}, "TemplateVersion" -> 
  "1.6.4", "StatusMessage" -> "", 
  "SubmissionReviewData" -> {"Review" -> False}},
CreateCellID->True,
FrontEndVersion->"13.1 for Linux x86 (64-bit) (June 16, 2022)",
StyleDefinitions->Notebook[{
   Cell[
    StyleData[StyleDefinitions -> "Default.nb"]], 
   Cell[
    StyleData[All, "Working"], WindowToolbars -> {}, DockedCells -> {
      Cell[
       BoxData[
        TemplateBox[{}, "MainGridTemplate"]], "DockedCell", 
       CellMargins -> {{-10, -10}, {-8, -8}}, CellFrame -> 0, Background -> 
       RGBColor[0.92157, 0.34118, 0.10588], CellTags -> {"MainDockedCell"}, 
       CacheGraphics -> False], 
      Cell[
       BoxData[
        TemplateBox[{}, "ToolsGridTemplate"]], "DockedCell", 
       TaggingRules -> {"Tools" -> True}, CellTags -> {"ToolbarDockedCell"}, 
       CellFrameMargins -> {{0, 0}, {2, 2}}, CellFrame -> {{0, 0}, {1, 0}}, 
       CacheGraphics -> False, CellOpen -> Dynamic[
         CurrentValue[
          EvaluationNotebook[], {TaggingRules, "ToolsOpen"}, True]]]}, 
    PrivateNotebookOptions -> {
     "FileOutlineCache" -> False, "SafeFileOpen" -> "IgnoreCache"}, 
    CellLabelAutoDelete -> False, 
    CodeAssistOptions -> {"AutoDetectHyperlinks" -> False}, 
    AutoQuoteCharacters -> {}], 
   Cell["Hint Styles", "Section"], 
   Cell[
    StyleData["MoreInfoText", StyleDefinitions -> StyleData["Text"]], 
    FontColor -> GrayLevel[0.25]], 
   Cell[
    StyleData["ErrorText", StyleDefinitions -> StyleData["Text"]], 
    ShowCellBracket -> False, CellMargins -> {{66, Inherited}, {10, 10}}, 
    CellElementSpacings -> {"CellMinHeight" -> 0, "ClosedCellHeight" -> 0}, 
    FontWeight -> Bold, FontColor -> RGBColor[1, 0, 0]], 
   Cell[
    StyleData["WarningText", StyleDefinitions -> StyleData["Text"]], 
    ShowCellBracket -> False, CellMargins -> {{66, 35}, {0, 0}}, FontSize -> 
    14, GridBoxOptions -> {BaseStyle -> {}}], 
   Cell["Template Boxes", "Section"], 
   Cell[
    StyleData["MoreInfoOpenerIconTemplate"], 
    TemplateBoxOptions -> {
     DisplayFunction -> (PaneSelectorBox[{False -> GraphicsBox[{
            Thickness[0.090909], 
            StyleBox[{
              
              JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1,
                3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJJIGYC4oSnF5RuVyo58OlumvteXcIBxj//Pfjx0tky
Dp8u+SYJzFB0kGQJ49MtUnBYIKV/V4UNRis5GHKskYl6AlOnDNUHM0cFaq4I
nD/niMKGogx+OB+oO8X6Phtcf/+hrxox/Qxw80HKftZ9sYfZ/7BKZJ37w1f2
MPfB+DD3w/h+SQIRlluE4foh9vDBzYfQHHD7izMmvq2xZ4K7r9CW6/rigr/2
MPfD+DD/wfgw/8P0w8IHZj4s/GD2w8IX5j708AcA2Xetpg==
               "], CurveClosed -> {1}]}, {
              JoinForm[{"Miter", 3.25}], 
              Thickness[0.045818], 
              RGBColor[0.62744, 0.62744, 0.62744, 1.]}, StripOnInput -> 
             False], 
            StyleBox[{
              
              FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1,
                 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{0, 2, 0}, {0, 1, 
                0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1,
                 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
                0}}}, {CompressedData["
1:eJxTTMoPSmViYGCQBGIQ3b48/JRRi4jD3qBpin2m8g5n6j32194VhvNZnvdo
vPUVdoh2sntxM0feQfiT4/m0q0IOQNnSwtvyDmxCIvbHYoQcMhnyG1lUFRyk
eR/oTlAAym/iKVyTjeAf2aiXt/gggt+odqhtubgiXP+k00CLYxXh5mdrf5t+
d7Ii3P5LDPeYOE8pwt33vfTBHMGnig4w98P4j5fOPqJgIArn539oPRlyUBSu
/9OGgOxZ5mJw88sKgS5aKwa3XzOm/9DXF2Jw98H4MPfD+DD/wfTD/A8zHxY+
MPth4QdzHyx80cMfAIsMpwk=
                "], CompressedData["
1:eJxTTMoPSmViYGCQB2IQXTFnkfJOGwmHsNp125Lq+R1g/G8aMf2HvvI4KP39
VvrgjgAGH6b+c19wicp0IQeBKrPVduICcL6EWjDr4ksCqPLTBeH8211/U7+n
CMH5S+7v45tjLAznX773gHvySwS/qdhtyrc2ETj/04aA7FnfReH8RxHi2y8e
EIPzNUHOzRCH8x8vnX1E4QOCP+/98mPe5RJw/o9goAoWSTj/6vMs7W/TJR0O
X9ZOlVwk4PB2no3OlVsI/jKgcRs+STlonhY4vstCzCFoh1zr64syDkBXssXP
EHO4WvFSzbADwa9JNAo1yJKA82H+gfFh/oXxA29JA7Ug+GY2e4OmJQrB+f83
VX/aMEEQzrerjFhhelYAzofFB3r8AgApYdcE
                "]}]}, {
              FaceForm[
               RGBColor[0.62744, 0.62744, 0.62744, 1.]]}, StripOnInput -> 
             False]}, ImageSize -> {11., 11.}, 
           PlotRange -> {{0., 11.}, {0., 11.}}, AspectRatio -> Automatic], 
         True -> GraphicsBox[{
            Thickness[0.090909], 
            StyleBox[{
              
              JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1,
                3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJJIGYC4oSnF5RuVyo58OlumvteXcIBxj//Pfjx0tky
Dp8u+SYJzFB0kGQJ49MtUnBYIKV/V4UNRis5GHKskYl6AlOnDNUHM0cFaq4I
nD/niMKGogx+OB+oO8X6Phtcf/+hrxox/Qxw80HKftZ9sYfZ/7BKZJ37w1f2
MPfB+DD3w/h+SQIRlluE4foh9vDBzYfQHHD7izMmvq2xZ4K7r9CW6/rigr/2
MPfD+DD/wfgw/8P0w8IHZj4s/GD2w8IX5j708AcA2Xetpg==
               "], CurveClosed -> {1}]}, {
              JoinForm[{"Miter", 3.25}], 
              Thickness[0.045818], 
              RGBColor[0.5, 0.5, 0.5, 1.]}, StripOnInput -> False], 
            StyleBox[{
              
              FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1,
                3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJJIGYC4oSnF5RuVyo58OlumvteXcIBxj//Pfjx0tky
Dp8u+SYJzFB0kGQJ49MtUnBYIKV/V4UNRis5GHKskYl6AlOnDNUHM0cFaq4I
nD/niMKGogx+OB+oO8X6Phtcf/+hrxox/Qxw80HKftZ9sYfZ/7BKZJ37w1f2
MPfB+DD3w/h+SQIRlluE4foh9vDBzYfQHHD7izMmvq2xZ4K7r9CW6/rigr/2
MPfD+DD/wfgw/8P0w8IHZj4s/GD2w8IX5j708AcA2Xetpg==
               "]]}, {
              FaceForm[
               RGBColor[0.5, 0.5, 0.5, 1.]]}, StripOnInput -> False], 
            StyleBox[{
              
              FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1,
                 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{0, 2, 0}, {0, 1, 
                0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1,
                 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
                0}}}, {CompressedData["
1:eJxTTMoPSmViYGCQBGIQ3b48/JRRi4jD3qBpin2m8g5n6j32194VhvNZnvdo
vPUVdoh2sntxM0feQfiT4/m0q0IOQNnSwtvyDmxCIvbHYoQcMhnyG1lUFRyk
eR/oTlAAym/iKVyTjeAf2aiXt/gggt+odqhtubgiXP+k00CLYxXh5mdrf5t+
d7Ii3P5LDPeYOE8pwt33vfTBHMGnig4w98P4j5fOPqJgIArn539oPRlyUBSu
/9OGgOxZ5mJw88sKgS5aKwa3XzOm/9DXF2Jw98H4MPfD+DD/wfTD/A8zHxY+
MPth4QdzHyx80cMfAIsMpwk=
                "], CompressedData["
1:eJxTTMoPSmViYGCQB2IQXTFnkfJOGwmHsNp125Lq+R1g/G8aMf2HvvI4KP39
VvrgjgAGH6b+c19wicp0IQeBKrPVduICcL6EWjDr4ksCqPLTBeH8211/U7+n
CMH5S+7v45tjLAznX773gHvySwS/qdhtyrc2ETj/04aA7FnfReH8RxHi2y8e
EIPzNUHOzRCH8x8vnX1E4QOCP+/98mPe5RJw/o9goAoWSTj/6vMs7W/TJR0O
X9ZOlVwk4PB2no3OlVsI/jKgcRs+STlonhY4vstCzCFoh1zr64syDkBXssXP
EHO4WvFSzbADwa9JNAo1yJKA82H+gfFh/oXxA29JA7Ug+GY2e4OmJQrB+f83
VX/aMEEQzrerjFhhelYAzofFB3r8AgApYdcE
                "]}]}, {
              FaceForm[
               RGBColor[0.99998, 0.99998, 0.99998, 1.]]}, StripOnInput -> 
             False]}, ImageSize -> {11., 11.}, 
           PlotRange -> {{0., 11.}, {0., 11.}}, AspectRatio -> Automatic]}, 
        Dynamic[
         CurrentValue["MouseOver"]], ImageSize -> Automatic, FrameMargins -> 
        0]& )}], 
   Cell[
    StyleData["MoreInfoOpenerButtonTemplate"], 
    TemplateBoxOptions -> {DisplayFunction -> (AdjustmentBox[
        DynamicModuleBox[{
         RSNB`mPosRegion$$, RSNB`attachPos$$, RSNB`offsetPos$$, 
          RSNB`horizontalRegion$$, RSNB`verticalRegion$$, 
          RSNB`chooseAttachLocation$$}, 
         TagBox[
          TemplateBox[{
            TemplateBox[{}, "MoreInfoOpenerIconTemplate"], 
            "\"Click for more information\""}, "PrettyTooltipTemplate"], 
          EventHandlerTag[{"MouseDown" :> AttachCell[
              ParentBox[
               EvaluationBox[]], #2, 
              RSNB`chooseAttachLocation$$[], 
              RemovalConditions -> {"EvaluatorQuit", "MouseClickOutside"}], 
            Method -> "Preemptive", PassEventsDown -> Automatic, PassEventsUp -> 
            True}]], 
         DynamicModuleValues :> {{DownValues[RSNB`mPosRegion$$] = {HoldPattern[
                RSNB`mPosRegion$$[]] :> RSNB`mPosRegion$$[
                Ceiling[MousePosition["WindowScaled"] 3]], HoldPattern[
                RSNB`mPosRegion$$[
                 Pattern[RSNB`reg, {
                   Blank[Integer], 
                   Blank[Integer]}]]] :> RSNB`reg, HoldPattern[
                RSNB`mPosRegion$$[
                 BlankNullSequence[]]] :> None}}, {
           DownValues[RSNB`attachPos$$] = {HoldPattern[
                RSNB`attachPos$$[{
                  Pattern[RSNB`h$, 
                   Blank[Integer]], 
                  Pattern[RSNB`v$, 
                   Blank[Integer]]}]] :> {
                RSNB`horizontalRegion$$[RSNB`h$], 
                RSNB`verticalRegion$$[RSNB`v$]}}}, {
           DownValues[RSNB`offsetPos$$] = {HoldPattern[
                RSNB`offsetPos$$[{
                  Pattern[RSNB`h$, 
                   Blank[Integer]], 
                  Pattern[RSNB`v$, 
                   Blank[Integer]]}]] :> {
                RSNB`horizontalRegion$$[4 - RSNB`h$], 
                RSNB`verticalRegion$$[4 - RSNB`v$]}}}, {
           DownValues[RSNB`horizontalRegion$$] = {HoldPattern[
                RSNB`horizontalRegion$$[1]] :> Left, HoldPattern[
                RSNB`horizontalRegion$$[2]] :> Center, HoldPattern[
                RSNB`horizontalRegion$$[3]] :> Right}}, {
           DownValues[RSNB`verticalRegion$$] = {HoldPattern[
                RSNB`verticalRegion$$[1]] :> Top, HoldPattern[
                RSNB`verticalRegion$$[2]] :> Top, HoldPattern[
                RSNB`verticalRegion$$[3]] :> Top}}, {
           DownValues[RSNB`chooseAttachLocation$$] = {HoldPattern[
                RSNB`chooseAttachLocation$$[]] :> 
              With[{RSNB`p$ = RSNB`mPosRegion$$[]}, 
                Apply[Sequence, {
                  RSNB`offsetPos$$[RSNB`p$], {-30, 30}, 
                  RSNB`attachPos$$[RSNB`p$]}]]}}}], BoxBaselineShift -> -0.5, 
        BoxMargins -> 0.2]& )}], 
   Cell[
    StyleData["InlineMoreInfoOpenerButtonTemplate"], 
    TemplateBoxOptions -> {DisplayFunction -> (AdjustmentBox[
        DynamicModuleBox[{
         RSNB`mPosRegion$$, RSNB`attachPos$$, RSNB`offsetPos$$, 
          RSNB`horizontalRegion$$, RSNB`verticalRegion$$, 
          RSNB`chooseAttachLocation$$}, 
         TagBox[
          TemplateBox[{
            TemplateBox[{}, "MoreInfoOpenerIconTemplate"], #4}, 
           "PrettyTooltipTemplate"], 
          EventHandlerTag[{"MouseDown" :> AttachCell[
              ParentBox[
               EvaluationBox[]], #2, 
              RSNB`chooseAttachLocation$$[], 
              RemovalConditions -> {"EvaluatorQuit", "MouseClickOutside"}], 
            Method -> "Preemptive", PassEventsDown -> Automatic, PassEventsUp -> 
            True}]], 
         DynamicModuleValues :> {{DownValues[RSNB`mPosRegion$$] = {HoldPattern[
                RSNB`mPosRegion$$[]] :> RSNB`mPosRegion$$[
                Ceiling[MousePosition["WindowScaled"] 3]], HoldPattern[
                RSNB`mPosRegion$$[
                 Pattern[RSNB`reg, {
                   Blank[Integer], 
                   Blank[Integer]}]]] :> RSNB`reg, HoldPattern[
                RSNB`mPosRegion$$[
                 BlankNullSequence[]]] :> None}}, {
           DownValues[RSNB`attachPos$$] = {HoldPattern[
                RSNB`attachPos$$[{
                  Pattern[RSNB`h$, 
                   Blank[Integer]], 
                  Pattern[RSNB`v$, 
                   Blank[Integer]]}]] :> {
                RSNB`horizontalRegion$$[RSNB`h$], 
                RSNB`verticalRegion$$[RSNB`v$]}}}, {
           DownValues[RSNB`offsetPos$$] = {HoldPattern[
                RSNB`offsetPos$$[{
                  Pattern[RSNB`h$, 
                   Blank[Integer]], 
                  Pattern[RSNB`v$, 
                   Blank[Integer]]}]] :> {
                RSNB`horizontalRegion$$[4 - RSNB`h$], 
                RSNB`verticalRegion$$[4 - RSNB`v$]}}}, {
           DownValues[RSNB`horizontalRegion$$] = {HoldPattern[
                RSNB`horizontalRegion$$[1]] :> Left, HoldPattern[
                RSNB`horizontalRegion$$[2]] :> Center, HoldPattern[
                RSNB`horizontalRegion$$[3]] :> Right}}, {
           DownValues[RSNB`verticalRegion$$] = {HoldPattern[
                RSNB`verticalRegion$$[1]] :> Top, HoldPattern[
                RSNB`verticalRegion$$[2]] :> Top, HoldPattern[
                RSNB`verticalRegion$$[3]] :> Top}}, {
           DownValues[RSNB`chooseAttachLocation$$] = {HoldPattern[
                RSNB`chooseAttachLocation$$[]] :> 
              With[{RSNB`p$ = RSNB`mPosRegion$$[]}, 
                Apply[Sequence, {
                  RSNB`offsetPos$$[RSNB`p$], {-30, 30}, 
                  RSNB`attachPos$$[RSNB`p$]}]]}}}], BoxBaselineShift -> -0.5, 
        BoxMargins -> 0.2]& )}], 
   Cell[
    StyleData["ClickToCopyTemplate"], 
    TemplateBoxOptions -> {
     DisplayFunction -> (PaneSelectorBox[{False -> TagBox[
           GridBox[{{#, 
              ButtonBox[
               GraphicsBox[{
                 GrayLevel[0.85], 
                 Thickness[
                  NCache[2/45, 0.044444]], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{10.5, 18.75}, {10.5, 18.}, {
                   9., 18.}, {9., 15.75}, {13.5, 15.75}, {13.5, 18.}, {12., 
                   18.}, {12., 18.75}}, {{6., 18.}, {6., 4.5}, {16.5, 4.5}, {
                   16.5, 18.}, {14.25, 18.}, {14.25, 17.25}, {15.75, 17.25}, {
                   15.75, 5.25}, {6.75, 5.25}, {6.75, 17.25}, {8.25, 17.25}, {
                   8.25, 18.}}, {{9.75, 17.25}, {12.75, 17.25}, {12.75, 
                   16.5}, {9.75, 16.5}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                  0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                  0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{8.25, 14.25}, {
                  14.25, 14.25}, {14.25, 13.5}, {8.25, 13.5}}, {{8.25, 12.}, {
                  14.25, 12.}, {14.25, 11.25}, {8.25, 11.25}}, {{8.25, 
                  9.75}, {14.25, 9.75}, {14.25, 9.}, {8.25, 9.}}, {{8.25, 
                  7.5}, {14.25, 7.5}, {14.25, 6.75}, {8.25, 6.75}}}]}, 
                ImageSize -> 12], ButtonFunction :> Null, 
               Appearance -> {
                "Default" -> None, "Hover" -> None, "Pressed" -> None}, 
               Evaluator -> Automatic, Method -> "Preemptive"]}}, 
            GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Center}}},
             AutoDelete -> False, 
            GridBoxItemSize -> {
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
            GridBoxSpacings -> {"Columns" -> {{0.4}}}], "Grid"], True -> 
         DynamicModuleBox[{RSNB`clickTime$$ = 0., RSNB`timeout$$ = 3.}, 
           TagBox[
            GridBox[{{#, 
               TagBox[
                ButtonBox[
                 DynamicBox[
                  ToBoxes[
                   Refresh[
                    If[AbsoluteTime[] - RSNB`clickTime$$ > RSNB`timeout$$, 
                    RawBoxes[
                    TemplateBox[{
                    PaneSelectorBox[{False -> GraphicsBox[{
                    GrayLevel[0.65], 
                    Thickness[
                    NCache[2/45, 0.044444]], 
                    
                    FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                    0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 
                    0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                    0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                    0}, {0, 1, 0}, {0, 1, 0}}}, {{{10.5, 18.75}, {10.5, 
                    18.}, {9., 18.}, {9., 15.75}, {13.5, 15.75}, {13.5, 
                    18.}, {12., 18.}, {12., 18.75}}, {{6., 18.}, {6., 4.5}, {
                    16.5, 4.5}, {16.5, 18.}, {14.25, 18.}, {14.25, 17.25}, {
                    15.75, 17.25}, {15.75, 5.25}, {6.75, 5.25}, {6.75, 
                    17.25}, {8.25, 17.25}, {8.25, 18.}}, {{9.75, 17.25}, {
                    12.75, 17.25}, {12.75, 16.5}, {9.75, 16.5}}}], 
                    
                    FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2,
                     0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                    0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{8.25, 
                    14.25}, {14.25, 14.25}, {14.25, 13.5}, {8.25, 13.5}}, {{
                    8.25, 12.}, {14.25, 12.}, {14.25, 11.25}, {8.25, 
                    11.25}}, {{8.25, 9.75}, {14.25, 9.75}, {14.25, 9.}, {8.25,
                     9.}}, {{8.25, 7.5}, {14.25, 7.5}, {14.25, 6.75}, {8.25, 
                    6.75}}}]}, ImageSize -> 12], True -> GraphicsBox[{
                    RGBColor[0.98824, 0.41961, 0.20392], 
                    Thickness[
                    NCache[2/45, 0.044444]], 
                    
                    FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                    0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 
                    0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                    0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                    0}, {0, 1, 0}, {0, 1, 0}}}, {{{10.5, 18.75}, {10.5, 
                    18.}, {9., 18.}, {9., 15.75}, {13.5, 15.75}, {13.5, 
                    18.}, {12., 18.}, {12., 18.75}}, {{6., 18.}, {6., 4.5}, {
                    16.5, 4.5}, {16.5, 18.}, {14.25, 18.}, {14.25, 17.25}, {
                    15.75, 17.25}, {15.75, 5.25}, {6.75, 5.25}, {6.75, 
                    17.25}, {8.25, 17.25}, {8.25, 18.}}, {{9.75, 17.25}, {
                    12.75, 17.25}, {12.75, 16.5}, {9.75, 16.5}}}], 
                    
                    FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2,
                     0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                    0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{8.25, 
                    14.25}, {14.25, 14.25}, {14.25, 13.5}, {8.25, 13.5}}, {{
                    8.25, 12.}, {14.25, 12.}, {14.25, 11.25}, {8.25, 
                    11.25}}, {{8.25, 9.75}, {14.25, 9.75}, {14.25, 9.}, {8.25,
                     9.}}, {{8.25, 7.5}, {14.25, 7.5}, {14.25, 6.75}, {8.25, 
                    6.75}}}]}, ImageSize -> 12]}, 
                    Dynamic[
                    CurrentValue["MouseOver"]], ImageSize -> Automatic, 
                    FrameMargins -> 0], "\"Click to copy to the clipboard\""},
                     "PrettyTooltipTemplate"]], 
                    RawBoxes[
                    TemplateBox[{
                    GraphicsBox[{
                    RGBColor[0, 
                    NCache[2/3, 0.66667], 0], 
                    Thickness[
                    NCache[2/45, 0.044444]], 
                    
                    FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                    0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 
                    0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                    0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                    0}, {0, 1, 0}, {0, 1, 0}}}, {{{10.5, 18.75}, {10.5, 
                    18.}, {9., 18.}, {9., 15.75}, {13.5, 15.75}, {13.5, 
                    18.}, {12., 18.}, {12., 18.75}}, {{6., 18.}, {6., 4.5}, {
                    16.5, 4.5}, {16.5, 18.}, {14.25, 18.}, {14.25, 17.25}, {
                    15.75, 17.25}, {15.75, 5.25}, {6.75, 5.25}, {6.75, 
                    17.25}, {8.25, 17.25}, {8.25, 18.}}, {{9.75, 17.25}, {
                    12.75, 17.25}, {12.75, 16.5}, {9.75, 16.5}}}], 
                    
                    FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2,
                     0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                    0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{8.25, 
                    14.25}, {14.25, 14.25}, {14.25, 13.5}, {8.25, 13.5}}, {{
                    8.25, 12.}, {14.25, 12.}, {14.25, 11.25}, {8.25, 
                    11.25}}, {{8.25, 9.75}, {14.25, 9.75}, {14.25, 9.}, {8.25,
                     9.}}, {{8.25, 7.5}, {14.25, 7.5}, {14.25, 6.75}, {8.25, 
                    6.75}}}]}, ImageSize -> 12], "\"Copied\""}, 
                    "PrettyTooltipTemplate"]]], UpdateInterval -> 1, 
                    TrackedSymbols :> {RSNB`clickTime$$}], StandardForm], 
                  Evaluator -> "System"], 
                 ButtonFunction :> (RSNB`clickTime$$ = AbsoluteTime[]; 
                  CopyToClipboard[
                    BinaryDeserialize[
                    BaseDecode[#2], Defer]]), 
                 Appearance -> {
                  "Default" -> None, "Hover" -> None, "Pressed" -> None}, 
                 Method -> "Queued", Evaluator -> "System"], 
                MouseAppearanceTag["LinkHand"]]}}, 
             GridBoxAlignment -> {
              "Columns" -> {{Left}}, "Rows" -> {{Center}}}, AutoDelete -> 
             False, GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{0.4}}}], "Grid"], 
           DynamicModuleValues :> {}]}, 
        Dynamic[
         CurrentValue["MouseOver"]], ImageSize -> Automatic, FrameMargins -> 
        0]& )}], 
   Cell[
    StyleData["PrettyTooltipTemplate"], 
    TemplateBoxOptions -> {DisplayFunction -> (TagBox[
        TooltipBox[#, 
         FrameBox[
          
          StyleBox[#2, "Text", FontColor -> 
           RGBColor[0.53725, 0.53725, 0.53725], FontSize -> 12, FontWeight -> 
           "Plain", FontTracking -> "Plain", StripOnInput -> False], 
          Background -> RGBColor[0.96078, 0.96078, 0.96078], FrameStyle -> 
          RGBColor[0.89804, 0.89804, 0.89804], FrameMargins -> 8, 
          StripOnInput -> False], TooltipDelay -> 0.1, 
         TooltipStyle -> {Background -> None, CellFrame -> 0}], 
        Annotation[#, 
         Framed[
          Style[
          RSNB`$$tooltip, "Text", FontColor -> 
           RGBColor[0.53725, 0.53725, 0.53725], FontSize -> 12, FontWeight -> 
           "Plain", FontTracking -> "Plain"], Background -> 
          RGBColor[0.96078, 0.96078, 0.96078], FrameStyle -> 
          RGBColor[0.89804, 0.89804, 0.89804], FrameMargins -> 8], 
         "Tooltip"]& ]& )}], 
   Cell[
    StyleData["ToolsGridTemplate"], 
    TemplateBoxOptions -> {DisplayFunction -> (StyleBox[
        TagBox[
         GridBox[{{
            FrameBox[
             ButtonBox[
              TemplateBox[{
                StyleBox[
                "\"Template Input\"", "Text", FontFamily -> "Source Sans Pro",
                  FontSize -> 11, StripOnInput -> False], 
                "\"Format selection automatically using appropriate \
documentation styles\""}, "PrettyTooltipTemplate"], ButtonFunction :> 
              With[{RSNB`nb$ = ButtonNotebook[], RSNB`$cp$ = $ContextPath}, 
                Quiet[
                 
                 Block[{$ContextPath = RSNB`$cp$, 
                   
                   ResourceSystemClient`$\
AsyncronousResourceInformationUpdates = False, 
                   DefinitionNotebookClient`$ButtonCodeID = None}, 
                  Internal`WithLocalSettings[
                   DefinitionNotebookClient`$ButtonsDisabled = True; Once[
                    ReleaseHold[
                    CurrentValue[
                    RSNB`nb$, {TaggingRules, "CompatibilityTest"}]], 
                    "KernelSession"]; Needs["DefinitionNotebookClient`"], 
                    Annotation[
                    DefinitionNotebookClient`$ButtonCodeID = 
                    2790153672590285854; 
                    DefinitionNotebookClient`CheckForUpdates[RSNB`nb$, 
                    ReleaseHold[
                    DefinitionNotebookClient`$ButtonCode = 
                    HoldForm[
                    DefinitionNotebookClient`$ClickedButton = 
                    "Template Input"; 
                    DefinitionNotebookClient`TemplateInput[]]]], 
                    DefinitionNotebookClient`ButtonCodeID[
                    2790153672590285854]], 
                    DefinitionNotebookClient`$ButtonsDisabled = False; Null]; 
                  Null]]], FrameMargins -> {{4, 4}, {0, 0}}, BaseStyle -> 
              Dynamic[
                FEPrivate`If[
                 CurrentValue[Enabled], 
                 FEPrivate`If[
                  CurrentValue["MouseOver"], {
                  FontColor -> GrayLevel[1], 
                   TaggingRules -> {"ButtonHovering" -> True}}, {
                  FontColor -> RGBColor[0.82745, 0.20784, 0.], 
                   TaggingRules -> {"ButtonHovering" -> False}}], {
                 FontColor -> RGBColor[0.95686, 0.80196, 0.75], 
                  TaggingRules -> {"ButtonHovering" -> False}}], Evaluator -> 
                "System"], Appearance -> {"Default" -> Image[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRIz
UFAcikHs/4QAMWqA4BllAJchjw5tvzu19maOx1UPSQgCsoEiQHGiDHl4/3Zz
6mVTBlwIKAtUg8eQR8f3XQtUAaq8as/zYkrFxwPrf718DEFANlAEKA6UBaoB
qsRuyMP7EBPuZTj8fHYfa+gBxYGyEHPg7kE2BOILoBqCEQExB+QvVEOAIQbx
BS43oLkH4i9IOMMNAYY8UBDoa4ImQABQJVA9UBeyIcAYBAoCQ49IQ4AqgeqB
uoB6IakRyACmBKAgMBaINASoEuR9D0mIIUBAuSFUccl/6oUJVWKHKumEKimW
WnmHOrmYSuUJwkkUlmykA4IR8Z+40h4AAyMnLQ==
                  "], "Byte", ColorSpace -> "RGB", ImageResolution -> 144, 
                  Interleaving -> True], "Hover" -> Image[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRIz
UFAcikHs/4QAMWqA4BllAJchNw/sODmxYXeazzp7OQgCsoEiQHFiDHny4P7h
2ozl2my4EFAWqAaPIbeP7t/ooQlUuVqP87yn9MMwtU8p+hAEZANFgOJAWaAa
oEqshgDNh5iwx1rwY7Len2wTTAQUB8pCzIG7B9kQiC+AarBqR0YQc4Dq0QwB
hhjEF7jcgOYeiL8g4Qw3BBjyQEGgrwmaAEFAlUD1QF3IhgBjECgIDD0iDQGq
BKoH6gLqhaRGIAOYEoCCwFgg0hCgSqB6oC6IIUBAuSFUcQkVw4QqsUOVdEKV
FEutvEOVXEyt8gQOKCzZyADEFOPElPYAYDEc1A==
                  "], "Byte", ColorSpace -> "RGB", ImageResolution -> 144, 
                  Interleaving -> True], "Pressed" -> Image[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRIz
UFAcikHs/4QAMWqA4BllAJchr1+//vjx4/fv3//AAJANFAGKE2PI8+fPv3z5
gsfZQFmgGjyGvHr16vfv30CRv9++vFrQ/rAk4Ia3DAQB2UARoDhQFqgGqBKr
IUDzISZ8ObP/pp/CZVMGTAQUB8pCzIG7B9kQiC+AarBqR0YQc4Dq0QwBhhjE
F7jcgOYeiL8g4Qw3BBjyQAbQ1wRNgCCgSqB6oC5kQ4AxCGQAQ49IQ4AqgeqB
uoB6IakRyACmBCADGAtEGgJUCVQP1AUxBAgoN4QqLqFimFAldqiSTqiSYqmV
d6iSi6lVnsABhSUbGQCPs+GAmNIeAMvulj0=
                  "], "Byte", ColorSpace -> "RGB", ImageResolution -> 144, 
                  Interleaving -> True]}, Background -> GrayLevel[0.9], 
              Method -> "Queued", ImageSize -> {All, 20}, Evaluator -> 
              Automatic], FrameStyle -> Directive[
               GrayLevel[0.9], 
               AbsoluteThickness[2]], FrameMargins -> -1, ContentPadding -> 
             False, StripOnInput -> False], 
            FrameBox[
             ButtonBox[
              TemplateBox[{
                StyleBox[
                "\"Literal Input\"", "Text", FontFamily -> "Source Sans Pro", 
                 FontSize -> 11, StripOnInput -> False], 
                "\"Format selection as literal Wolfram Language code\""}, 
               "PrettyTooltipTemplate"], ButtonFunction :> 
              With[{RSNB`nb$ = ButtonNotebook[], RSNB`$cp$ = $ContextPath}, 
                Quiet[
                 
                 Block[{$ContextPath = RSNB`$cp$, 
                   ResourceSystemClient`$\
AsyncronousResourceInformationUpdates = False, 
                   DefinitionNotebookClient`$ButtonCodeID = None}, 
                  Internal`WithLocalSettings[
                   DefinitionNotebookClient`$ButtonsDisabled = True; Once[
                    ReleaseHold[
                    CurrentValue[
                    RSNB`nb$, {TaggingRules, "CompatibilityTest"}]], 
                    "KernelSession"]; Needs["DefinitionNotebookClient`"], 
                    Annotation[
                    DefinitionNotebookClient`$ButtonCodeID = 
                    4138174468017918531; 
                    DefinitionNotebookClient`CheckForUpdates[RSNB`nb$, 
                    ReleaseHold[
                    DefinitionNotebookClient`$ButtonCode = 
                    HoldForm[
                    DefinitionNotebookClient`$ClickedButton = "Literal Input"; 
                    DefinitionNotebookClient`LiteralInput[]]]], 
                    DefinitionNotebookClient`ButtonCodeID[
                    4138174468017918531]], 
                    DefinitionNotebookClient`$ButtonsDisabled = False; Null]; 
                  Null]]], FrameMargins -> {{4, 4}, {0, 0}}, BaseStyle -> 
              Dynamic[
                FEPrivate`If[
                 CurrentValue[Enabled], 
                 FEPrivate`If[
                  CurrentValue["MouseOver"], {
                  FontColor -> GrayLevel[1], 
                   TaggingRules -> {"ButtonHovering" -> True}}, {
                  FontColor -> RGBColor[0.82745, 0.20784, 0.], 
                   TaggingRules -> {"ButtonHovering" -> False}}], {
                 FontColor -> RGBColor[0.95686, 0.80196, 0.75], 
                  TaggingRules -> {"ButtonHovering" -> False}}], Evaluator -> 
                "System"], Appearance -> {"Default" -> Image[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRIz
UFAcikHs/4QAMWqA4BllAJchjw5tvzu19maOx1UPSQgCsoEiQHGiDHl4/3Zz
6mVTBlwIKAtUg8eQR8f3XQtUAaq8as/zYkrFxwPrf718DEFANlAEKA6UBaoB
qsRuyMP7EBPuZTj8fHYfa+gBxYGyEHPg7kE2BOILoBqCEQExB+QvVEOAIQbx
BS43oLkH4i9IOMMNAYY8UBDoa4ImQABQJVA9UBeyIcAYBAoCQ49IQ4AqgeqB
uoB6IakRyACmBKAgMBaINASoEuR9D0mIIUBAuSFUccl/6oUJVWKHKumEKimW
WnmHOrmYSuUJwkkUlmykA4IR8Z+40h4AAyMnLQ==
                  "], "Byte", ColorSpace -> "RGB", ImageResolution -> 144, 
                  Interleaving -> True], "Hover" -> Image[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRIz
UFAcikHs/4QAMWqA4BllAJchNw/sODmxYXeazzp7OQgCsoEiQHFiDHny4P7h
2ozl2my4EFAWqAaPIbeP7t/ooQlUuVqP87yn9MMwtU8p+hAEZANFgOJAWaAa
oEqshgDNh5iwx1rwY7Len2wTTAQUB8pCzIG7B9kQiC+AarBqR0YQc4Dq0QwB
hhjEF7jcgOYeiL8g4Qw3BBjyQEGgrwmaAEFAlUD1QF3IhgBjECgIDD0iDQGq
BKoH6gLqhaRGIAOYEoCCwFgg0hCgSqB6oC6IIUBAuSFUcQkVw4QqsUOVdEKV
FEutvEOVXEyt8gQOKCzZyADEFOPElPYAYDEc1A==
                  "], "Byte", ColorSpace -> "RGB", ImageResolution -> 144, 
                  Interleaving -> True], "Pressed" -> Image[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRIz
UFAcikHs/4QAMWqA4BllAJchr1+//vjx4/fv3//AAJANFAGKE2PI8+fPv3z5
gsfZQFmgGjyGvHr16vfv30CRv9++vFrQ/rAk4Ia3DAQB2UARoDhQFqgGqBKr
IUDzISZ8ObP/pp/CZVMGTAQUB8pCzIG7B9kQiC+AarBqR0YQc4Dq0QwBhhjE
F7jcgOYeiL8g4Qw3BBjyQAbQ1wRNgCCgSqB6oC5kQ4AxCGQAQ49IQ4AqgeqB
uoB6IakRyACmBCADGAtEGgJUCVQP1AUxBAgoN4QqLqFimFAldqiSTqiSYqmV
d6iSi6lVnsABhSUbGQCPs+GAmNIeAMvulj0=
                  "], "Byte", ColorSpace -> "RGB", ImageResolution -> 144, 
                  Interleaving -> True]}, Background -> GrayLevel[0.9], 
              Method -> "Queued", ImageSize -> {All, 20}, Evaluator -> 
              Automatic], FrameStyle -> Directive[
               GrayLevel[0.9], 
               AbsoluteThickness[2]], FrameMargins -> -1, ContentPadding -> 
             False, StripOnInput -> False], 
            FrameBox[
             ButtonBox[
              TemplateBox[{
                StyleBox[
                "\"Insert Delimiter\"", "Text", FontFamily -> 
                 "Source Sans Pro", FontSize -> 11, StripOnInput -> False], 
                "\"Insert example delimiter\""}, "PrettyTooltipTemplate"], 
              ButtonFunction :> 
              With[{RSNB`nb$ = ButtonNotebook[], RSNB`$cp$ = $ContextPath}, 
                Quiet[
                 
                 Block[{$ContextPath = RSNB`$cp$, 
                   ResourceSystemClient`$\
AsyncronousResourceInformationUpdates = False, 
                   DefinitionNotebookClient`$ButtonCodeID = None}, 
                  Internal`WithLocalSettings[
                   DefinitionNotebookClient`$ButtonsDisabled = True; Once[
                    ReleaseHold[
                    CurrentValue[
                    RSNB`nb$, {TaggingRules, "CompatibilityTest"}]], 
                    "KernelSession"]; Needs["DefinitionNotebookClient`"], 
                    Annotation[
                    DefinitionNotebookClient`$ButtonCodeID = 
                    1887802176716758884; 
                    DefinitionNotebookClient`CheckForUpdates[RSNB`nb$, 
                    ReleaseHold[
                    DefinitionNotebookClient`$ButtonCode = 
                    HoldForm[
                    DefinitionNotebookClient`$ClickedButton = 
                    "Insert Delimiter"; 
                    DefinitionNotebookClient`DelimiterInsert[]]]], 
                    DefinitionNotebookClient`ButtonCodeID[
                    1887802176716758884]], 
                    DefinitionNotebookClient`$ButtonsDisabled = False; Null]; 
                  Null]]], FrameMargins -> {{4, 4}, {0, 0}}, BaseStyle -> 
              Dynamic[
                FEPrivate`If[
                 CurrentValue[Enabled], 
                 FEPrivate`If[
                  CurrentValue["MouseOver"], {
                  FontColor -> GrayLevel[1], 
                   TaggingRules -> {"ButtonHovering" -> True}}, {
                  FontColor -> RGBColor[0.82745, 0.20784, 0.], 
                   TaggingRules -> {"ButtonHovering" -> False}}], {
                 FontColor -> RGBColor[0.95686, 0.80196, 0.75], 
                  TaggingRules -> {"ButtonHovering" -> False}}], Evaluator -> 
                "System"], Appearance -> {"Default" -> Image[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRIz
UFAcikHs/4QAMWqA4BllAJchjw5tvzu19maOx1UPSQgCsoEiQHGiDHl4/3Zz
6mVTBlwIKAtUg8eQR8f3XQtUAaq8as/zYkrFxwPrf718DEFANlAEKA6UBaoB
qsRuyMP7EBPuZTj8fHYfa+gBxYGyEHPg7kE2BOILoBqCEQExB+QvVEOAIQbx
BS43oLkH4i9IOMMNAYY8UBDoa4ImQABQJVA9UBeyIcAYBAoCQ49IQ4AqgeqB
uoB6IakRyACmBKAgMBaINASoEuR9D0mIIUBAuSFUccl/6oUJVWKHKumEKimW
WnmHOrmYSuUJwkkUlmykA4IR8Z+40h4AAyMnLQ==
                  "], "Byte", ColorSpace -> "RGB", ImageResolution -> 144, 
                  Interleaving -> True], "Hover" -> Image[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRIz
UFAcikHs/4QAMWqA4BllAJchNw/sODmxYXeazzp7OQgCsoEiQHFiDHny4P7h
2ozl2my4EFAWqAaPIbeP7t/ooQlUuVqP87yn9MMwtU8p+hAEZANFgOJAWaAa
oEqshgDNh5iwx1rwY7Len2wTTAQUB8pCzIG7B9kQiC+AarBqR0YQc4Dq0QwB
hhjEF7jcgOYeiL8g4Qw3BBjyQEGgrwmaAEFAlUD1QF3IhgBjECgIDD0iDQGq
BKoH6gLqhaRGIAOYEoCCwFgg0hCgSqB6oC6IIUBAuSFUcQkVw4QqsUOVdEKV
FEutvEOVXEyt8gQOKCzZyADEFOPElPYAYDEc1A==
                  "], "Byte", ColorSpace -> "RGB", ImageResolution -> 144, 
                  Interleaving -> True], "Pressed" -> Image[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRIz
UFAcikHs/4QAMWqA4BllAJchr1+//vjx4/fv3//AAJANFAGKE2PI8+fPv3z5
gsfZQFmgGjyGvHr16vfv30CRv9++vFrQ/rAk4Ia3DAQB2UARoDhQFqgGqBKr
IUDzISZ8ObP/pp/CZVMGTAQUB8pCzIG7B9kQiC+AarBqR0YQc4Dq0QwBhhjE
F7jcgOYeiL8g4Qw3BBjyQAbQ1wRNgCCgSqB6oC5kQ4AxCGQAQ49IQ4AqgeqB
uoB6IakRyACmBCADGAtEGgJUCVQP1AUxBAgoN4QqLqFimFAldqiSTqiSYqmV
d6iSi6lVnsABhSUbGQCPs+GAmNIeAMvulj0=
                  "], "Byte", ColorSpace -> "RGB", ImageResolution -> 144, 
                  Interleaving -> True]}, Background -> GrayLevel[0.9], 
              Method -> "Queued", ImageSize -> {All, 20}, Evaluator -> 
              Automatic], FrameStyle -> Directive[
               GrayLevel[0.9], 
               AbsoluteThickness[2]], FrameMargins -> -1, ContentPadding -> 
             False, StripOnInput -> False], 
            FrameBox[
             ButtonBox[
              TemplateBox[{
                StyleBox[
                "\"Subscripted Variable\"", "Text", FontFamily -> 
                 "Source Sans Pro", FontSize -> 11, StripOnInput -> False], 
                "\"Insert subscripted variable placeholder\""}, 
               "PrettyTooltipTemplate"], ButtonFunction :> 
              With[{RSNB`nb$ = ButtonNotebook[], RSNB`$cp$ = $ContextPath}, 
                Quiet[
                 
                 Block[{$ContextPath = RSNB`$cp$, 
                   ResourceSystemClient`$\
AsyncronousResourceInformationUpdates = False, 
                   DefinitionNotebookClient`$ButtonCodeID = None}, 
                  Internal`WithLocalSettings[
                   DefinitionNotebookClient`$ButtonsDisabled = True; Once[
                    ReleaseHold[
                    CurrentValue[
                    RSNB`nb$, {TaggingRules, "CompatibilityTest"}]], 
                    "KernelSession"]; Needs["DefinitionNotebookClient`"], 
                    Annotation[
                    DefinitionNotebookClient`$ButtonCodeID = 
                    3787878858871814623; 
                    DefinitionNotebookClient`CheckForUpdates[RSNB`nb$, 
                    ReleaseHold[
                    DefinitionNotebookClient`$ButtonCode = 
                    HoldForm[
                    DefinitionNotebookClient`$ClickedButton = 
                    "Subscripted Variable"; 
                    DefinitionNotebookClient`SubscriptInsert[]]]], 
                    DefinitionNotebookClient`ButtonCodeID[
                    3787878858871814623]], 
                    DefinitionNotebookClient`$ButtonsDisabled = False; Null]; 
                  Null]]], FrameMargins -> {{4, 4}, {0, 0}}, BaseStyle -> 
              Dynamic[
                FEPrivate`If[
                 CurrentValue[Enabled], 
                 FEPrivate`If[
                  CurrentValue["MouseOver"], {
                  FontColor -> GrayLevel[1], 
                   TaggingRules -> {"ButtonHovering" -> True}}, {
                  FontColor -> RGBColor[0.82745, 0.20784, 0.], 
                   TaggingRules -> {"ButtonHovering" -> False}}], {
                 FontColor -> RGBColor[0.95686, 0.80196, 0.75], 
                  TaggingRules -> {"ButtonHovering" -> False}}], Evaluator -> 
                "System"], Appearance -> {"Default" -> Image[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRIz
UFAcikHs/4QAMWqA4BllAJchjw5tvzu19maOx1UPSQgCsoEiQHGiDHl4/3Zz
6mVTBlwIKAtUg8eQR8f3XQtUAaq8as/zYkrFxwPrf718DEFANlAEKA6UBaoB
qsRuyMP7EBPuZTj8fHYfa+gBxYGyEHPg7kE2BOILoBqCEQExB+QvVEOAIQbx
BS43oLkH4i9IOMMNAYY8UBDoa4ImQABQJVA9UBeyIcAYBAoCQ49IQ4AqgeqB
uoB6IakRyACmBKAgMBaINASoEuR9D0mIIUBAuSFUccl/6oUJVWKHKumEKimW
WnmHOrmYSuUJwkkUlmykA4IR8Z+40h4AAyMnLQ==
                  "], "Byte", ColorSpace -> "RGB", ImageResolution -> 144, 
                  Interleaving -> True], "Hover" -> Image[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRIz
UFAcikHs/4QAMWqA4BllAJchNw/sODmxYXeazzp7OQgCsoEiQHFiDHny4P7h
2ozl2my4EFAWqAaPIbeP7t/ooQlUuVqP87yn9MMwtU8p+hAEZANFgOJAWaAa
oEqshgDNh5iwx1rwY7Len2wTTAQUB8pCzIG7B9kQiC+AarBqR0YQc4Dq0QwB
hhjEF7jcgOYeiL8g4Qw3BBjyQEGgrwmaAEFAlUD1QF3IhgBjECgIDD0iDQGq
BKoH6gLqhaRGIAOYEoCCwFgg0hCgSqB6oC6IIUBAuSFUcQkVw4QqsUOVdEKV
FEutvEOVXEyt8gQOKCzZyADEFOPElPYAYDEc1A==
                  "], "Byte", ColorSpace -> "RGB", ImageResolution -> 144, 
                  Interleaving -> True], "Pressed" -> Image[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRIz
UFAcikHs/4QAMWqA4BllAJchr1+//vjx4/fv3//AAJANFAGKE2PI8+fPv3z5
gsfZQFmgGjyGvHr16vfv30CRv9++vFrQ/rAk4Ia3DAQB2UARoDhQFqgGqBKr
IUDzISZ8ObP/pp/CZVMGTAQUB8pCzIG7B9kQiC+AarBqR0YQc4Dq0QwBhhjE
F7jcgOYeiL8g4Qw3BBjyQAbQ1wRNgCCgSqB6oC5kQ4AxCGQAQ49IQ4AqgeqB
uoB6IakRyACmBCADGAtEGgJUCVQP1AUxBAgoN4QqLqFimFAldqiSTqiSYqmV
d6iSi6lVnsABhSUbGQCPs+GAmNIeAMvulj0=
                  "], "Byte", ColorSpace -> "RGB", ImageResolution -> 144, 
                  Interleaving -> True]}, Background -> GrayLevel[0.9], 
              Method -> "Queued", ImageSize -> {All, 20}, Evaluator -> 
              Automatic], FrameStyle -> Directive[
               GrayLevel[0.9], 
               AbsoluteThickness[2]], FrameMargins -> -1, ContentPadding -> 
             False, StripOnInput -> False], 
            ActionMenuBox[
             FrameBox[
              ButtonBox[
               TemplateBox[{
                 StyleBox[
                  
                  TemplateBox[{
                   "\"Tables\"", 
                    "\"\[ThinSpace]\[ThinSpace]\[ThinSpace]\
\[FilledDownTriangle]\""}, "RowDefault"], "Text", FontFamily -> 
                  "Source Sans Pro", FontSize -> 11, StripOnInput -> False], 
                 "\"Table functions\""}, "PrettyTooltipTemplate"], 
               ButtonFunction :> 
               With[{RSNB`nb$ = ButtonNotebook[], RSNB`$cp$ = $ContextPath}, 
                 Quiet[
                  
                  Block[{$ContextPath = RSNB`$cp$, 
                    ResourceSystemClient`$\
AsyncronousResourceInformationUpdates = False, 
                    DefinitionNotebookClient`$ButtonCodeID = None}, 
                   Internal`WithLocalSettings[
                    DefinitionNotebookClient`$ButtonsDisabled = True; Once[
                    ReleaseHold[
                    CurrentValue[
                    RSNB`nb$, {TaggingRules, "CompatibilityTest"}]], 
                    "KernelSession"]; Needs["DefinitionNotebookClient`"], 
                    Annotation[
                    DefinitionNotebookClient`$ButtonCodeID = 
                    3216557251994556740; 
                    DefinitionNotebookClient`CheckForUpdates[RSNB`nb$, 
                    ReleaseHold[
                    DefinitionNotebookClient`$ButtonCode = HoldForm[Null]]], 
                    DefinitionNotebookClient`ButtonCodeID[3216557251994556740]
                    ], DefinitionNotebookClient`$ButtonsDisabled = False; 
                    Null]; Null]]], FrameMargins -> {{4, 4}, {0, 0}}, 
               BaseStyle -> Dynamic[
                 FEPrivate`If[
                  CurrentValue[Enabled], 
                  FEPrivate`If[
                   CurrentValue["MouseOver"], {
                   FontColor -> GrayLevel[1], 
                    TaggingRules -> {"ButtonHovering" -> True}}, {
                   FontColor -> RGBColor[0.82745, 0.20784, 0.], 
                    TaggingRules -> {"ButtonHovering" -> False}}], {
                  FontColor -> RGBColor[0.95686, 0.80196, 0.75], 
                   TaggingRules -> {"ButtonHovering" -> False}}], Evaluator -> 
                 "System"], Appearance -> {"Default" -> Image[CompressedData["

1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRIz
UFAcikHs/4QAMWqA4BllAJchjw5tvzu19maOx1UPSQgCsoEiQHGiDHl4/3Zz
6mVTBlwIKAtUg8eQR8f3XQtUAaq8as/zYkrFxwPrf718DEFANlAEKA6UBaoB
qsRuyMP7EBPuZTj8fHYfa+gBxYGyEHPg7kE2BOILoBqCEQExB+QvVEOAIQbx
BS43oLkH4i9IOMMNAYY8UBDoa4ImQABQJVA9UBeyIcAYBAoCQ49IQ4AqgeqB
uoB6IakRyACmBKAgMBaINASoEuR9D0mIIUBAuSFUccl/6oUJVWKHKumEKimW
WnmHOrmYSuUJwkkUlmykA4IR8Z+40h4AAyMnLQ==
                   "], "Byte", ColorSpace -> "RGB", ImageResolution -> 144, 
                   Interleaving -> True], "Hover" -> Image[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRIz
UFAcikHs/4QAMWqA4BllAJchNw/sODmxYXeazzp7OQgCsoEiQHFiDHny4P7h
2ozl2my4EFAWqAaPIbeP7t/ooQlUuVqP87yn9MMwtU8p+hAEZANFgOJAWaAa
oEqshgDNh5iwx1rwY7Len2wTTAQUB8pCzIG7B9kQiC+AarBqR0YQc4Dq0QwB
hhjEF7jcgOYeiL8g4Qw3BBjyQEGgrwmaAEFAlUD1QF3IhgBjECgIDD0iDQGq
BKoH6gLqhaRGIAOYEoCCwFgg0hCgSqB6oC6IIUBAuSFUcQkVw4QqsUOVdEKV
FEutvEOVXEyt8gQOKCzZyADEFOPElPYAYDEc1A==
                   "], "Byte", ColorSpace -> "RGB", ImageResolution -> 144, 
                   Interleaving -> True], "Pressed" -> Image[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRIz
UFAcikHs/4QAMWqA4BllAJchr1+//vjx4/fv3//AAJANFAGKE2PI8+fPv3z5
gsfZQFmgGjyGvHr16vfv30CRv9++vFrQ/rAk4Ia3DAQB2UARoDhQFqgGqBKr
IUDzISZ8ObP/pp/CZVMGTAQUB8pCzIG7B9kQiC+AarBqR0YQc4Dq0QwBhhjE
F7jcgOYeiL8g4Qw3BBjyQAbQ1wRNgCCgSqB6oC5kQ4AxCGQAQ49IQ4AqgeqB
uoB6IakRyACmBCADGAtEGgJUCVQP1AUxBAgoN4QqLqFimFAldqiSTqiSYqmV
d6iSi6lVnsABhSUbGQCPs+GAmNIeAMvulj0=
                   "], "Byte", ColorSpace -> "RGB", ImageResolution -> 144, 
                   Interleaving -> True]}, Background -> GrayLevel[0.9], 
               Method -> "Queued", ImageSize -> {All, 20}, Evaluator -> 
               Automatic], FrameStyle -> Directive[
                GrayLevel[0.9], 
                AbsoluteThickness[2]], FrameMargins -> -1, ContentPadding -> 
              False, StripOnInput -> False], {
             "\"Insert table with two columns\"" :> 
              With[{RSNB`nb$ = InputNotebook[], RSNB`$cp$ = $ContextPath}, 
                Quiet[
                 
                 Block[{$ContextPath = RSNB`$cp$, 
                   ResourceSystemClient`$\
AsyncronousResourceInformationUpdates = False, 
                   DefinitionNotebookClient`$ButtonCodeID = None}, 
                  Internal`WithLocalSettings[
                   DefinitionNotebookClient`$ButtonsDisabled = True; Once[
                    ReleaseHold[
                    CurrentValue[
                    RSNB`nb$, {TaggingRules, "CompatibilityTest"}]], 
                    "KernelSession"]; Needs["DefinitionNotebookClient`"], 
                    Annotation[
                    DefinitionNotebookClient`$ButtonCodeID = 
                    5800166344906378520; 
                    DefinitionNotebookClient`CheckForUpdates[RSNB`nb$, 
                    ReleaseHold[
                    DefinitionNotebookClient`$ButtonCode = 
                    HoldForm[
                    DefinitionNotebookClient`$ClickedButton = "Tables"; 
                    DefinitionNotebookClient`$ClickedAction = 
                    "Insert table with two columns"; 
                    DefinitionNotebookClient`TableInsert[2]]]], 
                    DefinitionNotebookClient`ButtonCodeID[
                    5800166344906378520]], 
                    DefinitionNotebookClient`$ButtonsDisabled = False; Null]; 
                  Null]]], "\"Insert table with three columns\"" :> 
              With[{RSNB`nb$ = InputNotebook[], RSNB`$cp$ = $ContextPath}, 
                Quiet[
                 
                 Block[{$ContextPath = RSNB`$cp$, 
                   ResourceSystemClient`$\
AsyncronousResourceInformationUpdates = False, 
                   DefinitionNotebookClient`$ButtonCodeID = None}, 
                  Internal`WithLocalSettings[
                   DefinitionNotebookClient`$ButtonsDisabled = True; Once[
                    ReleaseHold[
                    CurrentValue[
                    RSNB`nb$, {TaggingRules, "CompatibilityTest"}]], 
                    "KernelSession"]; Needs["DefinitionNotebookClient`"], 
                    Annotation[
                    DefinitionNotebookClient`$ButtonCodeID = 
                    533841403879783297; 
                    DefinitionNotebookClient`CheckForUpdates[RSNB`nb$, 
                    ReleaseHold[
                    DefinitionNotebookClient`$ButtonCode = 
                    HoldForm[
                    DefinitionNotebookClient`$ClickedButton = "Tables"; 
                    DefinitionNotebookClient`$ClickedAction = 
                    "Insert table with three columns"; 
                    DefinitionNotebookClient`TableInsert[3]]]], 
                    DefinitionNotebookClient`ButtonCodeID[
                    533841403879783297]], 
                    DefinitionNotebookClient`$ButtonsDisabled = False; Null]; 
                  Null]]], "\"Add a row to the selected table\"" :> 
              With[{RSNB`nb$ = InputNotebook[], RSNB`$cp$ = $ContextPath}, 
                Quiet[
                 
                 Block[{$ContextPath = RSNB`$cp$, 
                   ResourceSystemClient`$\
AsyncronousResourceInformationUpdates = False, 
                   DefinitionNotebookClient`$ButtonCodeID = None}, 
                  Internal`WithLocalSettings[
                   DefinitionNotebookClient`$ButtonsDisabled = True; Once[
                    ReleaseHold[
                    CurrentValue[
                    RSNB`nb$, {TaggingRules, "CompatibilityTest"}]], 
                    "KernelSession"]; Needs["DefinitionNotebookClient`"], 
                    Annotation[
                    DefinitionNotebookClient`$ButtonCodeID = 
                    4413051590217973467; 
                    DefinitionNotebookClient`CheckForUpdates[RSNB`nb$, 
                    ReleaseHold[
                    DefinitionNotebookClient`$ButtonCode = 
                    HoldForm[
                    DefinitionNotebookClient`$ClickedButton = "Tables"; 
                    DefinitionNotebookClient`$ClickedAction = 
                    "Add a row to the selected table"; 
                    DefinitionNotebookClient`TableRowInsert[]]]], 
                    DefinitionNotebookClient`ButtonCodeID[
                    4413051590217973467]], 
                    DefinitionNotebookClient`$ButtonsDisabled = False; Null]; 
                  Null]]], "\"Sort the selected table\"" :> 
              With[{RSNB`nb$ = InputNotebook[], RSNB`$cp$ = $ContextPath}, 
                Quiet[
                 
                 Block[{$ContextPath = RSNB`$cp$, 
                   ResourceSystemClient`$\
AsyncronousResourceInformationUpdates = False, 
                   DefinitionNotebookClient`$ButtonCodeID = None}, 
                  Internal`WithLocalSettings[
                   DefinitionNotebookClient`$ButtonsDisabled = True; Once[
                    ReleaseHold[
                    CurrentValue[
                    RSNB`nb$, {TaggingRules, "CompatibilityTest"}]], 
                    "KernelSession"]; Needs["DefinitionNotebookClient`"], 
                    Annotation[
                    DefinitionNotebookClient`$ButtonCodeID = 
                    9150037060110806081; 
                    DefinitionNotebookClient`CheckForUpdates[RSNB`nb$, 
                    ReleaseHold[
                    DefinitionNotebookClient`$ButtonCode = 
                    HoldForm[
                    DefinitionNotebookClient`$ClickedButton = "Tables"; 
                    DefinitionNotebookClient`$ClickedAction = 
                    "Sort the selected table"; 
                    DefinitionNotebookClient`TableSort[]]]], 
                    DefinitionNotebookClient`ButtonCodeID[
                    9150037060110806081]], 
                    DefinitionNotebookClient`$ButtonsDisabled = False; Null]; 
                  Null]]], "\"Merge selected tables\"" :> 
              With[{RSNB`nb$ = InputNotebook[], RSNB`$cp$ = $ContextPath}, 
                Quiet[
                 
                 Block[{$ContextPath = RSNB`$cp$, 
                   ResourceSystemClient`$\
AsyncronousResourceInformationUpdates = False, 
                   DefinitionNotebookClient`$ButtonCodeID = None}, 
                  Internal`WithLocalSettings[
                   DefinitionNotebookClient`$ButtonsDisabled = True; Once[
                    ReleaseHold[
                    CurrentValue[
                    RSNB`nb$, {TaggingRules, "CompatibilityTest"}]], 
                    "KernelSession"]; Needs["DefinitionNotebookClient`"], 
                    Annotation[
                    DefinitionNotebookClient`$ButtonCodeID = 
                    2347719643166780208; 
                    DefinitionNotebookClient`CheckForUpdates[RSNB`nb$, 
                    ReleaseHold[
                    DefinitionNotebookClient`$ButtonCode = 
                    HoldForm[
                    DefinitionNotebookClient`$ClickedButton = "Tables"; 
                    DefinitionNotebookClient`$ClickedAction = 
                    "Merge selected tables"; 
                    DefinitionNotebookClient`TableMerge[]]]], 
                    DefinitionNotebookClient`ButtonCodeID[
                    2347719643166780208]], 
                    DefinitionNotebookClient`$ButtonsDisabled = False; Null]; 
                  Null]]]}, Appearance -> None, Method -> "Queued"], 
            ActionMenuBox[
             FrameBox[
              ButtonBox[
               StyleBox[
                
                TemplateBox[{
                 "\"Cells\"", 
                  "\"\[ThinSpace]\[ThinSpace]\[ThinSpace]\[FilledDownTriangle]\
\""}, "RowDefault"], "Text", FontFamily -> "Source Sans Pro", FontSize -> 11, 
                StripOnInput -> False], ButtonFunction :> 
               With[{RSNB`nb$ = ButtonNotebook[], RSNB`$cp$ = $ContextPath}, 
                 Quiet[
                  
                  Block[{$ContextPath = RSNB`$cp$, 
                    ResourceSystemClient`$\
AsyncronousResourceInformationUpdates = False, 
                    DefinitionNotebookClient`$ButtonCodeID = None}, 
                   Internal`WithLocalSettings[
                    DefinitionNotebookClient`$ButtonsDisabled = True; Once[
                    ReleaseHold[
                    CurrentValue[
                    RSNB`nb$, {TaggingRules, "CompatibilityTest"}]], 
                    "KernelSession"]; Needs["DefinitionNotebookClient`"], 
                    Annotation[
                    DefinitionNotebookClient`$ButtonCodeID = 
                    3216557251994556740; 
                    DefinitionNotebookClient`CheckForUpdates[RSNB`nb$, 
                    ReleaseHold[
                    DefinitionNotebookClient`$ButtonCode = HoldForm[Null]]], 
                    DefinitionNotebookClient`ButtonCodeID[
                    3216557251994556740]], 
                    DefinitionNotebookClient`$ButtonsDisabled = False; Null]; 
                   Null]]], FrameMargins -> {{4, 4}, {0, 0}}, BaseStyle -> 
               Dynamic[
                 FEPrivate`If[
                  CurrentValue[Enabled], 
                  FEPrivate`If[
                   CurrentValue["MouseOver"], {
                   FontColor -> GrayLevel[1], 
                    TaggingRules -> {"ButtonHovering" -> True}}, {
                   FontColor -> RGBColor[0.82745, 0.20784, 0.], 
                    TaggingRules -> {"ButtonHovering" -> False}}], {
                  FontColor -> RGBColor[0.95686, 0.80196, 0.75], 
                   TaggingRules -> {"ButtonHovering" -> False}}], Evaluator -> 
                 "System"], Appearance -> {"Default" -> Image[CompressedData["

1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRIz
UFAcikHs/4QAMWqA4BllAJchjw5tvzu19maOx1UPSQgCsoEiQHGiDHl4/3Zz
6mVTBlwIKAtUg8eQR8f3XQtUAaq8as/zYkrFxwPrf718DEFANlAEKA6UBaoB
qsRuyMP7EBPuZTj8fHYfa+gBxYGyEHPg7kE2BOILoBqCEQExB+QvVEOAIQbx
BS43oLkH4i9IOMMNAYY8UBDoa4ImQABQJVA9UBeyIcAYBAoCQ49IQ4AqgeqB
uoB6IakRyACmBKAgMBaINASoEuR9D0mIIUBAuSFUccl/6oUJVWKHKumEKimW
WnmHOrmYSuUJwkkUlmykA4IR8Z+40h4AAyMnLQ==
                   "], "Byte", ColorSpace -> "RGB", ImageResolution -> 144, 
                   Interleaving -> True], "Hover" -> Image[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRIz
UFAcikHs/4QAMWqA4BllAJchNw/sODmxYXeazzp7OQgCsoEiQHFiDHny4P7h
2ozl2my4EFAWqAaPIbeP7t/ooQlUuVqP87yn9MMwtU8p+hAEZANFgOJAWaAa
oEqshgDNh5iwx1rwY7Len2wTTAQUB8pCzIG7B9kQiC+AarBqR0YQc4Dq0QwB
hhjEF7jcgOYeiL8g4Qw3BBjyQEGgrwmaAEFAlUD1QF3IhgBjECgIDD0iDQGq
BKoH6gLqhaRGIAOYEoCCwFgg0hCgSqB6oC6IIUBAuSFUcQkVw4QqsUOVdEKV
FEutvEOVXEyt8gQOKCzZyADEFOPElPYAYDEc1A==
                   "], "Byte", ColorSpace -> "RGB", ImageResolution -> 144, 
                   Interleaving -> True], "Pressed" -> Image[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRIz
UFAcikHs/4QAMWqA4BllAJchr1+//vjx4/fv3//AAJANFAGKE2PI8+fPv3z5
gsfZQFmgGjyGvHr16vfv30CRv9++vFrQ/rAk4Ia3DAQB2UARoDhQFqgGqBKr
IUDzISZ8ObP/pp/CZVMGTAQUB8pCzIG7B9kQiC+AarBqR0YQc4Dq0QwBhhjE
F7jcgOYeiL8g4Qw3BBjyQAbQ1wRNgCCgSqB6oC5kQ4AxCGQAQ49IQ4AqgeqB
uoB6IakRyACmBCADGAtEGgJUCVQP1AUxBAgoN4QqLqFimFAldqiSTqiSYqmV
d6iSi6lVnsABhSUbGQCPs+GAmNIeAMvulj0=
                   "], "Byte", ColorSpace -> "RGB", ImageResolution -> 144, 
                   Interleaving -> True]}, Background -> GrayLevel[0.9], 
               Method -> "Queued", ImageSize -> {All, 20}, Evaluator -> 
               Automatic], FrameStyle -> Directive[
                GrayLevel[0.9], 
                AbsoluteThickness[2]], FrameMargins -> -1, ContentPadding -> 
              False, StripOnInput -> False], {
             "\"Insert comment for reviewer\"" :> 
              With[{RSNB`nb$ = InputNotebook[], RSNB`$cp$ = $ContextPath}, 
                Quiet[
                 
                 Block[{$ContextPath = RSNB`$cp$, 
                   ResourceSystemClient`$\
AsyncronousResourceInformationUpdates = False, 
                   DefinitionNotebookClient`$ButtonCodeID = None}, 
                  Internal`WithLocalSettings[
                   DefinitionNotebookClient`$ButtonsDisabled = True; Once[
                    ReleaseHold[
                    CurrentValue[
                    RSNB`nb$, {TaggingRules, "CompatibilityTest"}]], 
                    "KernelSession"]; Needs["DefinitionNotebookClient`"], 
                    Annotation[
                    DefinitionNotebookClient`$ButtonCodeID = 
                    2572781756330727330; 
                    DefinitionNotebookClient`CheckForUpdates[RSNB`nb$, 
                    ReleaseHold[
                    DefinitionNotebookClient`$ButtonCode = 
                    HoldForm[
                    DefinitionNotebookClient`$ClickedButton = "Cells"; 
                    DefinitionNotebookClient`$ClickedAction = 
                    "Insert comment for reviewer"; 
                    DefinitionNotebookClient`CommentInsert[]]]], 
                    DefinitionNotebookClient`ButtonCodeID[
                    2572781756330727330]], 
                    DefinitionNotebookClient`$ButtonsDisabled = False; Null]; 
                  Null]]], "\"Mark/unmark selected cells as comments\"" :> 
              With[{RSNB`nb$ = InputNotebook[], RSNB`$cp$ = $ContextPath}, 
                Quiet[
                 
                 Block[{$ContextPath = RSNB`$cp$, 
                   ResourceSystemClient`$\
AsyncronousResourceInformationUpdates = False, 
                   DefinitionNotebookClient`$ButtonCodeID = None}, 
                  Internal`WithLocalSettings[
                   DefinitionNotebookClient`$ButtonsDisabled = True; Once[
                    ReleaseHold[
                    CurrentValue[
                    RSNB`nb$, {TaggingRules, "CompatibilityTest"}]], 
                    "KernelSession"]; Needs["DefinitionNotebookClient`"], 
                    Annotation[
                    DefinitionNotebookClient`$ButtonCodeID = 
                    3646530685697756512; 
                    DefinitionNotebookClient`CheckForUpdates[RSNB`nb$, 
                    ReleaseHold[
                    DefinitionNotebookClient`$ButtonCode = 
                    HoldForm[
                    DefinitionNotebookClient`$ClickedButton = "Cells"; 
                    DefinitionNotebookClient`$ClickedAction = 
                    "Mark/unmark selected cells as comments"; 
                    DefinitionNotebookClient`CommentToggle[]]]], 
                    DefinitionNotebookClient`ButtonCodeID[
                    3646530685697756512]], 
                    DefinitionNotebookClient`$ButtonsDisabled = False; Null]; 
                  Null]]], "\"Mark/unmark selected cells as excluded\"" :> 
              With[{RSNB`nb$ = InputNotebook[], RSNB`$cp$ = $ContextPath}, 
                Quiet[
                 
                 Block[{$ContextPath = RSNB`$cp$, 
                   ResourceSystemClient`$\
AsyncronousResourceInformationUpdates = False, 
                   DefinitionNotebookClient`$ButtonCodeID = None}, 
                  Internal`WithLocalSettings[
                   DefinitionNotebookClient`$ButtonsDisabled = True; Once[
                    ReleaseHold[
                    CurrentValue[
                    RSNB`nb$, {TaggingRules, "CompatibilityTest"}]], 
                    "KernelSession"]; Needs["DefinitionNotebookClient`"], 
                    Annotation[
                    DefinitionNotebookClient`$ButtonCodeID = 
                    1866935765212102190; 
                    DefinitionNotebookClient`CheckForUpdates[RSNB`nb$, 
                    ReleaseHold[
                    DefinitionNotebookClient`$ButtonCode = 
                    HoldForm[
                    DefinitionNotebookClient`$ClickedButton = "Cells"; 
                    DefinitionNotebookClient`$ClickedAction = 
                    "Mark/unmark selected cells as excluded"; 
                    DefinitionNotebookClient`ExclusionToggle[]]]], 
                    DefinitionNotebookClient`ButtonCodeID[
                    1866935765212102190]], 
                    DefinitionNotebookClient`$ButtonsDisabled = False; Null]; 
                  Null]]]}, Appearance -> None, Method -> "Queued"]}}, 
          GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Center}}}, 
          AutoDelete -> False, 
          GridBoxBackground -> {"Columns" -> {{None}}, "Rows" -> {
              GrayLevel[0.9]}}, 
          GridBoxFrame -> {
           "Columns" -> False, "RowsIndexed" -> {1 -> GrayLevel[0.9]}}, 
          GridBoxItemSize -> {
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
          GridBoxSpacings -> {
           "Columns" -> {5, {0.5}, 5}, "Rows" -> {{Automatic}}}, FrameStyle -> 
          GrayLevel[0.75]], "Grid"], ButtonBoxOptions -> {Enabled -> Dynamic[
            Not[
             TrueQ[DefinitionNotebookClient`$ButtonsDisabled]], 
            TrackedSymbols :> {DefinitionNotebookClient`$ButtonsDisabled}]}, 
        StripOnInput -> False]& )}], 
   Cell[
    StyleData["MainGridTemplate"], 
    TemplateBoxOptions -> {DisplayFunction -> (StyleBox[
        TagBox[
         GridBox[{{
            TagBox[
             GridBox[{{
                GraphicsBox[{
                  Thickness[0.022222], {
                   FaceForm[{
                    RGBColor[0.87451, 0.27843, 0.031373], 
                    Opacity[1.]}], 
                   
                   FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}}}, {{{45., 22.5}, {45., 10.074}, {34.926, 0.}, {22.5, 
                    0.}, {10.074, 0.}, {0., 10.074}, {0., 22.5}, {0., 
                    34.926}, {10.074, 45.}, {22.5, 45.}, {34.926, 45.}, {45., 
                    34.926}, {45., 22.5}}}]}, {
                   FaceForm[{
                    RGBColor[1., 1., 1.], 
                    Opacity[1.]}], 
                   
                   FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
                    3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
                    0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                    0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
                    3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}}, {{0, 2, 0}, {1, 3, 
                    3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 
                    0}, {1, 3, 3}}, {{0, 2, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
                    3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {CompressedData["
1:eJxTTMoPSmViYGAwAWIQLckSxqe7SdlhmnN3zvPblg4w/smyffOl/K0cEp5e
ULq9U9lhT8lkCZZrVg6VL9UMOd4oO1SLrHN/GGXtcLUCKOCh4sDDpN0udtPa
4fnvlR8v8ao6ZIE12ELMrVZzAHLC+HjtHICGz32fruGQC1Zo57BASv+uCpsW
RP9Me4g9YjoQe3gcHICqlx/z1nNgAAEFB4j6Y/oOQMvOfVd2gLhjlgGEz+zg
oBnTf+irhiFEfw/UvDJDiP2+9g7qhhxrZGYZQtS9sHP48vdKxcs2Q4i72u0c
pEHOSTSEuxfsTiFDiPhCWwcXoHd+rzRwWOS67fPfEFuHx0tnH1EoMHDYUJQx
8a2MrUPQDrnW14IGUPfaOnzTAFq0VR8aXrYOoFA6V64HcccvWwfTuF2ePEy6
UPPtHIC+CH68VBvOP70QaNFeLTg/X6j5wKlELYdPl3yTBCLsIP7U0YK49y3U
PR80HQJ6p+cJHbaB88HqZ1jD1QNdUyWSZwWJH2stiHtuWcLdC+ND4lvfwbzT
MeHpBEt4+IPld1lA4p9DH+LuVgu4eeh8sH18hnA+2J6velB3aUHSyxE9iP8U
9aDpBMH3A/rWskQHYt8JBQw+TD0kPpTh5sHSMzgd/0TwYe6B8WHulY1Ksb7f
rwDng+PHSQES31csIPF7UREePgCOg02w
                    "], {{19.051, 14.242}, {19.051, 27.594}, {23.828, 
                    27.594}, {23.828, 26.543}, {21.426, 26.309}, {21.375, 
                    26.258}, {21.375, 24.219}, {21.375, 17.535}, {21.375, 
                    15.602}, {21.426, 15.547}, {23.828, 15.316}, {23.828, 
                    14.242}}, {{24.578, 18.75}, {24.578, 23.078}, {24.578, 
                    23.539}, {24.953, 23.914}, {25.418, 23.91}, {29.746, 
                    23.91}, {30.203, 23.91}, {30.578, 23.539}, {30.578, 
                    23.078}, {30.578, 18.75}, {30.582, 18.289}, {30.207, 
                    17.91}, {29.746, 17.91}, {25.418, 17.91}, {24.953, 
                    17.906}, {24.574, 18.285}, {24.578, 18.75}}, {{31.328, 
                    14.242}, {31.328, 15.316}, {33.684, 15.539}, {33.789, 
                    15.602}, {33.789, 17.641}, {33.789, 24.188}, {33.789, 
                    26.227}, {33.684, 26.281}, {31.328, 26.512}, {31.328, 
                    27.586}, {36.113, 27.586}, {36.113, 14.234}}}]}}, {
                 ImageSize -> {Automatic, 32}, 
                  ImagePadding -> {{5, 0}, {0, 0}}, BaselinePosition -> 
                  Scaled[0.25], AspectRatio -> Automatic, Background -> 
                  RGBColor[0.98824, 0.41961, 0.20392], 
                  ImageSize -> {45., 45.}, 
                  PlotRange -> {{0., 45.}, {0., 45.}}}], 
                StyleBox[
                 TagBox[
                  GridBox[{{
                    StyleBox[
                    "\"Function Resource\"", FontFamily -> "Source Sans Pro", 
                    FontWeight -> "SemiBold", StripOnInput -> False], 
                    StyleBox[
                    "\"DEFINITION NOTEBOOK\"", FontFamily -> 
                    "Source Sans Pro", FontTracking -> "SemiCondensed", 
                    FontVariations -> {"CapsType" -> "AllSmallCaps"}, 
                    StripOnInput -> False]}}, 
                   GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Baseline}}}, 
                   AutoDelete -> False, 
                   GridBoxDividers -> {
                    "ColumnsIndexed" -> {2 -> RGBColor[1., 1., 1.]}, 
                    "Rows" -> {{None}}}, 
                   GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], 
                  "Grid"], FontSize -> 24, FontColor -> RGBColor[1., 1., 1.], 
                 StripOnInput -> False]}}, 
              GridBoxAlignment -> {
               "Columns" -> {{Left}}, "Rows" -> {{Baseline}}}, AutoDelete -> 
              False, GridBoxItemSize -> {
               "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], "Grid"],
             "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
            "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
            "\[SpanFromLeft]", 
            TemplateBox[{
              StyleBox[
               
               TemplateBox[{
                "\"Function Repository\"", "\" \[RightGuillemet]  \""}, 
                "RowDefault"], "Text", FontColor -> RGBColor[1., 1., 1.], 
               StripOnInput -> False], 
              "https://resources.wolframcloud.com/FunctionRepository"}, 
             "HyperlinkURL"]}, {
            TemplateBox[{
              
              TemplateBox[{
               "\"Open Sample\"", 
                "\"View a completed sample definition notebook\""}, 
               "PrettyTooltipTemplate"], Annotation[
              DefinitionNotebookClient`$ButtonCodeID = 4393071033038384034; (
                DefinitionNotebookClient`$ClickedButton = "Open Sample"; 
                DefinitionNotebookClient`ViewExampleNotebook[
                  ButtonNotebook[]]), 
               DefinitionNotebookClient`ButtonCodeID[4393071033038384034]]& , 
              "\"View a completed sample definition notebook\"", False}, 
             "OrangeButtonTemplate"], 
            TemplateBox[{
              
              TemplateBox[{
               "\"Style Guidelines\"", 
                "\"View general guidelines for authoring resource \
functions\""}, "PrettyTooltipTemplate"], Annotation[
              DefinitionNotebookClient`$ButtonCodeID = 5906117565281445171; (
                DefinitionNotebookClient`$ClickedButton = "Style Guidelines"; 
                DefinitionNotebookClient`ViewStyleGuidelines[
                  ButtonNotebook[]]), 
               DefinitionNotebookClient`ButtonCodeID[5906117565281445171]]& , 
              "\"View general guidelines for authoring resource functions\"", 
              False}, "OrangeButtonTemplate"], 
            TemplateBox[{
              TemplateBox[{
                TagBox[
                 GridBox[{{"\"Tools\"", 
                    PaneSelectorBox[{False -> GraphicsBox[{
                    RGBColor[1., 1., 1.], 
                    AbsoluteThickness[1.], 
                    LineBox[{{0, 0}, {0, 10}, {10, 10}, {10, 0}, {0, 0}}], 
                    LineBox[{{5, 2.5}, {5, 7.5}}], 
                    LineBox[{{2.5, 5}, {7.5, 5}}]}, ImageSize -> 9, 
                    PlotRangePadding -> 1.5], True -> GraphicsBox[{
                    RGBColor[1., 1., 1.], 
                    AbsoluteThickness[1.], 
                    LineBox[{{0, 0}, {0, 10}, {10, 10}, {10, 0}, {0, 0}}], 
                    LineBox[{{2.5, 5}, {7.5, 5}}]}, ImageSize -> 9, 
                    PlotRangePadding -> 1.5]}, 
                    Dynamic[
                    CurrentValue[
                    EvaluationNotebook[], {TaggingRules, "ToolsOpen"}, True]],
                     BaselinePosition -> Scaled[0]]}}, 
                  GridBoxAlignment -> {
                   "Columns" -> {{Automatic}}, "Rows" -> {{Baseline}}}, 
                  AutoDelete -> False, 
                  GridBoxItemSize -> {
                   "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                  GridBoxSpacings -> {"Columns" -> {{0.35}}}], "Grid"], 
                "\"Toggle documentation toolbar\""}, "PrettyTooltipTemplate"],
               Annotation[
              DefinitionNotebookClient`$ButtonCodeID = 5074018684552945401; (
                DefinitionNotebookClient`$ClickedButton = "Tools"; 
                DefinitionNotebookClient`ToggleToolbar[
                  ButtonNotebook[]]), 
               DefinitionNotebookClient`ButtonCodeID[5074018684552945401]]& , 
              "\"Toggle documentation toolbar\"", False}, 
             "OrangeButtonTemplate"], 
            TagBox[
             
             GridBox[{{"\"\"", "\"\""}}, 
              GridBoxAlignment -> {
               "Columns" -> {{Left}}, "Rows" -> {{Center}}}, AutoDelete -> 
              False, GridBoxDividers -> {
               "ColumnsIndexed" -> {2 -> True}, "Rows" -> {{False}}}, 
              GridBoxItemSize -> {
               "Columns" -> {{Automatic}}, "Rows" -> {{2}}}, 
              GridBoxSpacings -> {"Columns" -> {{0.5}}}, FrameStyle -> 
              RGBColor[0.99412, 0.7098, 0.60196]], "Grid"], 
            TemplateBox[{
              
              TemplateBox[{
               "\"Check\"", "\"Check notebook for potential errors\""}, 
               "PrettyTooltipTemplate"], Annotation[
              DefinitionNotebookClient`$ButtonCodeID = 7891204313296928191; (
                DefinitionNotebookClient`$ClickedButton = "Check"; 
                DefinitionNotebookClient`CheckDefinitionNotebook[
                  ButtonNotebook[]]), 
               DefinitionNotebookClient`ButtonCodeID[7891204313296928191]]& , 
              "\"Check notebook for potential errors\"", False}, 
             "OrangeButtonTemplate"], 
            TemplateBox[{
              
              TemplateBox[{"\"Preview\"", "\"Generate a preview notebook\""}, 
               "PrettyTooltipTemplate"], Annotation[
              DefinitionNotebookClient`$ButtonCodeID = 4299709568580201021; (
                DefinitionNotebookClient`$ClickedButton = "Preview"; 
                DefinitionNotebookClient`PreviewResource[
                  ButtonNotebook[], "Notebook"]), 
               DefinitionNotebookClient`ButtonCodeID[4299709568580201021]]& , 
              "\"Generate a preview notebook\"", True}, 
             "OrangeButtonTemplate"], 
            ActionMenuBox[
             TemplateBox[{
               TemplateBox[{"\"Deploy\"", 
                 TemplateBox[{5}, "Spacer1"], "\"\[FilledDownTriangle]\""}, 
                "RowDefault"], Annotation[
               DefinitionNotebookClient`$ButtonCodeID = 1898445052439169298; 
                Null, 
                DefinitionNotebookClient`ButtonCodeID[1898445052439169298]]& ,
                "\"\"", True}, "OrangeButtonTemplate"], {
             "\"Locally on this computer\"" :> 
              With[{RSNB`nb$ = InputNotebook[], RSNB`$cp$ = $ContextPath}, 
                Quiet[
                 
                 Block[{$ContextPath = RSNB`$cp$, 
                   ResourceSystemClient`$\
AsyncronousResourceInformationUpdates = False, 
                   DefinitionNotebookClient`$SuppressDynamicEvents = True, 
                   DefinitionNotebookClient`$ButtonCodeID = None}, 
                  Internal`WithLocalSettings[
                   DefinitionNotebookClient`$ButtonsDisabled = True; 
                    CurrentValue[RSNB`nb$, {TaggingRules, "StatusMessage"}] = 
                    ProgressIndicator[Appearance -> "Necklace"]; Once[
                    ReleaseHold[
                    CurrentValue[
                    RSNB`nb$, {TaggingRules, "CompatibilityTest"}]], 
                    "KernelSession"]; Needs["DefinitionNotebookClient`"], 
                    Annotation[
                    DefinitionNotebookClient`$ButtonCodeID = 
                    8714502586816766511; 
                    DefinitionNotebookClient`CheckForUpdates[RSNB`nb$, 
                    ReleaseHold[
                    DefinitionNotebookClient`$ButtonCode = 
                    HoldForm[
                    DefinitionNotebookClient`$ClickedButton = "Deploy"; 
                    DefinitionNotebookClient`$ClickedAction = 
                    "Locally on this computer"; 
                    DefinitionNotebookClient`DisplayStripe[
                    ButtonNotebook[], 
                    DefinitionNotebookClient`DeployResource[
                    ButtonNotebook[], "Local"]]]]], 
                    DefinitionNotebookClient`ButtonCodeID[
                    8714502586816766511]], 
                    CurrentValue[RSNB`nb$, {TaggingRules, "StatusMessage"}] = 
                    ""; DefinitionNotebookClient`$ButtonsDisabled = False; 
                    Null]; Null]]], "\"For my cloud account\"" :> 
              With[{RSNB`nb$ = InputNotebook[], RSNB`$cp$ = $ContextPath}, 
                Quiet[
                 
                 Block[{$ContextPath = RSNB`$cp$, 
                   ResourceSystemClient`$\
AsyncronousResourceInformationUpdates = False, 
                   DefinitionNotebookClient`$SuppressDynamicEvents = True, 
                   DefinitionNotebookClient`$ButtonCodeID = None}, 
                  Internal`WithLocalSettings[
                   DefinitionNotebookClient`$ButtonsDisabled = True; 
                    CurrentValue[RSNB`nb$, {TaggingRules, "StatusMessage"}] = 
                    ProgressIndicator[Appearance -> "Necklace"]; Once[
                    ReleaseHold[
                    CurrentValue[
                    RSNB`nb$, {TaggingRules, "CompatibilityTest"}]], 
                    "KernelSession"]; Needs["DefinitionNotebookClient`"], 
                    Annotation[
                    DefinitionNotebookClient`$ButtonCodeID = 
                    1389539917011878958; 
                    DefinitionNotebookClient`CheckForUpdates[RSNB`nb$, 
                    ReleaseHold[
                    DefinitionNotebookClient`$ButtonCode = 
                    HoldForm[
                    DefinitionNotebookClient`$ClickedButton = "Deploy"; 
                    DefinitionNotebookClient`$ClickedAction = 
                    "For my cloud account"; 
                    DefinitionNotebookClient`DisplayStripe[
                    ButtonNotebook[], 
                    DefinitionNotebookClient`DeployResource[
                    ButtonNotebook[], "CloudPrivate"]]]]], 
                    DefinitionNotebookClient`ButtonCodeID[
                    1389539917011878958]], 
                    CurrentValue[RSNB`nb$, {TaggingRules, "StatusMessage"}] = 
                    ""; DefinitionNotebookClient`$ButtonsDisabled = False; 
                    Null]; Null]]], "\"Publicly in the cloud\"" :> 
              With[{RSNB`nb$ = InputNotebook[], RSNB`$cp$ = $ContextPath}, 
                Quiet[
                 
                 Block[{$ContextPath = RSNB`$cp$, 
                   ResourceSystemClient`$\
AsyncronousResourceInformationUpdates = False, 
                   DefinitionNotebookClient`$SuppressDynamicEvents = True, 
                   DefinitionNotebookClient`$ButtonCodeID = None}, 
                  Internal`WithLocalSettings[
                   DefinitionNotebookClient`$ButtonsDisabled = True; 
                    CurrentValue[RSNB`nb$, {TaggingRules, "StatusMessage"}] = 
                    ProgressIndicator[Appearance -> "Necklace"]; Once[
                    ReleaseHold[
                    CurrentValue[
                    RSNB`nb$, {TaggingRules, "CompatibilityTest"}]], 
                    "KernelSession"]; Needs["DefinitionNotebookClient`"], 
                    Annotation[
                    DefinitionNotebookClient`$ButtonCodeID = 
                    5593410685219912767; 
                    DefinitionNotebookClient`CheckForUpdates[RSNB`nb$, 
                    ReleaseHold[
                    DefinitionNotebookClient`$ButtonCode = 
                    HoldForm[
                    DefinitionNotebookClient`$ClickedButton = "Deploy"; 
                    DefinitionNotebookClient`$ClickedAction = 
                    "Publicly in the cloud"; 
                    DefinitionNotebookClient`DisplayStripe[
                    ButtonNotebook[], 
                    DefinitionNotebookClient`DeployResource[
                    ButtonNotebook[], "CloudPublic"]]]]], 
                    DefinitionNotebookClient`ButtonCodeID[
                    5593410685219912767]], 
                    CurrentValue[RSNB`nb$, {TaggingRules, "StatusMessage"}] = 
                    ""; DefinitionNotebookClient`$ButtonsDisabled = False; 
                    Null]; Null]]], 
              "\"In this session only (without documentation)\"" :> 
              With[{RSNB`nb$ = InputNotebook[], RSNB`$cp$ = $ContextPath}, 
                Quiet[
                 
                 Block[{$ContextPath = RSNB`$cp$, 
                   ResourceSystemClient`$\
AsyncronousResourceInformationUpdates = False, 
                   DefinitionNotebookClient`$SuppressDynamicEvents = True, 
                   DefinitionNotebookClient`$ButtonCodeID = None}, 
                  Internal`WithLocalSettings[
                   DefinitionNotebookClient`$ButtonsDisabled = True; 
                    CurrentValue[RSNB`nb$, {TaggingRules, "StatusMessage"}] = 
                    ProgressIndicator[Appearance -> "Necklace"]; Once[
                    ReleaseHold[
                    CurrentValue[
                    RSNB`nb$, {TaggingRules, "CompatibilityTest"}]], 
                    "KernelSession"]; Needs["DefinitionNotebookClient`"], 
                    Annotation[
                    DefinitionNotebookClient`$ButtonCodeID = 
                    8586347731213964380; 
                    DefinitionNotebookClient`CheckForUpdates[RSNB`nb$, 
                    ReleaseHold[
                    DefinitionNotebookClient`$ButtonCode = 
                    HoldForm[
                    DefinitionNotebookClient`$ClickedButton = "Deploy"; 
                    DefinitionNotebookClient`$ClickedAction = 
                    "In this session only (without documentation)"; 
                    DefinitionNotebookClient`DisplayStripe[
                    ButtonNotebook[], 
                    DefinitionNotebookClient`DeployResource[
                    ButtonNotebook[], "KernelSession"]]]]], 
                    DefinitionNotebookClient`ButtonCodeID[
                    8586347731213964380]], 
                    CurrentValue[RSNB`nb$, {TaggingRules, "StatusMessage"}] = 
                    ""; DefinitionNotebookClient`$ButtonsDisabled = False; 
                    Null]; Null]]]}, Appearance -> None, Method -> "Queued"], 
            
            ItemBox[
             StyleBox[
              DynamicBox[
               ToBoxes[
                CurrentValue[
                 EvaluationNotebook[], {TaggingRules, "StatusMessage"}, ""], 
                StandardForm], Initialization :> (CurrentValue[
                  EvaluationNotebook[], {TaggingRules, "StatusMessage"}] = 
                "")], "Text", 
              GrayLevel[1], StripOnInput -> False], ItemSize -> Fit, 
             StripOnInput -> False], 
            DynamicBox[
             ToBoxes[
              If[
               CurrentValue[
                EvaluationNotebook[], {
                TaggingRules, "SubmissionReviewData", "Review"}, False], 
               RawBoxes[
                TemplateBox[{
                  TemplateBox[{
                    TagBox[
                    GridBox[{{
                    GraphicsBox[{
                    Thickness[0.06349], 
                    StyleBox[{
                    
                    FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2,
                     0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                    0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1,
                     0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBWIWIGZigIEX9mCqQd8Bwv+Bnc/A54CiHs5HV6/ngJUP
p2HmwdTp4FCHTvOhqYfZrw2lhdDk0fno6tHcD1PPwOSAnY+uns8BAE8cGz4=

                    "]]}, {
                    FaceForm[
                    RGBColor[1., 1., 1.]]}, StripOnInput -> False], 
                    StyleBox[{
                    
                    FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2,
                     0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                    0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1,
                     0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 
                    2, 0}, {0, 1, 0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgB2IWIGZigAEJBwjNB6EblHHwX9ijqofxoeoYhKC0Bg4+
Hw4apk4Uap8aDr4QDhqqDu4uVRx8URw0TJ001D5lHHwJHDRUHYMclFbCwZfG
QUPVNSjgp+HmIWgAG/wcEg==
                    "]], 
                    
                    FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2,
                     0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                    0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1,
                     0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 
                    2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 
                    1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0,
                     1, 0}, {0, 1, 0}}}, CompressedData["
1:eJx10EEKgCAQhWGpFtEyEAYGggQj6RKeoSMErbuCR0/IWfTgCcPwy7fR9XrO
u3fOTXWGOp2zM+ZvH2170nv+e2sFH0ijt45/XxJp9NgRPHYAb63kHhu9tf2H
eU8aPfbS9kxawAvxnrSCx3c3XzbS6JX4RFrAS34B53ckaw==
                    "]]}, {
                    FaceForm[
                    RGBColor[1., 1., 1.]]}, StripOnInput -> False]}, 
                    ImageSize -> 15, PlotRange -> {{0., 15.75}, {0., 16.5}}, 
                    AspectRatio -> 1.15], "\"Submit Update\""}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Center}}}, AutoDelete -> 
                    False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{0}}, "ColumnsIndexed" -> {2 -> 0.5}, 
                    "Rows" -> {{0}}}], "Grid"], 
                    "\"Submit changes to update your function submission\""}, 
                   "PrettyTooltipTemplate"], Annotation[
                  DefinitionNotebookClient`$ButtonCodeID = 
                    3196298050911436087; (
                    DefinitionNotebookClient`$ClickedButton = "SubmitUpdate"; 
                    With[{RSNB`nb = ButtonNotebook[]}, 
                    DefinitionNotebookClient`DisplayStripe[RSNB`nb, 
                    DefinitionNotebookClient`SubmitRepositoryUpdate[RSNB`nb], 
                    "ShowProgress" -> True]]), 
                   DefinitionNotebookClient`ButtonCodeID[
                   3196298050911436087]]& , 
                  "\"Submit changes to update your function submission\"", 
                  True}, "OrangeButtonTemplate"]], 
               RawBoxes[
                TemplateBox[{
                  TemplateBox[{
                    TagBox[
                    GridBox[{{
                    GraphicsBox[{
                    Thickness[0.06349], 
                    StyleBox[{
                    
                    FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2,
                     0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                    0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1,
                     0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBWIWIGZigIEX9mCqQd8Bwv+Bnc/A54CiHs5HV6/ngJUP
p2HmwdTp4FCHTvOhqYfZrw2lhdDk0fno6tHcD1PPwOSAnY+uns8BAE8cGz4=

                    "]]}, {
                    FaceForm[
                    RGBColor[1., 1., 1.]]}, StripOnInput -> False], 
                    StyleBox[{
                    
                    FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2,
                     0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                    0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1,
                     0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 
                    2, 0}, {0, 1, 0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgB2IWIGZigAEJBwjNB6EblHHwX9ijqofxoeoYhKC0Bg4+
Hw4apk4Uap8aDr4QDhqqDu4uVRx8URw0TJ001D5lHHwJHDRUHYMclFbCwZfG
QUPVNSjgp+HmIWgAG/wcEg==
                    "]], 
                    
                    FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2,
                     0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                    0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1,
                     0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 
                    2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 
                    1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0,
                     1, 0}, {0, 1, 0}}}, CompressedData["
1:eJx10EEKgCAQhWGpFtEyEAYGggQj6RKeoSMErbuCR0/IWfTgCcPwy7fR9XrO
u3fOTXWGOp2zM+ZvH2170nv+e2sFH0ijt45/XxJp9NgRPHYAb63kHhu9tf2H
eU8aPfbS9kxawAvxnrSCx3c3XzbS6JX4RFrAS34B53ckaw==
                    "]]}, {
                    FaceForm[
                    RGBColor[1., 1., 1.]]}, StripOnInput -> False]}, 
                    ImageSize -> 15, PlotRange -> {{0., 15.75}, {0., 16.5}}, 
                    AspectRatio -> 1.15], "\"Submit to Repository\""}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Center}}}, AutoDelete -> 
                    False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{0}}, "ColumnsIndexed" -> {2 -> 0.5}, 
                    "Rows" -> {{0}}}], "Grid"], 
                    "\"Submit your function to the Wolfram Function \
Repository\""}, "PrettyTooltipTemplate"], Annotation[
                  DefinitionNotebookClient`$ButtonCodeID = 
                    3704832848557640569; (
                    DefinitionNotebookClient`$ClickedButton = "Submit"; 
                    With[{RSNB`nb = ButtonNotebook[]}, 
                    DefinitionNotebookClient`DisplayStripe[RSNB`nb, 
                    DefinitionNotebookClient`SubmitRepository[RSNB`nb], 
                    "ShowProgress" -> True]]), 
                   DefinitionNotebookClient`ButtonCodeID[
                   3704832848557640569]]& , 
                  "\"Submit your function to the Wolfram Function \
Repository\"", True}, "OrangeButtonTemplate"]]], StandardForm], Evaluator -> 
             "System", SingleEvaluation -> True]}}, 
          GridBoxAlignment -> {
           "Columns" -> {{Left}}, "ColumnsIndexed" -> {-1 -> Right}, 
            "Rows" -> {{Center}}}, AutoDelete -> False, 
          GridBoxBackground -> {"Columns" -> {{None}}, "Rows" -> {
              RGBColor[0.98824, 0.41961, 0.20392], 
              RGBColor[0.92157, 0.34118, 0.10588]}}, 
          GridBoxFrame -> {
           "Columns" -> False, 
            "RowsIndexed" -> {
             1 -> RGBColor[0.98824, 0.41961, 0.20392], 2 -> 
              RGBColor[0.92157, 0.34118, 0.10588]}}, 
          GridBoxItemSize -> {
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
          GridBoxSpacings -> {
           "Columns" -> {5, {0.9}, 5}, 
            "RowsIndexed" -> {1 -> 1.1, 2 -> 1.3, 3 -> 0.25}}, FrameStyle -> 
          RGBColor[0.98824, 0.41961, 0.20392]], "Grid"], 
        ButtonBoxOptions -> {Enabled -> Dynamic[
            Not[
             TrueQ[DefinitionNotebookClient`$ButtonsDisabled]], 
            TrackedSymbols :> {DefinitionNotebookClient`$ButtonsDisabled}]}, 
        StripOnInput -> False]& )}], 
   Cell[
    StyleData["ReviewerCommentLabelTemplate"], 
    TemplateBoxOptions -> {DisplayFunction -> (TagBox[
        GridBox[{{#, 
           TemplateBox[{
             GraphicsBox[{
               Thickness[0.022222], {
                FaceForm[{
                  RGBColor[0.87451, 0.27843, 0.031373], 
                  Opacity[1.]}], 
                
                FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                 3}}}, {{{45., 22.5}, {45., 10.074}, {34.926, 0.}, {22.5, 
                 0.}, {10.074, 0.}, {0., 10.074}, {0., 22.5}, {0., 34.926}, {
                 10.074, 45.}, {22.5, 45.}, {34.926, 45.}, {45., 34.926}, {
                 45., 22.5}}}]}, {
                FaceForm[{
                  RGBColor[1., 1., 1.], 
                  Opacity[1.]}], 
                
                FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
                  1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
                   3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 
                  0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
                  1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 
                  2, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
                  3}, {0, 1, 0}}, {{0, 2, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
                  3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}}, {{0, 2, 
                  0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {
                  0, 1, 0}}}, {CompressedData["
1:eJxTTMoPSmViYGAwAWIQLckSxqe7SdlhmnN3zvPblg4w/smyffOl/K0cEp5e
ULq9U9lhT8lkCZZrVg6VL9UMOd4oO1SLrHN/GGXtcLUCKOCh4sDDpN0udtPa
4fnvlR8v8ao6ZIE12ELMrVZzAHLC+HjtHICGz32fruGQC1Zo57BASv+uCpsW
RP9Me4g9YjoQe3gcHICqlx/z1nNgAAEFB4j6Y/oOQMvOfVd2gLhjlgGEz+zg
oBnTf+irhiFEfw/UvDJDiP2+9g7qhhxrZGYZQtS9sHP48vdKxcs2Q4i72u0c
pEHOSTSEuxfsTiFDiPhCWwcXoHd+rzRwWOS67fPfEFuHx0tnH1EoMHDYUJQx
8a2MrUPQDrnW14IGUPfaOnzTAFq0VR8aXrYOoFA6V64HcccvWwfTuF2ePEy6
UPPtHIC+CH68VBvOP70QaNFeLTg/X6j5wKlELYdPl3yTBCLsIP7U0YK49y3U
PR80HQJ6p+cJHbaB88HqZ1jD1QNdUyWSZwWJH2stiHtuWcLdC+ND4lvfwbzT
MeHpBEt4+IPld1lA4p9DH+LuVgu4eeh8sH18hnA+2J6velB3aUHSyxE9iP8U
9aDpBMH3A/rWskQHYt8JBQw+TD0kPpTh5sHSMzgd/0TwYe6B8WHulY1Ksb7f
rwDng+PHSQES31csIPF7UREePgCOg02w
                  "], {{19.051, 14.242}, {19.051, 27.594}, {23.828, 27.594}, {
                  23.828, 26.543}, {21.426, 26.309}, {21.375, 26.258}, {
                  21.375, 24.219}, {21.375, 17.535}, {21.375, 15.602}, {
                  21.426, 15.547}, {23.828, 15.316}, {23.828, 14.242}}, {{
                  24.578, 18.75}, {24.578, 23.078}, {24.578, 23.539}, {24.953,
                   23.914}, {25.418, 23.91}, {29.746, 23.91}, {30.203, 
                  23.91}, {30.578, 23.539}, {30.578, 23.078}, {30.578, 
                  18.75}, {30.582, 18.289}, {30.207, 17.91}, {29.746, 
                  17.91}, {25.418, 17.91}, {24.953, 17.906}, {24.574, 
                  18.285}, {24.578, 18.75}}, {{31.328, 14.242}, {31.328, 
                  15.316}, {33.684, 15.539}, {33.789, 15.602}, {33.789, 
                  17.641}, {33.789, 24.188}, {33.789, 26.227}, {33.684, 
                  26.281}, {31.328, 26.512}, {31.328, 27.586}, {36.113, 
                  27.586}, {36.113, 14.234}}}]}}, {
              ImageSize -> 12, AspectRatio -> Automatic, Background -> None, 
               ImageSize -> {45., 45.}, PlotRange -> {{0., 45.}, {0., 45.}}}],
              "Wolfram Function Repository Reviewer"}, 
            "PrettyTooltipTemplate"]}}, 
         GridBoxAlignment -> {
          "Columns" -> {{Automatic}}, "Rows" -> {{Center}}}, AutoDelete -> 
         False, GridBoxItemSize -> {
          "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
         GridBoxSpacings -> {"Columns" -> {{0.25}}}], "Grid"]& )}], 
   Cell[
    StyleData["CommentCellLabelTemplate"], 
    TemplateBoxOptions -> {DisplayFunction -> (StyleBox[
        TagBox[
         GridBox[{{
            StyleBox[#, FontSize -> 11]}, {
            StyleBox[
             DynamicBox[
              ToBoxes[
               DateString[
                TimeZoneConvert[
                 DateObject[#2, TimeZone -> 0]], {
                "Month", "/", "Day", "/", "Year", " ", "Hour24", ":", 
                 "Minute"}], StandardForm], SingleEvaluation -> True], 
             FontSize -> 9]}}, GridBoxAlignment -> {"Columns" -> {{Left}}}, 
          AutoDelete -> False, 
          GridBoxItemSize -> {
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
          GridBoxSpacings -> {"Columns" -> {{Automatic}}, "Rows" -> {{0}}}], 
         "Grid"], "CommentLabel", ShowStringCharacters -> False]& )}], 
   Cell[
    StyleData["OrangeButtonTemplate"], 
    TemplateBoxOptions -> {DisplayFunction -> (FrameBox[
        ButtonBox[
         StyleBox[#, "Text", FontFamily -> "Source Sans Pro", FontWeight -> 
          "SemiBold", FontTracking -> "Condensed", FontSize -> 13, FontColor -> 
          Dynamic[
            FEPrivate`If[
             CurrentValue[Enabled], 
             GrayLevel[1], 
             RGBColor[0.95686, 0.80196, 0.75]], Evaluator -> "System"], 
          StripOnInput -> False], ButtonFunction :> 
         With[{RSNB`nb$ = ButtonNotebook[]}, 
           If[#4, CurrentValue[RSNB`nb$, {TaggingRules, "StatusMessage"}] = 
             ProgressIndicator[Appearance -> "Necklace"]]; 
           With[{RSNB`$cp$ = $ContextPath}, 
             Quiet[
              
              Block[{$ContextPath = RSNB`$cp$, 
                ResourceSystemClient`$AsyncronousResourceInformationUpdates = 
                False, DefinitionNotebookClient`$ButtonCodeID = None}, 
               Internal`WithLocalSettings[
                DefinitionNotebookClient`$ButtonsDisabled = True; Once[
                   ReleaseHold[
                    CurrentValue[
                    RSNB`nb$, {TaggingRules, "CompatibilityTest"}]], 
                   "KernelSession"]; Needs["DefinitionNotebookClient`"], 
                 Annotation[
                 DefinitionNotebookClient`$ButtonCodeID = 3145484069433207908; 
                  DefinitionNotebookClient`CheckForUpdates[RSNB`nb$, 
                    ReleaseHold[
                    DefinitionNotebookClient`$ButtonCode = HoldForm[
                    #2[]]]], 
                  DefinitionNotebookClient`ButtonCodeID[3145484069433207908]],
                  DefinitionNotebookClient`$ButtonsDisabled = False; Null]; 
               Null]]]; 
           CurrentValue[RSNB`nb$, {TaggingRules, "StatusMessage"}] = ""; 
           Null], FrameMargins -> {{5, 5}, {0, 0}}, 
         Appearance -> {"Default" -> Image[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRIz
UFAcikHs/4QAMWqA4HW4NCUIlyHPAkQfuPPftue4ZskMQUA2UAQoTpQhYVJ3
XXgumzLgQkBZoBo8hjwLFLtuzQJSbIbDELA4UA1QJXZDwqSgJhCBgCrh7kE2
BL8vsPsL1RBgiOHzBQ5/QcIZbggw5ElyBgQBdSEbAoxBMgwB6gLqhaRGIAOY
EsgwBKgLYggQUG4IVVxCxTChSuxQJZ1QJcVSK+9QJxdTqTyhWslGbhmLHxBT
2gMAMUz3Hw==
             "], "Byte", ColorSpace -> "RGB", ImageResolution -> 144, 
             Interleaving -> True], "Hover" -> Image[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRIz
UFAcikHs/4QAMWqA4HW4NCUIlyF3/cTOOAvtteRZb8ABQUA2UAQoTowhL0Ol
jtrxL9dmw4WAskA1eAy57y++yYgTjwkQBFQDVInVEKD5xJgANwfuHmRD8PsC
q7/QDAGGGEkmQBAknOGGAEOeDEOAupANAcYgGYYAdQH1QlIjkAFMCWQYAtQF
MQQIKDeEKi6hYphQJXaokk6okmKplXeokoupVZ5Qq2Qju4zFD4gp7QFpR8IT

             "], "Byte", ColorSpace -> "RGB", ImageResolution -> 144, 
             Interleaving -> True], "Pressed" -> Image[CompressedData["
1:eJxTTMoPSmNiYGAo5gASQYnljkVFiZXBAkBOaF5xZnpeaopnXklqemqRRRIz
UFAcikHs/4QAMWqA4HW4NCUIlyHvKz2/LG7+eWr737fPIAjIBooAxYkx5E2M
0rets/E4GygLVIPHkHclTn+e3gaK/P76+drsrsN5IRudFCEIyAaKAMWBskA1
QJVYDQGaDzHh5amDm9xUl2uzYSKgOFAWYg7cPciGQHwBVINVOzKCmANUj2YI
MMQgvsDlBjT3QPwFCWe4IcCQBzKAviZoAgQBVQLVA3UhGwKMQSADGHpEGgJU
CVQP1AXUC0mNQAYwJQAZwFgg0hCgSqB6oC6IIUBAuSFUcQkVw4QqsUOVdEKV
FEutvEOVXEyt8oRaJRvZZSx+QExpDwAxBaHa
             "], "Byte", ColorSpace -> "RGB", ImageResolution -> 144, 
             Interleaving -> True]}, Background -> 
         RGBColor[0.92157, 0.34118, 0.10588], Method -> "Queued", 
         ImageSize -> {All, 23}, Evaluator -> Automatic], FrameStyle -> 
        Directive[
          RGBColor[0.92157, 0.34118, 0.10588], 
          AbsoluteThickness[2]], FrameMargins -> -1, ContentPadding -> False, 
        StripOnInput -> False]& )}], 
   Cell[
    StyleData["SuggestionGridTemplate"], 
    TemplateBoxOptions -> {DisplayFunction -> (StyleBox[
        FrameBox[
         AdjustmentBox[
          TagBox[
           GridBox[{{
              
              TemplateBox[{#2, #3, {16., 16.}, {{1., 17.}, {1., 17.}}}, 
               "SuggestionIconTemplate"], 
              
              PaneBox[#, ImageSizeAction -> "ShrinkToFit", BaselinePosition -> 
               Baseline, ImageSize -> Full], 
              RowBox[{
                AdjustmentBox[
                 TemplateBox[{
                   ActionMenuBox[
                    TagBox[
                    PaneSelectorBox[{False -> GraphicsBox[{
                    EdgeForm[
                    Directive[
                    GrayLevel[1, 0], 
                    Thickness[0.025]]], 
                    FaceForm[#4], 
                    
                    RectangleBox[{-1.75, -2}, {1.75, 2}, RoundingRadius -> 
                    0.2], 
                    Thickness[0.15], #5, 
                    LineBox[{{-0.5, -1.}, {0.5, 0.}, {-0.5, 1.}}]}, 
                    ImageSize -> {Automatic, 15}, ImageMargins -> 0], True -> 
                    GraphicsBox[{
                    EdgeForm[
                    Directive[#5, 
                    Thickness[0.025]]], 
                    FaceForm[#2], 
                    
                    RectangleBox[{-1.75, -2}, {1.75, 2}, RoundingRadius -> 
                    0.2], 
                    Thickness[0.15], 
                    GrayLevel[1], 
                    LineBox[{{-0.5, -1.}, {0.5, 0.}, {-0.5, 1.}}]}, 
                    ImageSize -> {Automatic, 15}, ImageMargins -> 0]}, 
                    Dynamic[
                    CurrentValue["MouseOver"]], ImageSize -> Automatic, 
                    FrameMargins -> 0], 
                    MouseAppearanceTag["LinkHand"]], #6, Appearance -> None, 
                    Method -> "Queued"], "\"View suggestions\""}, 
                  "PrettyTooltipTemplate"], BoxBaselineShift -> -0.5], 
                " "}]}}, 
            GridBoxAlignment -> {
             "Columns" -> {{Left}}, "Rows" -> {{Baseline}}}, AutoDelete -> 
            False, GridBoxItemSize -> {
             "Columns" -> {Automatic, Automatic, Fit}, 
              "Rows" -> {{Automatic}}}, 
            GridBoxSpacings -> {"Columns" -> {{0.4}}}], "Grid"], 
          BoxMargins -> {{0.25, -0.5}, {0.15, -0.15}}], 
         RoundingRadius -> {13, 75}, Background -> #4, FrameStyle -> None, 
         FrameMargins -> {{0, 8}, {0, 0}}, ImageMargins -> {{0, 0}, {5, 5}}, 
         StripOnInput -> False], "Text", FontColor -> #5, FontSize -> 14, 
        FontFamily -> "Source Sans Pro", FontWeight -> "SemiBold", 
        FontTracking -> "Plain", 
        PrivateFontOptions -> {"OperatorSubstitution" -> False}, 
        LineBreakWithin -> False]& )}], 
   Cell[
    StyleData["SuggestionIconTemplate"], 
    TemplateBoxOptions -> {DisplayFunction -> (GraphicsBox[{
         Thickness[0.055556], 
         StyleBox[{
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJJIGZigIIGAwcIQ8kBxk94ekHp9k9Vh8qXaoYcOfoO
m+a+X37stKZDTP+hrxpzdOA0TBymDqYPl7n2pnG7PHlk4Pw5RxQ2FGWIwPWD
jI3p54WbLxuVYn3fnwluD8S8H/Yo9gD5KPYA+TB7YPph9sDMh9EwcZg6FPdh
MRfdXpi7YPph7oaZD/MXzB5c4QCzBwA/Dn+d
            "]]}, 
          FaceForm[#]], 
         StyleBox[{
           
           FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1,
              0}, {0, 1, 0}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1,
              3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{8.1753, 7.4169}, {
             7.7969, 11.308}, {7.7969, 13.38}, {10.12, 13.38}, {10.12, 
             11.308}, {9.7415, 7.4169}, {8.1753, 7.4169}}, CompressedData["
1:eJxTTMoPSmViYGCQBGIQDQFKDg+rRNa5P+RzKPOXE8vSVYTz8z+0ngxpVHCA
qBNwmPd++THv7/IO8q2vA3fICTpUvlQz5Hgj52DLdX1xga2QQxoYyDmcYLed
HTpfGM6/k8GQ3+giCue7M1dwq7wQg+vnmbyyKdBTAm6+tsTUK5wZknD7Pec2
qB1qk4K772Y8iCXtAHM/jP/bquBcxyUEfyJ/ldnqOmW4/qw9JZMlWFTg5tfa
m8bt6lSB23/2DAiowN0H48PcD+PD/AfTD/M/zHxY+MDsh4UfzH2w8EUPfwD5
N5G6
             "]}]}, 
          FaceForm[#2]]}, ImageSize -> #3, PlotRange -> #4, AspectRatio -> 
        Automatic, BaselinePosition -> Scaled[0.1]]& )}], 
   Cell[
    StyleData["FormEditValuesButtonTemplate"], 
    TemplateBoxOptions -> {DisplayFunction -> (TemplateBox[{
         TagBox[
          PaneBox[
           PaneSelectorBox[{False -> GraphicsBox[
               TagBox[
                RasterBox[CompressedData["
1:eJzNWHlMVEcYf28XlGM5VlcRapRDDFK0sBaLBWVXUDxTKpe4JgvoQlALAsvV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                 "], {{0, 50.}, {50., 0}}, {0, 255}, ColorFunction -> 
                 GrayLevel], 
                BoxForm`ImageTag[
                "Byte", ColorSpace -> "Grayscale", Interleaving -> True], 
                Selectable -> False], DefaultBaseStyle -> "ImageGraphics", 
               ImageSizeRaw -> {50., 50.}, PlotRange -> {{0, 50.}, {0, 50.}}],
              True -> GraphicsBox[
               TagBox[
                RasterBox[CompressedData["
1:eJzNWG1MU1cY7m1vS4GWttBLy0dLWyhl5aultrT0C2QzM5rMIWgyluDHkMwf
YgBF9gc1cWpijDNuRNFsv2Rmuqmb/NjIYIFkG2qyAYnAljidODfdmItu+AHs
Xi6n59x7D3LH9mPnRJLzvB/Pue95z3nfat3UWLVFKpFImpX0n6qNrRVNTRvb
1mrpRc225tcbttW/tnJbS31DfZN/k4wGS+b/MSb/jxFvt7QX95R86TytXyMh
WEztye1w97v7c97SBAG2tEHIqRpXX/ksnPlnCVIiMTWXz0DMN5rZSGqX4l+u
t+wp+wn1z05Lu7ZCiIYfOjoTnf+MQfd8aFLoiZmRR4FbeEl02tQsnkFpCT/E
+1lsUtViOezHOJYzhZdSVqVt5vvLe0/ldpzk7mbZN2I5vEPAJnjPdlBpnQOJ
4s9Qb2V3SB0Dk9rM7b4xiJNJ4jigjSINiaAV3TO1FjEgSr+PWRjFcRR+AiyS
X0RxqjrnCDtNO1Bcpga5HJp8tud4m/2Yd9g3WvixZxBmqpg96SqBfmDCeXrZ
t6XjzjOaMEbvhfADYZ4UdYvhMLfhcsy8k6sl1+PvQ8EFMRymJnwm6ypRLcse
nI7rc1kC1xshk+sVRmkcn8V2AGvfi1jKy24vxhBvs+71XI4+Zm9M6XhuR5J/
cZaE54CcqoH3IS49eaWlvai74AJkIHWOE9GnQg/FPQl5kMW6zz2QfSh1nTKr
qBto2I8CKXxbbQeF0VYVB27i4828hanrhRYpq4E8dF+WOBcFe8xmZv5OcxhC
9xdiYKexjm9DSP0/AGl6A4NYdoN14SW+NqnjfkPkT++QZzD0G4pFH6u9fDvz
LiD1XGHWxT1gnbKKr+s4AX35rxtqpfHsPrXl7n4o8Y4wlQsditTIIyBl1iVf
gVXaZm7djLfBk3b1cWsdIcs5DFkMr3A5NKHg3RgH7dN5BsmUT9ETse6F34Cp
pkTBedxNkKno2hCrxZG/GIyq4mTKA1hnPJdj+6wVMEiYlzg6PX8mT2UqFlMV
cU/Q0cnuJ/8ciuYcAdGYv3H0SbPnIByuL4BVUoBFjBtQX74xeQrwZmmHZwQ4
5PrYmQ7hGSSS3HeADt0XCTicXWwdY4duOewEAIfCEMu/wYU44LmDCEOOyFTG
VphDdL+EiZU0DkQ7NEks0FIWXgRWuuW4WOV/QDCNqSTJh6Lls7DGlY4DTFuO
YyCTYPVVGFgseQX3Zct6Yy6mxyFSdget0zDa7n52P9wB31rvMERVLs9VxOPP
DOYeAOu8d9Ezor/Qj0TwML+vpapBLOlvb0ElBGlujUzF7iCHQ+Xm7xS+M3RN
/AjeTzLJth8yBH/hdzxSZfBXlMN+NHZfTvI5EvLQfic67eqzH8s+VHiRW/uF
N9RYB2SBm8xaEwTr8EPhi5G6npsRwml/m29Dv4FfA6llNxs+3yhAMrcL9Y11
4L7jGYTZoC6JffmTuHQWy2wEmG+MvvRqXaW5zdSE2Hi9Izj/wbuGV6EWVWN7
U/8S0yc6TsXux1kgJbUw6nRXOf9m2g5Ae4I01Lp60cz3jphaSA3UMNSCHPDf
gDmlrYAajk7cPlEWZsjUmjL9y1SNrhLcOCEDOn3X0HxPdOJ0ymet+4TnIxxU
Dd46fQtXj/tmgekeEMNh24+zLTgvfOWoau8wIwv9HpgAetmHxHDo1wB92nbu
/S67bW7j13gwSI0ila6+XcAmdR0qVRUZN7AzeQWKK9KAfuAW8wbwTws32O9h
pjILojIVrKLRJyoXahH4EUjE/oqGv6OKulNWg6hyfyV6roJYqEscp2C2yilx
HM73UW/+6+ZdckoTQn/3M9PcKlUa62DnNBerCXEMTHfEz5HII9gvxbCp4D0+
Zm4Vy0H3kjtx2Qh8LyShs1UunoPpIly9OD/OroytONx3La1+oar/rJHotB8N
/4F6Kv1Onkz3hx+iWPRp/jm6Y/gX//sjU6U3eK4wvsIPcjvYzCRkph3sLy//
DcvuuIyle//vxt/PCE6d
                 "], {{0, 50.}, {50., 0}}, {0, 255}, ColorFunction -> 
                 GrayLevel], 
                BoxForm`ImageTag[
                "Byte", ColorSpace -> "Grayscale", Interleaving -> True], 
                Selectable -> False], DefaultBaseStyle -> "ImageGraphics", 
               ImageSizeRaw -> {50., 50.}, 
               PlotRange -> {{0, 50.}, {0, 50.}}]}, 
            Dynamic[
             CurrentValue["MouseOver"]], ImageSize -> Automatic, FrameMargins -> 
            0], ImageSize -> {Automatic, 15}, ImageSizeAction -> 
           "ResizeToFit"], 
          MouseAppearanceTag["LinkHand"]], "\"Edit values\""}, 
        "PrettyTooltipTemplate"]& )}], 
   Cell["Documentation", "Section"], 
   Cell["Usage", "Subsection"], 
   Cell[
    StyleData["UsageInputs", StyleDefinitions -> StyleData["Input"]], 
    CellMargins -> {{66, 10}, {0, 8}}, 
    StyleKeyMapping -> {"Tab" -> "UsageDescription"}, Evaluatable -> False, 
    CellEventActions -> {"ReturnKeyDown" :> With[{RSNB`nb$ = Notebooks[
           EvaluationCell[]]}, SelectionMove[
          EvaluationCell[], After, Cell]; NotebookWrite[RSNB`nb$, 
          Cell["", "UsageDescription"], All]; 
        SelectionMove[RSNB`nb$, Before, CellContents]], {"KeyDown", "\t"} :> 
      Replace[SelectionMove[
          SelectedNotebook[], After, Cell]; NotebookFind[
          SelectedNotebook[], "TabNext", Next, CellTags, AutoScroll -> True, 
          WrapAround -> True], Blank[NotebookSelection] :> SelectionMove[
          SelectedNotebook[], All, CellContents, AutoScroll -> True]]}, 
    ShowAutoStyles -> False, ShowCodeAssist -> False, 
    CodeAssistOptions -> {"DynamicHighlighting" -> False}, 
    LineSpacing -> {1, 3}, TabSpacings -> {2.5}, CounterIncrements -> "Text", 
    FontFamily -> "Source Sans Pro", FontSize -> 15, FontWeight -> "Plain"], 
   Cell[
    StyleData["UsageDescription", StyleDefinitions -> StyleData["Text"]], 
    CellMargins -> {{86, 10}, {7, 0}}, 
    StyleKeyMapping -> {"Backspace" -> "UsageInputs"}, CellGroupingRules -> 
    "OutputGrouping", 
    CellEventActions -> {"ReturnKeyDown" :> With[{RSNB`nb$ = Notebooks[
           EvaluationCell[]]}, SelectionMove[
          EvaluationCell[], After, Cell]; NotebookWrite[RSNB`nb$, 
          Cell[
           BoxData[""], "UsageInputs", FontFamily -> "Source Sans Pro"], All]; 
        SelectionMove[RSNB`nb$, Before, CellContents]], {"KeyDown", "\t"} :> 
      Replace[SelectionMove[
          SelectedNotebook[], After, Cell]; NotebookFind[
          SelectedNotebook[], "TabNext", Next, CellTags, AutoScroll -> True, 
          WrapAround -> True], Blank[NotebookSelection] :> SelectionMove[
          SelectedNotebook[], All, CellContents, AutoScroll -> True]]}, 
    ShowAutoSpellCheck -> False], 
   Cell["Details & Options", "Subsection"], 
   Cell[
    StyleData["Notes", StyleDefinitions -> StyleData["Item"]], CellDingbat -> 
    StyleBox["\[FilledVerySmallSquare]", FontColor -> GrayLevel[0.6]], 
    CellMargins -> {{66, 24}, {9, 7}}, ReturnCreatesNewCell -> False, 
    StyleKeyMapping -> {}, DefaultNewCellStyle -> "Notes", ShowAutoSpellCheck -> 
    False, GridBoxOptions -> {BaseStyle -> "TableNotes"}], 
   Cell[
    StyleData["TableNotes", StyleDefinitions -> StyleData["Notes"]], 
    CellDingbat -> None, CellFrameColor -> RGBColor[0.749, 0.694, 0.553], 
    StyleMenuListing -> None, 
    ButtonBoxOptions -> {Appearance -> {Automatic, None}}, 
    GridBoxOptions -> {
     FrameStyle -> GrayLevel[0.906], 
      GridBoxAlignment -> {
       "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
        "RowsIndexed" -> {}}, 
      GridBoxDividers -> {"Columns" -> {{None}}, "Rows" -> {{True}}}, 
      GridDefaultElement -> Cell["\[Placeholder]", "TableText"]}], 
   Cell[
    StyleData["TableText"], DefaultInlineFormatType -> 
    "DefaultInputInlineFormatType", AutoQuoteCharacters -> {}, 
    StyleMenuListing -> None], 
   Cell["Examples", "Subsection"], 
   Cell[
    StyleData["ExampleDelimiter"], Selectable -> False, ShowCellBracket -> 
    Automatic, CellMargins -> {{66, 14}, {5, 10}}, Evaluatable -> True, 
    CellGroupingRules -> {"SectionGrouping", 58}, 
    CellEvaluationFunction -> (($Line = 0; Null)& ), ShowCellLabel -> False, 
    CellLabelAutoDelete -> True, TabFilling -> 
    "\[LongDash]\[NegativeThickSpace]", TabSpacings -> {100}, 
    StyleMenuListing -> None, FontFamily -> "Verdana", FontWeight -> Bold, 
    FontSlant -> "Plain", FontColor -> GrayLevel[0.906]], 
   Cell[
    StyleData["ExampleText", StyleDefinitions -> StyleData["Text"]]], 
   Cell[
    StyleData["PageBreak", StyleDefinitions -> StyleData["ExampleDelimiter"]],
     Selectable -> False, CellFrame -> {{0, 0}, {1, 0}}, 
    CellMargins -> {{66, 14}, {15, -5}}, 
    CellElementSpacings -> {"CellMinHeight" -> 1}, Evaluatable -> True, 
    CellEvaluationFunction -> (($Line = 0; Null)& ), CellFrameColor -> 
    GrayLevel[
      Rational[77, 85]]], 
   Cell[
    StyleData["Subsection"], Evaluatable -> True, 
    CellEvaluationFunction -> (($Line = 0; Null)& ), ShowCellLabel -> False], 
   
   Cell[
    StyleData["Subsubsection"], Evaluatable -> True, 
    CellEvaluationFunction -> (($Line = 0; Null)& ), ShowCellLabel -> False], 
   
   Cell[
    StyleData["ExampleImage"], PageWidth :> 650, 
    CellMargins -> {{66, 66}, {16, 5}}, Evaluatable -> False, ShowCellLabel -> 
    False, MenuSortingValue -> 10000, 
    RasterBoxOptions -> {ImageEditMode -> False}], 
   Cell["Links", "Section"], 
   Cell[
    StyleData["Link"], FontFamily -> "Source Sans Pro", FontColor -> Dynamic[
      If[
       CurrentValue["MouseOver"], 
       RGBColor[0.855, 0.396, 0.145], 
       RGBColor[0.02, 0.286, 0.651]]]], 
   Cell[
    StyleData["StringTypeLink", StyleDefinitions -> StyleData["Link"]], 
    FontColor -> Dynamic[
      If[
       CurrentValue["MouseOver"], 
       RGBColor[0.969, 0.467, 0.], 
       GrayLevel[0.467]]]], 
   Cell[
    StyleData["CharactersRefLink"], ShowSpecialCharacters -> False], 
   Cell["Annotation", "Section"], 
   Cell[
    StyleData["Excluded"], 
    CellBracketOptions -> {
     "Color" -> RGBColor[0.9, 0.4, 0.4], "Thickness" -> 2}, 
    GeneratedCellStyles -> {
     "Graphics" -> {"Graphics", "Excluded"}, 
      "Message" -> {"Message", "MSG", "Excluded"}, 
      "Output" -> {"Output", "Excluded"}, "Print" -> {"Print", "Excluded"}, 
      "PrintTemporary" -> {"PrintTemporary", "Excluded"}}, CellFrameMargins -> 
    4, CellFrameLabels -> {{None, 
       Cell[
        BoxData[
         TemplateBox[{
           StyleBox[
           "\"excluded\"", "ExcludedCellLabel", StripOnInput -> False], 
           "\"Excluded cells will not appear anywhere in the published \
resource except for the definition notebook\""}, "PrettyTooltipTemplate"]], 
        "ExcludedCellLabel"]}, {None, None}}, StyleMenuListing -> None, 
    Background -> RGBColor[1, 0.95, 0.95]], 
   Cell[
    StyleData["ExcludedCellLabel", StyleDefinitions -> StyleData["Text"]], 
    ShowStringCharacters -> False, FontFamily -> "Source Sans Pro", FontSize -> 
    9, FontWeight -> Plain, FontSlant -> Italic, FontColor -> 
    RGBColor[0.9, 0.4, 0.4, 0.5], Background -> None], 
   Cell[
    StyleData["Comment", StyleDefinitions -> StyleData["Text"]], 
    CellFrame -> {{3, 0}, {0, 0}}, CellMargins -> {{66, 0}, {1, 0}}, 
    CellElementSpacings -> {"ClosedCellHeight" -> 0}, 
    GeneratedCellStyles -> {
     "Graphics" -> {"Graphics", "Comment"}, 
      "Message" -> {"Message", "MSG", "Comment"}, 
      "Output" -> {"Output", "Comment"}, "Print" -> {"Print", "Comment"}, 
      "PrintTemporary" -> {"PrintTemporary", "Comment"}}, CellFrameColor -> 
    RGBColor[0.88072, 0.61104, 0.14205], 
    CellFrameLabelMargins -> {{0, 10}, {0, 0}}, FontColor -> GrayLevel[0.25], 
    Background -> RGBColor[0.982, 0.942, 0.871]], 
   Cell[
    StyleData["AuthorComment", StyleDefinitions -> StyleData["Comment"]], 
    GeneratedCellStyles -> {
     "Graphics" -> {"Graphics", "AuthorComment"}, 
      "Message" -> {"Message", "MSG", "AuthorComment"}, 
      "Output" -> {"Output", "AuthorComment"}, 
      "Print" -> {"Print", "AuthorComment"}, 
      "PrintTemporary" -> {"PrintTemporary", "AuthorComment"}}, 
    CellFrameColor -> RGBColor[0.36842, 0.50678, 0.7098], Background -> 
    RGBColor[0.905, 0.926, 0.956]], 
   Cell[
    StyleData["ReviewerComment", StyleDefinitions -> StyleData["Comment"]], 
    GeneratedCellStyles -> {
     "Graphics" -> {"Graphics", "ReviewerComment"}, 
      "Message" -> {"Message", "MSG", "ReviewerComment"}, 
      "Output" -> {"Output", "ReviewerComment"}, 
      "Print" -> {"Print", "ReviewerComment"}, 
      "PrintTemporary" -> {"PrintTemporary", "ReviewerComment"}}, 
    CellFrameColor -> RGBColor[0.56018, 0.69157, 0.19488], Background -> 
    RGBColor[0.934, 0.954, 0.879]], 
   Cell[
    StyleData["CommentLabel", StyleDefinitions -> StyleData["Text"]], 
    ShowStringCharacters -> False, FontSlant -> "Italic", FontColor -> 
    GrayLevel[0.5]], 
   Cell["Special Input", "Section"], 
   Cell[
    StyleData["FormObjectCell"], CellMargins -> {{66, 66}, {16, 5}}], 
   Cell[
    StyleData["LocalFileInput", StyleDefinitions -> StyleData["Input"]], 
    CellFrameLabels -> {{None, 
       Cell[
        BoxData[
         ButtonBox[
         "\"Choose\"", FrameMargins -> {{5, 5}, {0, 0}}, 
          BaseStyle -> {"Panel", FontSize -> 12}, Evaluator -> Automatic, 
          Method -> "Queued", ButtonFunction :> 
          With[{RSNB`nb$ = ButtonNotebook[], RSNB`$cp$ = $ContextPath}, 
            Quiet[
             
             Block[{$ContextPath = RSNB`$cp$, 
               ResourceSystemClient`$AsyncronousResourceInformationUpdates = 
               False, DefinitionNotebookClient`$ButtonCodeID = None}, 
              Internal`WithLocalSettings[
               DefinitionNotebookClient`$ButtonsDisabled = True; Once[
                  ReleaseHold[
                   CurrentValue[
                   RSNB`nb$, {TaggingRules, "CompatibilityTest"}]], 
                  "KernelSession"]; Needs["DefinitionNotebookClient`"], 
                Annotation[
                DefinitionNotebookClient`$ButtonCodeID = 1053094956087266899; 
                 DefinitionNotebookClient`CheckForUpdates[RSNB`nb$, 
                   ReleaseHold[DefinitionNotebookClient`$ButtonCode = HoldForm[
                    If[$VersionNumber >= 13., 
                    DefinitionNotebookClient`LocalFileInputDialog[
                    "Function", 
                    ParentCell[
                    EvaluationCell[]], "Type" -> "FileOpen"], 
                    MessageDialog[
                    "This feature requires Wolfram Language version 13 or \
later."]]]]], 
                 DefinitionNotebookClient`ButtonCodeID[1053094956087266899]], 
                DefinitionNotebookClient`$ButtonsDisabled = False; Null]; 
              Null]]], Appearance :> 
          FEPrivate`FrontEndResource[
           "FEExpressions", "GrayButtonNinePatchAppearance"]]]]}, {
      None, None}}], 
   Cell[
    StyleData["LocalDirectoryInput", StyleDefinitions -> StyleData["Input"]], 
    CellFrameLabels -> {{None, 
       Cell[
        BoxData[
         ButtonBox[
         "\"Choose\"", FrameMargins -> {{5, 5}, {0, 0}}, 
          BaseStyle -> {"Panel", FontSize -> 12}, Evaluator -> Automatic, 
          Method -> "Queued", ButtonFunction :> 
          With[{RSNB`nb$ = ButtonNotebook[], RSNB`$cp$ = $ContextPath}, 
            Quiet[
             
             Block[{$ContextPath = RSNB`$cp$, 
               ResourceSystemClient`$AsyncronousResourceInformationUpdates = 
               False, DefinitionNotebookClient`$ButtonCodeID = None}, 
              Internal`WithLocalSettings[
               DefinitionNotebookClient`$ButtonsDisabled = True; Once[
                  ReleaseHold[
                   CurrentValue[
                   RSNB`nb$, {TaggingRules, "CompatibilityTest"}]], 
                  "KernelSession"]; Needs["DefinitionNotebookClient`"], 
                Annotation[
                DefinitionNotebookClient`$ButtonCodeID = 4898876371082581810; 
                 DefinitionNotebookClient`CheckForUpdates[RSNB`nb$, 
                   ReleaseHold[DefinitionNotebookClient`$ButtonCode = HoldForm[
                    If[$VersionNumber >= 13., 
                    DefinitionNotebookClient`LocalFileInputDialog[
                    "Function", 
                    ParentCell[
                    EvaluationCell[]], "Type" -> "Directory"], 
                    MessageDialog[
                    "This feature requires Wolfram Language version 13 or \
later."]]]]], 
                 DefinitionNotebookClient`ButtonCodeID[4898876371082581810]], 
                DefinitionNotebookClient`$ButtonsDisabled = False; Null]; 
              Null]]], Appearance :> 
          FEPrivate`FrontEndResource[
           "FEExpressions", "GrayButtonNinePatchAppearance"]]]]}, {
      None, None}}], 
   Cell["Misc", "Section"], 
   Cell[
    StyleData["Item"], DefaultNewCellStyle -> "Item"], 
   Cell[
    StyleData["ButtonText"], FontFamily -> "Sans Serif", FontSize -> 11, 
    FontWeight -> Bold, FontColor -> RGBColor[0.459, 0.459, 0.459]], 
   Cell[
    StyleData["InlineFormula"], 
    HyphenationOptions -> {"HyphenationCharacter" -> "\[Continuation]"}, 
    LanguageCategory -> "Formula", AutoSpacing -> True, ScriptLevel -> 1, 
    SingleLetterItalics -> False, SpanMaxSize -> 1, StyleMenuListing -> None, 
    FontFamily -> "Source Sans Pro", FontSize -> 1. Inherited, 
    ButtonBoxOptions -> {Appearance -> {Automatic, None}}, 
    FractionBoxOptions -> {BaseStyle -> {SpanMaxSize -> Automatic}}, 
    GridBoxOptions -> {
     GridBoxItemSize -> {
       "Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, 
        "RowsIndexed" -> {}}}], 
   Cell[
    StyleData["DockedCell"], CellFrameColor -> GrayLevel[0.75], Background -> 
    GrayLevel[0.9]]}, Visible -> False, FrontEndVersion -> 
  "13.1 for Linux x86 (64-bit) (June 16, 2022)", StyleDefinitions -> 
  "PrivateStylesheetFormatting.nb"]
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{
 "Name"->{
  Cell[632, 23, 99, 2, 70, "Title",ExpressionUUID->"ce29d6c3-c12c-4cdd-a785-314cf7db84a8",
   CellTags->{"Name", "TemplateCell", "Title"},
   CellID->622212046]},
 "TemplateCell"->{
  Cell[632, 23, 99, 2, 70, "Title",ExpressionUUID->"ce29d6c3-c12c-4cdd-a785-314cf7db84a8",
   CellTags->{"Name", "TemplateCell", "Title"},
   CellID->622212046],
  Cell[734, 27, 125, 2, 70, "Text",ExpressionUUID->"25c8daa5-8d94-4a87-82c2-fe709ed1ee5b",
   CellTags->{"Description", "TemplateCell"},
   CellID->629553481]},
 "Title"->{
  Cell[632, 23, 99, 2, 70, "Title",ExpressionUUID->"ce29d6c3-c12c-4cdd-a785-314cf7db84a8",
   CellTags->{"Name", "TemplateCell", "Title"},
   CellID->622212046]},
 "Description"->{
  Cell[734, 27, 125, 2, 70, "Text",ExpressionUUID->"25c8daa5-8d94-4a87-82c2-fe709ed1ee5b",
   CellTags->{"Description", "TemplateCell"},
   CellID->629553481]},
 "Definition"->{
  Cell[884, 33, 1206, 29, 70, "Section",ExpressionUUID->"50b7bbd8-3e9a-42a7-a271-854f393866e6",
   CellTags->{"Definition", "Function", "TemplateCellGroup"},
   CellID->72845326]},
 "Function"->{
  Cell[884, 33, 1206, 29, 70, "Section",ExpressionUUID->"50b7bbd8-3e9a-42a7-a271-854f393866e6",
   CellTags->{"Definition", "Function", "TemplateCellGroup"},
   CellID->72845326]},
 "TemplateCellGroup"->{
  Cell[884, 33, 1206, 29, 70, "Section",ExpressionUUID->"50b7bbd8-3e9a-42a7-a271-854f393866e6",
   CellTags->{"Definition", "Function", "TemplateCellGroup"},
   CellID->72845326],
  Cell[46192, 1200, 1980, 50, 70, "Subsection",ExpressionUUID->"3946b710-9b36-430a-92b1-361174e09046",
   CellTags->{"TemplateCellGroup", "Usage"},
   CellID->542419310],
  Cell[51759, 1398, 1429, 32, 70, "Subsection",ExpressionUUID->"7ccc0e04-d109-472f-9b60-2551ce26f080",
   CellTags->{"Details & Options", "Notes", "TemplateCellGroup"},
   CellID->908801236],
  Cell[58988, 1632, 7025, 152, 70, "Section",ExpressionUUID->"b3fc6d4f-c719-44b1-bd98-1362420f9e37",
   CellTags->{"Examples", "TemplateCellGroup"},
   CellID->553094467],
  Cell[153059, 4428, 1026, 26, 70, "Subsection",ExpressionUUID->"a1e7c87d-092b-4cb0-9f91-d9c078bfcb2c",
   CellTags->{"Contributed By", "ContributorInformation", "TemplateCellGroup"},
   CellID->86203256],
  Cell[154177, 4462, 996, 26, 70, "Subsection",ExpressionUUID->"d0275f3e-b69e-48d8-8f69-456e117ea175",
   CellTags->{"Keywords", "TemplateCellGroup"},
   CellID->696375425],
  Cell[155545, 4511, 221, 6, 70, "Subsection",ExpressionUUID->"a48f05bd-d149-4ba8-8506-1e969c58d397",
   CellTags->{"Categories", "TemplateCellGroup"},
   CellID->362094786],
  Cell[164155, 4777, 980, 26, 70, "Subsection",ExpressionUUID->"201440b1-4a3a-420e-a305-a9ab654b0129",
   CellTags->{"Related Symbols", "TemplateCellGroup"},
   CellID->659846169],
  Cell[165558, 4832, 1039, 26, 70, "Subsection",ExpressionUUID->"1a4e4814-6238-4b7c-93c2-8075eaad93e2",
   CellTags->{"Related Resource Objects", "TemplateCellGroup"},
   CellID->465534472],
  Cell[166756, 4869, 1084, 26, 70, "Subsection",ExpressionUUID->"0f146e11-a04f-47fc-b1f7-a1096db66be7",
   CellTags->{"Source/Reference Citation", "TemplateCellGroup"},
   CellID->515669552],
  Cell[168525, 4919, 923, 26, 70, "Subsection",ExpressionUUID->"2e471014-bba2-4908-955f-24be6c17d60f",
   CellTags->{"Links", "TemplateCellGroup"},
   CellID->571756773],
  Cell[169993, 4960, 1874, 45, 70, "Subsection",ExpressionUUID->"7dc863ad-ca72-40ce-a543-943292aa6192",
   CellTags->{"TemplateCellGroup", "Tests", "VerificationTests"},
   CellID->561308448],
  Cell[172224, 5026, 955, 25, 70, "Subsection",ExpressionUUID->"246f462d-e3af-444b-b0f7-a5aa25155e9e",
   CellTags->{"Compatibility", "TemplateCellGroup"},
   CellID->695575686],
  Cell[173204, 5055, 1174, 31, 70, "Subsubsection",ExpressionUUID->"0e8c2ffa-d30b-4296-a26f-6b449101324f",
   CellTags->{"CompatibilityWolframLanguageVersionRequired", "TemplateCellGroup", "Wolfram Language Version"},
   CellID->901090016],
  Cell[174507, 5095, 1113, 29, 70, "Subsubsection",ExpressionUUID->"ddb8e7a0-4c06-46c0-9de3-1fc9603fa699",
   CellTags->{"CompatibilityOperatingSystem", "Operating System", "TemplateCellGroup"},
   CellID->172929666],
  Cell[177758, 5193, 1280, 33, 70, "Subsubsection",ExpressionUUID->"62ce52b1-6122-4831-957e-82b3f858fec0",
   CellTags->{"CompatibilityFeatures", "Required Features", "TemplateCellGroup"},
   CellID->304592644],
  Cell[181227, 5296, 1913, 46, 70, "Subsubsection",ExpressionUUID->"2e8e5432-40db-49ac-8017-bce4316df71d",
   CellTags->{"CompatibilityEvaluationEnvironment", "Environments", "TemplateCellGroup"},
   CellID->684661901],
  Cell[187171, 5466, 1071, 27, 70, "Subsubsection",ExpressionUUID->"eafd31e5-7f59-4c49-b55d-4f360439a996",
   CellTags->{"Cloud Support", "CompatibilityCloudSupport", "TemplateCellGroup"},
   CellID->104285080],
  Cell[189524, 5538, 1155, 28, 70, "Section",ExpressionUUID->"04a29a0f-ba6f-4d3c-940a-096e076a6397",
   CellTags->{"Author Notes", "TemplateCellGroup"},
   CellID->681870591],
  Cell[191248, 5581, 1033, 26, 70, "Section",ExpressionUUID->"10cbca4a-4ef3-4c11-af05-6b7fbb76eabc",
   CellTags->{"Submission Notes", "TemplateCellGroup"},
   CellID->916799765]},
 "Documentation"->{
  Cell[45972, 1191, 195, 5, 70, "Section",ExpressionUUID->"8032ea9c-f8df-41b6-bce1-ac37e66141ac",
   CellTags->{"Documentation", "TemplateSection"},
   CellID->429741307]},
 "TemplateSection"->{
  Cell[45972, 1191, 195, 5, 70, "Section",ExpressionUUID->"8032ea9c-f8df-41b6-bce1-ac37e66141ac",
   CellTags->{"Documentation", "TemplateSection"},
   CellID->429741307],
  Cell[152785, 4419, 249, 5, 70, "Section",ExpressionUUID->"8f703053-0e6c-4684-b002-a9eb773b0a29",
   CellTags->{"Source & Additional Information", "TemplateSection"},
   CellID->611501116]},
 "Usage"->{
  Cell[46192, 1200, 1980, 50, 70, "Subsection",ExpressionUUID->"3946b710-9b36-430a-92b1-361174e09046",
   CellTags->{"TemplateCellGroup", "Usage"},
   CellID->542419310]},
 "Details & Options"->{
  Cell[51759, 1398, 1429, 32, 70, "Subsection",ExpressionUUID->"7ccc0e04-d109-472f-9b60-2551ce26f080",
   CellTags->{"Details & Options", "Notes", "TemplateCellGroup"},
   CellID->908801236]},
 "Notes"->{
  Cell[51759, 1398, 1429, 32, 70, "Subsection",ExpressionUUID->"7ccc0e04-d109-472f-9b60-2551ce26f080",
   CellTags->{"Details & Options", "Notes", "TemplateCellGroup"},
   CellID->908801236]},
 "TabNext"->{
  Cell[53191, 1432, 3634, 121, 70, "Notes",ExpressionUUID->"dfbce3a1-cda4-4dce-97f9-ebb2a2b82ff3",
   CellTags->"TabNext",
   CellID->971127260],
  Cell[56828, 1555, 669, 22, 70, "Notes",ExpressionUUID->"e07cdc80-0286-4f37-826c-f1494c005d20",
   CellTags->"TabNext",
   CellID->403787176],
  Cell[169451, 4947, 505, 8, 70, "Item",ExpressionUUID->"0ed34eae-6be5-4b85-ac76-848223d3b3a5",
   CellTags->{"DefaultContent", "TabNext"},
   CellID->132505746],
  Cell[190682, 5568, 529, 8, 70, "Text",ExpressionUUID->"0fbf7369-9857-43d0-9710-8f806f26e937",
   CellTags->{"DefaultContent", "TabNext"},
   CellID->958952487],
  Cell[192284, 5609, 515, 8, 70, "Text",ExpressionUUID->"8620c262-f76d-4d79-937e-85a3dffe65c2",
   CellTags->{"DefaultContent", "TabNext"},
   CellID->604291542]},
 "Examples"->{
  Cell[58988, 1632, 7025, 152, 70, "Section",ExpressionUUID->"b3fc6d4f-c719-44b1-bd98-1362420f9e37",
   CellTags->{"Examples", "TemplateCellGroup"},
   CellID->553094467]},
 "Source & Additional Information"->{
  Cell[152785, 4419, 249, 5, 70, "Section",ExpressionUUID->"8f703053-0e6c-4684-b002-a9eb773b0a29",
   CellTags->{"Source & Additional Information", "TemplateSection"},
   CellID->611501116]},
 "Contributed By"->{
  Cell[153059, 4428, 1026, 26, 70, "Subsection",ExpressionUUID->"a1e7c87d-092b-4cb0-9f91-d9c078bfcb2c",
   CellTags->{"Contributed By", "ContributorInformation", "TemplateCellGroup"},
   CellID->86203256]},
 "ContributorInformation"->{
  Cell[153059, 4428, 1026, 26, 70, "Subsection",ExpressionUUID->"a1e7c87d-092b-4cb0-9f91-d9c078bfcb2c",
   CellTags->{"Contributed By", "ContributorInformation", "TemplateCellGroup"},
   CellID->86203256]},
 "Keywords"->{
  Cell[154177, 4462, 996, 26, 70, "Subsection",ExpressionUUID->"d0275f3e-b69e-48d8-8f69-456e117ea175",
   CellTags->{"Keywords", "TemplateCellGroup"},
   CellID->696375425]},
 "Categories"->{
  Cell[155545, 4511, 221, 6, 70, "Subsection",ExpressionUUID->"a48f05bd-d149-4ba8-8506-1e969c58d397",
   CellTags->{"Categories", "TemplateCellGroup"},
   CellID->362094786],
  Cell[155769, 4519, 8349, 253, 70, "Output",ExpressionUUID->"a77b88ee-e934-438d-a604-17da50d78d5b",
   CellTags->{"Categories", "Categories-Checkboxes", "CheckboxCell"},
   CellID->936922163]},
 "Categories-Checkboxes"->{
  Cell[155769, 4519, 8349, 253, 70, "Output",ExpressionUUID->"a77b88ee-e934-438d-a604-17da50d78d5b",
   CellTags->{"Categories", "Categories-Checkboxes", "CheckboxCell"},
   CellID->936922163]},
 "CheckboxCell"->{
  Cell[155769, 4519, 8349, 253, 70, "Output",ExpressionUUID->"a77b88ee-e934-438d-a604-17da50d78d5b",
   CellTags->{"Categories", "Categories-Checkboxes", "CheckboxCell"},
   CellID->936922163],
  Cell[175623, 5126, 2098, 62, 70, "Output",ExpressionUUID->"d02c44b4-7d92-4c97-a699-bd1d9cebcf27",
   CellTags->{"CheckboxCell", "CompatibilityOperatingSystem", "CompatibilityOperatingSystem-Checkboxes"},
   CellID->589765368],
  Cell[179041, 5228, 2149, 63, 70, "Output",ExpressionUUID->"877bef0e-cbdc-4017-98b3-544ebde911c2",
   CellTags->{"CheckboxCell", "CompatibilityFeatures", "CompatibilityFeatures-Checkboxes"},
   CellID->851691753],
  Cell[183143, 5344, 3991, 117, 70, "Output",ExpressionUUID->"d071cae1-0d78-41d8-a07c-9340cd36d557",
   CellTags->{"CheckboxCell", "CompatibilityEvaluationEnvironment", "CompatibilityEvaluationEnvironment-Checkboxes"},
   CellID->171952027],
  Cell[188245, 5495, 1218, 36, 70, "Output",ExpressionUUID->"03c7bee1-445e-4bcf-b8d8-863ee702470a",
   CellTags->{"CheckboxCell", "CompatibilityCloudSupport", "CompatibilityCloudSupport-Checkboxes"},
   CellID->131115484]},
 "Related Symbols"->{
  Cell[164155, 4777, 980, 26, 70, "Subsection",ExpressionUUID->"201440b1-4a3a-420e-a305-a9ab654b0129",
   CellTags->{"Related Symbols", "TemplateCellGroup"},
   CellID->659846169]},
 "Related Resource Objects"->{
  Cell[165558, 4832, 1039, 26, 70, "Subsection",ExpressionUUID->"1a4e4814-6238-4b7c-93c2-8075eaad93e2",
   CellTags->{"Related Resource Objects", "TemplateCellGroup"},
   CellID->465534472]},
 "Source/Reference Citation"->{
  Cell[166756, 4869, 1084, 26, 70, "Subsection",ExpressionUUID->"0f146e11-a04f-47fc-b1f7-a1096db66be7",
   CellTags->{"Source/Reference Citation", "TemplateCellGroup"},
   CellID->515669552]},
 "Links"->{
  Cell[168525, 4919, 923, 26, 70, "Subsection",ExpressionUUID->"2e471014-bba2-4908-955f-24be6c17d60f",
   CellTags->{"Links", "TemplateCellGroup"},
   CellID->571756773]},
 "DefaultContent"->{
  Cell[169451, 4947, 505, 8, 70, "Item",ExpressionUUID->"0ed34eae-6be5-4b85-ac76-848223d3b3a5",
   CellTags->{"DefaultContent", "TabNext"},
   CellID->132505746],
  Cell[171892, 5009, 158, 5, 70, "Input",ExpressionUUID->"9f4a4e25-4839-48dd-a4aa-644077c49b3c",
   CellTags->"DefaultContent",
   CellID->946203791],
  Cell[172053, 5016, 122, 4, 70, "Output",ExpressionUUID->"e95d1c1f-8bdb-4504-bd45-66e9b3292721",
   CellTags->"DefaultContent",
   CellID->168370258],
  Cell[174381, 5088, 89, 2, 70, "Text",ExpressionUUID->"cf00140c-0b70-4c81-98ad-718f9074055b",
   CellTags->{"DefaultContent", "ScrapeDefault"},
   CellID->788185540],
  Cell[190682, 5568, 529, 8, 70, "Text",ExpressionUUID->"0fbf7369-9857-43d0-9710-8f806f26e937",
   CellTags->{"DefaultContent", "TabNext"},
   CellID->958952487],
  Cell[192284, 5609, 515, 8, 70, "Text",ExpressionUUID->"8620c262-f76d-4d79-937e-85a3dffe65c2",
   CellTags->{"DefaultContent", "TabNext"},
   CellID->604291542]},
 "Tests"->{
  Cell[169993, 4960, 1874, 45, 70, "Subsection",ExpressionUUID->"7dc863ad-ca72-40ce-a543-943292aa6192",
   CellTags->{"TemplateCellGroup", "Tests", "VerificationTests"},
   CellID->561308448]},
 "VerificationTests"->{
  Cell[169993, 4960, 1874, 45, 70, "Subsection",ExpressionUUID->"7dc863ad-ca72-40ce-a543-943292aa6192",
   CellTags->{"TemplateCellGroup", "Tests", "VerificationTests"},
   CellID->561308448]},
 "Compatibility"->{
  Cell[172224, 5026, 955, 25, 70, "Subsection",ExpressionUUID->"246f462d-e3af-444b-b0f7-a5aa25155e9e",
   CellTags->{"Compatibility", "TemplateCellGroup"},
   CellID->695575686]},
 "CompatibilityWolframLanguageVersionRequired"->{
  Cell[173204, 5055, 1174, 31, 70, "Subsubsection",ExpressionUUID->"0e8c2ffa-d30b-4296-a26f-6b449101324f",
   CellTags->{"CompatibilityWolframLanguageVersionRequired", "TemplateCellGroup", "Wolfram Language Version"},
   CellID->901090016]},
 "Wolfram Language Version"->{
  Cell[173204, 5055, 1174, 31, 70, "Subsubsection",ExpressionUUID->"0e8c2ffa-d30b-4296-a26f-6b449101324f",
   CellTags->{"CompatibilityWolframLanguageVersionRequired", "TemplateCellGroup", "Wolfram Language Version"},
   CellID->901090016]},
 "ScrapeDefault"->{
  Cell[174381, 5088, 89, 2, 70, "Text",ExpressionUUID->"cf00140c-0b70-4c81-98ad-718f9074055b",
   CellTags->{"DefaultContent", "ScrapeDefault"},
   CellID->788185540]},
 "CompatibilityOperatingSystem"->{
  Cell[174507, 5095, 1113, 29, 70, "Subsubsection",ExpressionUUID->"ddb8e7a0-4c06-46c0-9de3-1fc9603fa699",
   CellTags->{"CompatibilityOperatingSystem", "Operating System", "TemplateCellGroup"},
   CellID->172929666],
  Cell[175623, 5126, 2098, 62, 70, "Output",ExpressionUUID->"d02c44b4-7d92-4c97-a699-bd1d9cebcf27",
   CellTags->{"CheckboxCell", "CompatibilityOperatingSystem", "CompatibilityOperatingSystem-Checkboxes"},
   CellID->589765368]},
 "Operating System"->{
  Cell[174507, 5095, 1113, 29, 70, "Subsubsection",ExpressionUUID->"ddb8e7a0-4c06-46c0-9de3-1fc9603fa699",
   CellTags->{"CompatibilityOperatingSystem", "Operating System", "TemplateCellGroup"},
   CellID->172929666]},
 "CompatibilityOperatingSystem-Checkboxes"->{
  Cell[175623, 5126, 2098, 62, 70, "Output",ExpressionUUID->"d02c44b4-7d92-4c97-a699-bd1d9cebcf27",
   CellTags->{"CheckboxCell", "CompatibilityOperatingSystem", "CompatibilityOperatingSystem-Checkboxes"},
   CellID->589765368]},
 "CompatibilityFeatures"->{
  Cell[177758, 5193, 1280, 33, 70, "Subsubsection",ExpressionUUID->"62ce52b1-6122-4831-957e-82b3f858fec0",
   CellTags->{"CompatibilityFeatures", "Required Features", "TemplateCellGroup"},
   CellID->304592644],
  Cell[179041, 5228, 2149, 63, 70, "Output",ExpressionUUID->"877bef0e-cbdc-4017-98b3-544ebde911c2",
   CellTags->{"CheckboxCell", "CompatibilityFeatures", "CompatibilityFeatures-Checkboxes"},
   CellID->851691753]},
 "Required Features"->{
  Cell[177758, 5193, 1280, 33, 70, "Subsubsection",ExpressionUUID->"62ce52b1-6122-4831-957e-82b3f858fec0",
   CellTags->{"CompatibilityFeatures", "Required Features", "TemplateCellGroup"},
   CellID->304592644]},
 "CompatibilityFeatures-Checkboxes"->{
  Cell[179041, 5228, 2149, 63, 70, "Output",ExpressionUUID->"877bef0e-cbdc-4017-98b3-544ebde911c2",
   CellTags->{"CheckboxCell", "CompatibilityFeatures", "CompatibilityFeatures-Checkboxes"},
   CellID->851691753]},
 "CompatibilityEvaluationEnvironment"->{
  Cell[181227, 5296, 1913, 46, 70, "Subsubsection",ExpressionUUID->"2e8e5432-40db-49ac-8017-bce4316df71d",
   CellTags->{"CompatibilityEvaluationEnvironment", "Environments", "TemplateCellGroup"},
   CellID->684661901],
  Cell[183143, 5344, 3991, 117, 70, "Output",ExpressionUUID->"d071cae1-0d78-41d8-a07c-9340cd36d557",
   CellTags->{"CheckboxCell", "CompatibilityEvaluationEnvironment", "CompatibilityEvaluationEnvironment-Checkboxes"},
   CellID->171952027]},
 "Environments"->{
  Cell[181227, 5296, 1913, 46, 70, "Subsubsection",ExpressionUUID->"2e8e5432-40db-49ac-8017-bce4316df71d",
   CellTags->{"CompatibilityEvaluationEnvironment", "Environments", "TemplateCellGroup"},
   CellID->684661901]},
 "CompatibilityEvaluationEnvironment-Checkboxes"->{
  Cell[183143, 5344, 3991, 117, 70, "Output",ExpressionUUID->"d071cae1-0d78-41d8-a07c-9340cd36d557",
   CellTags->{"CheckboxCell", "CompatibilityEvaluationEnvironment", "CompatibilityEvaluationEnvironment-Checkboxes"},
   CellID->171952027]},
 "Cloud Support"->{
  Cell[187171, 5466, 1071, 27, 70, "Subsubsection",ExpressionUUID->"eafd31e5-7f59-4c49-b55d-4f360439a996",
   CellTags->{"Cloud Support", "CompatibilityCloudSupport", "TemplateCellGroup"},
   CellID->104285080]},
 "CompatibilityCloudSupport"->{
  Cell[187171, 5466, 1071, 27, 70, "Subsubsection",ExpressionUUID->"eafd31e5-7f59-4c49-b55d-4f360439a996",
   CellTags->{"Cloud Support", "CompatibilityCloudSupport", "TemplateCellGroup"},
   CellID->104285080],
  Cell[188245, 5495, 1218, 36, 70, "Output",ExpressionUUID->"03c7bee1-445e-4bcf-b8d8-863ee702470a",
   CellTags->{"CheckboxCell", "CompatibilityCloudSupport", "CompatibilityCloudSupport-Checkboxes"},
   CellID->131115484]},
 "CompatibilityCloudSupport-Checkboxes"->{
  Cell[188245, 5495, 1218, 36, 70, "Output",ExpressionUUID->"03c7bee1-445e-4bcf-b8d8-863ee702470a",
   CellTags->{"CheckboxCell", "CompatibilityCloudSupport", "CompatibilityCloudSupport-Checkboxes"},
   CellID->131115484]},
 "Author Notes"->{
  Cell[189524, 5538, 1155, 28, 70, "Section",ExpressionUUID->"04a29a0f-ba6f-4d3c-940a-096e076a6397",
   CellTags->{"Author Notes", "TemplateCellGroup"},
   CellID->681870591]},
 "Submission Notes"->{
  Cell[191248, 5581, 1033, 26, 70, "Section",ExpressionUUID->"10cbca4a-4ef3-4c11-af05-6b7fbb76eabc",
   CellTags->{"Submission Notes", "TemplateCellGroup"},
   CellID->916799765]}
 }
*)
(*CellTagsIndex
CellTagsIndex->{
 {"Name", 317588, 7971},
 {"TemplateCell", 317770, 7975},
 {"Title", 318105, 7982},
 {"Description", 318286, 7986},
 {"Definition", 318464, 7990},
 {"Function", 318660, 7994},
 {"TemplateCellGroup", 318865, 7998},
 {"Documentation", 322722, 8059},
 {"TemplateSection", 322917, 8063},
 {"Usage", 323293, 8070},
 {"Details & Options", 323489, 8074},
 {"Notes", 323694, 8078},
 {"TabNext", 323901, 8082},
 {"Examples", 324696, 8098},
 {"Source & Additional Information", 324907, 8102},
 {"Contributed By", 325120, 8106},
 {"ContributorInformation", 325356, 8110},
 {"Keywords", 325578, 8114},
 {"Categories", 325770, 8118},
 {"Categories-Checkboxes", 326168, 8125},
 {"CheckboxCell", 326382, 8129},
 {"Related Symbols", 327508, 8145},
 {"Related Resource Objects", 327721, 8149},
 {"Source/Reference Citation", 327945, 8153},
 {"Links", 328150, 8157},
 {"DefaultContent", 328343, 8161},
 {"Tests", 329316, 8180},
 {"VerificationTests", 329534, 8184},
 {"Compatibility", 329748, 8188},
 {"CompatibilityWolframLanguageVersionRequired", 329978, 8192},
 {"Wolfram Language Version", 330251, 8196},
 {"ScrapeDefault", 330513, 8200},
 {"CompatibilityOperatingSystem", 330717, 8204},
 {"Operating System", 331188, 8211},
 {"CompatibilityOperatingSystem-Checkboxes", 331453, 8215},
 {"CompatibilityFeatures", 331711, 8219},
 {"Required Features", 332163, 8226},
 {"CompatibilityFeatures-Checkboxes", 332415, 8230},
 {"CompatibilityEvaluationEnvironment", 332672, 8234},
 {"Environments", 333154, 8241},
 {"CompatibilityEvaluationEnvironment-Checkboxes", 333427, 8245},
 {"Cloud Support", 333690, 8249},
 {"CompatibilityCloudSupport", 333935, 8253},
 {"CompatibilityCloudSupport-Checkboxes", 334414, 8260},
 {"Author Notes", 334657, 8264},
 {"Submission Notes", 334857, 8268}
 }
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[632, 23, 99, 2, 70, "Title",ExpressionUUID->"ce29d6c3-c12c-4cdd-a785-314cf7db84a8",
 CellTags->{"Name", "TemplateCell", "Title"},
 CellID->622212046],
Cell[734, 27, 125, 2, 70, "Text",ExpressionUUID->"25c8daa5-8d94-4a87-82c2-fe709ed1ee5b",
 CellTags->{"Description", "TemplateCell"},
 CellID->629553481],
Cell[CellGroupData[{
Cell[884, 33, 1206, 29, 70, "Section",ExpressionUUID->"50b7bbd8-3e9a-42a7-a271-854f393866e6",
 CellTags->{"Definition", "Function", "TemplateCellGroup"},
 CellID->72845326],
Cell[2093, 64, 8501, 240, 70, "Input",ExpressionUUID->"2ec69865-8ac8-4c12-be53-25bf53c21d4f",
 InitializationCell->True,
 CellID->568272741],
Cell[10597, 306, 276, 8, 70, "Input",ExpressionUUID->"518e72c6-a25a-44ea-bd6e-b71b83b24634",
 InitializationCell->True,
 CellID->292825585],
Cell[10876, 316, 489, 13, 70, "Input",ExpressionUUID->"e436a4b3-43f9-4d8c-b182-0187c726d2fe",
 InitializationCell->True,
 CellID->537611832],
Cell[11368, 331, 254, 9, 70, "Input",ExpressionUUID->"61d6972d-fcfa-4a6f-b232-236d0aad8cba",
 InitializationCell->True,
 CellID->947714547],
Cell[11625, 342, 11721, 275, 70, "Input",ExpressionUUID->"60e8a5d5-8ac6-4b5a-a399-16660ee0b370",
 InitializationCell->True,
 CellID->67758374],
Cell[23349, 619, 14143, 334, 70, "Input",ExpressionUUID->"4f6ac73f-d40a-4cfe-8d99-62cc47029d7b",
 InitializationCell->True,
 CellID->323287483],
Cell[37495, 955, 662, 19, 70, "Input",ExpressionUUID->"7cdd81a7-2d17-4e96-9d32-3c3462835af5",
 InitializationCell->True,
 CellID->592185126],
Cell[38160, 976, 4202, 108, 70, "Input",ExpressionUUID->"ef1ea350-382f-4642-981f-4828a2df7cc9",
 InitializationCell->True,
 CellID->488319123],
Cell[42365, 1086, 2223, 61, 70, "Input",ExpressionUUID->"59630738-244b-494f-ba2d-46b7fd9c5641",
 InitializationCell->True,
 CellID->734081036],
Cell[44591, 1149, 1344, 37, 70, "Input",ExpressionUUID->"40d83fbf-b341-4cd5-bc9f-09b9a6be05a3",
 InitializationCell->True,
 CellID->35607641]
}, Open  ]],
Cell[CellGroupData[{
Cell[45972, 1191, 195, 5, 70, "Section",ExpressionUUID->"8032ea9c-f8df-41b6-bce1-ac37e66141ac",
 CellTags->{"Documentation", "TemplateSection"},
 CellID->429741307],
Cell[CellGroupData[{
Cell[46192, 1200, 1980, 50, 70, "Subsection",ExpressionUUID->"3946b710-9b36-430a-92b1-361174e09046",
 CellTags->{"TemplateCellGroup", "Usage"},
 CellID->542419310],
Cell[CellGroupData[{
Cell[48197, 1254, 223, 7, 70, "UsageInputs",ExpressionUUID->"1faa8407-979d-41be-96ed-83d3167956a3",
 CellID->872147396],
Cell[48423, 1263, 407, 15, 70, "UsageDescription",ExpressionUUID->"4b5d7067-6c2e-4c34-9e0b-4aa91ebdaa84",
 CellID->413210140]
}, Open  ]],
Cell[CellGroupData[{
Cell[48867, 1283, 553, 17, 70, "UsageInputs",ExpressionUUID->"47b783b3-50b0-4067-aa6d-c957f34cd7d4",
 CellID->559155645],
Cell[49423, 1302, 496, 20, 70, "UsageDescription",ExpressionUUID->"a986961f-0768-4e9f-83a2-53f13b98443b",
 CellID->412992174]
}, Open  ]],
Cell[CellGroupData[{
Cell[49956, 1327, 682, 20, 70, "UsageInputs",ExpressionUUID->"2de68fb1-e6ca-4f2d-998a-0ab3ee2af073",
 CellID->436216087],
Cell[50641, 1349, 347, 11, 70, "UsageDescription",ExpressionUUID->"9e7134d4-7bdf-4da7-9e3d-c0a7a6f2a27f",
 CellID->549253091]
}, Open  ]],
Cell[CellGroupData[{
Cell[51025, 1365, 147, 4, 70, "UsageInputs",ExpressionUUID->"424f7eed-c3f4-4e5e-a30c-682f6cc68371",
 CellID->994463317],
Cell[51175, 1371, 138, 4, 70, "UsageDescription",ExpressionUUID->"b6beaa17-3fb1-42bb-b326-b44906e6420b",
 CellID->796021048]
}, Open  ]],
Cell[CellGroupData[{
Cell[51350, 1380, 191, 6, 70, "UsageInputs",ExpressionUUID->"e4ad8487-72f8-4892-b7a7-022ba2e6f7f9",
 CellID->589947678],
Cell[51544, 1388, 166, 4, 70, "UsageDescription",ExpressionUUID->"a5d6c5ec-88e7-4d2d-905c-d5bb9fec58f1",
 CellID->435310299]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[51759, 1398, 1429, 32, 70, "Subsection",ExpressionUUID->"7ccc0e04-d109-472f-9b60-2551ce26f080",
 CellTags->{"Details & Options", "Notes", "TemplateCellGroup"},
 CellID->908801236],
Cell[53191, 1432, 3634, 121, 70, "Notes",ExpressionUUID->"dfbce3a1-cda4-4dce-97f9-ebb2a2b82ff3",
 CellTags->"TabNext",
 CellID->971127260],
Cell[56828, 1555, 669, 22, 70, "Notes",ExpressionUUID->"e07cdc80-0286-4f37-826c-f1494c005d20",
 CellTags->"TabNext",
 CellID->403787176],
Cell[57500, 1579, 126, 4, 70, "Notes",ExpressionUUID->"1ac58b1f-2f8b-40d9-813e-f74a6312bd05",
 CellID->632247442],
Cell[57629, 1585, 84, 2, 70, "Notes",ExpressionUUID->"c2186411-aabc-438b-92fd-7f6bd092eb2d",
 CellID->886255202],
Cell[57716, 1589, 886, 27, 70, "Notes",ExpressionUUID->"ce36b553-33cd-4bb4-84f7-a12970acc430",
 CellID->628671782],
Cell[58605, 1618, 334, 8, 70, "Notes",ExpressionUUID->"65d56a34-1a9c-408f-a435-8a84d1addbe4",
 CellID->663316136]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[58988, 1632, 7025, 152, 70, "Section",ExpressionUUID->"b3fc6d4f-c719-44b1-bd98-1362420f9e37",
 CellTags->{"Examples", "TemplateCellGroup"},
 CellID->553094467],
Cell[CellGroupData[{
Cell[66038, 1788, 75, 2, 70, "Subsection",ExpressionUUID->"3b86f7fc-87a4-46aa-b747-64bb412d34bc",
 CellID->904125756],
Cell[66116, 1792, 321, 7, 70, "Text",ExpressionUUID->"7f4f4500-ea4e-47bc-bf6a-8c6566e88a64",
 CellID->623283559],
Cell[66440, 1801, 1554, 50, 70, "Input",ExpressionUUID->"543da0d8-19b3-4759-805d-964c9cd23752",
 CellID->196478141],
Cell[67997, 1853, 184, 4, 70, "Text",ExpressionUUID->"90f19b5a-0706-4f1d-81f7-df81c83231b3",
 CellID->601814311],
Cell[68184, 1859, 345, 11, 70, "Input",ExpressionUUID->"1ff44ccc-46ea-4a75-a190-f3977203ab10",
 CellID->293131844],
Cell[68532, 1872, 1107, 32, 70, "Text",ExpressionUUID->"73b6034c-af58-42e9-a8b2-488a2b845e78",
 CellID->271143766],
Cell[CellGroupData[{
Cell[69664, 1908, 470, 10, 70, "Input",ExpressionUUID->"debc7ede-1397-4231-8cf4-9ffa8b995ea8",
 CellID->539622322],
Cell[70137, 1920, 3810, 107, 70, "Output",ExpressionUUID->"e9d640f1-520c-418d-8d28-e4af274bfc17",
 CellID->110188386]
}, Open  ]],
Cell[73962, 2030, 250, 6, 70, "Text",ExpressionUUID->"42bf5d20-06a2-4789-b20b-a7ee541b2f83",
 CellID->840822987],
Cell[CellGroupData[{
Cell[74237, 2040, 507, 13, 70, "Input",ExpressionUUID->"e54463b9-ffa9-4008-8f5f-71abf397b58e",
 CellID->327351200],
Cell[74747, 2055, 5702, 173, 70, "Output",ExpressionUUID->"b12378d3-442a-47d5-a0d6-80de69cea7da",
 CellID->96128311]
}, Open  ]],
Cell[80464, 2231, 335, 10, 70, "Text",ExpressionUUID->"1c5aba30-f4b0-451a-b9e5-a78bf9d9aabd",
 CellID->680128156],
Cell[CellGroupData[{
Cell[80824, 2245, 698, 19, 70, "Input",ExpressionUUID->"e55f59b4-8f6c-45e6-961c-7bde8737645b",
 CellID->21690024],
Cell[81525, 2266, 589, 15, 70, "Output",ExpressionUUID->"e8ce3b80-4619-4c7f-aea3-115d8eac2baa",
 CellID->285987382]
}, Open  ]],
Cell[82129, 2284, 260, 6, 70, "Text",ExpressionUUID->"6ee34fd5-9182-472d-835a-e52a82490274",
 CellID->2447448],
Cell[CellGroupData[{
Cell[82414, 2294, 610, 16, 70, "Input",ExpressionUUID->"19f1db75-f58d-473f-8d12-3222831bd90b",
 CellID->167012197],
Cell[83027, 2312, 3605, 95, 70, "Output",ExpressionUUID->"ea81b343-f295-4158-a941-b792604a28cf",
 CellID->204042455]
}, Open  ]],
Cell[86647, 2410, 140, 3, 70, "Text",ExpressionUUID->"44be3814-728d-4e45-a997-0acb1332cdff",
 CellID->691256755],
Cell[CellGroupData[{
Cell[86812, 2417, 722, 20, 70, "Input",ExpressionUUID->"4fde08a3-6735-403b-b85f-b6f4a04792a5",
 CellID->963433563],
Cell[87537, 2439, 436, 10, 70, "Output",ExpressionUUID->"698772ca-67a0-4017-b7fc-ab7b8e7b16a8",
 CellID->792721512]
}, Open  ]],
Cell[87988, 2452, 221, 4, 70, "Text",ExpressionUUID->"030dcb74-1e19-4e6b-a25b-dd27c9bc230c",
 CellID->76000314],
Cell[CellGroupData[{
Cell[88234, 2460, 451, 10, 70, "Input",ExpressionUUID->"17be8749-6196-4fcd-97dc-837f5f6addd5",
 CellID->383333625],
Cell[88688, 2472, 3346, 96, 70, "Output",ExpressionUUID->"7e60af2b-2210-42d3-af93-e7115a750513",
 CellID->995381561]
}, Open  ]],
Cell[92049, 2571, 274, 9, 70, "Text",ExpressionUUID->"33d0c5e5-9cc5-49f1-815b-4a2f07aea466",
 CellID->338492842],
Cell[CellGroupData[{
Cell[92348, 2584, 568, 15, 70, "Input",ExpressionUUID->"96a983a4-0f0c-4cb5-9845-4e7b3cf6fd4d",
 CellID->912768905],
Cell[92919, 2601, 508, 12, 70, "Output",ExpressionUUID->"bbd4f9fb-2b3e-40f9-84bc-4d6447bf2661",
 CellID->134753006]
}, Open  ]],
Cell[93442, 2616, 327, 8, 70, "Text",ExpressionUUID->"08be7323-4056-4929-a69a-67a11861d7c3",
 CellID->329971688],
Cell[CellGroupData[{
Cell[93794, 2628, 323, 8, 70, "Input",ExpressionUUID->"6ca65380-42f0-4cf4-8b88-a77204df9f5a",
 CellID->625497915],
Cell[94120, 2638, 352, 7, 70, "Output",ExpressionUUID->"73077cfd-1b58-4a7e-9b72-013fee0158be",
 CellID->459265055]
}, Open  ]],
Cell[94487, 2648, 262, 7, 70, "Text",ExpressionUUID->"30130bb0-ddb6-44d9-a249-221d684a6e20",
 CellID->967731065],
Cell[CellGroupData[{
Cell[94774, 2659, 444, 12, 70, "Input",ExpressionUUID->"8730fdbe-fe12-4155-b91a-106405bb4582",
 CellID->597081493],
Cell[95221, 2673, 2515, 75, 70, "Output",ExpressionUUID->"b0fe8c00-2b42-4862-aa32-825f5e7f93a3",
 CellID->785322387]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[97785, 2754, 66, 2, 70, "Subsection",ExpressionUUID->"163d311e-beae-4b21-a759-ad7bade74092",
 CellID->204653245],
Cell[97854, 2758, 157, 3, 70, "Text",ExpressionUUID->"db688223-5739-4cb2-8ad1-19a3e8ed13e9",
 CellID->416995182],
Cell[98014, 2763, 1306, 43, 70, "Input",ExpressionUUID->"3e9f4afa-d624-4338-a57c-089c6ac74594",
 CellID->833918363],
Cell[CellGroupData[{
Cell[99345, 2810, 324, 8, 70, "Input",ExpressionUUID->"f2492589-cf6a-45d0-8fde-b852e564e995",
 CellID->512339667],
Cell[99672, 2820, 6454, 179, 70, "Output",ExpressionUUID->"c49e6f9b-e0d9-4aef-ad92-127ae1f72d31",
 CellID->352548362]
}, Open  ]],
Cell[106141, 3002, 74, 2, 70, "Text",ExpressionUUID->"574dc045-d30d-4739-a741-6f92ec616099",
 CellID->288774519],
Cell[CellGroupData[{
Cell[106240, 3008, 246, 7, 70, "Input",ExpressionUUID->"06dff05c-7e5c-44eb-9273-e5f3b98d36b1",
 CellID->571315743],
Cell[106489, 3017, 585, 15, 70, "Output",ExpressionUUID->"c873a98f-45e3-4a7e-9c70-7d6c59938799",
 CellID->435646372]
}, Open  ]],
Cell[107089, 3035, 186, 5, 70, "Text",ExpressionUUID->"619d583d-784b-4071-8bbc-fdc4aaa6369e",
 CellID->855298762],
Cell[CellGroupData[{
Cell[107300, 3044, 319, 7, 70, "Input",ExpressionUUID->"b6ab89dd-5523-45b6-a844-abbb954943fc",
 CellID->701756280],
Cell[107622, 3053, 1226, 38, 70, "Output",ExpressionUUID->"a3416cbb-c3da-485b-9d92-6dc3c66b53f8",
 CellID->571850546]
}, Open  ]],
Cell[CellGroupData[{
Cell[108885, 3096, 143, 4, 70, "ExampleDelimiter",ExpressionUUID->"2ccb8e68-3797-4535-9aa2-2a331e9e5fa2",
 CellID->14107562],
Cell[109031, 3102, 325, 9, 70, "Text",ExpressionUUID->"49e36455-10c6-45b9-82fc-d3f66df2dfed",
 CellID->673121186],
Cell[109359, 3113, 2253, 75, 70, "Input",ExpressionUUID->"00f528ec-3378-4aa7-80ec-8f474996b5bc",
 CellID->274442921],
Cell[CellGroupData[{
Cell[111637, 3192, 491, 13, 70, "Input",ExpressionUUID->"12bef9f6-b313-451c-908c-929a4bb33022",
 CellID->642061582],
Cell[112131, 3207, 4190, 118, 70, "Output",ExpressionUUID->"de0554b5-c75f-4a09-ab8e-8d8a79611779",
 CellID->548182440]
}, Open  ]],
Cell[116336, 3328, 74, 2, 70, "Text",ExpressionUUID->"f8a6d18b-d5bc-435e-80b9-dc94b3bcb021",
 CellID->792340776],
Cell[CellGroupData[{
Cell[116435, 3334, 481, 15, 70, "Input",ExpressionUUID->"2936bc29-e227-460f-a623-2bc57e9a8ba2",
 CellID->191392948],
Cell[116919, 3351, 456, 10, 70, "Output",ExpressionUUID->"2b6fbfda-f742-4820-a174-66982cd491a7",
 CellID->497523509]
}, Open  ]],
Cell[117390, 3364, 417, 10, 70, "Text",ExpressionUUID->"8d11cd1d-4aa1-4f51-b6ce-8ccc8d1b11b1",
 CellID->341441679],
Cell[CellGroupData[{
Cell[117832, 3378, 406, 11, 70, "Input",ExpressionUUID->"6acd506a-0482-422c-939e-26b5a990311c",
 CellID->406721562],
Cell[118241, 3391, 4210, 118, 70, "Output",ExpressionUUID->"1019d315-072e-44b1-a699-e72e427d642c",
 CellID->90230616]
}, Open  ]],
Cell[122466, 3512, 185, 4, 70, "Text",ExpressionUUID->"4baa62c9-94fe-4aa9-9a5a-5773622a87d3",
 CellID->65111618],
Cell[CellGroupData[{
Cell[122676, 3520, 1205, 34, 70, "Input",ExpressionUUID->"80157a5c-7e37-4c1b-a30a-9f6202fdd892",
 CellID->237480210],
Cell[123884, 3556, 7699, 211, 70, "Output",ExpressionUUID->"db5426c4-fd63-4dca-b764-b201841b256b",
 CellID->94213628]
}, Open  ]],
Cell[131598, 3770, 181, 3, 70, "Text",ExpressionUUID->"30ece5ab-78bc-49f6-a790-2ff8347cb54e",
 CellID->359721314],
Cell[CellGroupData[{
Cell[131804, 3777, 318, 9, 70, "Input",ExpressionUUID->"e1e95706-d82c-41fb-af6a-64e3f9c7bd7f",
 CellID->671306751],
Cell[132125, 3788, 282, 6, 70, "Output",ExpressionUUID->"d6b0ff26-5c40-40d3-9ee9-f1094d06c272",
 CellID->850387265]
}, Open  ]],
Cell[132422, 3797, 158, 3, 70, "Text",ExpressionUUID->"74ced78b-0298-433a-965f-fd1072840922",
 CellID->403593979],
Cell[CellGroupData[{
Cell[132605, 3804, 531, 16, 70, "Input",ExpressionUUID->"0bcd4ec5-7cba-4fc5-81d5-fdd3e34c24f9",
 CellID->31647465],
Cell[133139, 3822, 416, 12, 70, "Output",ExpressionUUID->"32757989-3b68-4b17-ad39-4e25dec902cd",
 CellID->511871351]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[133616, 3841, 85, 2, 70, "Subsection",ExpressionUUID->"2c21b185-06c6-4be3-84fd-ba5111dbeb84",
 CellID->232113220],
Cell[133704, 3845, 199, 4, 70, "Text",ExpressionUUID->"26cc05ad-cd32-495a-b5d1-face5527c735",
 CellID->572249119],
Cell[CellGroupData[{
Cell[133928, 3853, 481, 14, 70, "Input",ExpressionUUID->"c504f82b-f232-4a6c-a052-16c64f5ae455",
 CellID->210064864],
Cell[134412, 3869, 673, 18, 70, "Output",ExpressionUUID->"72b238b9-c8d7-4e60-a0e3-e59c74e6e37a",
 CellID->817599631]
}, Open  ]],
Cell[135100, 3890, 751, 23, 70, "Text",ExpressionUUID->"4957a389-ab2c-423a-af38-9ab96da6f4e3",
 CellID->892139281],
Cell[CellGroupData[{
Cell[135876, 3917, 420, 11, 70, "Input",ExpressionUUID->"1bb2b741-4661-434a-afa0-c93011dbe1c1",
 CellID->142355013],
Cell[136299, 3930, 457, 9, 70, "Output",ExpressionUUID->"d04a11db-45fd-4527-964f-4575735366a5",
 CellID->411105812]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[136805, 3945, 144, 3, 70, "Subsection",ExpressionUUID->"1abdfb35-8159-4c3e-b9c1-cd4821bf23f6",
 CellID->158766396],
Cell[136952, 3950, 216, 5, 70, "Text",ExpressionUUID->"5111b9b8-b5ca-4ca0-aad7-8e46f3aabbf9",
 CellID->729623159],
Cell[137171, 3957, 164, 3, 70, "Text",ExpressionUUID->"df740b8d-0cce-4d40-97de-4d36b5bfaebe",
 CellID->47177814],
Cell[137338, 3962, 1540, 42, 70, "Input",ExpressionUUID->"e56d5850-2837-49ed-9180-3467b8bea389",
 CellID->164957853],
Cell[138881, 4006, 526, 10, 70, "Text",ExpressionUUID->"4192e894-2b8e-460f-a1a6-89ed4b309869",
 CellID->630524985],
Cell[139410, 4018, 1286, 33, 70, "Input",ExpressionUUID->"2803456f-8e5e-4bff-b70c-b766e011bddc",
 CellID->871248596],
Cell[140699, 4053, 140, 3, 70, "Text",ExpressionUUID->"6f137ffc-b618-4d70-a62b-04c4e43b6f5d",
 CellID->893273591],
Cell[CellGroupData[{
Cell[140864, 4060, 489, 13, 70, "Input",ExpressionUUID->"c28c2626-bafd-49bf-b1b1-601bf19db1a0",
 CellID->471997894],
Cell[141356, 4075, 649, 13, 70, "Output",ExpressionUUID->"aa612a3b-d9a5-4479-a495-004ef95a266d",
 CellID->437824971]
}, Open  ]],
Cell[142020, 4091, 138, 3, 70, "Text",ExpressionUUID->"980eeea1-a474-41d8-af3a-745955309ccc",
 CellID->691256756],
Cell[CellGroupData[{
Cell[142183, 4098, 287, 9, 70, "Input",ExpressionUUID->"d40f882e-caa0-453f-8381-bbf391b15be0",
 CellID->394895340],
Cell[142473, 4109, 550, 11, 70, "Output",ExpressionUUID->"b772c531-8863-4ded-b986-15ab4efb3cb4",
 CellID->358048395]
}, Open  ]],
Cell[143038, 4123, 176, 3, 70, "Text",ExpressionUUID->"9013a065-d1c0-43ab-9905-73eb43d02825",
 CellID->723927545],
Cell[CellGroupData[{
Cell[143239, 4130, 411, 11, 70, "Input",ExpressionUUID->"4cf05621-3c36-4b3f-9895-518579d29637",
 CellID->995759343],
Cell[143653, 4143, 563, 12, 70, "Output",ExpressionUUID->"312f7175-9b50-4df4-ab55-0ae5132c166e",
 CellID->890494424]
}, Open  ]],
Cell[CellGroupData[{
Cell[144253, 4160, 143, 4, 70, "ExampleDelimiter",ExpressionUUID->"60501227-6038-474b-b0fe-7d702d148ae8",
 CellID->14107563],
Cell[144399, 4166, 225, 4, 70, "Text",ExpressionUUID->"037523b3-045f-4cb9-82d3-6a762a8d1e8a",
 CellID->255578626],
Cell[144627, 4172, 1477, 36, 70, "Input",ExpressionUUID->"0894ac9d-2edc-412d-84b9-76712c77b2a4",
 CellID->644317134],
Cell[146107, 4210, 152, 3, 70, "Text",ExpressionUUID->"4834ed2c-0566-4f3c-9860-623cc644bdaf",
 CellID->754502243],
Cell[CellGroupData[{
Cell[146284, 4217, 537, 13, 70, "Input",ExpressionUUID->"be3d2055-8c6c-4a23-ac21-98d475268f15",
 CellID->497683332],
Cell[146824, 4232, 644, 13, 70, "Output",ExpressionUUID->"a75a1e92-c8e1-44b6-952b-46ddcc02f9a8",
 CellID->875741139]
}, Open  ]],
Cell[147483, 4248, 228, 4, 70, "Text",ExpressionUUID->"07eac115-2cda-463c-8a46-716e736e5175",
 CellID->536886867],
Cell[CellGroupData[{
Cell[147736, 4256, 380, 11, 70, "Input",ExpressionUUID->"9df059ce-f678-47cb-9ec2-077929c74bfc",
 CellID->421879456],
Cell[148119, 4269, 565, 12, 70, "Output",ExpressionUUID->"0aea5799-1ce3-4ffd-8ac6-eb6076faffb2",
 CellID->151665714]
}, Open  ]],
Cell[148699, 4284, 1064, 28, 70, "Text",ExpressionUUID->"ce154ddd-d426-4a6d-93ea-4acf6d24aaf7",
 CellID->8867740],
Cell[CellGroupData[{
Cell[149788, 4316, 467, 12, 70, "Input",ExpressionUUID->"fdb49699-c68a-4596-b132-8c288184da4c",
 CellID->535624939],
Cell[150258, 4330, 191, 6, 70, "Output",ExpressionUUID->"3322e40d-d7eb-4aea-88b8-e82a0a053426",
 CellID->442598185]
}, Open  ]],
Cell[150464, 4339, 158, 3, 70, "Text",ExpressionUUID->"408eba8c-9382-4145-8717-df647b28a3fe",
 CellID->174809102],
Cell[CellGroupData[{
Cell[150647, 4346, 194, 5, 70, "Input",ExpressionUUID->"c56f3f36-fcc3-4404-96f2-e2f7ae1497af",
 CellID->623298888],
Cell[150844, 4353, 451, 9, 70, "Output",ExpressionUUID->"154f630e-0066-4f50-9894-058a2f1ea981",
 CellID->763629820]
}, Open  ]],
Cell[151310, 4365, 215, 4, 70, "Text",ExpressionUUID->"ea05f3de-4a05-4d7e-bcb2-7ea616979de0",
 CellID->493481390],
Cell[CellGroupData[{
Cell[151550, 4373, 387, 11, 70, "Input",ExpressionUUID->"c87998b1-90cf-40f4-af08-fdb45ee28d0d",
 CellID->799167058],
Cell[151940, 4386, 331, 8, 70, "Output",ExpressionUUID->"615ad949-a6e0-44db-a322-5419f4365951",
 CellID->417573100]
}, Open  ]],
Cell[CellGroupData[{
Cell[152308, 4399, 195, 5, 70, "Input",ExpressionUUID->"555def93-d16f-418f-a043-1c4a7af29517",
 CellID->170308643],
Cell[152506, 4406, 206, 5, 70, "Output",ExpressionUUID->"343f0ba1-4de1-4bec-9fee-8f38440b4964",
 CellID->122338689]
}, Open  ]]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[152785, 4419, 249, 5, 70, "Section",ExpressionUUID->"8f703053-0e6c-4684-b002-a9eb773b0a29",
 CellTags->{"Source & Additional Information", "TemplateSection"},
 CellID->611501116],
Cell[CellGroupData[{
Cell[153059, 4428, 1026, 26, 70, "Subsection",ExpressionUUID->"a1e7c87d-092b-4cb0-9f91-d9c078bfcb2c",
 CellTags->{"Contributed By", "ContributorInformation", "TemplateCellGroup"},
 CellID->86203256],
Cell[154088, 4456, 52, 1, 70, "Text",ExpressionUUID->"ec3924b0-f183-4c42-ac71-df35e11bd0cb",
 CellID->110751496]
}, Open  ]],
Cell[CellGroupData[{
Cell[154177, 4462, 996, 26, 70, "Subsection",ExpressionUUID->"d0275f3e-b69e-48d8-8f69-456e117ea175",
 CellTags->{"Keywords", "TemplateCellGroup"},
 CellID->696375425],
Cell[155176, 4490, 58, 1, 70, "Item",ExpressionUUID->"82877b6a-4a51-42da-ab6d-591e0ed15e69",
 CellID->913988249],
Cell[155237, 4493, 48, 1, 70, "Item",ExpressionUUID->"10cecb82-7541-4e6f-a871-e52e77f5dd95",
 CellID->282054146],
Cell[155288, 4496, 48, 1, 70, "Item",ExpressionUUID->"6ec799d0-f133-460d-86b7-22f48c893718",
 CellID->350879447],
Cell[155339, 4499, 52, 1, 70, "Item",ExpressionUUID->"63166611-9c2d-479e-9e30-f58845fd16e4",
 CellID->245213949],
Cell[155394, 4502, 58, 1, 70, "Item",ExpressionUUID->"b26475b9-5497-4ad3-9138-c4878d520c93",
 CellID->639343977],
Cell[155455, 4505, 53, 1, 70, "Item",ExpressionUUID->"c1463697-08f2-4a6c-96a9-f7ec430a13b5",
 CellID->980080494]
}, Open  ]],
Cell[CellGroupData[{
Cell[155545, 4511, 221, 6, 70, "Subsection",ExpressionUUID->"a48f05bd-d149-4ba8-8506-1e969c58d397",
 CellTags->{"Categories", "TemplateCellGroup"},
 CellID->362094786],
Cell[155769, 4519, 8349, 253, 70, "Output",ExpressionUUID->"a77b88ee-e934-438d-a604-17da50d78d5b",
 CellTags->{"Categories", "Categories-Checkboxes", "CheckboxCell"},
 CellID->936922163]
}, Open  ]],
Cell[CellGroupData[{
Cell[164155, 4777, 980, 26, 70, "Subsection",ExpressionUUID->"201440b1-4a3a-420e-a305-a9ab654b0129",
 CellTags->{"Related Symbols", "TemplateCellGroup"},
 CellID->659846169],
Cell[165138, 4805, 45, 1, 70, "Item",ExpressionUUID->"77d55278-6827-4bf7-9125-3d598a3b2d76",
 CellID->894512782],
Cell[165186, 4808, 46, 1, 70, "Item",ExpressionUUID->"5055f74f-444d-4f7b-9220-e735590aac25",
 CellID->44976296],
Cell[165235, 4811, 45, 1, 70, "Item",ExpressionUUID->"8b99bab4-5c41-4376-8af7-75cff5b7773e",
 CellID->540032378],
Cell[165283, 4814, 43, 1, 70, "Item",ExpressionUUID->"b25db7dd-d6db-4d0d-a2cc-926deaf810e6",
 CellID->460796210],
Cell[165329, 4817, 39, 1, 70, "Item",ExpressionUUID->"d6afa1ef-b481-4a9b-9710-babff24daece",
 CellID->338201521],
Cell[165371, 4820, 46, 1, 70, "Item",ExpressionUUID->"f4673454-0c26-4318-8e1b-365830ea55b4",
 CellID->264335828],
Cell[165420, 4823, 49, 1, 70, "Item",ExpressionUUID->"92029b64-dd62-4e3e-bfda-c0ace04c290b",
 CellID->774137401],
Cell[165472, 4826, 49, 1, 70, "Item",ExpressionUUID->"36cd5eb3-04a9-4d3f-bd24-6a2fb366ee1a",
 CellID->308336340]
}, Open  ]],
Cell[CellGroupData[{
Cell[165558, 4832, 1039, 26, 70, "Subsection",ExpressionUUID->"1a4e4814-6238-4b7c-93c2-8075eaad93e2",
 CellTags->{"Related Resource Objects", "TemplateCellGroup"},
 CellID->465534472],
Cell[166600, 4860, 57, 1, 70, "Item",ExpressionUUID->"7b230b12-845d-4476-90d6-367d14a47452",
 CellID->622900727],
Cell[166660, 4863, 59, 1, 70, "Item",ExpressionUUID->"0ddea487-5c79-496f-b343-805a21495bb2",
 CellID->450926348]
}, Open  ]],
Cell[CellGroupData[{
Cell[166756, 4869, 1084, 26, 70, "Subsection",ExpressionUUID->"0f146e11-a04f-47fc-b1f7-a1096db66be7",
 CellTags->{"Source/Reference Citation", "TemplateCellGroup"},
 CellID->515669552],
Cell[167843, 4897, 645, 17, 70, "Text",ExpressionUUID->"951c7c89-9355-40a3-ba48-6fc1415ac9de",
 CellID->394061792]
}, Open  ]],
Cell[CellGroupData[{
Cell[168525, 4919, 923, 26, 70, "Subsection",ExpressionUUID->"2e471014-bba2-4908-955f-24be6c17d60f",
 CellTags->{"Links", "TemplateCellGroup"},
 CellID->571756773],
Cell[169451, 4947, 505, 8, 70, "Item",ExpressionUUID->"0ed34eae-6be5-4b85-ac76-848223d3b3a5",
 CellTags->{"DefaultContent", "TabNext"},
 CellID->132505746]
}, Open  ]],
Cell[CellGroupData[{
Cell[169993, 4960, 1874, 45, 70, "Subsection",ExpressionUUID->"7dc863ad-ca72-40ce-a543-943292aa6192",
 CellTags->{"TemplateCellGroup", "Tests", "VerificationTests"},
 CellID->561308448],
Cell[CellGroupData[{
Cell[171892, 5009, 158, 5, 70, "Input",ExpressionUUID->"9f4a4e25-4839-48dd-a4aa-644077c49b3c",
 CellTags->"DefaultContent",
 CellID->946203791],
Cell[172053, 5016, 122, 4, 70, "Output",ExpressionUUID->"e95d1c1f-8bdb-4504-bd45-66e9b3292721",
 CellTags->"DefaultContent",
 CellID->168370258]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[172224, 5026, 955, 25, 70, "Subsection",ExpressionUUID->"246f462d-e3af-444b-b0f7-a5aa25155e9e",
 CellTags->{"Compatibility", "TemplateCellGroup"},
 CellID->695575686],
Cell[CellGroupData[{
Cell[173204, 5055, 1174, 31, 70, "Subsubsection",ExpressionUUID->"0e8c2ffa-d30b-4296-a26f-6b449101324f",
 CellTags->{"CompatibilityWolframLanguageVersionRequired", "TemplateCellGroup", "Wolfram Language Version"},
 CellID->901090016],
Cell[174381, 5088, 89, 2, 70, "Text",ExpressionUUID->"cf00140c-0b70-4c81-98ad-718f9074055b",
 CellTags->{"DefaultContent", "ScrapeDefault"},
 CellID->788185540]
}, Open  ]],
Cell[CellGroupData[{
Cell[174507, 5095, 1113, 29, 70, "Subsubsection",ExpressionUUID->"ddb8e7a0-4c06-46c0-9de3-1fc9603fa699",
 CellTags->{"CompatibilityOperatingSystem", "Operating System", "TemplateCellGroup"},
 CellID->172929666],
Cell[175623, 5126, 2098, 62, 70, "Output",ExpressionUUID->"d02c44b4-7d92-4c97-a699-bd1d9cebcf27",
 CellTags->{"CheckboxCell", "CompatibilityOperatingSystem", "CompatibilityOperatingSystem-Checkboxes"},
 CellID->589765368]
}, Closed]],
Cell[CellGroupData[{
Cell[177758, 5193, 1280, 33, 70, "Subsubsection",ExpressionUUID->"62ce52b1-6122-4831-957e-82b3f858fec0",
 CellTags->{"CompatibilityFeatures", "Required Features", "TemplateCellGroup"},
 CellID->304592644],
Cell[179041, 5228, 2149, 63, 70, "Output",ExpressionUUID->"877bef0e-cbdc-4017-98b3-544ebde911c2",
 CellTags->{"CheckboxCell", "CompatibilityFeatures", "CompatibilityFeatures-Checkboxes"},
 CellID->851691753]
}, Closed]],
Cell[CellGroupData[{
Cell[181227, 5296, 1913, 46, 70, "Subsubsection",ExpressionUUID->"2e8e5432-40db-49ac-8017-bce4316df71d",
 CellTags->{"CompatibilityEvaluationEnvironment", "Environments", "TemplateCellGroup"},
 CellID->684661901],
Cell[183143, 5344, 3991, 117, 70, "Output",ExpressionUUID->"d071cae1-0d78-41d8-a07c-9340cd36d557",
 CellTags->{"CheckboxCell", "CompatibilityEvaluationEnvironment", "CompatibilityEvaluationEnvironment-Checkboxes"},
 CellID->171952027]
}, Closed]],
Cell[CellGroupData[{
Cell[187171, 5466, 1071, 27, 70, "Subsubsection",ExpressionUUID->"eafd31e5-7f59-4c49-b55d-4f360439a996",
 CellTags->{"Cloud Support", "CompatibilityCloudSupport", "TemplateCellGroup"},
 CellID->104285080],
Cell[188245, 5495, 1218, 36, 70, "Output",ExpressionUUID->"03c7bee1-445e-4bcf-b8d8-863ee702470a",
 CellTags->{"CheckboxCell", "CompatibilityCloudSupport", "CompatibilityCloudSupport-Checkboxes"},
 CellID->131115484]
}, Closed]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[189524, 5538, 1155, 28, 70, "Section",ExpressionUUID->"04a29a0f-ba6f-4d3c-940a-096e076a6397",
 CellTags->{"Author Notes", "TemplateCellGroup"},
 CellID->681870591],
Cell[190682, 5568, 529, 8, 70, "Text",ExpressionUUID->"0fbf7369-9857-43d0-9710-8f806f26e937",
 CellTags->{"DefaultContent", "TabNext"},
 CellID->958952487]
}, Open  ]],
Cell[CellGroupData[{
Cell[191248, 5581, 1033, 26, 70, "Section",ExpressionUUID->"10cbca4a-4ef3-4c11-af05-6b7fbb76eabc",
 CellTags->{"Submission Notes", "TemplateCellGroup"},
 CellID->916799765],
Cell[192284, 5609, 515, 8, 70, "Text",ExpressionUUID->"8620c262-f76d-4d79-937e-85a3dffe65c2",
 CellTags->{"DefaultContent", "TabNext"},
 CellID->604291542]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/Kummer-surfaces-and-Jacobians-of-genus-2-curves-in-characteristic-2-3.0.0/Part_1_-_Constructing_a_basis_of_the_Jacobian.nb <==
(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[         0,          0]
NotebookDataLength[    312592,       7379]
NotebookOptionsPosition[    301715,       7201]
NotebookOutlinePosition[    302146,       7218]
CellTagsIndexPosition[    302103,       7215]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Part 1 - Constructing a basis of the embedding of the Jacobian\
\>", "Title",
 CellChangeTimes->{{3.9005009343533688`*^9, 3.900500942167336*^9}, {
  3.9142376255778*^9, 3.9142376358307877`*^9}, {3.915093383869944*^9, 
  3.915093388667192*^9}, {3.919433546987961*^9, 3.919433562430793*^9}},
 TextAlignment->Center,ExpressionUUID->"286165c0-02e6-4ec4-8346-a68d5682115f"],

Cell[TextData[{
 "In this first notebook, I will define the functions that generates an \
embedding of the Jacobian in ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SuperscriptBox[
        StyleBox["P", FontSlant -> "Plain"], "15"], TraditionalForm], 
     "errors" -> {}, "input" -> "\\mathbb{P}^{15}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "8a6e8c28-0876-471b-b425-558373a00909"],
 " that reduces well modulo 2. In order to do that, first I will use the \
basis that had previously been found for equations of the form ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SuperscriptBox[
          StyleBox["y", "TI"], "2"], "\[LongEqual]", 
         StyleBox["f", "TI"], 
         RowBox[{"(", 
           StyleBox["x", "TI"], ")"}]}], TraditionalForm], "errors" -> {}, 
     "input" -> "y^2=f(x)", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "77348f24-c857-4fe5-a28c-cd2eec060102"],
 " to generate a basis for genus 2 equations of the form ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SuperscriptBox[
          StyleBox["y", "TI"], "2"], "+", 
         StyleBox["g", "TI"], 
         RowBox[{"(", 
           StyleBox["x", "TI"], ")"}], 
         StyleBox["y", "TI"], "\[LongEqual]", 
         StyleBox["f", "TI"], 
         RowBox[{"(", 
           StyleBox["x", "TI"], ")"}]}], TraditionalForm], "errors" -> {}, 
     "input" -> "y^2+g(x)y=f(x)", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "8e46356f-6347-41ca-b90d-c8284260ac94"],
 ", which is diagonalised with respect to the hyperelliptic involution, so \
that all elements of the basis are either invariant (products of elements of ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"{", 
         RowBox[{
           SubscriptBox[
            StyleBox["k", "TI"], "1"], ",", 
           SubscriptBox[
            StyleBox["k", "TI"], "2"], ",", 
           SubscriptBox[
            StyleBox["k", "TI"], "3"], ",", 
           SubscriptBox[
            StyleBox["k", "TI"], "4"]}], "}"}], TraditionalForm], 
     "errors" -> {}, "input" -> "\\{k_1, k_2, k_3, k_4\\}", "state" -> 
     "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "9ca916a6-7943-47bc-9a1b-2e4bf963b099"],
 ") or change signs under the involution ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"{", 
         RowBox[{
           SubscriptBox[
            StyleBox["b", "TI"], "1"], ",", 
           SubscriptBox[
            StyleBox["b", "TI"], "2"], ",", 
           SubscriptBox[
            StyleBox["b", "TI"], "3"], ",", 
           SubscriptBox[
            StyleBox["b", "TI"], "4"], ",", 
           SubscriptBox[
            StyleBox["b", "TI"], "5"], ",", 
           SubscriptBox[
            StyleBox["b", "TI"], "6"]}], "}"}], TraditionalForm], 
     "errors" -> {}, "input" -> "\\{b_1, b_2, b_3, b_4, b_5, b_6\\}", "state" -> 
     "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "779b2364-2aaf-44ef-86e8-c40b532b5ee4"],
 ". From this basis, we generate alternate ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"{", 
         RowBox[{
           SubscriptBox[
            StyleBox["v", "TI"], "1"], ",", 
           SubscriptBox[
            StyleBox["v", "TI"], "2"], ",", 
           SubscriptBox[
            StyleBox["v", "TI"], "3"], ",", 
           SubscriptBox[
            StyleBox["v", "TI"], "4"], ",", 
           SubscriptBox[
            StyleBox["v", "TI"], "5"], ",", 
           SubscriptBox[
            StyleBox["v", "TI"], "6"]}], "}"}], TraditionalForm], 
     "errors" -> {}, "input" -> "\\{v_1, v_2, v_3, v_4, v_5, v_6\\}", "state" -> 
     "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "15e3bff3-b31e-4c73-a3e8-343f425fe92b"],
 " to the previous ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SubscriptBox[
        StyleBox["b", "TI"], 
        StyleBox["i", "TI"]], TraditionalForm], "errors" -> {}, "input" -> 
     "b_i", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "115df71f-b7b9-472a-8dc5-7c1553028dba"],
 " that reduce well modulo 2."
}], "Text",
 CellChangeTimes->{{3.9174184077283783`*^9, 3.917418566340767*^9}, {
  3.9174186468708344`*^9, 3.917418703730667*^9}, {3.917418824360385*^9, 
  3.917418892450313*^9}, {3.917419289401067*^9, 
  3.917419459237167*^9}},ExpressionUUID->"9195c5a8-1de5-4a78-b570-\
06c6801c4ccf"],

Cell[CellGroupData[{

Cell["Basic functions", "Section",
 CellChangeTimes->{{3.917418523588526*^9, 
  3.917418528242073*^9}},ExpressionUUID->"9b315589-b24b-4ef7-83ff-\
74011a285854"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
   "SetDirectory", "[", 
    "\"\</home/aghernandez/Documents/Equations-of-the-Jacobian-of-a-genus-2-\
curve-in-characteristic-2\>\"", "]"}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{
   "This", " ", "should", " ", "be", " ", "set", " ", "to", " ", "the", " ", 
    "folder", " ", "where", " ", "all", " ", "the", " ", "notebooks", " ", 
    "are"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.905935673215074*^9, 3.9059356801231728`*^9}, {
  3.919228530801029*^9, 3.91922860257963*^9}, {3.919433116204973*^9, 
  3.9194331228123207`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"77cabd61-f9ea-420a-b5f0-a8774f95dc53"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Directory", "[", "]"}]], "Input",
 CellChangeTimes->{3.900511772488843*^9, 3.90057370523276*^9, 
  3.9171819538272963`*^9, 3.919228617169854*^9, 3.919433182130237*^9},
 CellLabel->"In[2]:=",ExpressionUUID->"58f4eb06-e868-4f50-ad43-dbf80c89ecc8"],

Cell[BoxData["\<\"/home/aghernandez/Documents/Equations-of-the-Jacobian-of-a-\
genus-2-curve-in-characteristic-2\"\>"], "Output",
 CellChangeTimes->{3.919433182529057*^9, 3.9194333922473707`*^9, 
  3.919433445790141*^9, 3.919433488146448*^9, 3.919856950502109*^9, 
  3.91986062226307*^9, 3.9203594745716743`*^9, 3.923032418784634*^9, 
  3.934000760007053*^9, 3.934001917376873*^9, 3.9340133477702436`*^9, 
  3.934547851225608*^9},
 CellLabel->"Out[2]=",ExpressionUUID->"b033badd-1dd4-49cc-93d5-f25db46ecca1"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
   "NotebookEvaluate", "[", 
    "\"\</home/aghernandez/Documents/Equations-of-the-Jacobian-of-a-genus-2-\
curve-in-characteristic-2/LinearAlgebraMod.nb\>\"", "]"}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "This", " ", "notebook", " ", "requires", " ", "to", " ", "use", " ", 
     "the", " ", "source", " ", "notebook", " ", 
     RowBox[{"LinearAlgebraMod", ".", "nb"}]}], ",", " ", 
    RowBox[{
     RowBox[{"contributed", " ", "by", " ", "Daniel", " ", "Lichtblau", " ", 
      RowBox[{"https", ":"}]}], "//", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"resources", ".", "wolframcloud", ".", "com"}], "/", 
         "FunctionRepository"}], "/", "resources"}], "/", 
       "LinearAlgebraMod"}], "/"}]}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.9059486038837976`*^9, 3.905948615025104*^9}, {
   3.9067044087974777`*^9, 3.906704418326343*^9}, {3.917181873194249*^9, 
   3.917181893658058*^9}, {3.91718192660213*^9, 3.917181951283544*^9}, 
   3.9192286103233137`*^9, {3.9192301233132477`*^9, 3.919230132177477*^9}, {
   3.91943317628614*^9, 3.9194331999795218`*^9}, {3.934548076261664*^9, 
   3.934548082048835*^9}},ExpressionUUID->"a5dc31c2-d4c7-4921-9b2f-\
7c5dca395b68"],

Cell[BoxData[
 RowBox[{
  RowBox[{"MAGMAForm", "[", "list_", "]"}], ":=", 
  RowBox[{"StringReplace", "[", 
   RowBox[{
    RowBox[{"ToString", "[", 
     RowBox[{"InputForm", "[", "list", "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\"\<{\>\"", "->", "\"\<[\>\""}], ",", 
      RowBox[{"\"\<}\>\"", "->", "\"\<]\>\""}]}], "}"}]}], "]"}], " ", 
  RowBox[{"(*", 
   RowBox[{
   "This", " ", "function", " ", "takes", " ", "as", " ", "an", " ", "input", 
    " ", "a", " ", "list", " ", "of", " ", "polynomials", " ", "and", " ", 
    "returns", " ", "a", " ", "string", " ", "that", " ", "can", " ", "be", 
    " ", "used", " ", "as", " ", "an", " ", "input", " ", "in", " ", "MAGMA", 
    " ", "to", " ", "create", " ", "a", " ", "list", " ", "of", " ", 
    "polynomials"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.9083683467387333`*^9, 3.908368436646429*^9}, {
  3.908368468526722*^9, 3.908368482541403*^9}, {3.9083685757050323`*^9, 
  3.9083685924883013`*^9}, {3.908368633135109*^9, 3.908368638674226*^9}, {
  3.908370635587142*^9, 3.908370672298357*^9}, {3.9083707031581984`*^9, 
  3.908370733345234*^9}, {3.9083708289425583`*^9, 3.908370831829937*^9}, {
  3.908370889245755*^9, 3.908370899965803*^9}, {3.914232771192124*^9, 
  3.914232821578762*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"05b2a499-cb97-453c-b696-d980f7a9a28b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"f", "[", "x_", "]"}], ":=", 
  RowBox[{
   RowBox[{"f6", " ", 
    RowBox[{"x", "^", "6"}]}], "+", 
   RowBox[{"f5", " ", 
    RowBox[{"x", "^", "5"}]}], "+", 
   RowBox[{"f4", " ", 
    RowBox[{"x", "^", "4"}]}], "+", 
   RowBox[{"f3", " ", 
    RowBox[{"x", "^", "3"}]}], "+", 
   RowBox[{"f2", " ", 
    RowBox[{"x", "^", "2"}]}], "+", " ", 
   RowBox[{"f1", " ", "x"}], "+", "f0", " ", 
   RowBox[{"(*", 
    RowBox[{
    "Definition", " ", "of", " ", "a", " ", "general", " ", "polynomial", " ",
      "of", " ", "degree", " ", "6"}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.885817527118409*^9, 3.885817557888924*^9}, {
  3.897127640645821*^9, 3.8971276637883472`*^9}, {3.8971305969946623`*^9, 
  3.897130609689436*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"a5acfb8f-0dbb-45ed-b68c-3c904b3c1ac2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"g", "[", "x_", "]"}], ":=", 
  RowBox[{
   RowBox[{"g3", " ", 
    RowBox[{"x", "^", "3"}]}], "+", 
   RowBox[{"g2", " ", 
    RowBox[{"x", "^", "2"}]}], "+", 
   RowBox[{"g1", " ", "x"}], "+", "g0", " ", 
   RowBox[{"(*", 
    RowBox[{
    "Definition", " ", "of", " ", "a", " ", "general", " ", "polynomial", " ",
      "of", " ", "degree", " ", "3"}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.8858175595617876`*^9, 3.8858175773212337`*^9}, {
  3.897127670156927*^9, 3.8971276759751587`*^9}, {3.897130610697361*^9, 
  3.897130612172021*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"208f5be8-3521-488d-b971-cdebfc908b75"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Hyp", "[", 
   RowBox[{"x_", ",", "y_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"y", "^", "2"}], "+", 
   RowBox[{
    RowBox[{"g", "[", "x", "]"}], " ", "y"}], "-", 
   RowBox[{"f", "[", "x", "]"}], " ", 
   RowBox[{"(*", 
    RowBox[{
    "Definition", " ", "of", " ", "a", " ", "general", " ", "hyperelliptic", 
     " ", "curve", " ", "of", " ", "genus", " ", "2"}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.8869384376956186`*^9, 3.8869384459089994`*^9}, {
  3.897127759728602*^9, 3.897127786660478*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"851ffa53-0b3d-4365-9794-ece66b19ff0e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CoefficientGen", "[", 
   RowBox[{"f_", ",", "g_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"lf", "=", 
       RowBox[{"CoefficientList", "[", 
        RowBox[{"f", ",", "x"}], "]"}]}], ",", 
      RowBox[{"lg", "=", 
       RowBox[{"CoefficientList", "[", 
        RowBox[{"g", ",", "x"}], "]"}]}]}], "}"}], ",", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Length", "[", "lf", "]"}], "<", "7"}], ",", 
       RowBox[{"lf", "=", 
        RowBox[{"Join", "[", 
         RowBox[{"lf", ",", 
          RowBox[{"Table", "[", 
           RowBox[{"0", ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", 
              RowBox[{"7", "-", 
               RowBox[{"Length", "[", "lf", "]"}]}]}], "}"}]}], "]"}]}], 
         "]"}]}]}], "]"}], ";", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Length", "[", "lg", "]"}], "<", "4"}], ",", 
       RowBox[{"lg", "=", 
        RowBox[{"Join", "[", 
         RowBox[{"lg", ",", 
          RowBox[{"Table", "[", 
           RowBox[{"0", ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", 
              RowBox[{"4", "-", 
               RowBox[{"Length", "[", "lg", "]"}]}]}], "}"}]}], "]"}]}], 
         "]"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"f0", "->", 
        RowBox[{"lf", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ",", 
       RowBox[{"f1", "->", 
        RowBox[{"lf", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], ",", 
       RowBox[{"f2", "->", 
        RowBox[{"lf", "[", 
         RowBox[{"[", "3", "]"}], "]"}]}], ",", 
       RowBox[{"f3", "->", 
        RowBox[{"lf", "[", 
         RowBox[{"[", "4", "]"}], "]"}]}], ",", 
       RowBox[{"f4", "->", 
        RowBox[{"lf", "[", 
         RowBox[{"[", "5", "]"}], "]"}]}], ",", 
       RowBox[{"f5", "->", 
        RowBox[{"lf", "[", 
         RowBox[{"[", "6", "]"}], "]"}]}], ",", 
       RowBox[{"f6", "->", 
        RowBox[{"lf", "[", 
         RowBox[{"[", "7", "]"}], "]"}]}], ",", 
       RowBox[{"g0", "->", 
        RowBox[{"lg", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ",", 
       RowBox[{"g1", "->", 
        RowBox[{"lg", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], ",", 
       RowBox[{"g2", "->", 
        RowBox[{"lg", "[", 
         RowBox[{"[", "3", "]"}], "]"}]}], ",", 
       RowBox[{"g3", "->", 
        RowBox[{"lg", "[", 
         RowBox[{"[", "4", "]"}], "]"}]}]}], "}"}]}]}], "]"}], " ", 
  RowBox[{"(*", 
   RowBox[{
   "This", " ", "is", " ", "a", " ", "useful", " ", "function", " ", "to", 
    " ", "generate", " ", "the", " ", "coefficients", " ", "fi", " ", "and", 
    " ", "gj", " ", "from", " ", "the", " ", "polynomials"}], 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.927973257568508*^9, 3.927973257979086*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"97f20b23-d969-4aba-9f83-40e623e2258c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Linearise", "[", 
   RowBox[{"system_", ",", "variables_"}], "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Length", "[", 
        RowBox[{"CoefficientList", "[", 
         RowBox[{
          RowBox[{"system", "[", 
           RowBox[{"[", "j", "]"}], "]"}], ",", 
          RowBox[{"variables", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "]"}], "<", "2"}], ",", 
      "0", ",", 
      RowBox[{
       RowBox[{"CoefficientList", "[", 
        RowBox[{
         RowBox[{"system", "[", 
          RowBox[{"[", "j", "]"}], "]"}], ",", 
         RowBox[{"variables", "[", 
          RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "1", ",", 
      RowBox[{"Length", "[", "system", "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Length", "[", "variables", "]"}]}], "}"}]}], "]"}], " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Given", " ", "a", " ", "system", " ", "of", " ", "linear", " ", 
     "equations", " ", "defined", " ", "over", " ", "some", " ", "variables", 
     " ", "and", " ", "a", " ", "list", " ", "of", " ", "those", " ", 
     "variables"}], ",", " ", 
    RowBox[{
    "this", " ", "function", " ", "returns", " ", "the", " ", "matrix", " ", 
     "associated"}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.897130496101493*^9, 3.8971305417778273`*^9}, {
  3.897130630935584*^9, 3.89713070690392*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"83c4a6f9-0889-41c9-afe8-19c255f10e8f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"invrules", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"y1", "->", 
       RowBox[{
        RowBox[{"-", "y1"}], "-", 
        RowBox[{"g", "[", "x1", "]"}]}]}], ",", 
      RowBox[{"y2", "->", 
       RowBox[{
        RowBox[{"-", "y2"}], "-", 
        RowBox[{"g", "[", "x2", "]"}]}]}]}], "}"}]}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{
   "Applying", " ", "this", " ", "rule", " ", "corresponds", " ", "to", " ", 
    "applying", " ", "the", " ", "involution", " ", "in", " ", "the", " ", 
    "curve"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.897130834005848*^9, 3.897130983677799*^9}, {
   3.900409897426611*^9, 3.900409910810845*^9}, {3.900418886303647*^9, 
   3.90041888906676*^9}, 3.900500899793846*^9, {3.934548092994412*^9, 
   3.934548097104054*^9}},ExpressionUUID->"d3d3a7df-99cd-4cc0-9cc5-\
15a15deb4be2"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"chrules", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"y1", "->", 
       RowBox[{"y1", "+", 
        RowBox[{
         RowBox[{"g", "[", "x1", "]"}], "/", "2"}]}]}], ",", 
      RowBox[{"y2", "->", 
       RowBox[{"y2", "+", 
        RowBox[{
         RowBox[{"g", "[", "x2", "]"}], "/", "2"}]}]}], ",", 
      RowBox[{"f0", "->", 
       RowBox[{"f0", "+", 
        FractionBox[
         SuperscriptBox["g0", "2"], "4"]}]}], ",", 
      RowBox[{"f1", "->", 
       RowBox[{"f1", "+", 
        FractionBox[
         RowBox[{"g0", " ", "g1"}], "2"]}]}], ",", 
      RowBox[{"f2", "->", 
       RowBox[{"f2", "+", 
        FractionBox[
         SuperscriptBox["g1", "2"], "4"], "+", 
        FractionBox[
         RowBox[{"g0", " ", "g2"}], "2"]}]}], ",", 
      RowBox[{"f3", "->", 
       RowBox[{"f3", "+", 
        FractionBox[
         RowBox[{"g1", " ", "g2"}], "2"], "+", 
        FractionBox[
         RowBox[{"g0", " ", "g3"}], "2"]}]}], ",", 
      RowBox[{"f4", "->", 
       RowBox[{"f4", "+", 
        FractionBox[
         SuperscriptBox["g2", "2"], "4"], "+", 
        FractionBox[
         RowBox[{"g1", " ", "g3"}], "2"]}]}], ",", 
      RowBox[{"f5", "->", 
       RowBox[{"f5", "+", 
        FractionBox[
         RowBox[{"g2", " ", "g3"}], "2"]}]}], ",", 
      RowBox[{"f6", "->", 
       RowBox[{"f6", "+", 
        FractionBox[
         SuperscriptBox["g3", "2"], "4"]}]}]}], "}"}]}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
     "Applying", " ", "this", " ", "rule", " ", "allow", " ", "us", " ", "to",
       " ", "do", " ", "a", " ", "change", " ", "of", " ", "variables", " ", 
      "that", " ", "maps", " ", "curves", " ", "of", " ", "the", " ", "form", 
      " ", 
      RowBox[{"y", "^", "2"}]}], "+", 
     RowBox[{
      RowBox[{"g", "[", "x", "]"}], "*", "y"}]}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"f", "[", "x", "]"}], " ", "into", " ", "curves", " ", "of", 
      " ", "the", " ", "form", " ", 
      RowBox[{"y", "^", "2"}]}], "=", 
     RowBox[{"F", "[", "x", "]"}]}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.900418291416726*^9, 3.9004183128130407`*^9}, {
   3.90041841635222*^9, 3.9004184195888433`*^9}, {3.900496610246359*^9, 
   3.9004966841783857`*^9}, {3.900496813258881*^9, 3.9004968201457977`*^9}, 
   3.900500901622066*^9, {3.90050629726518*^9, 3.900506304096437*^9}, {
   3.905937570882057*^9, 3.9059375745540237`*^9}, {3.905937627437582*^9, 
   3.905937644718161*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"2032d82b-ad95-4140-9aa6-eb72dd74d424"],

Cell[BoxData[
 RowBox[{
  RowBox[{"RemoveCommonFactors", "[", "list_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Tlist", "=", 
       RowBox[{"Cancel", "[", 
        RowBox[{"Together", "[", "list", "]"}], "]"}]}], ",", "Nums", ",", 
      "Dens"}], "}"}], ",", 
    RowBox[{
     RowBox[{"Dens", "=", 
      RowBox[{"Denominator", "/@", "Tlist"}]}], ";", 
     RowBox[{"Nums", "=", 
      RowBox[{"Numerator", "/@", "Tlist"}]}], ";", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"PolynomialLCM", "@@", "Dens"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"PolynomialGCD", "@@", "Nums"}], ")"}]}], "*", "list"}], "//",
       "Cancel"}]}]}], "]"}], 
  RowBox[{"(*", 
   RowBox[{
   "This", " ", "function", " ", "can", " ", "be", " ", "used", " ", "to", 
    " ", "remove", " ", "all", " ", "common", " ", "factors", " ", "to", " ", 
    "the", " ", "elements", " ", "of", " ", "a", " ", "list"}], 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.900505384277269*^9, 3.900505404244461*^9}, {
  3.900591497097679*^9, 3.9005915009764757`*^9}, {3.900595284039464*^9, 
  3.9005952867844677`*^9}, {3.900598057609869*^9, 3.900598254791071*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"cfe25cbd-b4b9-4bce-85e6-c3ffc7178b1f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Remove0", "[", "list_", "]"}], ":=", 
    RowBox[{"Select", "[", 
     RowBox[{"list", ",", 
      RowBox[{
       RowBox[{"!", 
        RowBox[{"IntegerQ", "[", "#", "]"}]}], "&"}]}], "]"}]}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Given", " ", "a", " ", "list", " ", "with", " ", "expressions"}],
     ",", " ", 
    RowBox[{
    "this", " ", "removes", " ", "the", " ", "entries", " ", "that", " ", 
     "are", " ", "integers", " ", 
     RowBox[{"(", 
      RowBox[{
      "I", " ", "will", " ", "use", " ", "it", " ", "to", " ", "remove", " ", 
       "zeroes"}], ")"}]}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.9005007772108994`*^9, 3.900500842187191*^9}, {
   3.900501431610807*^9, 3.900501496383018*^9}, {3.900505406597093*^9, 
   3.900505411583634*^9}, 3.917418620458425*^9},
 CellLabel->"In[13]:=",ExpressionUUID->"64a56171-2179-448b-9ea2-ce4767196bc7"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Factor2", "[", "pol_", "]"}], ":=", 
    RowBox[{"Factor", "[", 
     RowBox[{"pol", ",", 
      RowBox[{"Modulus", "->", "2"}]}], "]"}]}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{
   "Command", " ", "to", " ", "factor", " ", "polynomials", " ", "in", " ", 
    "rings", " ", "of", " ", "characteristic", " ", "2"}], "*)"}]}]], "Input",\

 CellChangeTimes->{{3.9005054143466597`*^9, 3.900505447008318*^9}, {
  3.900505842190029*^9, 3.900505865593878*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"440e01a1-37e8-4d82-b85d-99a17c60a0ef"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Mod2", "[", "pol_", "]"}], ":=", 
    RowBox[{"PolynomialMod", "[", 
     RowBox[{"pol", ",", "2"}], "]"}]}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{
   "Command", " ", "to", " ", "reduce", " ", "the", " ", "coefficients", " ", 
    "of", " ", "polynomials", " ", "mod", " ", "2"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.9005054650667267`*^9, 3.90050548843013*^9}, {
  3.90050587019401*^9, 3.900505892833724*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"896de5da-98ae-44a1-9f4f-40a20922095d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"RemDen", "[", "pol_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"Evaluate", "[", 
     RowBox[{"Denominator", "[", 
      RowBox[{"Together", "[", "pol", "]"}], "]"}], "]"}], "pol"}], "//", 
   "Cancel", " ", 
   RowBox[{"(*", 
    RowBox[{
    "Command", " ", "to", " ", "remove", " ", "the", " ", "denominator", " ", 
     "of", " ", "an", " ", "expression"}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.9142332197343063`*^9, 3.914233224639844*^9}, {
  3.9142346070194683`*^9, 3.914234619344583*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"2156ffec-e567-4048-83e0-2f294c135b50"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Generating a diagonalised basis ", "Section",
 CellChangeTimes->{{3.91741871837183*^9, 
  3.917418777357462*^9}},ExpressionUUID->"ea193714-6062-4fe5-83a0-\
90dad2f8b693"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
   "We", " ", "define", " ", "a", " ", "provisional", " ", "version", " ", 
    "of", " ", "the", " ", 
    RowBox[{"ki", "'"}], "s", " ", "and", " ", "the", " ", 
    RowBox[{"bj", "'"}], "s", " ", "by", " ", "considering", " ", "these", 
    " ", "expressions", " ", "under", " ", "the", " ", "change", " ", "of", 
    " ", "variables", " ", "of", " ", "chrules", " ", "and", " ", 
    "multiplied", " ", "by", " ", "the", " ", "appropriate", " ", "power", 
    " ", "of", " ", "2", " ", "and", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"x1", "-", "x2"}], ")"}], "^", "2"}], " ", "so", " ", "that", 
    " ", "they", " ", "are", " ", "polynomials", " ", "whose", " ", 
    "coefficients", " ", "are", " ", "all", " ", 
    RowBox[{"integers", ".", " ", "These"}], " ", "are", " ", "obtained", " ",
     "from", " ", "the", " ", "equations", " ", "described", " ", "by", " ", 
    "Flynn"}], ",", " ", 
   RowBox[{
    RowBox[{
    "through", " ", "the", " ", "change", " ", "of", " ", "coordinates", " ", 
     "that", " ", "takes", " ", "a", " ", "hyperelliptic", " ", "curve", " ", 
     "of", " ", "the", " ", "form", " ", 
     RowBox[{"y", "^", "2"}]}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"f", 
       RowBox[{"(", "x", ")"}], " ", "to", " ", "one", " ", "of", " ", "the", 
       " ", "form", " ", 
       RowBox[{"y", "^", "2"}]}], "+", 
      RowBox[{"g", 
       RowBox[{"(", "x", ")"}], "y"}]}], "=", 
     RowBox[{"f", 
      RowBox[{"(", "x", ")"}]}]}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.9005061986335506`*^9, 3.900506250596551*^9}, {
  3.900506978709632*^9, 3.900506995897224*^9}, {3.9059374584706917`*^9, 
  3.9059374684162273`*^9}, {3.905937515625202*^9, 3.905937562186902*^9}, {
  3.917419957749873*^9, 3.917419984185852*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"174c91d2-4904-435f-9b6e-2e44f5eaabfe"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"K1", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"x1", "-", "x2"}], ")"}], "^", "2"}], "//", "Cancel"}]}], 
   ";"}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"K2", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x1", "-", "x2"}], ")"}], "^", "2"}], 
      RowBox[{"(", 
       RowBox[{"x1", "+", "x2"}], ")"}]}], "//", "Cancel"}]}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"K3", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x1", "-", "x2"}], ")"}], "^", "2"}], "x1", " ", "x2"}], "//",
      "Cancel"}]}], ";"}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K4", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"2", " ", "f0"}], "+", 
     RowBox[{"f1", " ", "x1"}], "+", 
     RowBox[{"f1", " ", "x2"}], "+", 
     RowBox[{"2", " ", "f2", " ", "x1", " ", "x2"}], "+", 
     RowBox[{"f3", " ", 
      SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
     RowBox[{"f3", " ", "x1", " ", 
      SuperscriptBox["x2", "2"]}], "+", 
     RowBox[{"2", " ", "f4", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "2"]}], "+", 
     RowBox[{"f5", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "2"]}], "+", 
     RowBox[{"f5", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "3"]}], "+", 
     RowBox[{"2", " ", "f6", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "3"]}], "-", 
     RowBox[{"g0", " ", "y1"}], "-", 
     RowBox[{"g1", " ", "x2", " ", "y1"}], "-", 
     RowBox[{"g2", " ", 
      SuperscriptBox["x2", "2"], " ", "y1"}], "-", 
     RowBox[{"g3", " ", 
      SuperscriptBox["x2", "3"], " ", "y1"}], "-", 
     RowBox[{"g0", " ", "y2"}], "-", 
     RowBox[{"g1", " ", "x1", " ", "y2"}], "-", 
     RowBox[{"g2", " ", 
      SuperscriptBox["x1", "2"], " ", "y2"}], "-", 
     RowBox[{"g3", " ", 
      SuperscriptBox["x1", "3"], " ", "y2"}], "-", 
     RowBox[{"2", " ", "y1", " ", "y2"}]}], "//", "Cancel"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.9005042363755283`*^9, 3.9005042592914257`*^9}, {
   3.900505236399626*^9, 3.900505263246827*^9}, {3.900506185861947*^9, 
   3.900506192366666*^9}, {3.9005091704358597`*^9, 3.9005091760800533`*^9}, {
   3.9005095196150017`*^9, 3.900509566118005*^9}, 3.900509837928466*^9, {
   3.900510807928309*^9, 3.9005108491848307`*^9}, 3.900510905512281*^9, 
   3.900511089544942*^9},
 CellLabel->"In[18]:=",ExpressionUUID->"d145dadf-7490-4fa3-bf63-fde1603809f2"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
   "This", " ", "ks", " ", "define", " ", "an", " ", "embedding", " ", "of", 
    " ", "the", " ", "Kummer", " ", "surface", " ", "in", " ", "P3"}], ",", 
   " ", 
   RowBox[{
    RowBox[{
    "but", " ", "also", " ", "the", " ", "products", " ", "kij", " ", 
     "defined", " ", "as", " ", "ki", "*", "kj", " ", "are", " ", "elements", 
     " ", "of", " ", "the", " ", "basis", " ", "of", " ", "the", " ", 
     "Riemann"}], "-", 
    RowBox[{
    "Roch", " ", "space", " ", "generating", " ", "the", " ", "embedding", 
     " ", "of", " ", "the", " ", "Jacobian", " ", "surface", " ", "in", " ", 
     "P15"}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.917419986882636*^9, 3.9174200864261427`*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"740ff71e-ab84-4a42-abc5-ceebec459d8c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"B1p", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"2", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"x1", "-", "x2"}], ")"}], "^", "3"}], 
       RowBox[{"(", 
        RowBox[{"y1", "-", "y2"}], ")"}]}], "/.", "chrules"}], "//", 
     "Cancel"}]}], ";"}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"B2p", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"2", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x1", "-", "x2"}], ")"}], "^", "3"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x2", " ", "y1"}], "-", 
        RowBox[{"x1", " ", "y2"}]}], ")"}]}], "/.", "chrules"}], "//", 
    "Cancel"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"B3p", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"2", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x1", "-", "x2"}], ")"}], "^", "3"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"x2", "^", "2"}], " ", "y1"}], "-", 
        RowBox[{
         RowBox[{"x1", "^", "2"}], " ", "y2"}]}], ")"}]}], "/.", "chrules"}], 
    "//", "Cancel"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"B4p", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"2", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x1", "-", "x2"}], ")"}], "^", "3"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"x2", "^", "3"}], " ", "y1"}], "-", 
        RowBox[{
         RowBox[{"x1", "^", "3"}], "y2"}]}], ")"}]}], "/.", "chrules"}], "//",
     "Cancel"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FlynnB5", "[", 
   RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"4", "f0"}], "+", 
   RowBox[{"f1", 
    RowBox[{"(", 
     RowBox[{"r", "+", 
      RowBox[{"3", "s"}]}], ")"}]}], "+", 
   RowBox[{"2", "f2", " ", "s", 
    RowBox[{"(", 
     RowBox[{"r", "+", "s"}], ")"}]}], "+", 
   RowBox[{"f3", " ", 
    RowBox[{"s", "^", "2"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", "r"}], "+", "s"}], ")"}]}], "+", 
   RowBox[{"4", "f4", " ", "r", " ", 
    RowBox[{"s", "^", "3"}]}], "+", 
   RowBox[{"f5", " ", 
    RowBox[{"s", "^", "4"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"5", "r"}], "-", "s"}], ")"}]}], "+", 
   RowBox[{"2", "f6", " ", "r", " ", 
    RowBox[{"s", "^", "4"}], 
    RowBox[{"(", 
     RowBox[{"r", "+", "s"}], ")"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"B5p", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"4", 
      RowBox[{"(", 
       RowBox[{"x1", "-", "x2"}], ")"}], 
      RowBox[{"(", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"FlynnB5", "[", 
          RowBox[{"x1", ",", "x2"}], "]"}], "y1"}], "-", " ", 
        RowBox[{
         RowBox[{"FlynnB5", "[", 
          RowBox[{"x2", ",", "x1"}], "]"}], "y2"}]}], ")"}]}], "/.", 
     "chrules"}], "//", "Cancel"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FlynnB6", "[", 
   RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"2", 
    RowBox[{"f6", "^", "2"}], " ", 
    RowBox[{"s", "^", "5"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"r", "-", "s"}], ")"}], "^", "2"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"r", "-", "s"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"f5", "+", 
      RowBox[{"f6", " ", "r"}]}], ")"}], 
    RowBox[{
     RowBox[{"f", "'"}], "[", "s", "]"}]}], "-", 
   RowBox[{"2", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", "f5"}], "+", 
      RowBox[{"f6", 
       RowBox[{"(", 
        RowBox[{"r", "+", "s"}], ")"}]}]}], ")"}], 
    RowBox[{"f", "[", "s", "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"B6p", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"16", 
      RowBox[{"(", 
       RowBox[{"x1", "-", "x2"}], ")"}], 
      RowBox[{"(", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"FlynnB6", "[", 
          RowBox[{"x1", ",", "x2"}], "]"}], "y1"}], "-", " ", 
        RowBox[{
         RowBox[{"FlynnB6", "[", 
          RowBox[{"x2", ",", "x1"}], "]"}], "y2"}]}], ")"}]}], "/.", 
     "chrules"}], "//", "Cancel"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.900410004314393*^9, 3.900410036281518*^9}, {
   3.900417805465135*^9, 3.9004178437927017`*^9}, {3.900418329205018*^9, 
   3.900418330404779*^9}, {3.900418363954649*^9, 3.900418427330264*^9}, 
   3.900496690312028*^9, {3.900496790512562*^9, 3.9004968755390673`*^9}, {
   3.9004969244657583`*^9, 3.900496960325066*^9}, {3.9004970044040728`*^9, 
   3.9004970179154778`*^9}, {3.900498861484993*^9, 3.900498894079338*^9}, {
   3.900500616164352*^9, 3.900500619579681*^9}, {3.9005018365845537`*^9, 
   3.900501853065216*^9}, {3.900505135315185*^9, 3.900505227674204*^9}, 
   3.900506175995861*^9, {3.900506554671579*^9, 3.9005065818822002`*^9}, {
   3.9005068797651033`*^9, 3.9005069144663982`*^9}, {3.900509586692244*^9, 
   3.9005095903217897`*^9}, {3.905956983448332*^9, 3.905956983995113*^9}, {
   3.905957032224807*^9, 3.9059570332225122`*^9}, {3.906012420315008*^9, 
   3.9060124207645693`*^9}, {3.9061179564322557`*^9, 3.906117975108796*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"7136b365-bf03-43a2-af0e-07b21b797232"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
   "The", " ", "reduction", " ", "of", " ", "the", " ", "equations", " ", 
    "of", " ", "the", " ", "bi", " ", "modulo", " ", "2", " ", "are", " ", 
    "not", " ", "linearly", " ", "independent"}], ",", " ", 
   RowBox[{
   "so", " ", "I", " ", "will", " ", "find", " ", "a", " ", "linear", " ", 
    "combination", " ", "among", " ", "these"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.905937316423061*^9, 3.905937373083852*^9}, 
   3.917418621444693*^9, {3.934548129341403*^9, 
   3.934548138687058*^9}},ExpressionUUID->"0cbba8a5-68b2-42f2-8c7a-\
98699daaa2c8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "B1p", ",", "B2p", ",", "B3p", ",", "B4p", ",", "B5p", ",", "B6p"}], 
    "}"}], "//", "Cancel"}], "//", 
  RowBox[{
   RowBox[{"Factor", "[", 
    RowBox[{"#", ",", 
     RowBox[{"Modulus", "->", "2"}]}], "]"}], "&"}], "  ", 
  RowBox[{"(*", 
   RowBox[{
   "First", " ", "I", " ", "express", " ", "this", " ", "in", " ", 
    "characteristic", " ", "2"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.9004989373238983`*^9, 3.900498998477092*^9}, {
   3.900499094509231*^9, 3.900499113504901*^9}, {3.900501872773196*^9, 
   3.900501878591464*^9}, 3.905937379751041*^9, {3.905937430252738*^9, 
   3.9059374342327633`*^9}, {3.905937656838049*^9, 3.9059376688267603`*^9}, 
   3.917418622712841*^9},
 CellLabel->"In[32]:=",ExpressionUUID->"4b8dd4b4-c150-4906-8d8a-778e1f42781f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"x1", "+", "x2"}], ")"}], "4"], " ", 
    RowBox[{"(", 
     RowBox[{"g1", "+", 
      RowBox[{"g2", " ", "x1"}], "+", 
      RowBox[{"g3", " ", 
       SuperscriptBox["x1", "2"]}], "+", 
      RowBox[{"g2", " ", "x2"}], "+", 
      RowBox[{"g3", " ", "x1", " ", "x2"}], "+", 
      RowBox[{"g3", " ", 
       SuperscriptBox["x2", "2"]}]}], ")"}]}], ",", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"x1", "+", "x2"}], ")"}], "4"], " ", 
    RowBox[{"(", 
     RowBox[{"g0", "+", 
      RowBox[{"g2", " ", "x1", " ", "x2"}], "+", 
      RowBox[{"g3", " ", 
       SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
      RowBox[{"g3", " ", "x1", " ", 
       SuperscriptBox["x2", "2"]}]}], ")"}]}], ",", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"x1", "+", "x2"}], ")"}], "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"g0", " ", "x1"}], "+", 
      RowBox[{"g0", " ", "x2"}], "+", 
      RowBox[{"g1", " ", "x1", " ", "x2"}], "+", 
      RowBox[{"g3", " ", 
       SuperscriptBox["x1", "2"], " ", 
       SuperscriptBox["x2", "2"]}]}], ")"}]}], ",", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"x1", "+", "x2"}], ")"}], "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"g0", " ", 
       SuperscriptBox["x1", "2"]}], "+", 
      RowBox[{"g0", " ", "x1", " ", "x2"}], "+", 
      RowBox[{"g1", " ", 
       SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
      RowBox[{"g0", " ", 
       SuperscriptBox["x2", "2"]}], "+", 
      RowBox[{"g1", " ", "x1", " ", 
       SuperscriptBox["x2", "2"]}], "+", 
      RowBox[{"g2", " ", 
       SuperscriptBox["x1", "2"], " ", 
       SuperscriptBox["x2", "2"]}]}], ")"}]}], ",", 
   RowBox[{"g3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"x1", "+", "x2"}], ")"}], "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["g0", "2"], "+", 
      RowBox[{"g0", " ", "g1", " ", "x1"}], "+", 
      RowBox[{"g0", " ", "g2", " ", 
       SuperscriptBox["x1", "2"]}], "+", 
      RowBox[{"g0", " ", "g1", " ", "x2"}], "+", 
      RowBox[{
       SuperscriptBox["g1", "2"], " ", "x1", " ", "x2"}], "+", 
      RowBox[{"g1", " ", "g2", " ", 
       SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
      RowBox[{"g0", " ", "g3", " ", 
       SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
      RowBox[{"g0", " ", "g2", " ", 
       SuperscriptBox["x2", "2"]}], "+", 
      RowBox[{"g1", " ", "g2", " ", "x1", " ", 
       SuperscriptBox["x2", "2"]}], "+", 
      RowBox[{"g0", " ", "g3", " ", "x1", " ", 
       SuperscriptBox["x2", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["g2", "2"], " ", 
       SuperscriptBox["x1", "2"], " ", 
       SuperscriptBox["x2", "2"]}], "+", 
      RowBox[{"g1", " ", "g3", " ", 
       SuperscriptBox["x1", "2"], " ", 
       SuperscriptBox["x2", "2"]}]}], ")"}]}], ",", 
   RowBox[{
    SuperscriptBox["g3", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"x1", "+", "x2"}], ")"}], "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["g0", "2"], " ", "g2"}], "+", 
      RowBox[{"g0", " ", "g1", " ", "g2", " ", "x1"}], "+", 
      RowBox[{
       SuperscriptBox["g0", "2"], " ", "g3", " ", "x1"}], "+", 
      RowBox[{"g0", " ", 
       SuperscriptBox["g2", "2"], " ", 
       SuperscriptBox["x1", "2"]}], "+", 
      RowBox[{"g0", " ", "g1", " ", "g3", " ", 
       SuperscriptBox["x1", "2"]}], "+", 
      RowBox[{"g0", " ", "g1", " ", "g2", " ", "x2"}], "+", 
      RowBox[{
       SuperscriptBox["g0", "2"], " ", "g3", " ", "x2"}], "+", 
      RowBox[{
       SuperscriptBox["g1", "2"], " ", "g2", " ", "x1", " ", "x2"}], "+", 
      RowBox[{"g1", " ", 
       SuperscriptBox["g2", "2"], " ", 
       SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
      RowBox[{
       SuperscriptBox["g1", "2"], " ", "g3", " ", 
       SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
      RowBox[{"g0", " ", "g2", " ", "g3", " ", 
       SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
      RowBox[{"g0", " ", 
       SuperscriptBox["g2", "2"], " ", 
       SuperscriptBox["x2", "2"]}], "+", 
      RowBox[{"g0", " ", "g1", " ", "g3", " ", 
       SuperscriptBox["x2", "2"]}], "+", 
      RowBox[{"g1", " ", 
       SuperscriptBox["g2", "2"], " ", "x1", " ", 
       SuperscriptBox["x2", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["g1", "2"], " ", "g3", " ", "x1", " ", 
       SuperscriptBox["x2", "2"]}], "+", 
      RowBox[{"g0", " ", "g2", " ", "g3", " ", "x1", " ", 
       SuperscriptBox["x2", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["g2", "3"], " ", 
       SuperscriptBox["x1", "2"], " ", 
       SuperscriptBox["x2", "2"]}], "+", 
      RowBox[{"g0", " ", 
       SuperscriptBox["g3", "2"], " ", 
       SuperscriptBox["x1", "2"], " ", 
       SuperscriptBox["x2", "2"]}]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.900498954507635*^9, 3.900498998936717*^9}, 
   3.900499058141918*^9, {3.900499095695216*^9, 3.900499114064996*^9}, {
   3.900500578482719*^9, 3.900500591531815*^9}, 3.900501345185487*^9, 
   3.900501879865226*^9, 3.900505293638549*^9, 3.900505541467114*^9, 
   3.900506934374782*^9, {3.900509574462034*^9, 3.900509596855517*^9}, 
   3.900509681301257*^9, 3.9005103078494864`*^9, 3.900511191953279*^9, 
   3.900561907173294*^9, 3.9005777652915497`*^9, 3.905232031996518*^9, 
   3.905935687698901*^9, 3.905937282937895*^9, 3.9059486663037443`*^9, 
   3.905948858802576*^9, 3.905949010653966*^9, 3.905949946380064*^9, 
   3.905956710320595*^9, 3.905956987141*^9, 3.90595703691372*^9, 
   3.906012426834282*^9, 3.906048724696642*^9, 3.906049880344713*^9, 
   3.906097563533997*^9, 3.906112072492921*^9, 3.9061166795675898`*^9, 
   3.906117440505883*^9, 3.906118009736452*^9, 3.906119996537312*^9, 
   3.906557351120901*^9, 3.906704211496339*^9, 3.906705236205339*^9, 
   3.906786461508458*^9, 3.906788161624537*^9, 3.906789361098424*^9, 
   3.906789720346363*^9, 3.907661397971822*^9, 3.907661659387986*^9, 
   3.9076712579539967`*^9, 3.907672318095409*^9, 3.9076805746051407`*^9, 
   3.907743421152831*^9, 3.9077441453444653`*^9, 3.907744572933495*^9, 
   3.907761072212421*^9, 3.9077613788558292`*^9, 3.9077649633518887`*^9, 
   3.9078275310808573`*^9, 3.9078489290509863`*^9, 3.907922557922081*^9, 
   3.9079246201284122`*^9, 3.907925454166896*^9, 3.90794684424785*^9, 
   3.907995588440838*^9, 3.9079973868409653`*^9, 3.908003176199792*^9, 
   3.908005378322116*^9, 3.9080056980410643`*^9, 3.908012262170933*^9, 
   3.908173577808173*^9, 3.908198823507351*^9, 3.9081995248138857`*^9, 
   3.908201175841958*^9, 3.908355994793667*^9, 3.909500735614339*^9, 
   3.9095019118370323`*^9, 3.909509693898408*^9, 3.9095105858317833`*^9, 
   3.909558646647976*^9, 3.910092960141111*^9, 3.910345681706637*^9, 
   3.9103460413680143`*^9, 3.910346880223034*^9, 3.91035092372635*^9, 
   3.910358363009633*^9, 3.914232650148384*^9, 3.914237651191574*^9, 
   3.914241799346257*^9, 3.9144097317640743`*^9, 3.915093416824362*^9, 
   3.9150938541366*^9, 3.9150987612222*^9, 3.9175182034426394`*^9, 
   3.917526476977971*^9, 3.9175265720954733`*^9, 3.917955454988551*^9, 
   3.918106406269743*^9, 3.9183062249677353`*^9, 3.9192301150247993`*^9, 
   3.919234156110519*^9, 3.919433418454373*^9, 3.919433466887439*^9, 
   3.919433509202401*^9, 3.919856973444656*^9, 3.9198606423125753`*^9, 
   3.9203594963948402`*^9, 3.923032444894868*^9, 3.9340007813798237`*^9, 
   3.9340019385793333`*^9, 3.9340133666578913`*^9, 3.9345478724515867`*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"61163b3a-edea-444b-97cb-22bb9af28a09"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"a1", ",", "a2", ",", "a3", ",", "a4", ",", "a5", ",", "a6"}], 
   "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.915093824320182*^9, 3.915093833650214*^9}, 
   3.933680247182632*^9},
 CellLabel->"In[33]:=",ExpressionUUID->"2be19981-d7f0-4fbf-a580-6eae5fe38481"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Mat1", "=", 
  RowBox[{"Linearise", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"CoefficientList", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"a1", " ", "B1p"}], "+", " ", 
           RowBox[{"a2", " ", "B2p"}], " ", "+", 
           RowBox[{"a3", " ", "B3p"}], " ", "+", 
           RowBox[{"a4", " ", "B4p"}], " ", "+", 
           RowBox[{"a5", " ", "B5p"}], "+", 
           RowBox[{"a6", " ", "B6p"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"x1", ",", "x2", ",", "y1", ",", "y2"}], "}"}]}], "]"}], "//",
         "Flatten"}], "//", "Cancel"}], "//", "Factor2"}], "//", "Remove0"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"a1", ",", "a2", ",", "a3", ",", "a4", ",", "a5", ",", "a6"}], 
     "}"}]}], "]"}], " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Constructs", " ", "a", " ", "matrix", " ", "whose", " ", "i"}], 
    "-", 
    RowBox[{
    "th", " ", "columns", " ", "represent", " ", "the", " ", "coefficients", 
     " ", "of", " ", "the", " ", "reduction", " ", "mod", " ", "2", " ", "of",
      " ", "b_i"}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.9005004541333303`*^9, 3.900500560120592*^9}, {
  3.900500650643434*^9, 3.900500662986924*^9}, {3.900500727324044*^9, 
  3.900500755619708*^9}, {3.90050080050077*^9, 3.900500808753066*^9}, {
  3.9005013665963593`*^9, 3.900501370812392*^9}, {3.900501883917596*^9, 
  3.900501890442569*^9}, {3.9005019743637877`*^9, 3.900501976190929*^9}, {
  3.900505686735106*^9, 3.9005056957998343`*^9}, {3.905937857379835*^9, 
  3.905937993273897*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"c6e0e942-ede2-444c-9d03-edd33af3834a"],

Cell[BoxData[
 TemplateBox[{
  "Factor", "facmm", 
   "\"Factoring multivariate polynomials with respect to a modulus is not yet \
implemented; FactorSquareFree will be used instead.\"", 2, 34, 1, 
   33892289987506578266, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->CompressedData["
1:eJwV0F1I02EUBvDVTcyLtUykMt0Umajl/OpihthbE2s25j/LQqbVnJkTG2gu
WRQxyVbNMmxmatIkNJnWDKNWF+nAz1W0sqYSZbBya74XlpgYjZ734vCDB855
4MRq9IfK1/F4PA4j+dJpE2+jxDR1rzgdzogFQWbpnroMBXQNRR7goL7sj7kQ
bvVu9jN7/dnSw/BDizXhCOzmgkNJUZSIb9bpamCrx/yTeZc31NIOL1XLTndA
xwlJiBkrEiR3woRB11RuNCU7mvVB5opkb4cCGtvGRPlQMPApQQUv9zz0VrP8
ZGr6GWiy2CqYBS+FBgP0OY93Mmva9ep6uDt0KtAKdcJEtQ2az7lUo/BvznVu
DFrtk05m8bQl2QN72m6t+uHnC6WzAThXyB9YhP0VymEKVa/kfub0yMT2Jdhc
lf0tJ4aSWsVy5kEo6eqyMDVLoWIlPBpf8rsN3ihbXRgXY9/9zzgBzbkjea+h
73n2M+Z+hzfFByOqNkQEYnH3qsyojcNf3Tt7mf0ekbAcPrEb+RVQna+16+Ba
KK/ybSIlqW8q595Bi4LOv4eTC+fn45MoaYyKflqTjJ6q8SAzYi2Jq4O/PLWP
w1MpCdv4wBkJvfWNo8yCfd+lfuiQffSlpVGS5YoztEDOqr1dlEFJyeKVpmOw
L8DNOmGKrPQr80dDn4+5ST7YZ86k5MWw8uw1KHAL+Rd3UbK++770ThYl8mqH
x6SiJKanSNMAt4TNrJih/FH4clMBJf8Bmps9UQ==
  "],
 CellLabel->
  "During evaluation of \
In[34]:=",ExpressionUUID->"6a8fd8c0-f60b-4775-9596-aebdb8ea269a"],

Cell[BoxData[
 TemplateBox[{
  "Factor", "facmm", 
   "\"Factoring multivariate polynomials with respect to a modulus is not yet \
implemented; FactorSquareFree will be used instead.\"", 2, 34, 2, 
   33892289987506578266, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->CompressedData["
1:eJwV0F1I02EUBvDVTejFWjakMnUTmail86OLGcPeUqzZ2P5ZFkNX+dHSYQNN
k0URWrZqlrFmS01SYjZUmmHU6iId+F3RyppKlMHKrfleWGJiNHrei8MPHjjn
gSMuMRwqX8fj8TiM5EtHl2gbJQ2T9zXpcEbEDzK1e2ozFNA9GHmAg4bSP6YC
uNW72c/s8ctTD8MPFmvCEdjNBQeToigR3aqtrIatHtNP5j3eoKUNXqqSnW6H
zhOSEFMcy0/ugAkD7sncaEp2tBiCzBXJ3nYFNNpGY/Mhv/9TggpesT/yVrH8
pDT9DGwwd+mY6peCujrocx3vYFa3GYrq4e7QqUArrBQkFnVB0zm3agT+zb7B
jUJr74SLqZk2J3ug3XZ71Q8/X9DOBuBcQVj/IuzTKYcoVL3K8TOnh8e3L8EW
vfxbdgwlNYrlzINQ0tlpZpYshTRKeDS++LcN3ixdXRgTYX/qn3EcmnKH815D
33P5M+Z+pzfFB4X6DcKAGHevyYxlcfjr1M4eZp8nVlAOn/Qaw3SwKL+stxKu
hfIq3iZSIn1TMfcOmhV0/j2cWDg/H59ESVNU9NPqZPTox4JM4VoSVwt/eWoe
R0gpCd/40BUJvfVNI0z1vu+pfuiUffSlpVGS5Y6rs0DOWnanMIOS4sWrzceg
I8DNumCKTPuV+aPR4WNuyhlwmDIpeTGkPHsd8qcEYRd3UbK++0Hq3SxKcqqc
ngYVJTH2wpJGuCV8ZsUEL89ELDerKfkPncE9uw==
  "],
 CellLabel->
  "During evaluation of \
In[34]:=",ExpressionUUID->"a13e45e7-0e56-4136-90b5-bfe701581006"],

Cell[BoxData[
 TemplateBox[{
  "Factor", "facmm", 
   "\"Factoring multivariate polynomials with respect to a modulus is not yet \
implemented; FactorSquareFree will be used instead.\"", 2, 34, 3, 
   33892289987506578266, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->CompressedData["
1:eJwV0F1I02EUBvDVTejFWjakMnUT2dCV86uLGcPeUqyZzH+WhUwrP1oqa6C5
ZFGEkq2aZZhmatIkZmNKM4xaXaQDP1fRyppKlMHKrfleWGJiNXrei8MPHjjn
gSMu1R+qWMfj8TiM5HO3RbSNkoape0WpcEbEDzJL9tSlqaBrKPIAB/Vlv00F
cKt3s5/Z51fKD8P3rW3SI7CXCw4lRlEiullXVQPbPaYfzLu8odZOeEmnON0F
HSckIaY4li/rhtJB11R2NCU7WvRB5opkb5cKGjvGYnMhf+CjVA0vWx96dSw/
mZx6BjaYLVpm/guBwQB9zuPdzJpOvaYe7g6dCrTDKkGCxgJN51zqUfgn8zo3
Btvsk05m0bRZ5oHWjlurfvjpQslsAM4VhA0swn5t3jCF6pdZfub0yMT2JdhS
rfyaGUNJrWo5/SCU9PSYmaVLoaI8eDS++FcHvFG2ujAuwr77n3ECmrJHcl5B
3zPlU+Z+hzfJB4XVG4QBMe5eVRjL4/BX984+Zr8nVlABH9uNYVqoyS23V8G1
UE7lmwRKkl9Xzr2FZhWdfwcnF87PxydS0hQV/aRGhp7q8SBTuJbI1cGfntpH
EcmUhG984IyE3vqmUWb+vm9yP3QoPvhSUijJcMUZWiHXVn67MI2S4sUrzceg
LcDNOmGSouQL83ujzcfclDVoM6VT8nw47+w1yHcLwi7uomR97335nQxKsnQO
T4OakhhrYWkj3BI+s2KCvL8Ry835lPwHmp09Ww==
  "],
 CellLabel->
  "During evaluation of \
In[34]:=",ExpressionUUID->"be270cb1-0244-4624-b031-a0257af0ab92"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"Factor\\\", \\\"::\\\", \
\\\"facmm\\\"}], \\\"MessageName\\\"]\\) will be suppressed during this \
calculation.\"", 2, 34, 4, 33892289987506578266, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->CompressedData["
1:eJwV0F1I02EUBvAVQejFWilSmTpFJmr53cWMYW8p1ky2f5bFmKv8aDmxwUyT
RRFKtmqWYbOlJk1iNqY0Y1Gri3Tgd0UraypRBiu35nthiYnR6HkvDj944JwH
Tny59nDVOh6Px2FEX7otwu2UNE3eV2TBGSE/yFTtrc+WQrcz6iAHtRV/DCVw
mzfCz+zzS9KPwA/tpqSjsJcLOlOiKRHeqtfoYIfH8JN5j+ds74SXa8VnuqDj
pCjEjI/jp3bDpEH3ZEEMJTvbtEHmimhflxTqzaNxRZA/8ClJBq9YH3lrWX4q
I+ssbDJa1Ez5S0FDA/S5TnQzdZ1aZSPcEzod6IAaQbLSAg3n3bIR+DfvBjcK
TfYJF1MxbUz1QKv59qoffr6omg3AuZKwgUXYry4eolD2Kt/PnB4e37EE22ok
3/JiKamTLuccgqKeHiOzfCmkKIbHEst+m+HNitWFMSH2p/7px6GhYLjwNfQ9
lzxjHnB403wwsmZjZCAed6+J9ZUJ+OvUrj5mvydOUAWf2PVhaqgsqrRr4Fqo
sPptMiUZb6rn3kGjlM6/hxMLF+YTUyhpiY55qktFT81YkBm5lsLVw1+eusdb
MigJ3/TQFQW9jS0jTPn+7+l+6BB/9GVmUpLrTmhoh5yp8k5pNiVli1dbj0Nb
gJt1wTSx6ivzR7PNx9ycP2gz5FDyYqj43HXInxKEXdpNyfreB+l3cynJr3V4
mmSUxFpLy5vh1vCZFQPcEB2x3Cqn5D+UnDx/
  "],
 CellLabel->
  "During evaluation of \
In[34]:=",ExpressionUUID->"ac8fdda8-e755-41be-b25a-a4b4b66c2520"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"g1", ",", "g0", ",", "0", ",", "0", ",", 
     RowBox[{
      SuperscriptBox["g0", "2"], " ", "g3"}], ",", 
     RowBox[{
      SuperscriptBox["g0", "2"], " ", "g2", " ", 
      SuperscriptBox["g3", "2"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"g2", ",", "0", ",", "g0", ",", "0", ",", 
     RowBox[{"g0", " ", "g1", " ", "g3"}], ",", 
     RowBox[{
      RowBox[{"g0", " ", "g1", " ", "g2", " ", 
       SuperscriptBox["g3", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["g0", "2"], " ", 
       SuperscriptBox["g3", "3"]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"g3", ",", "0", ",", "0", ",", "g0", ",", 
     RowBox[{"g0", " ", "g2", " ", "g3"}], ",", 
     RowBox[{
      RowBox[{"g0", " ", 
       SuperscriptBox["g2", "2"], " ", 
       SuperscriptBox["g3", "2"]}], "+", 
      RowBox[{"g0", " ", "g1", " ", 
       SuperscriptBox["g3", "3"]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"g2", ",", "0", ",", "g0", ",", "0", ",", 
     RowBox[{"g0", " ", "g1", " ", "g3"}], ",", 
     RowBox[{
      RowBox[{"g0", " ", "g1", " ", "g2", " ", 
       SuperscriptBox["g3", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["g0", "2"], " ", 
       SuperscriptBox["g3", "3"]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"g3", ",", "g2", ",", "g1", ",", "g0", ",", 
     RowBox[{
      SuperscriptBox["g1", "2"], " ", "g3"}], ",", 
     RowBox[{
      SuperscriptBox["g1", "2"], " ", "g2", " ", 
      SuperscriptBox["g3", "2"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "g3", ",", "0", ",", "g1", ",", 
     RowBox[{
      RowBox[{"g1", " ", "g2", " ", "g3"}], "+", 
      RowBox[{"g0", " ", 
       SuperscriptBox["g3", "2"]}]}], ",", 
     RowBox[{
      RowBox[{"g1", " ", 
       SuperscriptBox["g2", "2"], " ", 
       SuperscriptBox["g3", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["g1", "2"], " ", 
       SuperscriptBox["g3", "3"]}], "+", 
      RowBox[{"g0", " ", "g2", " ", 
       SuperscriptBox["g3", "3"]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"g3", ",", "0", ",", "0", ",", "g0", ",", 
     RowBox[{"g0", " ", "g2", " ", "g3"}], ",", 
     RowBox[{
      RowBox[{"g0", " ", 
       SuperscriptBox["g2", "2"], " ", 
       SuperscriptBox["g3", "2"]}], "+", 
      RowBox[{"g0", " ", "g1", " ", 
       SuperscriptBox["g3", "3"]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "g3", ",", "0", ",", "g1", ",", 
     RowBox[{
      RowBox[{"g1", " ", "g2", " ", "g3"}], "+", 
      RowBox[{"g0", " ", 
       SuperscriptBox["g3", "2"]}]}], ",", 
     RowBox[{
      RowBox[{"g1", " ", 
       SuperscriptBox["g2", "2"], " ", 
       SuperscriptBox["g3", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["g1", "2"], " ", 
       SuperscriptBox["g3", "3"]}], "+", 
      RowBox[{"g0", " ", "g2", " ", 
       SuperscriptBox["g3", "3"]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "g3", ",", "g2", ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["g2", "2"], " ", "g3"}], "+", 
      RowBox[{"g1", " ", 
       SuperscriptBox["g3", "2"]}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["g2", "3"], " ", 
       SuperscriptBox["g3", "2"]}], "+", 
      RowBox[{"g0", " ", 
       SuperscriptBox["g3", "4"]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"g1", ",", "g0", ",", "0", ",", "0", ",", 
     RowBox[{
      SuperscriptBox["g0", "2"], " ", "g3"}], ",", 
     RowBox[{
      SuperscriptBox["g0", "2"], " ", "g2", " ", 
      SuperscriptBox["g3", "2"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"g2", ",", "0", ",", "g0", ",", "0", ",", 
     RowBox[{"g0", " ", "g1", " ", "g3"}], ",", 
     RowBox[{
      RowBox[{"g0", " ", "g1", " ", "g2", " ", 
       SuperscriptBox["g3", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["g0", "2"], " ", 
       SuperscriptBox["g3", "3"]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"g3", ",", "0", ",", "0", ",", "g0", ",", 
     RowBox[{"g0", " ", "g2", " ", "g3"}], ",", 
     RowBox[{
      RowBox[{"g0", " ", 
       SuperscriptBox["g2", "2"], " ", 
       SuperscriptBox["g3", "2"]}], "+", 
      RowBox[{"g0", " ", "g1", " ", 
       SuperscriptBox["g3", "3"]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"g2", ",", "0", ",", "g0", ",", "0", ",", 
     RowBox[{"g0", " ", "g1", " ", "g3"}], ",", 
     RowBox[{
      RowBox[{"g0", " ", "g1", " ", "g2", " ", 
       SuperscriptBox["g3", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["g0", "2"], " ", 
       SuperscriptBox["g3", "3"]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"g3", ",", "g2", ",", "g1", ",", "g0", ",", 
     RowBox[{
      SuperscriptBox["g1", "2"], " ", "g3"}], ",", 
     RowBox[{
      SuperscriptBox["g1", "2"], " ", "g2", " ", 
      SuperscriptBox["g3", "2"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "g3", ",", "0", ",", "g1", ",", 
     RowBox[{
      RowBox[{"g1", " ", "g2", " ", "g3"}], "+", 
      RowBox[{"g0", " ", 
       SuperscriptBox["g3", "2"]}]}], ",", 
     RowBox[{
      RowBox[{"g1", " ", 
       SuperscriptBox["g2", "2"], " ", 
       SuperscriptBox["g3", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["g1", "2"], " ", 
       SuperscriptBox["g3", "3"]}], "+", 
      RowBox[{"g0", " ", "g2", " ", 
       SuperscriptBox["g3", "3"]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"g3", ",", "0", ",", "0", ",", "g0", ",", 
     RowBox[{"g0", " ", "g2", " ", "g3"}], ",", 
     RowBox[{
      RowBox[{"g0", " ", 
       SuperscriptBox["g2", "2"], " ", 
       SuperscriptBox["g3", "2"]}], "+", 
      RowBox[{"g0", " ", "g1", " ", 
       SuperscriptBox["g3", "3"]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "g3", ",", "0", ",", "g1", ",", 
     RowBox[{
      RowBox[{"g1", " ", "g2", " ", "g3"}], "+", 
      RowBox[{"g0", " ", 
       SuperscriptBox["g3", "2"]}]}], ",", 
     RowBox[{
      RowBox[{"g1", " ", 
       SuperscriptBox["g2", "2"], " ", 
       SuperscriptBox["g3", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["g1", "2"], " ", 
       SuperscriptBox["g3", "3"]}], "+", 
      RowBox[{"g0", " ", "g2", " ", 
       SuperscriptBox["g3", "3"]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "g3", ",", "g2", ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["g2", "2"], " ", "g3"}], "+", 
      RowBox[{"g1", " ", 
       SuperscriptBox["g3", "2"]}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["g2", "3"], " ", 
       SuperscriptBox["g3", "2"]}], "+", 
      RowBox[{"g0", " ", 
       SuperscriptBox["g3", "4"]}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.900500500435663*^9, 3.900500549979307*^9}, {
   3.900500646807269*^9, 3.900500663730191*^9}, 3.900500738045134*^9, {
   3.900500802532969*^9, 3.900500845286502*^9}, {3.900501345406464*^9, 
   3.9005013931325703`*^9}, 3.9005018911320677`*^9, 3.900501976691763*^9, 
   3.900505297796465*^9, {3.9005055446062326`*^9, 3.900505556123118*^9}, {
   3.900505689836442*^9, 3.90050569630869*^9}, 3.900506936722386*^9, {
   3.9005095745304728`*^9, 3.900509596948241*^9}, 3.900509681366037*^9, 
   3.900510307914278*^9, 3.900511192019656*^9, 3.90056190724432*^9, 
   3.90057776542551*^9, 3.905232032126861*^9, 3.9059356877824163`*^9, 
   3.9059372989128942`*^9, 3.90593764995546*^9, 3.905948666370697*^9, 
   3.905948858963575*^9, 3.905949010752516*^9, 3.9059499467324657`*^9, 
   3.905956710472406*^9, 3.905956990020173*^9, 3.905957039147398*^9, 
   3.9060124289722853`*^9, 3.9060487251789722`*^9, 3.906049880502289*^9, 
   3.9060975638751097`*^9, 3.906112072939356*^9, 3.9061166798509912`*^9, 
   3.906117440726857*^9, 3.906118010048099*^9, 3.906119996729189*^9, 
   3.90655735165808*^9, 3.906704211758963*^9, 3.9067052363073177`*^9, 
   3.906786461679043*^9, 3.906788161850424*^9, 3.906789361265732*^9, 
   3.9067897204827967`*^9, 3.907661398146134*^9, 3.907661659520129*^9, 
   3.9076712581157303`*^9, 3.907672318255252*^9, 3.907680574772276*^9, 
   3.907743421365303*^9, 3.907744145668404*^9, 3.9077445731489143`*^9, 
   3.9077610726421022`*^9, 3.9077613791057453`*^9, 3.907764963617867*^9, 
   3.907827531346795*^9, 3.907848929420055*^9, 3.9079225582094927`*^9, 
   3.907924620488655*^9, 3.90792545444293*^9, 3.9079468446197777`*^9, 
   3.907995588733819*^9, 3.907997387006963*^9, 3.9080031763361073`*^9, 
   3.908005378457698*^9, 3.908005698187215*^9, 3.908012262314904*^9, 
   3.908173577973262*^9, 3.9081988237638063`*^9, 3.908199525080866*^9, 
   3.908201176098693*^9, 3.908355994973222*^9, 3.909500735867255*^9, 
   3.90950191195399*^9, 3.909509694065833*^9, 3.909510585951831*^9, 
   3.909558646765905*^9, 3.9100929602762327`*^9, 3.910345681838333*^9, 
   3.9103460414551353`*^9, 3.9103468812872972`*^9, 3.910350923879212*^9, 
   3.910358363161269*^9, 3.914232650288142*^9, 3.914237651371689*^9, 
   3.914241799447721*^9, 3.914409731905629*^9, 3.915093416984766*^9, 
   3.915093854272314*^9, 3.915098761407216*^9, 3.917518203661574*^9, 
   3.917526477171248*^9, 3.9175265722553453`*^9, 3.9179554551912622`*^9, 
   3.918106406812685*^9, 3.918306225111205*^9, 3.919230115162507*^9, 
   3.919234156273368*^9, 3.919433418612454*^9, 3.919433466986824*^9, 
   3.9194335093545113`*^9, 3.91985697357545*^9, 3.919860642467189*^9, 
   3.920359496584154*^9, 3.923032445056982*^9, 3.934000781571938*^9, 
   3.934001938731372*^9, 3.9340133667756*^9, 3.934547872602436*^9},
 CellLabel->"Out[34]=",ExpressionUUID->"b09ba7dd-02da-4f59-8d27-fd03341c0a38"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Kernel2", "=", 
  RowBox[{
   RowBox[{"RemoveCommonFactors", "/@", 
    RowBox[{"LinearAlgebraMod", "[", 
     RowBox[{"\"\<NullSpace\>\"", ",", "Mat1", ",", "2"}], "]"}]}], "//", 
   "Cancel", " ", 
   RowBox[{"(*", 
    RowBox[{
    "The", " ", "kernel", " ", "of", " ", "the", " ", "previous", " ", 
     "matrix"}], " ", "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.900501351816806*^9, 3.900501363543578*^9}, {
  3.900501396453528*^9, 3.900501397743528*^9}, {3.90050157260535*^9, 
  3.900501601935877*^9}, {3.900501707656384*^9, 3.900501714878004*^9}, {
  3.905937996906537*^9, 3.905938008184307*^9}, {3.9142362621245747`*^9, 
  3.914236269539826*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"925b8e5b-08ed-4ae1-8566-38ccec05c1b1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"g0", ",", "g1", ",", "g2", ",", "g3", ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"g0", " ", "g2"}], ",", 
     RowBox[{
      RowBox[{"g1", " ", "g2"}], "+", 
      RowBox[{"g0", " ", "g3"}]}], ",", 
     RowBox[{
      SuperscriptBox["g2", "2"], "+", 
      RowBox[{"g1", " ", "g3"}]}], ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"g0", " ", 
       SuperscriptBox["g2", "2"], " ", "g3"}], "+", 
      RowBox[{"g0", " ", "g1", " ", 
       SuperscriptBox["g3", "2"]}]}], ",", 
     RowBox[{
      RowBox[{"g1", " ", 
       SuperscriptBox["g2", "2"], " ", "g3"}], "+", 
      RowBox[{
       SuperscriptBox["g1", "2"], " ", 
       SuperscriptBox["g3", "2"]}], "+", 
      RowBox[{"g0", " ", "g2", " ", 
       SuperscriptBox["g3", "2"]}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["g2", "3"], " ", "g3"}], "+", 
      RowBox[{"g0", " ", 
       SuperscriptBox["g3", "3"]}]}], ",", "0", ",", "0", ",", "1"}], "}"}]}],
   "}"}]], "Output",
 CellChangeTimes->{
  3.9005013984135427`*^9, {3.900501577964698*^9, 3.900501602490024*^9}, 
   3.9005017152941837`*^9, {3.900501899387168*^9, 3.900501909976335*^9}, {
   3.900505302292959*^9, 3.900505304839507*^9}, 3.900505565127428*^9, {
   3.900509574714501*^9, 3.900509597000245*^9}, 3.900509681416687*^9, 
   3.900509857028911*^9, 3.900510307965405*^9, 3.900511192076337*^9, 
   3.900561907296399*^9, 3.900577765492154*^9, 3.905232032323658*^9, 
   3.9059356879774847`*^9, 3.905948666453669*^9, 3.905948859010776*^9, 
   3.905949010844276*^9, 3.905949237147688*^9, 3.905949946858947*^9, 
   3.905956710516961*^9, 3.9059569959052963`*^9, 3.905957042585498*^9, 
   3.906012441031748*^9, 3.9060487252941837`*^9, 3.906049880700342*^9, 
   3.9060975640509853`*^9, 3.90611207336532*^9, 3.90611667999813*^9, 
   3.906117440918211*^9, 3.906118010139773*^9, 3.906119996891177*^9, 
   3.906557352184064*^9, 3.906704211918517*^9, 3.906705236365471*^9, 
   3.90678646187002*^9, 3.906788162039813*^9, 3.906789361333048*^9, 
   3.906789720850499*^9, 3.907661398288199*^9, 3.907661659576953*^9, 
   3.907671258176469*^9, 3.9076723184112*^9, 3.907680574833989*^9, 
   3.907743421533017*^9, 3.907744145780882*^9, 3.907744573223194*^9, 
   3.9077610727265*^9, 3.90776137929358*^9, 3.907764963811421*^9, 
   3.9078275315530367`*^9, 3.9078489295121613`*^9, 3.907922558467442*^9, 
   3.90792462057813*^9, 3.907925454667509*^9, 3.907946844731448*^9, 
   3.907995588866816*^9, 3.907997387058956*^9, 3.908003176382666*^9, 
   3.908005378517528*^9, 3.9080056982438803`*^9, 3.9080122623703423`*^9, 
   3.908173578147756*^9, 3.908198823971657*^9, 3.90819952533558*^9, 
   3.9082011763319807`*^9, 3.90835599504758*^9, 3.9095007360476923`*^9, 
   3.909501912001583*^9, 3.909509694120216*^9, 3.909510586001607*^9, 
   3.909558646821183*^9, 3.910092960323724*^9, 3.910345681938197*^9, 
   3.9103460415096483`*^9, 3.910346881833427*^9, 3.910350923936474*^9, 
   3.910358363212306*^9, 3.914232650347561*^9, 3.9142376514567833`*^9, 
   3.914241799528949*^9, 3.914409731972743*^9, {3.914409849327586*^9, 
   3.914409856368582*^9}, 3.914824719381385*^9, 3.914996408308837*^9, 
   3.9150934170210037`*^9, 3.91509385432511*^9, 3.9150939769312143`*^9, 
   3.91509876149047*^9, 3.9175182037302437`*^9, 3.917526477236705*^9, 
   3.91752657233659*^9, 3.917955455249627*^9, 3.91810640717458*^9, 
   3.918306225176737*^9, 3.9192301153430557`*^9, 3.9192341563288517`*^9, 
   3.919433418737246*^9, 3.9194334671045322`*^9, 3.919433509413093*^9, 
   3.9198569736273823`*^9, 3.919860642518742*^9, 3.920359496635507*^9, 
   3.923032445110017*^9, 3.934000781620982*^9, 3.9340019387759933`*^9, 
   3.9340133668205442`*^9, 3.9345478726516438`*^9},
 CellLabel->"Out[35]=",ExpressionUUID->"807773a1-ec35-4965-b5f2-b444c66c9d2b"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"B1", ",", "B2", ",", "B3", ",", "B4", ",", "B5", ",", "B6"}], 
    "}"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
           "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}], 
           "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0"}], 
           "}"}]}], "}"}], ",", " ", 
        RowBox[{
         RowBox[{"1", "/", "2"}], "Kernel2"}]}], "]"}], ".", 
      RowBox[{"{", 
       RowBox[{
       "B1p", ",", "B2p", ",", "B3p", ",", "B4p", ",", "B5p", ",", "B6p"}], 
       "}"}]}], "//", "Together"}], "//", "Cancel"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9005017167574387`*^9, 3.900501811231688*^9}, {
  3.900501914734673*^9, 3.9005019198847847`*^9}, {3.9005020761838627`*^9, 
  3.90050207745541*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"d26d9397-b31c-4cd2-9be2-db3000f7f686"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Mat2", "=", 
   RowBox[{"Linearise", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"CoefficientList", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"a1", " ", "B1"}], "+", " ", 
            RowBox[{"a2", " ", "B2"}], "+", 
            RowBox[{"a3", " ", "B3"}], " ", "+", 
            RowBox[{"a4", " ", "B4"}], " ", "+", 
            RowBox[{"a5", " ", "B5"}], "+", 
            RowBox[{"a6", " ", "B6"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"x1", ",", "x2", ",", "y1", ",", "y2"}], "}"}]}], "]"}], "//",
          "Flatten"}], "//", "Cancel"}], "//", "Mod2"}], "//", "Remove0"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"a1", ",", "a2", ",", "a3", ",", "a4", ",", "a5", ",", "a6"}], 
      "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"LinearAlgebraMod", "[", 
   RowBox[{"\"\<NullSpace\>\"", ",", "Mat2", ",", "2"}], "]"}], " ", 
  RowBox[{"(*", 
   RowBox[{
   "A", " ", "quick", " ", "check", " ", "that", " ", "the", " ", "reduction",
     " ", "of", " ", "the", " ", "newly", " ", "defined", " ", 
    RowBox[{"bi", "'"}], "s", " ", "are", " ", "linearly", " ", "independent",
     " ", "over", " ", "fields", " ", "of", " ", "characteristic", " ", "2"}],
    "*)"}]}]}], "Input",
 CellChangeTimes->{{3.900501941584713*^9, 3.9005019829639387`*^9}, 
   3.900502838970097*^9, {3.9005053396395073`*^9, 3.900505372966838*^9}, 
   3.900505454467042*^9, {3.900505494290627*^9, 3.9005054962776613`*^9}, {
   3.905949733123357*^9, 3.9059497704762297`*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"a958c45d-b1a8-4194-8b21-52f465617c8e"],

Cell[BoxData[
 RowBox[{"{", "}"}]], "Output",
 CellChangeTimes->{3.9175182042208443`*^9, 3.917526477685816*^9, 
  3.917526572710932*^9, 3.917955455650055*^9, 3.918106407928873*^9, 
  3.918306225526617*^9, 3.919230115583634*^9, 3.919234156724229*^9, 
  3.9194334188635178`*^9, 3.919433467181252*^9, 3.91943350970944*^9, 
  3.9198569739265633`*^9, 3.91986064280335*^9, 3.9203594969352713`*^9, 
  3.923032445441283*^9, 3.934000781905451*^9, 3.934001939060542*^9, 
  3.93401336708568*^9, 3.9345478729566717`*^9},
 CellLabel->"Out[38]=",ExpressionUUID->"defc2e49-055a-4de6-88e8-8ad066148765"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ListBs", "=", 
    RowBox[{"{", 
     RowBox[{"B1", ",", "B2", ",", "B3", ",", "B4", ",", "B5", ",", "B6"}], 
     "}"}]}], ";"}], " "}]], "Input",
 CellChangeTimes->{{3.9005022815135307`*^9, 3.900502317496313*^9}, {
  3.900502904379569*^9, 3.900502916585919*^9}, {3.900505677529695*^9, 
  3.900505706386036*^9}, {3.9059380682999973`*^9, 3.905938076258642*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"3e791b6e-8d33-4039-8e1d-768fe2cd2f5e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Kt", "=", 
   RowBox[{"{", 
    RowBox[{"k1", ",", "k2", ",", "k3", ",", "k4"}], "}"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.914414493786276*^9, 3.914414499349134*^9}, {
  3.9171819730632687`*^9, 3.917181975940268*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"590ee9dd-207e-4884-9a26-adf98562efd5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Bt", "=", 
   RowBox[{"{", 
    RowBox[{"b1", ",", "b2", ",", "b3", ",", "b4", ",", "b5", ",", "b6"}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.900507057203136*^9, 3.9005070677252893`*^9}, {
   3.905938055861992*^9, 3.905938073962463*^9}, 3.917181978256158*^9},
 CellLabel->"In[41]:=",ExpressionUUID->"30649f4e-bf8f-4494-8a10-b60e04ae72ef"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Bij", "=", 
  RowBox[{"ToExpression", "/@", 
   RowBox[{"Import", "[", 
    RowBox[{"\"\<Equations of the bibj.txt\>\"", ",", " ", "\"\<List\>\""}], 
    "]"}], " ", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "This", " ", "are", " ", "the", " ", "expressions", " ", "defining", " ",
       "the", " ", "equations", " ", "satisfied", " ", "by", " ", "the", " ", 
      "bij"}], ",", " ", 
     RowBox[{
     "which", " ", "will", " ", "not", " ", "reduce", " ", "well", " ", "in", 
      " ", "characteristic", " ", "2.", " ", "These", " ", "are", " ", 
      "computed", " ", "in", " ", "part", " ", "2"}]}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.905951311808249*^9, 3.9059513181574383`*^9}, {
  3.906799840276784*^9, 3.906799852491428*^9}, {3.90679989000863*^9, 
  3.906799898389801*^9}, {3.915093946446344*^9, 3.915093952911319*^9}, {
  3.9171819892796087`*^9, 3.917182054592511*^9}, {3.919433249653166*^9, 
  3.91943324995918*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"b6e48138-f244-43e3-ad3b-0e4ffa13f402"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{"{", 
       RowBox[{
         RowBox[{
           SuperscriptBox["b1", "2"], "-", 
           RowBox[{"4", " ", "f2", " ", 
             SuperscriptBox["k1", "4"]}], "-", 
           RowBox[{
             SuperscriptBox["g1", "2"], " ", 
             SuperscriptBox["k1", "4"]}], "-", 
           RowBox[{"4", " ", "f3", " ", 
             SuperscriptBox["k1", "3"], " ", "k2"}], "-", 
           RowBox[{"2", " ", "g1", " ", "g2", " ", 
             SuperscriptBox["k1", "3"], " ", "k2"}], "-", 
           RowBox[{"4", " ", "f4", " ", 
             SuperscriptBox["k1", "2"], " ", 
             SuperscriptBox["k2", "2"]}], "-", 
           RowBox[{
             SuperscriptBox["g2", "2"], " ", 
             SuperscriptBox["k1", "2"], " ", 
             SuperscriptBox["k2", "2"]}], "-", 
           RowBox[{"2", " ", "g1", " ", "g3", " ", 
             SuperscriptBox["k1", "2"], " ", 
             SuperscriptBox["k2", "2"]}], "-", 
           RowBox[{"4", " ", "f5", " ", "k1", " ", 
             SuperscriptBox["k2", "3"]}], "-", 
           RowBox[{"2", " ", "g2", " ", "g3", " ", "k1", " ", 
             SuperscriptBox["k2", "3"]}], "-", 
           RowBox[{"4", " ", "f6", " ", 
             SuperscriptBox["k2", "4"]}], "-", 
           RowBox[{
             SuperscriptBox["g3", "2"], " ", 
             SuperscriptBox["k2", "4"]}], "+", 
           RowBox[{"2", " ", "g1", " ", "g3", " ", 
             SuperscriptBox["k1", "3"], " ", "k3"}], "+", 
           RowBox[{"4", " ", "f5", " ", 
             SuperscriptBox["k1", "2"], " ", "k2", " ", "k3"}], "+", 
           RowBox[{"2", " ", "g2", " ", "g3", " ", 
             SuperscriptBox["k1", "2"], " ", "k2", " ", "k3"}], "+", 
           RowBox[{"8", " ", "f6", " ", "k1", " ", 
             SuperscriptBox["k2", "2"], " ", "k3"}], "+", 
           RowBox[{"2", " ", 
             SuperscriptBox["g3", "2"], " ", "k1", " ", 
             SuperscriptBox["k2", "2"], " ", "k3"}], "-", 
           RowBox[{"4", " ", "f6", " ", 
             SuperscriptBox["k1", "2"], " ", 
             SuperscriptBox["k3", "2"]}], "-", 
           RowBox[{
             SuperscriptBox["g3", "2"], " ", 
             SuperscriptBox["k1", "2"], " ", 
             SuperscriptBox["k3", "2"]}], "-", 
           RowBox[{"4", " ", 
             SuperscriptBox["k1", "3"], " ", "k4"}]}], ",", 
         TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], ",", 
         TemplateBox[{"18"}, "OutputSizeLimit`Skeleton"], ",", 
         RowBox[{
           SuperscriptBox["b6", "2"], "-", 
           RowBox[{"64", " ", "f0", " ", 
             SuperscriptBox["f3", "2"], " ", 
             SuperscriptBox["f5", "2"], " ", 
             SuperscriptBox["k1", "4"]}], "+", 
           RowBox[{"64", " ", 
             SuperscriptBox["f1", "2"], " ", "f4", " ", 
             SuperscriptBox["f5", "2"], " ", 
             SuperscriptBox["k1", "4"]}], "-", 
           RowBox[{"256", " ", "f0", " ", "f2", " ", "f4", " ", 
             SuperscriptBox["f5", "2"], " ", 
             SuperscriptBox["k1", "4"]}], "-", 
           RowBox[{"128", " ", 
             SuperscriptBox["f1", "2"], " ", 
             SuperscriptBox["f4", "2"], " ", "f6", " ", 
             SuperscriptBox["k1", "4"]}], "+", 
           RowBox[{"512", " ", "f0", " ", "f2", " ", 
             SuperscriptBox["f4", "2"], " ", "f6", " ", 
             SuperscriptBox["k1", "4"]}], "+", 
           RowBox[{"48", " ", 
             SuperscriptBox["f1", "2"], " ", "f3", " ", "f5", " ", "f6", " ", 
             
             SuperscriptBox["k1", "4"]}], "-", 
           
           RowBox[{"192", " ", "f0", " ", "f2", " ", "f3", " ", "f5", " ", 
             "f6", " ", 
             SuperscriptBox["k1", "4"]}], "-", 
           RowBox[{"16", " ", 
             SuperscriptBox["f3", "2"], " ", 
             SuperscriptBox["f5", "2"], " ", 
             SuperscriptBox["g0", "2"], " ", 
             SuperscriptBox["k1", "4"]}], "-", 
           RowBox[{"64", " ", "f2", " ", "f4", " ", 
             SuperscriptBox["f5", "2"], " ", 
             SuperscriptBox["g0", "2"], " ", 
             SuperscriptBox["k1", "4"]}], "+", 
           RowBox[{"128", " ", "f2", " ", 
             SuperscriptBox["f4", "2"], " ", "f6", " ", 
             SuperscriptBox["g0", "2"], " ", 
             SuperscriptBox["k1", "4"]}], "-", 
           RowBox[{"48", " ", "f2", " ", "f3", " ", "f5", " ", "f6", " ", 
             SuperscriptBox["g0", "2"], " ", 
             SuperscriptBox["k1", "4"]}], "+", 
           RowBox[{"64", " ", "f1", " ", "f4", " ", 
             SuperscriptBox["f5", "2"], " ", "g0", " ", "g1", " ", 
             SuperscriptBox["k1", "4"]}], "-", 
           RowBox[{"128", " ", "f1", " ", 
             SuperscriptBox["f4", "2"], " ", "f6", " ", "g0", " ", "g1", " ", 
             
             SuperscriptBox["k1", "4"]}], "+", 
           
           RowBox[{"48", " ", "f1", " ", "f3", " ", "f5", " ", "f6", " ", 
             "g0", " ", "g1", " ", 
             SuperscriptBox["k1", "4"]}], "-", 
           RowBox[{"64", " ", "f0", " ", "f4", " ", 
             SuperscriptBox["f5", "2"], " ", 
             SuperscriptBox["g1", "2"], " ", 
             SuperscriptBox["k1", "4"]}], "+", 
           RowBox[{"128", " ", "f0", " ", 
             SuperscriptBox["f4", "2"], " ", "f6", " ", 
             SuperscriptBox["g1", "2"], " ", 
             SuperscriptBox["k1", "4"]}], "-", 
           RowBox[{"48", " ", "f0", " ", "f3", " ", "f5", " ", "f6", " ", 
             SuperscriptBox["g1", "2"], " ", 
             SuperscriptBox["k1", "4"]}], "+", 
           RowBox[{"32", " ", "f1", " ", "f3", " ", 
             SuperscriptBox["f5", "2"], " ", "g0", " ", "g2", " ", 
             SuperscriptBox["k1", "4"]}], "+", 
           TemplateBox[{"5426"}, "OutputSizeLimit`Skeleton"], "+", 
           RowBox[{"128", " ", "f5", " ", "f6", " ", "g2", " ", "g3", " ", 
             SuperscriptBox["k3", "2"], " ", 
             SuperscriptBox["k4", "2"]}], "+", 
           RowBox[{"32", " ", 
             SuperscriptBox["f5", "2"], " ", 
             SuperscriptBox["g3", "2"], " ", 
             SuperscriptBox["k3", "2"], " ", 
             SuperscriptBox["k4", "2"]}], "-", 
           RowBox[{"160", " ", "f4", " ", "f6", " ", 
             SuperscriptBox["g3", "2"], " ", 
             SuperscriptBox["k3", "2"], " ", 
             SuperscriptBox["k4", "2"]}], "-", 
           RowBox[{"8", " ", "f6", " ", 
             SuperscriptBox["g2", "2"], " ", 
             SuperscriptBox["g3", "2"], " ", 
             SuperscriptBox["k3", "2"], " ", 
             SuperscriptBox["k4", "2"]}], "-", 
           RowBox[{"32", " ", "f6", " ", "g1", " ", 
             SuperscriptBox["g3", "3"], " ", 
             SuperscriptBox["k3", "2"], " ", 
             SuperscriptBox["k4", "2"]}], "+", 
           RowBox[{"32", " ", "f5", " ", "g2", " ", 
             SuperscriptBox["g3", "3"], " ", 
             SuperscriptBox["k3", "2"], " ", 
             SuperscriptBox["k4", "2"]}], "-", 
           RowBox[{"20", " ", "f4", " ", 
             SuperscriptBox["g3", "4"], " ", 
             SuperscriptBox["k3", "2"], " ", 
             SuperscriptBox["k4", "2"]}], "+", 
           RowBox[{"3", " ", 
             SuperscriptBox["g2", "2"], " ", 
             SuperscriptBox["g3", "4"], " ", 
             SuperscriptBox["k3", "2"], " ", 
             SuperscriptBox["k4", "2"]}], "-", 
           RowBox[{"4", " ", "g1", " ", 
             SuperscriptBox["g3", "5"], " ", 
             SuperscriptBox["k3", "2"], " ", 
             SuperscriptBox["k4", "2"]}], "-", 
           RowBox[{"64", " ", 
             SuperscriptBox["f5", "2"], " ", "k1", " ", 
             SuperscriptBox["k4", "3"]}], "-", 
           RowBox[{"64", " ", "f5", " ", "g2", " ", "g3", " ", "k1", " ", 
             SuperscriptBox["k4", "3"]}], "-", 
           RowBox[{"16", " ", 
             SuperscriptBox["g2", "2"], " ", 
             SuperscriptBox["g3", "2"], " ", "k1", " ", 
             SuperscriptBox["k4", "3"]}], "-", 
           RowBox[{"64", " ", "f5", " ", "f6", " ", "k2", " ", 
             SuperscriptBox["k4", "3"]}], "-", 
           RowBox[{"32", " ", "f6", " ", "g2", " ", "g3", " ", "k2", " ", 
             SuperscriptBox["k4", "3"]}], "-", 
           RowBox[{"16", " ", "f5", " ", 
             SuperscriptBox["g3", "2"], " ", "k2", " ", 
             SuperscriptBox["k4", "3"]}], "-", 
           RowBox[{"8", " ", "g2", " ", 
             SuperscriptBox["g3", "3"], " ", "k2", " ", 
             SuperscriptBox["k4", "3"]}], "-", 
           RowBox[{"64", " ", 
             SuperscriptBox["f6", "2"], " ", "k3", " ", 
             SuperscriptBox["k4", "3"]}], "-", 
           RowBox[{"32", " ", "f6", " ", 
             SuperscriptBox["g3", "2"], " ", "k3", " ", 
             SuperscriptBox["k4", "3"]}], "-", 
           RowBox[{"4", " ", 
             SuperscriptBox["g3", "4"], " ", "k3", " ", 
             SuperscriptBox["k4", "3"]}]}]}], "}"}], Short[#, 8]& ], "line" -> 
   42, "sessionID" -> 33892289987506578266, "byteCount" -> 2269568, "size" -> 
   8, "stored" -> False, "expr" -> Missing["NotStored"], "wrap" -> 
   OutputSizeLimit`Defer, "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{
  3.905951318636351*^9, 3.905956711020441*^9, 3.906048727003088*^9, 
   3.906049881344254*^9, 3.9060975658315153`*^9, 3.9061120751176653`*^9, 
   3.906116680795968*^9, 3.906117441766572*^9, 3.906118011025144*^9, 
   3.9061199976253223`*^9, 3.9065573543367577`*^9, 3.9067042128227453`*^9, 
   3.906705237146944*^9, 3.906786462624034*^9, 3.9067881628622427`*^9, 
   3.9067893620373507`*^9, 3.906789721523348*^9, 3.9067998547952538`*^9, {
   3.9067998938868313`*^9, 3.9067998992489653`*^9}, 3.907661398836173*^9, 
   3.907661660224321*^9, 3.907671258936283*^9, 3.907672319043275*^9, 
   3.907680576270928*^9, 3.907743422160983*^9, 3.9077441465347347`*^9, 
   3.907744573868764*^9, 3.907761073439694*^9, 3.907761379919656*^9, 
   3.9077649644828*^9, 3.907827532169249*^9, 3.907848930284172*^9, 
   3.9079225604258413`*^9, 3.9079246212224693`*^9, 3.90792545531936*^9, 
   3.907946845563136*^9, 3.907995589676824*^9, 3.9079973876562653`*^9, 
   3.90800317695196*^9, 3.908005379139471*^9, 3.9080056988436728`*^9, 
   3.908012263076304*^9, 3.908173578721167*^9, 3.90819882463426*^9, 
   3.908199525987833*^9, 3.908201176956204*^9, 3.9083559957985687`*^9, 
   3.90950073672283*^9, 3.9095019126780357`*^9, 3.909509694718602*^9, 
   3.90951058651693*^9, 3.909558647498782*^9, 3.9100929608157597`*^9, 
   3.9103456833532677`*^9, 3.910346042225217*^9, 3.9103468900227547`*^9, 
   3.910350925299876*^9, 3.910358366418798*^9, 3.914232651768383*^9, 
   3.91423289076567*^9, 3.914237653047901*^9, 3.914241800109805*^9, 
   3.914409732586096*^9, 3.915093417622401*^9, 3.9150938548163567`*^9, {
   3.915093947617592*^9, 3.915093953593945*^9}, 3.9150987624689817`*^9, 
   3.917518204499379*^9, 3.917526477892458*^9, 3.917526572947542*^9, 
   3.917955456082183*^9, 3.9181064081911087`*^9, 3.91830622580457*^9, 
   3.9192301157955437`*^9, 3.919234156930797*^9, 3.91943325402824*^9, 
   3.9194334190649147`*^9, 3.919433467433567*^9, 3.9194335099283657`*^9, 
   3.919856974176496*^9, 3.9198606430036*^9, 3.92035949715272*^9, 
   3.9230324456697187`*^9, 3.934000782107725*^9, 3.934001939278611*^9, 
   3.934013367351995*^9, 3.9345478732259293`*^9},
 CellLabel->"Out[42]=",ExpressionUUID->"8a3b2982-6cb0-4364-b2a9-1153126b9a74"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Powersbs", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Times", "@@", "#"}], "&"}], "/@", 
   RowBox[{"DeleteDuplicates", "[", 
    RowBox[{"Sort", "/@", 
     RowBox[{"Tuples", "[", 
      RowBox[{"{", 
       RowBox[{"Bt", ",", "Bt"}], "}"}], "]"}]}], "]"}], " ", 
   RowBox[{"(*", 
    RowBox[{
    "Constructs", " ", "all", " ", "the", " ", "products", " ", "of", " ", 
     "2", " ", "symbols", " ", "bi"}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.900514086866166*^9, 3.900514090463027*^9}, {
  3.905938039776243*^9, 3.905938053415637*^9}, {3.914233060226207*^9, 
  3.914233084084597*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"600eaccb-b25a-4530-8ed4-74971ba256c7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SuperscriptBox["b1", "2"], ",", 
   RowBox[{"b1", " ", "b2"}], ",", 
   RowBox[{"b1", " ", "b3"}], ",", 
   RowBox[{"b1", " ", "b4"}], ",", 
   RowBox[{"b1", " ", "b5"}], ",", 
   RowBox[{"b1", " ", "b6"}], ",", 
   SuperscriptBox["b2", "2"], ",", 
   RowBox[{"b2", " ", "b3"}], ",", 
   RowBox[{"b2", " ", "b4"}], ",", 
   RowBox[{"b2", " ", "b5"}], ",", 
   RowBox[{"b2", " ", "b6"}], ",", 
   SuperscriptBox["b3", "2"], ",", 
   RowBox[{"b3", " ", "b4"}], ",", 
   RowBox[{"b3", " ", "b5"}], ",", 
   RowBox[{"b3", " ", "b6"}], ",", 
   SuperscriptBox["b4", "2"], ",", 
   RowBox[{"b4", " ", "b5"}], ",", 
   RowBox[{"b4", " ", "b6"}], ",", 
   SuperscriptBox["b5", "2"], ",", 
   RowBox[{"b5", " ", "b6"}], ",", 
   SuperscriptBox["b6", "2"]}], "}"}]], "Output",
 CellChangeTimes->{{3.9005095752654247`*^9, 3.900509597216271*^9}, 
   3.900509681988215*^9, 3.900510308582459*^9, 3.9005111948709173`*^9, 
   3.9005140910268173`*^9, 3.900561907687825*^9, 3.9005777659536257`*^9, 
   3.9052320328330297`*^9, 3.905935688572618*^9, 3.90594866727709*^9, 
   3.905948859584011*^9, 3.905949011749818*^9, 3.905949947610037*^9, 
   3.905956711099162*^9, 3.9060487273162203`*^9, 3.906049881440569*^9, 
   3.906097566169427*^9, 3.906112075238998*^9, 3.906116680898469*^9, 
   3.906117441954088*^9, 3.906118011134014*^9, 3.9061199977248783`*^9, 
   3.9065573545058002`*^9, 3.906704212990747*^9, 3.906705237261725*^9, 
   3.906786462718111*^9, 3.906788163003314*^9, 3.906789362126093*^9, 
   3.906789721908186*^9, 3.907661398945877*^9, 3.907661660336368*^9, 
   3.90767125906958*^9, 3.907672319136702*^9, 3.907680576593232*^9, 
   3.907743422266309*^9, 3.907744146679017*^9, 3.907744573976975*^9, 
   3.907761073564209*^9, 3.907761380041382*^9, 3.9077649646093073`*^9, 
   3.907827532286064*^9, 3.907848930424296*^9, 3.907922560796051*^9, 
   3.907924621367982*^9, 3.9079254554528513`*^9, 3.90794684572919*^9, 
   3.907995589829071*^9, 3.9079973877658587`*^9, 3.908003177051766*^9, 
   3.9080053792325897`*^9, 3.908005698955192*^9, 3.908012263648849*^9, 
   3.908173578820881*^9, 3.908198824749042*^9, 3.90819952609956*^9, 
   3.908201177079597*^9, 3.908355995952675*^9, 3.909500736794989*^9, 
   3.90950191276332*^9, 3.9095096948761787`*^9, 3.9095105865956173`*^9, 
   3.909558647580676*^9, 3.910092960892853*^9, 3.910345683406314*^9, 
   3.910346042278458*^9, 3.910346890293974*^9, 3.9103509253500023`*^9, 
   3.91035836645254*^9, 3.91423265180683*^9, 3.914237653493532*^9, 
   3.914241800202323*^9, 3.914409732631556*^9, 3.915093417662985*^9, 
   3.915093854851914*^9, 3.915098762809984*^9, 3.917518204607025*^9, 
   3.9175264780729027`*^9, 3.917526573052801*^9, 3.9179554561873217`*^9, 
   3.918106408406176*^9, 3.91830622588433*^9, 3.9192301158774853`*^9, 
   3.919234156998867*^9, 3.919433419159142*^9, 3.919433467533123*^9, 
   3.919433510096037*^9, 3.919856974312169*^9, 3.919860643176711*^9, 
   3.920359497431658*^9, 3.923032445878577*^9, 3.934000782226713*^9, 
   3.934001939437022*^9, 3.9340133673953457`*^9, 3.934547873392049*^9},
 CellLabel->"Out[43]=",ExpressionUUID->"b43fef04-3cdf-441f-acd7-24ebcba666ee"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Bs", "=", 
  RowBox[{
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"i1", ",", "i2", ",", "i3", ",", "i4", ",", "i5", ",", 
         RowBox[{
         "2", "-", "i1", "-", "i2", "-", "i3", "-", "i4", "-", "i5"}]}], 
        "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i1", ",", "0", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i2", ",", "0", ",", 
         RowBox[{"2", "-", "i1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i3", ",", "0", ",", 
         RowBox[{"2", "-", "i1", "-", "i2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i4", ",", "0", ",", 
         RowBox[{"2", "-", "i1", "-", "i2", "-", "i3"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i5", ",", "0", ",", 
         RowBox[{"2", "-", "i1", "-", "i2", "-", "i3", "-", "i4"}]}], "}"}]}],
       "]"}], ",", "4"}], "]"}], "//", "Reverse"}]}]], "Input",
 CellChangeTimes->{{3.885896647783885*^9, 3.885896665154319*^9}, {
  3.900508541471405*^9, 3.900508601817322*^9}, {3.900508653390111*^9, 
  3.900508653654189*^9}, {3.900511609558083*^9, 3.900511610836061*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"c38207ee-2e49-4634-9795-ce6cf3025f5b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"b", "[", 
    RowBox[{"2", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "]"}], 
   ",", 
   RowBox[{"b", "[", 
    RowBox[{"1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}], "]"}], 
   ",", 
   RowBox[{"b", "[", 
    RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0"}], "]"}], 
   ",", 
   RowBox[{"b", "[", 
    RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}], "]"}], 
   ",", 
   RowBox[{"b", "[", 
    RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}], "]"}], 
   ",", 
   RowBox[{"b", "[", 
    RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], "]"}], 
   ",", 
   RowBox[{"b", "[", 
    RowBox[{"0", ",", "2", ",", "0", ",", "0", ",", "0", ",", "0"}], "]"}], 
   ",", 
   RowBox[{"b", "[", 
    RowBox[{"0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0"}], "]"}], 
   ",", 
   RowBox[{"b", "[", 
    RowBox[{"0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0"}], "]"}], 
   ",", 
   RowBox[{"b", "[", 
    RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "0"}], "]"}], 
   ",", 
   RowBox[{"b", "[", 
    RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "1"}], "]"}], 
   ",", 
   RowBox[{"b", "[", 
    RowBox[{"0", ",", "0", ",", "2", ",", "0", ",", "0", ",", "0"}], "]"}], 
   ",", 
   RowBox[{"b", "[", 
    RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0"}], "]"}], 
   ",", 
   RowBox[{"b", "[", 
    RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0"}], "]"}], 
   ",", 
   RowBox[{"b", "[", 
    RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "1"}], "]"}], 
   ",", 
   RowBox[{"b", "[", 
    RowBox[{"0", ",", "0", ",", "0", ",", "2", ",", "0", ",", "0"}], "]"}], 
   ",", 
   RowBox[{"b", "[", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0"}], "]"}], 
   ",", 
   RowBox[{"b", "[", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1"}], "]"}], 
   ",", 
   RowBox[{"b", "[", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "2", ",", "0"}], "]"}], 
   ",", 
   RowBox[{"b", "[", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1"}], "]"}], 
   ",", 
   RowBox[{"b", "[", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "2"}], "]"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.900509575315998*^9, 3.900509597258933*^9}, 
   3.900509682032291*^9, 3.90051031116372*^9, 3.90051119493573*^9, 
   3.900511611282213*^9, 3.90056190773365*^9, 3.900577766023415*^9, 
   3.905232032874896*^9, 3.905935688618936*^9, 3.905948667337159*^9, 
   3.9059488596524057`*^9, 3.9059490118575697`*^9, 3.905949947652307*^9, 
   3.905956711158759*^9, 3.906048727517146*^9, 3.90604988147154*^9, 
   3.906097566330175*^9, 3.906112075309061*^9, 3.906116680962247*^9, 
   3.906117442030114*^9, 3.906118011198372*^9, 3.9061199977680397`*^9, 
   3.906557354603798*^9, 3.906704213075142*^9, 3.906705237316669*^9, 
   3.90678646278069*^9, 3.906788163052532*^9, 3.906789362170505*^9, 
   3.9067897219489183`*^9, 3.907661398989811*^9, 3.907661660380353*^9, 
   3.907671259131481*^9, 3.907672319152285*^9, 3.9076805767559843`*^9, 
   3.907743422321394*^9, 3.907744146769062*^9, 3.907744574026339*^9, 
   3.907761073641831*^9, 3.907761380113329*^9, 3.907764964678726*^9, 
   3.907827532356632*^9, 3.907848930510601*^9, 3.907922561037366*^9, 
   3.907924621449141*^9, 3.907925455543606*^9, 3.9079468457886267`*^9, 
   3.9079955899645*^9, 3.907997387804881*^9, 3.908003177086958*^9, 
   3.9080053792717752`*^9, 3.908005699003875*^9, 3.908012263691187*^9, 
   3.908173578868574*^9, 3.908198824827342*^9, 3.9081995262051888`*^9, 
   3.9082011771525173`*^9, 3.908355996004579*^9, 3.909500736833789*^9, 
   3.9095019128183403`*^9, 3.909509694928493*^9, 3.90951058664812*^9, 
   3.9095586476397133`*^9, 3.910092960970273*^9, 3.910345683441373*^9, 
   3.910346042305523*^9, 3.9103468903738937`*^9, 3.910350925380348*^9, 
   3.910358366460232*^9, 3.914232651827766*^9, 3.914237653648488*^9, 
   3.9142418002366467`*^9, 3.9144097326809797`*^9, 3.915093417682495*^9, 
   3.9150938548961153`*^9, 3.915098763179496*^9, 3.9175182046456833`*^9, 
   3.917526478090683*^9, 3.9175265730676517`*^9, 3.917955456201519*^9, 
   3.918106408444887*^9, 3.918306225928987*^9, 3.919230115908183*^9, 
   3.91923415703967*^9, 3.919433419198431*^9, 3.919433467551187*^9, 
   3.919433510133716*^9, 3.919856974326438*^9, 3.919860643210196*^9, 
   3.9203594974587717`*^9, 3.923032445889677*^9, 3.9340007822609663`*^9, 
   3.934001939488645*^9, 3.9340133674027863`*^9, 3.934547873428915*^9},
 CellLabel->"Out[44]=",ExpressionUUID->"d4197f91-040c-4892-95cd-f8381b6d8a73"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ks2", "=", 
  RowBox[{
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"k", "[", 
        RowBox[{"i1", ",", "i2", ",", "i3", ",", 
         RowBox[{"2", "-", "i1", "-", "i2", "-", "i3"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i1", ",", "0", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i2", ",", "0", ",", 
         RowBox[{"2", "-", "i1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i3", ",", "0", ",", 
         RowBox[{"2", "-", "i1", "-", "i2"}]}], "}"}]}], "]"}], ",", "2"}], 
    "]"}], "//", "Reverse"}]}]], "Input",
 CellChangeTimes->{{3.887115638183951*^9, 3.8871156575488667`*^9}, {
   3.9005083731072474`*^9, 3.9005083806024313`*^9}, {3.900508661118297*^9, 
   3.9005086837760572`*^9}, {3.9005116130639563`*^9, 3.900511614242578*^9}, 
   3.900574438990902*^9, {3.9005745554452963`*^9, 3.900574564976967*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"32813a98-5f03-4a15-a182-f1d18d5b808b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"k", "[", 
    RowBox[{"2", ",", "0", ",", "0", ",", "0"}], "]"}], ",", 
   RowBox[{"k", "[", 
    RowBox[{"1", ",", "1", ",", "0", ",", "0"}], "]"}], ",", 
   RowBox[{"k", "[", 
    RowBox[{"1", ",", "0", ",", "1", ",", "0"}], "]"}], ",", 
   RowBox[{"k", "[", 
    RowBox[{"1", ",", "0", ",", "0", ",", "1"}], "]"}], ",", 
   RowBox[{"k", "[", 
    RowBox[{"0", ",", "2", ",", "0", ",", "0"}], "]"}], ",", 
   RowBox[{"k", "[", 
    RowBox[{"0", ",", "1", ",", "1", ",", "0"}], "]"}], ",", 
   RowBox[{"k", "[", 
    RowBox[{"0", ",", "1", ",", "0", ",", "1"}], "]"}], ",", 
   RowBox[{"k", "[", 
    RowBox[{"0", ",", "0", ",", "2", ",", "0"}], "]"}], ",", 
   RowBox[{"k", "[", 
    RowBox[{"0", ",", "0", ",", "1", ",", "1"}], "]"}], ",", 
   RowBox[{"k", "[", 
    RowBox[{"0", ",", "0", ",", "0", ",", "2"}], "]"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8871156581128902`*^9, 3.8875303285053625`*^9, 3.8878247360282125`*^9, 
   3.888659267259172*^9, 3.889700417378628*^9, 3.8897012135985413`*^9, 
   3.890386791239111*^9, 3.890912869155037*^9, 3.8909130552364187`*^9, 
   3.890913222183393*^9, 3.890972767616913*^9, 3.891081684220175*^9, 
   3.891418891656064*^9, 3.900501347305458*^9, {3.900509575338769*^9, 
   3.9005095972844563`*^9}, 3.900509682065097*^9, 3.900510311196558*^9, 
   3.900511194982285*^9, 3.900511614589267*^9, 3.9005619077816143`*^9, 
   3.90057445224331*^9, 3.9005745653990107`*^9, 3.9005751459280157`*^9, 
   3.900575745318694*^9, 3.900577767093902*^9, 3.905232033915039*^9, 
   3.9059356895121613`*^9, 3.9059486684602757`*^9, 3.905948860952651*^9, 
   3.905949013052684*^9, 3.905949949189971*^9, 3.9059567127642517`*^9, 
   3.906048728893929*^9, 3.9060498823786783`*^9, 3.9060975675820723`*^9, 
   3.906112076536392*^9, 3.90611668198048*^9, 3.906117443211132*^9, 
   3.906118012292698*^9, 3.906119998786009*^9, 3.9065573568134737`*^9, 
   3.9067042139622803`*^9, 3.90670523835868*^9, 3.906786462827396*^9, 
   3.906788163105056*^9, 3.9067893622168303`*^9, 3.9067897219898567`*^9, 
   3.9076613990298*^9, 3.907661660425665*^9, 3.907671259147698*^9, 
   3.907672319186941*^9, 3.907680576818409*^9, 3.907743422379664*^9, 
   3.907744146835137*^9, 3.907744574088778*^9, 3.907761073717379*^9, 
   3.90776138022952*^9, 3.907764964852076*^9, 3.907827532506255*^9, 
   3.907848930591921*^9, 3.907922561189538*^9, 3.907924621527966*^9, 
   3.907925455621442*^9, 3.9079468459104013`*^9, 3.907995590081664*^9, 
   3.9079973878440733`*^9, 3.908003177127419*^9, 3.9080053793146677`*^9, 
   3.908005699053557*^9, 3.908012263732986*^9, 3.908173578916628*^9, 
   3.908198825031975*^9, 3.908199526287479*^9, 3.9082011773285017`*^9, 
   3.9083559960541267`*^9, 3.9095007368716793`*^9, 3.909501912873255*^9, 
   3.909509694978509*^9, 3.909510586767138*^9, 3.909558647698113*^9, 
   3.9100929611262007`*^9, 3.910345683474317*^9, 3.910346042335701*^9, 
   3.910346890465849*^9, 3.910350925412384*^9, 3.9103583664669657`*^9, 
   3.914232651850833*^9, 3.914237653745319*^9, 3.9142418002695723`*^9, 
   3.9144097327214117`*^9, 3.9150934177169333`*^9, 3.91509385496416*^9, 
   3.915098763329506*^9, 3.917518204684889*^9, 3.917526478135776*^9, 
   3.91752657312399*^9, 3.9179554563105183`*^9, 3.9181064084820747`*^9, 
   3.918306225977408*^9, 3.919230115939488*^9, 3.9192341570772448`*^9, 
   3.919433419237499*^9, 3.919433467584795*^9, 3.919433510168751*^9, 
   3.91985697433615*^9, 3.9198606432441*^9, 3.920359497486875*^9, 
   3.923032445899045*^9, 3.934000782294445*^9, 3.934001939537713*^9, 
   3.934013367462659*^9, 3.934547873466785*^9},
 CellLabel->"Out[45]=",ExpressionUUID->"2eac8f44-b486-4aaf-8531-7294047bf196"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Powersks2", "=", 
  RowBox[{
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"k1", "^", "i1"}], " ", 
        RowBox[{"k2", "^", "i2"}], " ", 
        RowBox[{"k3", "^", "i3"}], " ", 
        RowBox[{"k4", "^", 
         RowBox[{"(", 
          RowBox[{"2", "-", "i1", "-", "i2", "-", "i3"}], ")"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i1", ",", "0", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i2", ",", "0", ",", 
         RowBox[{"2", "-", "i1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i3", ",", "0", ",", 
         RowBox[{"2", "-", "i1", "-", "i2"}]}], "}"}]}], "]"}], ",", "2"}], 
    "]"}], "//", "Reverse", " ", 
   RowBox[{"(*", 
    RowBox[{
    "Constructs", " ", "all", " ", "the", " ", "products", " ", "of", " ", 
     "2", " ", "symbols", " ", "kj"}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.900508401368794*^9, 3.90050845760844*^9}, {
   3.900508689290173*^9, 3.900508745636257*^9}, {3.900511619950963*^9, 
   3.900511621455991*^9}, 3.900562944831675*^9, 3.9005744673199587`*^9, {
   3.900574568304541*^9, 3.900574577822957*^9}, {3.914233093031127*^9, 
   3.9142331010396547`*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"c784c8ae-029c-4ab0-8d24-efbc0a9e4877"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SuperscriptBox["k1", "2"], ",", 
   RowBox[{"k1", " ", "k2"}], ",", 
   RowBox[{"k1", " ", "k3"}], ",", 
   RowBox[{"k1", " ", "k4"}], ",", 
   SuperscriptBox["k2", "2"], ",", 
   RowBox[{"k2", " ", "k3"}], ",", 
   RowBox[{"k2", " ", "k4"}], ",", 
   SuperscriptBox["k3", "2"], ",", 
   RowBox[{"k3", " ", "k4"}], ",", 
   SuperscriptBox["k4", "2"]}], "}"}]], "Output",
 CellChangeTimes->{{3.900509575367051*^9, 3.9005095973128157`*^9}, 
   3.9005096820943937`*^9, 3.9005103112345257`*^9, 3.900511195027103*^9, 
   3.90051162172475*^9, 3.900561907829618*^9, 3.9005744735132217`*^9, 
   3.900574578227374*^9, 3.9005777671614437`*^9, 3.905232033960875*^9, 
   3.905935689560739*^9, 3.905948668498848*^9, 3.905948861011878*^9, 
   3.905949013119522*^9, 3.90594994924024*^9, 3.9059567128666058`*^9, 
   3.906048728953617*^9, 3.9060498824067183`*^9, 3.906097567645356*^9, 
   3.9061120766088743`*^9, 3.9061166820552607`*^9, 3.906117443280538*^9, 
   3.906118012373054*^9, 3.906119998858838*^9, 3.906557356887423*^9, 
   3.906704214002686*^9, 3.906705238394343*^9, 3.906786462876474*^9, 
   3.906788163157909*^9, 3.906789362262238*^9, 3.906789722036175*^9, 
   3.907661399069158*^9, 3.9076616604679947`*^9, 3.907671259218255*^9, 
   3.9076723192227907`*^9, 3.907680576932033*^9, 3.907743422495151*^9, 
   3.9077441468997*^9, 3.907744574146615*^9, 3.907761073792267*^9, 
   3.907761380305091*^9, 3.907764964983862*^9, 3.907827532582251*^9, 
   3.907848930625698*^9, 3.907922561372178*^9, 3.9079246216048613`*^9, 
   3.907925455700165*^9, 3.907946846004307*^9, 3.9079955901677856`*^9, 
   3.907997387884804*^9, 3.9080031771660357`*^9, 3.90800537935852*^9, 
   3.9080056990988407`*^9, 3.9080122637728252`*^9, 3.9081735789643517`*^9, 
   3.908198825113517*^9, 3.9081995263689528`*^9, 3.908201177399988*^9, 
   3.9083559961038017`*^9, 3.9095007369060373`*^9, 3.909501912927369*^9, 
   3.909509695029952*^9, 3.909510586814146*^9, 3.909558647755328*^9, 
   3.910092961164514*^9, 3.9103456835025673`*^9, 3.910346042370296*^9, 
   3.910346890740404*^9, 3.910350925442128*^9, 3.9103583664742737`*^9, 
   3.914232651874112*^9, 3.914237653785248*^9, 3.9142418003014*^9, 
   3.914409732761262*^9, 3.915093417754018*^9, 3.915093855003747*^9, 
   3.915098763448884*^9, 3.9175182047317753`*^9, 3.917526478186797*^9, 
   3.9175265731706142`*^9, 3.917955456396903*^9, 3.918106408518591*^9, 
   3.9183062260328207`*^9, 3.919230115970037*^9, 3.919234157115836*^9, 
   3.91943341927564*^9, 3.919433467646895*^9, 3.9194335102035427`*^9, 
   3.919856974345562*^9, 3.9198606432769957`*^9, 3.92035949749795*^9, 
   3.923032445909522*^9, 3.934000782326531*^9, 3.934001939582049*^9, 
   3.934013367469779*^9, 3.934547873505527*^9},
 CellLabel->"Out[46]=",ExpressionUUID->"d7fc22f6-6e31-4367-a0c1-df06c2591d12"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ks4", "=", 
  RowBox[{
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"k", "[", 
        RowBox[{"i1", ",", "i2", ",", "i3", ",", 
         RowBox[{"4", "-", "i1", "-", "i2", "-", "i3"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i1", ",", "0", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i2", ",", "0", ",", 
         RowBox[{"4", "-", "i1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i3", ",", "0", ",", 
         RowBox[{"4", "-", "i1", "-", "i2"}]}], "}"}]}], "]"}], ",", "2"}], 
    "]"}], "//", "Reverse"}]}]], "Input",
 CellChangeTimes->{{3.887115638183951*^9, 3.8871156575488667`*^9}, {
   3.9005083731072474`*^9, 3.9005083806024313`*^9}, {3.900508661118297*^9, 
   3.9005086837760572`*^9}, {3.9005116130639563`*^9, 3.900511614242578*^9}, 
   3.900574438990902*^9},
 CellLabel->"In[47]:=",ExpressionUUID->"55c7d350-d8a6-42bc-aa32-312686051c82"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"k", "[", 
    RowBox[{"4", ",", "0", ",", "0", ",", "0"}], "]"}], ",", 
   RowBox[{"k", "[", 
    RowBox[{"3", ",", "1", ",", "0", ",", "0"}], "]"}], ",", 
   RowBox[{"k", "[", 
    RowBox[{"3", ",", "0", ",", "1", ",", "0"}], "]"}], ",", 
   RowBox[{"k", "[", 
    RowBox[{"3", ",", "0", ",", "0", ",", "1"}], "]"}], ",", 
   RowBox[{"k", "[", 
    RowBox[{"2", ",", "2", ",", "0", ",", "0"}], "]"}], ",", 
   RowBox[{"k", "[", 
    RowBox[{"2", ",", "1", ",", "1", ",", "0"}], "]"}], ",", 
   RowBox[{"k", "[", 
    RowBox[{"2", ",", "1", ",", "0", ",", "1"}], "]"}], ",", 
   RowBox[{"k", "[", 
    RowBox[{"2", ",", "0", ",", "2", ",", "0"}], "]"}], ",", 
   RowBox[{"k", "[", 
    RowBox[{"2", ",", "0", ",", "1", ",", "1"}], "]"}], ",", 
   RowBox[{"k", "[", 
    RowBox[{"2", ",", "0", ",", "0", ",", "2"}], "]"}], ",", 
   RowBox[{"k", "[", 
    RowBox[{"1", ",", "3", ",", "0", ",", "0"}], "]"}], ",", 
   RowBox[{"k", "[", 
    RowBox[{"1", ",", "2", ",", "1", ",", "0"}], "]"}], ",", 
   RowBox[{"k", "[", 
    RowBox[{"1", ",", "2", ",", "0", ",", "1"}], "]"}], ",", 
   RowBox[{"k", "[", 
    RowBox[{"1", ",", "1", ",", "2", ",", "0"}], "]"}], ",", 
   RowBox[{"k", "[", 
    RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}], ",", 
   RowBox[{"k", "[", 
    RowBox[{"1", ",", "1", ",", "0", ",", "2"}], "]"}], ",", 
   RowBox[{"k", "[", 
    RowBox[{"1", ",", "0", ",", "3", ",", "0"}], "]"}], ",", 
   RowBox[{"k", "[", 
    RowBox[{"1", ",", "0", ",", "2", ",", "1"}], "]"}], ",", 
   RowBox[{"k", "[", 
    RowBox[{"1", ",", "0", ",", "1", ",", "2"}], "]"}], ",", 
   RowBox[{"k", "[", 
    RowBox[{"1", ",", "0", ",", "0", ",", "3"}], "]"}], ",", 
   RowBox[{"k", "[", 
    RowBox[{"0", ",", "4", ",", "0", ",", "0"}], "]"}], ",", 
   RowBox[{"k", "[", 
    RowBox[{"0", ",", "3", ",", "1", ",", "0"}], "]"}], ",", 
   RowBox[{"k", "[", 
    RowBox[{"0", ",", "3", ",", "0", ",", "1"}], "]"}], ",", 
   RowBox[{"k", "[", 
    RowBox[{"0", ",", "2", ",", "2", ",", "0"}], "]"}], ",", 
   RowBox[{"k", "[", 
    RowBox[{"0", ",", "2", ",", "1", ",", "1"}], "]"}], ",", 
   RowBox[{"k", "[", 
    RowBox[{"0", ",", "2", ",", "0", ",", "2"}], "]"}], ",", 
   RowBox[{"k", "[", 
    RowBox[{"0", ",", "1", ",", "3", ",", "0"}], "]"}], ",", 
   RowBox[{"k", "[", 
    RowBox[{"0", ",", "1", ",", "2", ",", "1"}], "]"}], ",", 
   RowBox[{"k", "[", 
    RowBox[{"0", ",", "1", ",", "1", ",", "2"}], "]"}], ",", 
   RowBox[{"k", "[", 
    RowBox[{"0", ",", "1", ",", "0", ",", "3"}], "]"}], ",", 
   RowBox[{"k", "[", 
    RowBox[{"0", ",", "0", ",", "4", ",", "0"}], "]"}], ",", 
   RowBox[{"k", "[", 
    RowBox[{"0", ",", "0", ",", "3", ",", "1"}], "]"}], ",", 
   RowBox[{"k", "[", 
    RowBox[{"0", ",", "0", ",", "2", ",", "2"}], "]"}], ",", 
   RowBox[{"k", "[", 
    RowBox[{"0", ",", "0", ",", "1", ",", "3"}], "]"}], ",", 
   RowBox[{"k", "[", 
    RowBox[{"0", ",", "0", ",", "0", ",", "4"}], "]"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8871156581128902`*^9, 3.8875303285053625`*^9, 3.8878247360282125`*^9, 
   3.888659267259172*^9, 3.889700417378628*^9, 3.8897012135985413`*^9, 
   3.890386791239111*^9, 3.890912869155037*^9, 3.8909130552364187`*^9, 
   3.890913222183393*^9, 3.890972767616913*^9, 3.891081684220175*^9, 
   3.891418891656064*^9, 3.900501347305458*^9, {3.900509575338769*^9, 
   3.9005095972844563`*^9}, 3.900509682065097*^9, 3.900510311196558*^9, 
   3.900511194982285*^9, 3.900511614589267*^9, 3.9005619077816143`*^9, 
   3.90057445224331*^9, 3.9005777660855627`*^9, 3.9052320329150343`*^9, 
   3.905935688669794*^9, 3.90594866734844*^9, 3.905948859729146*^9, 
   3.905949011883608*^9, 3.905949947704568*^9, 3.905956711241117*^9, 
   3.906048727672118*^9, 3.9060498815168343`*^9, 3.906097566400981*^9, 
   3.906112075384733*^9, 3.906116681036963*^9, 3.906117442109385*^9, 
   3.906118011276445*^9, 3.906119997846142*^9, 3.906557354639783*^9, 
   3.906704213157754*^9, 3.906705237354678*^9, 3.90678646292633*^9, 
   3.906788163213106*^9, 3.906789362307125*^9, 3.906789722052047*^9, 
   3.907661399109923*^9, 3.9076616605132504`*^9, 3.907671259277687*^9, 
   3.907672319261882*^9, 3.9076805769840193`*^9, 3.907743422553398*^9, 
   3.907744146968416*^9, 3.907744574205082*^9, 3.907761073867877*^9, 
   3.907761380375996*^9, 3.90776496508289*^9, 3.907827532657312*^9, 
   3.907848930701777*^9, 3.9079225615670156`*^9, 3.907924621682206*^9, 
   3.9079254557790194`*^9, 3.9079468461440983`*^9, 3.907995590316311*^9, 
   3.9079973879259863`*^9, 3.908003177205995*^9, 3.9080053794010267`*^9, 
   3.908005699144726*^9, 3.908012263812889*^9, 3.9081735790135317`*^9, 
   3.9081988251938267`*^9, 3.9081995264470654`*^9, 3.908201177473505*^9, 
   3.908355996151239*^9, 3.909500736961485*^9, 3.909501912977325*^9, 
   3.9095096950793867`*^9, 3.9095105868594513`*^9, 3.9095586478218718`*^9, 
   3.910092961197401*^9, 3.910345683541959*^9, 3.910346042399803*^9, 
   3.910346890785202*^9, 3.910350925470224*^9, 3.910358366480455*^9, 
   3.9142326518977327`*^9, 3.91423765386482*^9, 3.91424180034715*^9, 
   3.914409732798604*^9, 3.915093417799571*^9, 3.915093855045725*^9, 
   3.915098763600925*^9, 3.917518204765418*^9, 3.9175264782313433`*^9, 
   3.9175265732174664`*^9, 3.917955456460883*^9, 3.918106408555135*^9, 
   3.9183062260773153`*^9, 3.919230116002678*^9, 3.9192341571517897`*^9, 
   3.919433419314129*^9, 3.91943346768477*^9, 3.919433510238233*^9, 
   3.919856974355584*^9, 3.919860643310759*^9, 3.920359497537138*^9, 
   3.9230324459205313`*^9, 3.934000782358569*^9, 3.934001939628055*^9, 
   3.9340133674767237`*^9, 3.934547873544339*^9},
 CellLabel->"Out[47]=",ExpressionUUID->"a2be8d38-09e0-4f9c-b376-ff1170d26b2a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Powersks4", "=", 
  RowBox[{
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"k1", "^", "i1"}], " ", 
        RowBox[{"k2", "^", "i2"}], " ", 
        RowBox[{"k3", "^", "i3"}], " ", 
        RowBox[{"k4", "^", 
         RowBox[{"(", 
          RowBox[{"4", "-", "i1", "-", "i2", "-", "i3"}], ")"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i1", ",", "0", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i2", ",", "0", ",", 
         RowBox[{"4", "-", "i1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i3", ",", "0", ",", 
         RowBox[{"4", "-", "i1", "-", "i2"}]}], "}"}]}], "]"}], ",", "2"}], 
    "]"}], "//", "Reverse", " ", 
   RowBox[{"(*", 
    RowBox[{
    "Constructs", " ", "all", " ", "the", " ", "products", " ", "of", " ", 
     "4", " ", "symbols", " ", "kj"}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.900508401368794*^9, 3.90050845760844*^9}, {
   3.900508689290173*^9, 3.900508745636257*^9}, {3.900511619950963*^9, 
   3.900511621455991*^9}, 3.900562944831675*^9, 3.9005744673199587`*^9, {
   3.9171820701753073`*^9, 3.917182074189706*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"e70af7d2-7cc5-4700-813b-2679c976db54"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SuperscriptBox["k1", "4"], ",", 
   RowBox[{
    SuperscriptBox["k1", "3"], " ", "k2"}], ",", 
   RowBox[{
    SuperscriptBox["k1", "3"], " ", "k3"}], ",", 
   RowBox[{
    SuperscriptBox["k1", "3"], " ", "k4"}], ",", 
   RowBox[{
    SuperscriptBox["k1", "2"], " ", 
    SuperscriptBox["k2", "2"]}], ",", 
   RowBox[{
    SuperscriptBox["k1", "2"], " ", "k2", " ", "k3"}], ",", 
   RowBox[{
    SuperscriptBox["k1", "2"], " ", "k2", " ", "k4"}], ",", 
   RowBox[{
    SuperscriptBox["k1", "2"], " ", 
    SuperscriptBox["k3", "2"]}], ",", 
   RowBox[{
    SuperscriptBox["k1", "2"], " ", "k3", " ", "k4"}], ",", 
   RowBox[{
    SuperscriptBox["k1", "2"], " ", 
    SuperscriptBox["k4", "2"]}], ",", 
   RowBox[{"k1", " ", 
    SuperscriptBox["k2", "3"]}], ",", 
   RowBox[{"k1", " ", 
    SuperscriptBox["k2", "2"], " ", "k3"}], ",", 
   RowBox[{"k1", " ", 
    SuperscriptBox["k2", "2"], " ", "k4"}], ",", 
   RowBox[{"k1", " ", "k2", " ", 
    SuperscriptBox["k3", "2"]}], ",", 
   RowBox[{"k1", " ", "k2", " ", "k3", " ", "k4"}], ",", 
   RowBox[{"k1", " ", "k2", " ", 
    SuperscriptBox["k4", "2"]}], ",", 
   RowBox[{"k1", " ", 
    SuperscriptBox["k3", "3"]}], ",", 
   RowBox[{"k1", " ", 
    SuperscriptBox["k3", "2"], " ", "k4"}], ",", 
   RowBox[{"k1", " ", "k3", " ", 
    SuperscriptBox["k4", "2"]}], ",", 
   RowBox[{"k1", " ", 
    SuperscriptBox["k4", "3"]}], ",", 
   SuperscriptBox["k2", "4"], ",", 
   RowBox[{
    SuperscriptBox["k2", "3"], " ", "k3"}], ",", 
   RowBox[{
    SuperscriptBox["k2", "3"], " ", "k4"}], ",", 
   RowBox[{
    SuperscriptBox["k2", "2"], " ", 
    SuperscriptBox["k3", "2"]}], ",", 
   RowBox[{
    SuperscriptBox["k2", "2"], " ", "k3", " ", "k4"}], ",", 
   RowBox[{
    SuperscriptBox["k2", "2"], " ", 
    SuperscriptBox["k4", "2"]}], ",", 
   RowBox[{"k2", " ", 
    SuperscriptBox["k3", "3"]}], ",", 
   RowBox[{"k2", " ", 
    SuperscriptBox["k3", "2"], " ", "k4"}], ",", 
   RowBox[{"k2", " ", "k3", " ", 
    SuperscriptBox["k4", "2"]}], ",", 
   RowBox[{"k2", " ", 
    SuperscriptBox["k4", "3"]}], ",", 
   SuperscriptBox["k3", "4"], ",", 
   RowBox[{
    SuperscriptBox["k3", "3"], " ", "k4"}], ",", 
   RowBox[{
    SuperscriptBox["k3", "2"], " ", 
    SuperscriptBox["k4", "2"]}], ",", 
   RowBox[{"k3", " ", 
    SuperscriptBox["k4", "3"]}], ",", 
   SuperscriptBox["k4", "4"]}], "}"}]], "Output",
 CellChangeTimes->{{3.900509575367051*^9, 3.9005095973128157`*^9}, 
   3.9005096820943937`*^9, 3.9005103112345257`*^9, 3.900511195027103*^9, 
   3.90051162172475*^9, 3.900561907829618*^9, 3.9005744735132217`*^9, 
   3.900577766145131*^9, 3.905232032959092*^9, 3.905935688716421*^9, 
   3.905948667397358*^9, 3.9059488597805643`*^9, 3.905949012011298*^9, 
   3.905949947808887*^9, 3.905956711309825*^9, 3.906048727840437*^9, 
   3.9060498816513166`*^9, 3.906097566463303*^9, 3.906112075472478*^9, 
   3.906116681114128*^9, 3.906117442183674*^9, 3.9061180113549356`*^9, 
   3.906119997890217*^9, 3.9065573547847843`*^9, 3.9067042132228107`*^9, 
   3.906705237400628*^9, 3.906786462972639*^9, 3.906788163269259*^9, 
   3.90678936235215*^9, 3.906789722124917*^9, 3.90766139915092*^9, 
   3.907661660560832*^9, 3.90767125933626*^9, 3.907672319372027*^9, 
   3.907680577055263*^9, 3.9077434226167107`*^9, 3.907744147041717*^9, 
   3.907744574261294*^9, 3.90776107394636*^9, 3.9077613804487963`*^9, 
   3.907764965240172*^9, 3.907827532731882*^9, 3.9078489307782717`*^9, 
   3.90792256187754*^9, 3.907924621763826*^9, 3.9079254558571367`*^9, 
   3.907946846263772*^9, 3.907995590452869*^9, 3.907997387966673*^9, 
   3.908003177245685*^9, 3.908005379443881*^9, 3.9080056991885443`*^9, 
   3.908012263855158*^9, 3.9081735791307592`*^9, 3.908198825273147*^9, 
   3.908199526522801*^9, 3.908201177510007*^9, 3.908355996197906*^9, 
   3.909500737008768*^9, 3.909501913029255*^9, 3.909509695189022*^9, 
   3.9095105869089746`*^9, 3.909558647932549*^9, 3.910092961230448*^9, 
   3.910345683576191*^9, 3.910346042437858*^9, 3.910346890844487*^9, 
   3.91035092549816*^9, 3.910358366487103*^9, 3.914232651922817*^9, 
   3.914237653944463*^9, 3.914241800387952*^9, 3.914409732842046*^9, 
   3.915093417843143*^9, 3.915093855088912*^9, 3.915098763942857*^9, 
   3.9175182047975473`*^9, 3.917526478276053*^9, 3.917526573264017*^9, 
   3.917955456526753*^9, 3.918106408593281*^9, 3.918306226093356*^9, 
   3.919230116033914*^9, 3.919234157189721*^9, 3.9194334194198227`*^9, 
   3.919433467723729*^9, 3.9194335102733603`*^9, 3.919856974365951*^9, 
   3.9198606433444366`*^9, 3.920359497568346*^9, 3.923032445932502*^9, 
   3.934000782392791*^9, 3.9340019396738*^9, 3.9340133674846888`*^9, 
   3.9345478735830793`*^9},
 CellLabel->"Out[48]=",ExpressionUUID->"0d2f5807-02e2-40ad-9946-72321ca74df5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"dummy4", "=", 
  RowBox[{"Ks4", ".", "Powersks4"}]}]], "Input",
 CellChangeTimes->{{3.900508720974168*^9, 3.900508752568139*^9}, {
  3.900574439988318*^9, 3.9005744808954897`*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"2c3e518c-4d72-4786-836a-d7e0bf6a024d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["k4", "4"], " ", 
   RowBox[{"k", "[", 
    RowBox[{"0", ",", "0", ",", "0", ",", "4"}], "]"}]}], "+", 
  RowBox[{"k3", " ", 
   SuperscriptBox["k4", "3"], " ", 
   RowBox[{"k", "[", 
    RowBox[{"0", ",", "0", ",", "1", ",", "3"}], "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["k3", "2"], " ", 
   SuperscriptBox["k4", "2"], " ", 
   RowBox[{"k", "[", 
    RowBox[{"0", ",", "0", ",", "2", ",", "2"}], "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["k3", "3"], " ", "k4", " ", 
   RowBox[{"k", "[", 
    RowBox[{"0", ",", "0", ",", "3", ",", "1"}], "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["k3", "4"], " ", 
   RowBox[{"k", "[", 
    RowBox[{"0", ",", "0", ",", "4", ",", "0"}], "]"}]}], "+", 
  RowBox[{"k2", " ", 
   SuperscriptBox["k4", "3"], " ", 
   RowBox[{"k", "[", 
    RowBox[{"0", ",", "1", ",", "0", ",", "3"}], "]"}]}], "+", 
  RowBox[{"k2", " ", "k3", " ", 
   SuperscriptBox["k4", "2"], " ", 
   RowBox[{"k", "[", 
    RowBox[{"0", ",", "1", ",", "1", ",", "2"}], "]"}]}], "+", 
  RowBox[{"k2", " ", 
   SuperscriptBox["k3", "2"], " ", "k4", " ", 
   RowBox[{"k", "[", 
    RowBox[{"0", ",", "1", ",", "2", ",", "1"}], "]"}]}], "+", 
  RowBox[{"k2", " ", 
   SuperscriptBox["k3", "3"], " ", 
   RowBox[{"k", "[", 
    RowBox[{"0", ",", "1", ",", "3", ",", "0"}], "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["k2", "2"], " ", 
   SuperscriptBox["k4", "2"], " ", 
   RowBox[{"k", "[", 
    RowBox[{"0", ",", "2", ",", "0", ",", "2"}], "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["k2", "2"], " ", "k3", " ", "k4", " ", 
   RowBox[{"k", "[", 
    RowBox[{"0", ",", "2", ",", "1", ",", "1"}], "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["k2", "2"], " ", 
   SuperscriptBox["k3", "2"], " ", 
   RowBox[{"k", "[", 
    RowBox[{"0", ",", "2", ",", "2", ",", "0"}], "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["k2", "3"], " ", "k4", " ", 
   RowBox[{"k", "[", 
    RowBox[{"0", ",", "3", ",", "0", ",", "1"}], "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["k2", "3"], " ", "k3", " ", 
   RowBox[{"k", "[", 
    RowBox[{"0", ",", "3", ",", "1", ",", "0"}], "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["k2", "4"], " ", 
   RowBox[{"k", "[", 
    RowBox[{"0", ",", "4", ",", "0", ",", "0"}], "]"}]}], "+", 
  RowBox[{"k1", " ", 
   SuperscriptBox["k4", "3"], " ", 
   RowBox[{"k", "[", 
    RowBox[{"1", ",", "0", ",", "0", ",", "3"}], "]"}]}], "+", 
  RowBox[{"k1", " ", "k3", " ", 
   SuperscriptBox["k4", "2"], " ", 
   RowBox[{"k", "[", 
    RowBox[{"1", ",", "0", ",", "1", ",", "2"}], "]"}]}], "+", 
  RowBox[{"k1", " ", 
   SuperscriptBox["k3", "2"], " ", "k4", " ", 
   RowBox[{"k", "[", 
    RowBox[{"1", ",", "0", ",", "2", ",", "1"}], "]"}]}], "+", 
  RowBox[{"k1", " ", 
   SuperscriptBox["k3", "3"], " ", 
   RowBox[{"k", "[", 
    RowBox[{"1", ",", "0", ",", "3", ",", "0"}], "]"}]}], "+", 
  RowBox[{"k1", " ", "k2", " ", 
   SuperscriptBox["k4", "2"], " ", 
   RowBox[{"k", "[", 
    RowBox[{"1", ",", "1", ",", "0", ",", "2"}], "]"}]}], "+", 
  RowBox[{"k1", " ", "k2", " ", "k3", " ", "k4", " ", 
   RowBox[{"k", "[", 
    RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "+", 
  RowBox[{"k1", " ", "k2", " ", 
   SuperscriptBox["k3", "2"], " ", 
   RowBox[{"k", "[", 
    RowBox[{"1", ",", "1", ",", "2", ",", "0"}], "]"}]}], "+", 
  RowBox[{"k1", " ", 
   SuperscriptBox["k2", "2"], " ", "k4", " ", 
   RowBox[{"k", "[", 
    RowBox[{"1", ",", "2", ",", "0", ",", "1"}], "]"}]}], "+", 
  RowBox[{"k1", " ", 
   SuperscriptBox["k2", "2"], " ", "k3", " ", 
   RowBox[{"k", "[", 
    RowBox[{"1", ",", "2", ",", "1", ",", "0"}], "]"}]}], "+", 
  RowBox[{"k1", " ", 
   SuperscriptBox["k2", "3"], " ", 
   RowBox[{"k", "[", 
    RowBox[{"1", ",", "3", ",", "0", ",", "0"}], "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["k1", "2"], " ", 
   SuperscriptBox["k4", "2"], " ", 
   RowBox[{"k", "[", 
    RowBox[{"2", ",", "0", ",", "0", ",", "2"}], "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["k1", "2"], " ", "k3", " ", "k4", " ", 
   RowBox[{"k", "[", 
    RowBox[{"2", ",", "0", ",", "1", ",", "1"}], "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["k1", "2"], " ", 
   SuperscriptBox["k3", "2"], " ", 
   RowBox[{"k", "[", 
    RowBox[{"2", ",", "0", ",", "2", ",", "0"}], "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["k1", "2"], " ", "k2", " ", "k4", " ", 
   RowBox[{"k", "[", 
    RowBox[{"2", ",", "1", ",", "0", ",", "1"}], "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["k1", "2"], " ", "k2", " ", "k3", " ", 
   RowBox[{"k", "[", 
    RowBox[{"2", ",", "1", ",", "1", ",", "0"}], "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["k1", "2"], " ", 
   SuperscriptBox["k2", "2"], " ", 
   RowBox[{"k", "[", 
    RowBox[{"2", ",", "2", ",", "0", ",", "0"}], "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["k1", "3"], " ", "k4", " ", 
   RowBox[{"k", "[", 
    RowBox[{"3", ",", "0", ",", "0", ",", "1"}], "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["k1", "3"], " ", "k3", " ", 
   RowBox[{"k", "[", 
    RowBox[{"3", ",", "0", ",", "1", ",", "0"}], "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["k1", "3"], " ", "k2", " ", 
   RowBox[{"k", "[", 
    RowBox[{"3", ",", "1", ",", "0", ",", "0"}], "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["k1", "4"], " ", 
   RowBox[{"k", "[", 
    RowBox[{"4", ",", "0", ",", "0", ",", "0"}], "]"}]}]}]], "Output",
 CellChangeTimes->{{3.900509575396138*^9, 3.900509597341096*^9}, 
   3.900509682124542*^9, 3.9005103112747*^9, 3.900511195072999*^9, 
   3.9005114926876593`*^9, {3.900511624036715*^9, 3.900511627767641*^9}, 
   3.900561907878146*^9, {3.9005744770992937`*^9, 3.900574482039485*^9}, 
   3.9005777662135477`*^9, 3.905232033005382*^9, 3.9059356887630787`*^9, 
   3.905948667442773*^9, 3.905948859825199*^9, 3.905949012087121*^9, 
   3.905949947836811*^9, 3.905951327881763*^9, 3.905956711416634*^9, 
   3.906048727918311*^9, 3.906049881713109*^9, 3.906097566526415*^9, 
   3.906112075559186*^9, 3.906116681192132*^9, 3.906117442258738*^9, 
   3.9061180114397593`*^9, 3.906119997933323*^9, 3.906557355043105*^9, 
   3.906704213305151*^9, 3.906705237467229*^9, 3.906786463023253*^9, 
   3.906788163288117*^9, 3.906789362396809*^9, 3.906789722164118*^9, 
   3.907661399196061*^9, 3.907661660603258*^9, 3.907671259467952*^9, 
   3.9076723194129877`*^9, 3.907680577112158*^9, 3.907743422675682*^9, 
   3.907744147125578*^9, 3.907744574371334*^9, 3.907761074028349*^9, 
   3.907761380481907*^9, 3.907764965346428*^9, 3.907827532769972*^9, 
   3.907848930854261*^9, 3.907922562104465*^9, 3.9079246218382883`*^9, 
   3.9079254559384623`*^9, 3.90794684636436*^9, 3.9079955905471783`*^9, 
   3.907997388011959*^9, 3.908003177285635*^9, 3.9080053794880733`*^9, 
   3.908005699232093*^9, 3.908012263896813*^9, 3.908173579178738*^9, 
   3.908198825352921*^9, 3.908199526598927*^9, 3.908201177584771*^9, 
   3.908355996240939*^9, 3.909500737056835*^9, 3.909501913090158*^9, 
   3.909509695308701*^9, 3.9095105869563017`*^9, 3.9095586479925537`*^9, 
   3.9100929612660713`*^9, 3.910345683608583*^9, 3.910346042473763*^9, 
   3.9103468909239693`*^9, 3.910350925526466*^9, 3.910358366494084*^9, 
   3.9142326519508257`*^9, 3.91423765402418*^9, 3.9142418004325027`*^9, 
   3.914409732885209*^9, 3.915093417887233*^9, 3.915093855131981*^9, 
   3.915098764324429*^9, 3.917518204829199*^9, 3.917526478325268*^9, 
   3.917526573317216*^9, 3.917955456592208*^9, 3.9181064086321163`*^9, 
   3.918306226148151*^9, 3.919230116064785*^9, 3.919234157233424*^9, 
   3.919433419461892*^9, 3.919433467770829*^9, 3.919433510309124*^9, 
   3.919856974376665*^9, 3.919860643376437*^9, 3.920359497601225*^9, 
   3.923032445946598*^9, 3.934000782427896*^9, 3.934001939719762*^9, 
   3.934013367492998*^9, 3.934547873623925*^9},
 CellLabel->"Out[49]=",ExpressionUUID->"56335520-b77b-4c72-aaea-446b78c64fec"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ksubstitution", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Ks4", "[", 
      RowBox[{"[", "i", "]"}], "]"}], "->", 
     RowBox[{"Powersks4", "[", 
      RowBox[{"[", "i", "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Length", "[", "Ks4", "]"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.906107370646839*^9, 3.9061074319563637`*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"2793d885-6adc-4eca-a1d2-d0e49beca857"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"k", "[", 
     RowBox[{"4", ",", "0", ",", "0", ",", "0"}], "]"}], "\[Rule]", 
    SuperscriptBox["k1", "4"]}], ",", 
   RowBox[{
    RowBox[{"k", "[", 
     RowBox[{"3", ",", "1", ",", "0", ",", "0"}], "]"}], "\[Rule]", 
    RowBox[{
     SuperscriptBox["k1", "3"], " ", "k2"}]}], ",", 
   RowBox[{
    RowBox[{"k", "[", 
     RowBox[{"3", ",", "0", ",", "1", ",", "0"}], "]"}], "\[Rule]", 
    RowBox[{
     SuperscriptBox["k1", "3"], " ", "k3"}]}], ",", 
   RowBox[{
    RowBox[{"k", "[", 
     RowBox[{"3", ",", "0", ",", "0", ",", "1"}], "]"}], "\[Rule]", 
    RowBox[{
     SuperscriptBox["k1", "3"], " ", "k4"}]}], ",", 
   RowBox[{
    RowBox[{"k", "[", 
     RowBox[{"2", ",", "2", ",", "0", ",", "0"}], "]"}], "\[Rule]", 
    RowBox[{
     SuperscriptBox["k1", "2"], " ", 
     SuperscriptBox["k2", "2"]}]}], ",", 
   RowBox[{
    RowBox[{"k", "[", 
     RowBox[{"2", ",", "1", ",", "1", ",", "0"}], "]"}], "\[Rule]", 
    RowBox[{
     SuperscriptBox["k1", "2"], " ", "k2", " ", "k3"}]}], ",", 
   RowBox[{
    RowBox[{"k", "[", 
     RowBox[{"2", ",", "1", ",", "0", ",", "1"}], "]"}], "\[Rule]", 
    RowBox[{
     SuperscriptBox["k1", "2"], " ", "k2", " ", "k4"}]}], ",", 
   RowBox[{
    RowBox[{"k", "[", 
     RowBox[{"2", ",", "0", ",", "2", ",", "0"}], "]"}], "\[Rule]", 
    RowBox[{
     SuperscriptBox["k1", "2"], " ", 
     SuperscriptBox["k3", "2"]}]}], ",", 
   RowBox[{
    RowBox[{"k", "[", 
     RowBox[{"2", ",", "0", ",", "1", ",", "1"}], "]"}], "\[Rule]", 
    RowBox[{
     SuperscriptBox["k1", "2"], " ", "k3", " ", "k4"}]}], ",", 
   RowBox[{
    RowBox[{"k", "[", 
     RowBox[{"2", ",", "0", ",", "0", ",", "2"}], "]"}], "\[Rule]", 
    RowBox[{
     SuperscriptBox["k1", "2"], " ", 
     SuperscriptBox["k4", "2"]}]}], ",", 
   RowBox[{
    RowBox[{"k", "[", 
     RowBox[{"1", ",", "3", ",", "0", ",", "0"}], "]"}], "\[Rule]", 
    RowBox[{"k1", " ", 
     SuperscriptBox["k2", "3"]}]}], ",", 
   RowBox[{
    RowBox[{"k", "[", 
     RowBox[{"1", ",", "2", ",", "1", ",", "0"}], "]"}], "\[Rule]", 
    RowBox[{"k1", " ", 
     SuperscriptBox["k2", "2"], " ", "k3"}]}], ",", 
   RowBox[{
    RowBox[{"k", "[", 
     RowBox[{"1", ",", "2", ",", "0", ",", "1"}], "]"}], "\[Rule]", 
    RowBox[{"k1", " ", 
     SuperscriptBox["k2", "2"], " ", "k4"}]}], ",", 
   RowBox[{
    RowBox[{"k", "[", 
     RowBox[{"1", ",", "1", ",", "2", ",", "0"}], "]"}], "\[Rule]", 
    RowBox[{"k1", " ", "k2", " ", 
     SuperscriptBox["k3", "2"]}]}], ",", 
   RowBox[{
    RowBox[{"k", "[", 
     RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}], "\[Rule]", 
    RowBox[{"k1", " ", "k2", " ", "k3", " ", "k4"}]}], ",", 
   RowBox[{
    RowBox[{"k", "[", 
     RowBox[{"1", ",", "1", ",", "0", ",", "2"}], "]"}], "\[Rule]", 
    RowBox[{"k1", " ", "k2", " ", 
     SuperscriptBox["k4", "2"]}]}], ",", 
   RowBox[{
    RowBox[{"k", "[", 
     RowBox[{"1", ",", "0", ",", "3", ",", "0"}], "]"}], "\[Rule]", 
    RowBox[{"k1", " ", 
     SuperscriptBox["k3", "3"]}]}], ",", 
   RowBox[{
    RowBox[{"k", "[", 
     RowBox[{"1", ",", "0", ",", "2", ",", "1"}], "]"}], "\[Rule]", 
    RowBox[{"k1", " ", 
     SuperscriptBox["k3", "2"], " ", "k4"}]}], ",", 
   RowBox[{
    RowBox[{"k", "[", 
     RowBox[{"1", ",", "0", ",", "1", ",", "2"}], "]"}], "\[Rule]", 
    RowBox[{"k1", " ", "k3", " ", 
     SuperscriptBox["k4", "2"]}]}], ",", 
   RowBox[{
    RowBox[{"k", "[", 
     RowBox[{"1", ",", "0", ",", "0", ",", "3"}], "]"}], "\[Rule]", 
    RowBox[{"k1", " ", 
     SuperscriptBox["k4", "3"]}]}], ",", 
   RowBox[{
    RowBox[{"k", "[", 
     RowBox[{"0", ",", "4", ",", "0", ",", "0"}], "]"}], "\[Rule]", 
    SuperscriptBox["k2", "4"]}], ",", 
   RowBox[{
    RowBox[{"k", "[", 
     RowBox[{"0", ",", "3", ",", "1", ",", "0"}], "]"}], "\[Rule]", 
    RowBox[{
     SuperscriptBox["k2", "3"], " ", "k3"}]}], ",", 
   RowBox[{
    RowBox[{"k", "[", 
     RowBox[{"0", ",", "3", ",", "0", ",", "1"}], "]"}], "\[Rule]", 
    RowBox[{
     SuperscriptBox["k2", "3"], " ", "k4"}]}], ",", 
   RowBox[{
    RowBox[{"k", "[", 
     RowBox[{"0", ",", "2", ",", "2", ",", "0"}], "]"}], "\[Rule]", 
    RowBox[{
     SuperscriptBox["k2", "2"], " ", 
     SuperscriptBox["k3", "2"]}]}], ",", 
   RowBox[{
    RowBox[{"k", "[", 
     RowBox[{"0", ",", "2", ",", "1", ",", "1"}], "]"}], "\[Rule]", 
    RowBox[{
     SuperscriptBox["k2", "2"], " ", "k3", " ", "k4"}]}], ",", 
   RowBox[{
    RowBox[{"k", "[", 
     RowBox[{"0", ",", "2", ",", "0", ",", "2"}], "]"}], "\[Rule]", 
    RowBox[{
     SuperscriptBox["k2", "2"], " ", 
     SuperscriptBox["k4", "2"]}]}], ",", 
   RowBox[{
    RowBox[{"k", "[", 
     RowBox[{"0", ",", "1", ",", "3", ",", "0"}], "]"}], "\[Rule]", 
    RowBox[{"k2", " ", 
     SuperscriptBox["k3", "3"]}]}], ",", 
   RowBox[{
    RowBox[{"k", "[", 
     RowBox[{"0", ",", "1", ",", "2", ",", "1"}], "]"}], "\[Rule]", 
    RowBox[{"k2", " ", 
     SuperscriptBox["k3", "2"], " ", "k4"}]}], ",", 
   RowBox[{
    RowBox[{"k", "[", 
     RowBox[{"0", ",", "1", ",", "1", ",", "2"}], "]"}], "\[Rule]", 
    RowBox[{"k2", " ", "k3", " ", 
     SuperscriptBox["k4", "2"]}]}], ",", 
   RowBox[{
    RowBox[{"k", "[", 
     RowBox[{"0", ",", "1", ",", "0", ",", "3"}], "]"}], "\[Rule]", 
    RowBox[{"k2", " ", 
     SuperscriptBox["k4", "3"]}]}], ",", 
   RowBox[{
    RowBox[{"k", "[", 
     RowBox[{"0", ",", "0", ",", "4", ",", "0"}], "]"}], "\[Rule]", 
    SuperscriptBox["k3", "4"]}], ",", 
   RowBox[{
    RowBox[{"k", "[", 
     RowBox[{"0", ",", "0", ",", "3", ",", "1"}], "]"}], "\[Rule]", 
    RowBox[{
     SuperscriptBox["k3", "3"], " ", "k4"}]}], ",", 
   RowBox[{
    RowBox[{"k", "[", 
     RowBox[{"0", ",", "0", ",", "2", ",", "2"}], "]"}], "\[Rule]", 
    RowBox[{
     SuperscriptBox["k3", "2"], " ", 
     SuperscriptBox["k4", "2"]}]}], ",", 
   RowBox[{
    RowBox[{"k", "[", 
     RowBox[{"0", ",", "0", ",", "1", ",", "3"}], "]"}], "\[Rule]", 
    RowBox[{"k3", " ", 
     SuperscriptBox["k4", "3"]}]}], ",", 
   RowBox[{
    RowBox[{"k", "[", 
     RowBox[{"0", ",", "0", ",", "0", ",", "4"}], "]"}], "\[Rule]", 
    SuperscriptBox["k4", "4"]}]}], "}"}]], "Output",
 CellChangeTimes->CompressedData["
1:eJwV0VtM0nEcBXBctclmNB2aEVZe2BTWgIKtWOV+tlArBctcF92IItCkpIgx
cjLyIXLogxAx4aGsrYi5Yl0phqzUWhpeMk22ZjRsf6Rfs3JUtlnf38PZZ+ft
bCdfefaAKo1Go1VBQpbMVTIWRrVrE5W1oFVSXnYI7OiKH02RzhgNL4FNxut/
uOsxSmfEbDxQeuvH6vPg1PHP9h7wKuO0xg02Z1QvE2lmKc8DfhFSb/bkYeQI
OpLEjBU6914wdPnbxn1g9XZOsQyU2KemteDKwKktZ8Cy0Fs1kanYbTCAUU23
h7hjvq/eSHqBO+EEP0w01N8AGxcq5IOglRusGQJTd2nPiOy/Ed442Oud/E2B
umnLTAIstXD7voI96bowBgeiGooYzFtmfwdVSnWsdANG3UubxfvBO773NuIi
W3ysCmTtuvLTBZ5oLaRebcLoiLPo4mtQ1J8sHwFzOIonxN4Hafw4OHq/hJnI
x6jOrjedLMDIVCm/TXS9UGSqQPMvP10NrmOM+ZrAiNbcGCnBSDv0MjoGFles
iU2AB/s9n4q4GM3P7nx0jodRi38uSfwY7qq5ADY43feyBPBPcjiQA4ZcvkFi
7jumgAKf27LnhEKMwmqpwQ62cdoddVsx+ifwdh4GWYUtMwEwK9s0S/TnDseJ
9OYRr1WE0UO+Vt8BiraJ6G1i2PU0xL8mwejxZGT8kgwj/U2jsh1sZSykrOAA
Ei92yjH6D5H/LPg=
  "],
 CellLabel->"Out[50]=",ExpressionUUID->"dd172296-fe0e-4976-9df8-1130e016346b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"bsubstitution", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Bs", "[", 
      RowBox[{"[", "i", "]"}], "]"}], "->", 
     RowBox[{"Powersbs", "[", 
      RowBox[{"[", "i", "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Length", "[", "Bs", "]"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9061212882633457`*^9, 3.906121300874976*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"12efb925-26f0-47dd-8d01-b8ba4a80e8cc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"b", "[", 
     RowBox[{"2", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "]"}], 
    "\[Rule]", 
    SuperscriptBox["b1", "2"]}], ",", 
   RowBox[{
    RowBox[{"b", "[", 
     RowBox[{"1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}], "]"}], 
    "\[Rule]", 
    RowBox[{"b1", " ", "b2"}]}], ",", 
   RowBox[{
    RowBox[{"b", "[", 
     RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0"}], "]"}], 
    "\[Rule]", 
    RowBox[{"b1", " ", "b3"}]}], ",", 
   RowBox[{
    RowBox[{"b", "[", 
     RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}], "]"}], 
    "\[Rule]", 
    RowBox[{"b1", " ", "b4"}]}], ",", 
   RowBox[{
    RowBox[{"b", "[", 
     RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}], "]"}], 
    "\[Rule]", 
    RowBox[{"b1", " ", "b5"}]}], ",", 
   RowBox[{
    RowBox[{"b", "[", 
     RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], "]"}], 
    "\[Rule]", 
    RowBox[{"b1", " ", "b6"}]}], ",", 
   RowBox[{
    RowBox[{"b", "[", 
     RowBox[{"0", ",", "2", ",", "0", ",", "0", ",", "0", ",", "0"}], "]"}], 
    "\[Rule]", 
    SuperscriptBox["b2", "2"]}], ",", 
   RowBox[{
    RowBox[{"b", "[", 
     RowBox[{"0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0"}], "]"}], 
    "\[Rule]", 
    RowBox[{"b2", " ", "b3"}]}], ",", 
   RowBox[{
    RowBox[{"b", "[", 
     RowBox[{"0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0"}], "]"}], 
    "\[Rule]", 
    RowBox[{"b2", " ", "b4"}]}], ",", 
   RowBox[{
    RowBox[{"b", "[", 
     RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "0"}], "]"}], 
    "\[Rule]", 
    RowBox[{"b2", " ", "b5"}]}], ",", 
   RowBox[{
    RowBox[{"b", "[", 
     RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "1"}], "]"}], 
    "\[Rule]", 
    RowBox[{"b2", " ", "b6"}]}], ",", 
   RowBox[{
    RowBox[{"b", "[", 
     RowBox[{"0", ",", "0", ",", "2", ",", "0", ",", "0", ",", "0"}], "]"}], 
    "\[Rule]", 
    SuperscriptBox["b3", "2"]}], ",", 
   RowBox[{
    RowBox[{"b", "[", 
     RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0"}], "]"}], 
    "\[Rule]", 
    RowBox[{"b3", " ", "b4"}]}], ",", 
   RowBox[{
    RowBox[{"b", "[", 
     RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0"}], "]"}], 
    "\[Rule]", 
    RowBox[{"b3", " ", "b5"}]}], ",", 
   RowBox[{
    RowBox[{"b", "[", 
     RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "1"}], "]"}], 
    "\[Rule]", 
    RowBox[{"b3", " ", "b6"}]}], ",", 
   RowBox[{
    RowBox[{"b", "[", 
     RowBox[{"0", ",", "0", ",", "0", ",", "2", ",", "0", ",", "0"}], "]"}], 
    "\[Rule]", 
    SuperscriptBox["b4", "2"]}], ",", 
   RowBox[{
    RowBox[{"b", "[", 
     RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0"}], "]"}], 
    "\[Rule]", 
    RowBox[{"b4", " ", "b5"}]}], ",", 
   RowBox[{
    RowBox[{"b", "[", 
     RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1"}], "]"}], 
    "\[Rule]", 
    RowBox[{"b4", " ", "b6"}]}], ",", 
   RowBox[{
    RowBox[{"b", "[", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "2", ",", "0"}], "]"}], 
    "\[Rule]", 
    SuperscriptBox["b5", "2"]}], ",", 
   RowBox[{
    RowBox[{"b", "[", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1"}], "]"}], 
    "\[Rule]", 
    RowBox[{"b5", " ", "b6"}]}], ",", 
   RowBox[{
    RowBox[{"b", "[", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "2"}], "]"}], 
    "\[Rule]", 
    SuperscriptBox["b6", "2"]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.906121301118663*^9, 3.906121324939801*^9}, 
   3.9064501351743402`*^9, 3.906459142507872*^9, 3.90655790105392*^9, 
   3.9065590790766697`*^9, 3.906705519624045*^9, 3.906786463125017*^9, 
   3.906788163395751*^9, 3.906789362483406*^9, 3.906789722242399*^9, 
   3.907661399299453*^9, 3.907661660690135*^9, 3.907671259586516*^9, 
   3.9076723194963713`*^9, 3.907680577215189*^9, 3.907743422766203*^9, 
   3.907744147250355*^9, 3.90774457448691*^9, 3.907761074181419*^9, 
   3.907761380652191*^9, 3.9077649654762173`*^9, 3.907827532924515*^9, 
   3.907848931010311*^9, 3.907922562474074*^9, 3.907924621958243*^9, 
   3.907925456104843*^9, 3.907946846569971*^9, 3.907995590698393*^9, 
   3.907997388101577*^9, 3.908003177369557*^9, 3.9080053795770483`*^9, 
   3.9080056993515587`*^9, 3.908012263984618*^9, 3.908173579282381*^9, 
   3.908198825475521*^9, 3.908199526753256*^9, 3.908201177734795*^9, 
   3.908355996344887*^9, 3.909500737154347*^9, 3.909501913193432*^9, 
   3.9095096954248343`*^9, 3.909510587050295*^9, 3.9095586481136093`*^9, 
   3.910092961337274*^9, 3.910345683681602*^9, 3.910346042543544*^9, 
   3.9103468911169777`*^9, 3.910350925592416*^9, 3.910358366508836*^9, 
   3.9142326520118856`*^9, 3.914237654219615*^9, 3.9142418005168467`*^9, 
   3.914409732968457*^9, 3.915093417978917*^9, 3.9150938551935673`*^9, 
   3.9150987645477037`*^9, 3.917518204895116*^9, 3.9175264784127283`*^9, 
   3.917526573448958*^9, 3.9179554568005457`*^9, 3.918106408718618*^9, 
   3.9183062262858133`*^9, 3.919230116133018*^9, 3.91923415733083*^9, 
   3.919433419546485*^9, 3.919433467853671*^9, 3.919433510383423*^9, 
   3.91985697439915*^9, 3.919860643446011*^9, 3.920359497662222*^9, 
   3.9230324459714317`*^9, 3.934000782497225*^9, 3.934001939819097*^9, 
   3.934013367510147*^9, 3.934547873705399*^9},
 CellLabel->"Out[51]=",ExpressionUUID->"dc1711c4-31fb-49fd-87c9-5d995444f09a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ksubstitutioninv", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Powersks4", "[", 
      RowBox[{"[", "i", "]"}], "]"}], "->", 
     RowBox[{"Ks4", "[", 
      RowBox[{"[", "i", "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Length", "[", "Ks4", "]"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9061077203664017`*^9, 3.9061077636552353`*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"4224e4d3-c177-46ce-ae66-691284529326"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SuperscriptBox["k1", "4"], "\[Rule]", 
    RowBox[{"k", "[", 
     RowBox[{"4", ",", "0", ",", "0", ",", "0"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["k1", "3"], " ", "k2"}], "\[Rule]", 
    RowBox[{"k", "[", 
     RowBox[{"3", ",", "1", ",", "0", ",", "0"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["k1", "3"], " ", "k3"}], "\[Rule]", 
    RowBox[{"k", "[", 
     RowBox[{"3", ",", "0", ",", "1", ",", "0"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["k1", "3"], " ", "k4"}], "\[Rule]", 
    RowBox[{"k", "[", 
     RowBox[{"3", ",", "0", ",", "0", ",", "1"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["k1", "2"], " ", 
     SuperscriptBox["k2", "2"]}], "\[Rule]", 
    RowBox[{"k", "[", 
     RowBox[{"2", ",", "2", ",", "0", ",", "0"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["k1", "2"], " ", "k2", " ", "k3"}], "\[Rule]", 
    RowBox[{"k", "[", 
     RowBox[{"2", ",", "1", ",", "1", ",", "0"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["k1", "2"], " ", "k2", " ", "k4"}], "\[Rule]", 
    RowBox[{"k", "[", 
     RowBox[{"2", ",", "1", ",", "0", ",", "1"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["k1", "2"], " ", 
     SuperscriptBox["k3", "2"]}], "\[Rule]", 
    RowBox[{"k", "[", 
     RowBox[{"2", ",", "0", ",", "2", ",", "0"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["k1", "2"], " ", "k3", " ", "k4"}], "\[Rule]", 
    RowBox[{"k", "[", 
     RowBox[{"2", ",", "0", ",", "1", ",", "1"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["k1", "2"], " ", 
     SuperscriptBox["k4", "2"]}], "\[Rule]", 
    RowBox[{"k", "[", 
     RowBox[{"2", ",", "0", ",", "0", ",", "2"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"k1", " ", 
     SuperscriptBox["k2", "3"]}], "\[Rule]", 
    RowBox[{"k", "[", 
     RowBox[{"1", ",", "3", ",", "0", ",", "0"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"k1", " ", 
     SuperscriptBox["k2", "2"], " ", "k3"}], "\[Rule]", 
    RowBox[{"k", "[", 
     RowBox[{"1", ",", "2", ",", "1", ",", "0"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"k1", " ", 
     SuperscriptBox["k2", "2"], " ", "k4"}], "\[Rule]", 
    RowBox[{"k", "[", 
     RowBox[{"1", ",", "2", ",", "0", ",", "1"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"k1", " ", "k2", " ", 
     SuperscriptBox["k3", "2"]}], "\[Rule]", 
    RowBox[{"k", "[", 
     RowBox[{"1", ",", "1", ",", "2", ",", "0"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"k1", " ", "k2", " ", "k3", " ", "k4"}], "\[Rule]", 
    RowBox[{"k", "[", 
     RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"k1", " ", "k2", " ", 
     SuperscriptBox["k4", "2"]}], "\[Rule]", 
    RowBox[{"k", "[", 
     RowBox[{"1", ",", "1", ",", "0", ",", "2"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"k1", " ", 
     SuperscriptBox["k3", "3"]}], "\[Rule]", 
    RowBox[{"k", "[", 
     RowBox[{"1", ",", "0", ",", "3", ",", "0"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"k1", " ", 
     SuperscriptBox["k3", "2"], " ", "k4"}], "\[Rule]", 
    RowBox[{"k", "[", 
     RowBox[{"1", ",", "0", ",", "2", ",", "1"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"k1", " ", "k3", " ", 
     SuperscriptBox["k4", "2"]}], "\[Rule]", 
    RowBox[{"k", "[", 
     RowBox[{"1", ",", "0", ",", "1", ",", "2"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"k1", " ", 
     SuperscriptBox["k4", "3"]}], "\[Rule]", 
    RowBox[{"k", "[", 
     RowBox[{"1", ",", "0", ",", "0", ",", "3"}], "]"}]}], ",", 
   RowBox[{
    SuperscriptBox["k2", "4"], "\[Rule]", 
    RowBox[{"k", "[", 
     RowBox[{"0", ",", "4", ",", "0", ",", "0"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["k2", "3"], " ", "k3"}], "\[Rule]", 
    RowBox[{"k", "[", 
     RowBox[{"0", ",", "3", ",", "1", ",", "0"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["k2", "3"], " ", "k4"}], "\[Rule]", 
    RowBox[{"k", "[", 
     RowBox[{"0", ",", "3", ",", "0", ",", "1"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["k2", "2"], " ", 
     SuperscriptBox["k3", "2"]}], "\[Rule]", 
    RowBox[{"k", "[", 
     RowBox[{"0", ",", "2", ",", "2", ",", "0"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["k2", "2"], " ", "k3", " ", "k4"}], "\[Rule]", 
    RowBox[{"k", "[", 
     RowBox[{"0", ",", "2", ",", "1", ",", "1"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["k2", "2"], " ", 
     SuperscriptBox["k4", "2"]}], "\[Rule]", 
    RowBox[{"k", "[", 
     RowBox[{"0", ",", "2", ",", "0", ",", "2"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"k2", " ", 
     SuperscriptBox["k3", "3"]}], "\[Rule]", 
    RowBox[{"k", "[", 
     RowBox[{"0", ",", "1", ",", "3", ",", "0"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"k2", " ", 
     SuperscriptBox["k3", "2"], " ", "k4"}], "\[Rule]", 
    RowBox[{"k", "[", 
     RowBox[{"0", ",", "1", ",", "2", ",", "1"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"k2", " ", "k3", " ", 
     SuperscriptBox["k4", "2"]}], "\[Rule]", 
    RowBox[{"k", "[", 
     RowBox[{"0", ",", "1", ",", "1", ",", "2"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"k2", " ", 
     SuperscriptBox["k4", "3"]}], "\[Rule]", 
    RowBox[{"k", "[", 
     RowBox[{"0", ",", "1", ",", "0", ",", "3"}], "]"}]}], ",", 
   RowBox[{
    SuperscriptBox["k3", "4"], "\[Rule]", 
    RowBox[{"k", "[", 
     RowBox[{"0", ",", "0", ",", "4", ",", "0"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["k3", "3"], " ", "k4"}], "\[Rule]", 
    RowBox[{"k", "[", 
     RowBox[{"0", ",", "0", ",", "3", ",", "1"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["k3", "2"], " ", 
     SuperscriptBox["k4", "2"]}], "\[Rule]", 
    RowBox[{"k", "[", 
     RowBox[{"0", ",", "0", ",", "2", ",", "2"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"k3", " ", 
     SuperscriptBox["k4", "3"]}], "\[Rule]", 
    RowBox[{"k", "[", 
     RowBox[{"0", ",", "0", ",", "1", ",", "3"}], "]"}]}], ",", 
   RowBox[{
    SuperscriptBox["k4", "4"], "\[Rule]", 
    RowBox[{"k", "[", 
     RowBox[{"0", ",", "0", ",", "0", ",", "4"}], "]"}]}]}], "}"}]], "Output",\

 CellChangeTimes->{{3.9061077438484898`*^9, 3.906107764307168*^9}, 
   3.906118223356126*^9, 3.9061202102615423`*^9, 3.90645013520833*^9, 
   3.906459142546694*^9, 3.90655790106072*^9, 3.906559079126782*^9, 
   3.906705519665839*^9, 3.9067864631745853`*^9, 3.9067881634518747`*^9, 
   3.906789362550498*^9, 3.90678972228191*^9, 3.9076613993427153`*^9, 
   3.907661660702079*^9, 3.907671259638468*^9, 3.907672319537154*^9, 
   3.907680577267315*^9, 3.907743422824497*^9, 3.907744147325499*^9, 
   3.9077445745429087`*^9, 3.907761074256377*^9, 3.90776138072501*^9, 
   3.907764965571918*^9, 3.907827532994596*^9, 3.907848931088873*^9, 
   3.9079225626123343`*^9, 3.907924622035727*^9, 3.907925456182251*^9, 
   3.907946846767544*^9, 3.907995590789092*^9, 3.9079973881436253`*^9, 
   3.908003177411504*^9, 3.908005379618432*^9, 3.908005699394977*^9, 
   3.908012264025921*^9, 3.908173579331994*^9, 3.9081988255722017`*^9, 
   3.908199526827448*^9, 3.908201177807843*^9, 3.9083559964275703`*^9, 
   3.909500737196506*^9, 3.909501913246387*^9, 3.909509695481159*^9, 
   3.9095105870609818`*^9, 3.90955864817179*^9, 3.910092961376239*^9, 
   3.910345683718549*^9, 3.910346042578506*^9, 3.9103468912146893`*^9, 
   3.9103509256256533`*^9, 3.910358366517214*^9, 3.914232652042151*^9, 
   3.9142376543286047`*^9, 3.91424180055273*^9, 3.91440973300893*^9, 
   3.915093418023521*^9, 3.915093855236466*^9, 3.915098764606735*^9, 
   3.917518204940886*^9, 3.917526478557252*^9, 3.917526573497789*^9, 
   3.9179554568709*^9, 3.918106408758482*^9, 3.918306226341407*^9, 
   3.919230116164901*^9, 3.91923415739157*^9, 3.919433419585607*^9, 
   3.919433467890712*^9, 3.919433510417905*^9, 3.919856974409629*^9, 
   3.919860643479868*^9, 3.9203594976925707`*^9, 3.923032445982812*^9, 
   3.934000782532817*^9, 3.934001939868321*^9, 3.9340133675184097`*^9, 
   3.9345478737472363`*^9},
 CellLabel->"Out[52]=",ExpressionUUID->"50ac611c-4044-4323-88cc-fc8542c272ba"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Kummer", "=", 
    RowBox[{"ToExpression", "[", 
     RowBox[{"Import", "[", "\"\<Equation Kummer in P3.txt\>\"", "]"}], 
     "]"}]}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{
   "Imports", " ", "the", " ", "equation", " ", "that", " ", "defines", " ", 
    "the", " ", "Kummer", " ", "in", " ", "P3"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.900511708253626*^9, 3.9005117257580347`*^9}, {
   3.900511783030129*^9, 3.900511783279458*^9}, {3.9005118838577213`*^9, 
   3.900511892529291*^9}, 3.9005119953271303`*^9, {3.917182086146298*^9, 
   3.9171821015126667`*^9}, {3.919433372411933*^9, 3.919433372677491*^9}, 
   3.9345481569493933`*^9},ExpressionUUID->"3fcc4ec2-0557-4b8e-a82d-\
6960fd3c7b56"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Generating a basis that reduces well modulo 2", "Section",
 CellChangeTimes->{{3.917418783733561*^9, 
  3.9174187937357616`*^9}},ExpressionUUID->"fbd4a92f-7775-4a4a-aab7-\
a9f8aaad1b27"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
   "The", " ", "bi", " ", "that", " ", "I", " ", "have", " ", "defined", " ", 
    "do", " ", "not", " ", "reduce", " ", "well", " ", "modulo", " ", "2"}], 
   ",", " ", 
   RowBox[{
   "as", " ", "they", " ", "reduce", " ", "to", " ", "elements", " ", "that", 
    " ", "are", " ", "linear", " ", "combination", " ", "of", " ", "the", " ",
     "reductions", " ", "of", " ", "the", " ", "even", " ", "functions", " ", 
    "in", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "therefore", " ", "quadratic", " ", "forms", " ", "in", " ", "the", " ",
        "kj"}], ")"}], ".", " ", "The"}], " ", "following", " ", "function", 
    " ", "takes", " ", "as", " ", "input", " ", "one", " ", "of", " ", "the", 
    " ", "bis", " ", "and", " ", "write", " ", "them", " ", "as", " ", "a", 
    " ", "quadratic", " ", "form", " ", "in", " ", "the", " ", 
    RowBox[{"kj", "."}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.934548168216209*^9, 
  3.934548168626717*^9}},ExpressionUUID->"525d57ae-06ac-4de2-960f-\
84b455f3ce3a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"BsFromKsInChar2", "[", "B_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"mat", ",", "kernel"}], "}"}], ",", 
    RowBox[{
     RowBox[{"mat", "=", 
      RowBox[{"Linearise", "[", 
       RowBox[{
        RowBox[{"Remove0", "[", 
         RowBox[{"Flatten", "[", 
          RowBox[{"CoefficientList", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"B", "*", "b"}], "+", 
               RowBox[{"Ks2", ".", "Powersks2"}]}], "/.", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"k1", "->", "K1"}], ",", 
                RowBox[{"k2", "->", "K2"}], ",", 
                RowBox[{"k3", "->", "K3"}], ",", 
                RowBox[{"k4", "->", "K4"}]}], "}"}]}], "//", "Factor2"}], ",", 
            RowBox[{"{", 
             RowBox[{"x1", ",", "x2", ",", "y1", ",", "y2"}], "}"}]}], "]"}], 
          "]"}], "]"}], ",", 
        RowBox[{"Prepend", "[", 
         RowBox[{"Ks2", ",", "b"}], "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"First", ",", " ", 
       RowBox[{
        RowBox[{
        "I", " ", "consider", " ", "a", " ", "linear", " ", "combination", 
         " ", "of", " ", "bi", " ", "with", " ", "all", " ", "the", " ", 
         "products", " ", "ki", "*", "kj", " ", "1"}], "<=", "i"}], ",", 
       RowBox[{"j", "<=", 
        RowBox[{
        "4", " ", "and", " ", "I", " ", "expand", " ", "all", " ", "the", " ",
          "coefficients", " ", "on", " ", "the", " ", "variables", " ", 
         "x1"}]}], ",", "x2", ",", 
       RowBox[{"y1", " ", "and", " ", 
        RowBox[{"y2", ".", " ", "This"}], " ", "generates", " ", "a", " ", 
        "system", " ", "of", " ", "linear", " ", "equations", " ", "on", " ", 
        "the", " ", "variables", " ", "g0"}], ",", "...", ",", "g3", ",", 
       "f0", ",", "...", ",", "f6", ",", " ", 
       RowBox[{
       "to", " ", "which", " ", "I", " ", "can", " ", "associate", " ", "a", 
        " ", "matrix"}]}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"kernel", "=", 
      RowBox[{"LinearAlgebraMod", "[", 
       RowBox[{"\"\<NullSpace\>\"", ",", "mat", ",", "2"}], "]"}]}], ";", " ", 
     RowBox[{"(*", 
      RowBox[{
      "We", " ", "then", " ", "compute", " ", "the", " ", "kernel", " ", "of",
        " ", "this", " ", "matrix", " ", "to", " ", "obtain", " ", "the", " ",
        "linear", " ", "relation", " ", "that", " ", "I", " ", "want", " ", 
       "to", " ", "find"}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"kernel", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", 
            RowBox[{"2", ";;", 
             RowBox[{"-", "1"}]}]}], "]"}], "]"}], "/", 
         RowBox[{"kernel", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "1"}], "]"}], "]"}]}], ")"}], ".", "Powersks2"}],
       "//", "Simplify"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9144099789057703`*^9, 3.914410167618391*^9}, {
  3.914410207627067*^9, 3.9144103361032457`*^9}, {3.914410368369513*^9, 
  3.91441047160602*^9}, {3.914416156452668*^9, 3.914416158411447*^9}, {
  3.914416222148981*^9, 3.914416407518054*^9}, {3.917182482432632*^9, 
  3.9171825192009573`*^9}, {3.9171825765933733`*^9, 3.9171827692918253`*^9}, {
  3.917418588442376*^9, 3.91741861437316*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"0d8ba5e6-bfc2-4789-8fcb-9f1793b21e53"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BsFromKsInChar2", "[", "B1", "]"}]], "Input",
 CellChangeTimes->{{3.914415923706543*^9, 3.914415931521282*^9}, {
  3.914416422518445*^9, 3.9144164228352823`*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"030abde1-b741-429d-bc65-0a3f2fa07ea2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"g1", " ", 
   SuperscriptBox["k1", "2"]}], "+", 
  RowBox[{"g2", " ", "k1", " ", "k2"}], "+", 
  RowBox[{"g3", " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["k2", "2"], "+", 
     RowBox[{"k1", " ", "k3"}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.914415932678553*^9, 3.914416175117782*^9, {3.914416308437512*^9, 
   3.914416314329487*^9}, {3.914416367345348*^9, 3.914416423476533*^9}, 
   3.915093418414103*^9, 3.915093855606935*^9, 3.915098765099761*^9, 
   3.917182110527092*^9, 3.917518205383815*^9, 3.917526478943541*^9, 
   3.917526573824119*^9, 3.917955457247267*^9, 3.9181064091457443`*^9, 
   3.918306226805543*^9, 3.919230116457161*^9, 3.9192341579237957`*^9, 
   3.9194334200938473`*^9, 3.9194334683519077`*^9, 3.919433510711809*^9, 
   3.9198569748774757`*^9, 3.9198606438343973`*^9, 3.920359498023643*^9, 
   3.923032446365367*^9, 3.9340007828894567`*^9, 3.9340019402002573`*^9, 
   3.9340133678544292`*^9, 3.934547874103352*^9},
 CellLabel->"Out[56]=",ExpressionUUID->"a6e4f7ea-9d7e-4ed3-ac23-f95b9064060d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"W1", "=", 
   RowBox[{"BsFromKsInChar2", "[", "B1", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"W2", "=", 
   RowBox[{"BsFromKsInChar2", "[", "B2", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"W3", "=", 
   RowBox[{"BsFromKsInChar2", "[", "B3", "]"}]}], 
  ";"}], "\[IndentingNewLine]", GridBox[{
   {
    RowBox[{
     RowBox[{"W4", "=", 
      RowBox[{"BsFromKsInChar2", "[", "B4", "]"}]}], ";"}]},
   {
    RowBox[{
     RowBox[{
      RowBox[{"W5", "=", 
       RowBox[{"BsFromKsInChar2", "[", "B5", "]"}]}], ";"}], 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"W6", "=", 
       RowBox[{"BsFromKsInChar2", "[", "B6", "]"}]}], ";"}]}]}
  }]}], "Input",
 CellChangeTimes->{{3.900575188229846*^9, 3.900575218375492*^9}, {
  3.900575400498693*^9, 3.90057540259906*^9}, {3.900575852122198*^9, 
  3.900575859638925*^9}, {3.900575983196636*^9, 3.900575993483686*^9}, {
  3.900576069170301*^9, 3.900576103152501*^9}, {3.9005761370431557`*^9, 
  3.900576137287745*^9}, {3.9005763251659403`*^9, 3.900576326396214*^9}, {
  3.900576427493099*^9, 3.900576450690401*^9}, {3.9005766491110573`*^9, 
  3.9005766498609753`*^9}, {3.900576767944242*^9, 3.900576822001973*^9}, {
  3.900579924361067*^9, 3.900579958442246*^9}, {3.900584765768792*^9, 
  3.900584765777253*^9}, {3.906117929077836*^9, 3.906117948506578*^9}, {
  3.914235246145795*^9, 3.9142352994131308`*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"cee15504-556c-4097-9da0-7a7be3573570"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "Null", "}"}], ",", 
   RowBox[{"{", 
    SuperscriptBox["Null", "2"], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.9340007847319393`*^9, 3.934001942086301*^9, 
  3.934013369703286*^9, 3.934547876086821*^9},
 CellLabel->"Out[60]=",ExpressionUUID->"62416686-a710-43f2-a236-9bbc6db76327"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ws", "=", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"W1", ",", "W2", ",", "W3", ",", "W4", ",", "W5", ",", "W6"}], 
    "}"}], "//", "Factor2"}]}]], "Input",
 CellChangeTimes->{{3.9005768286516037`*^9, 3.900576837116693*^9}, {
  3.900577121935918*^9, 3.900577123698463*^9}, {3.900580716288637*^9, 
  3.900580718519532*^9}, {3.900600790479443*^9, 3.900600791844903*^9}, {
  3.9142353013909492`*^9, 3.914235324326274*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"44629f19-608d-4f99-bcf0-13a7c3a53719"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"g1", " ", 
     SuperscriptBox["k1", "2"]}], "+", 
    RowBox[{"g2", " ", "k1", " ", "k2"}], "+", 
    RowBox[{"g3", " ", 
     SuperscriptBox["k2", "2"]}], "+", 
    RowBox[{"g3", " ", "k1", " ", "k3"}]}], ",", 
   RowBox[{
    RowBox[{"g0", " ", 
     SuperscriptBox["k1", "2"]}], "+", 
    RowBox[{"g2", " ", "k1", " ", "k3"}], "+", 
    RowBox[{"g3", " ", "k2", " ", "k3"}]}], ",", 
   RowBox[{
    RowBox[{"g0", " ", "k1", " ", "k2"}], "+", 
    RowBox[{"g1", " ", "k1", " ", "k3"}], "+", 
    RowBox[{"g3", " ", 
     SuperscriptBox["k3", "2"]}]}], ",", 
   RowBox[{
    RowBox[{"f1", " ", 
     SuperscriptBox["k1", "2"]}], "+", 
    RowBox[{"f3", " ", "k1", " ", "k3"}], "+", 
    RowBox[{"f5", " ", 
     SuperscriptBox["k3", "2"]}], "+", 
    RowBox[{"k2", " ", "k4"}]}], ",", 
   RowBox[{
    RowBox[{"f3", " ", "g0", " ", 
     SuperscriptBox["k1", "2"]}], "+", 
    RowBox[{"f1", " ", "g3", " ", "k1", " ", "k2"}], "+", 
    RowBox[{"f5", " ", "g0", " ", 
     SuperscriptBox["k2", "2"]}], "+", 
    RowBox[{"g0", " ", "g2", " ", "g3", " ", 
     SuperscriptBox["k2", "2"]}], "+", 
    RowBox[{"f3", " ", "g2", " ", "k1", " ", "k3"}], "+", 
    RowBox[{"g0", " ", "g2", " ", "g3", " ", "k1", " ", "k3"}], "+", 
    RowBox[{"f5", " ", "g1", " ", "k2", " ", "k3"}], "+", 
    RowBox[{"g1", " ", "g2", " ", "g3", " ", "k2", " ", "k3"}], "+", 
    RowBox[{
     SuperscriptBox["g2", "2"], " ", "g3", " ", 
     SuperscriptBox["k3", "2"]}], "+", 
    RowBox[{"g1", " ", "k1", " ", "k4"}], "+", 
    RowBox[{"g2", " ", "k2", " ", "k4"}], "+", 
    RowBox[{"g3", " ", "k3", " ", "k4"}]}], ",", 
   RowBox[{"g3", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"f1", " ", 
       SuperscriptBox["g2", "2"], " ", 
       SuperscriptBox["k1", "2"]}], "+", 
      RowBox[{"f1", " ", "g1", " ", "g3", " ", 
       SuperscriptBox["k1", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["g0", "2"], " ", "g2", " ", "g3", " ", 
       SuperscriptBox["k1", "2"]}], "+", 
      RowBox[{"f1", " ", "g2", " ", "g3", " ", "k1", " ", "k2"}], "+", 
      RowBox[{"f1", " ", 
       SuperscriptBox["g3", "2"], " ", 
       SuperscriptBox["k2", "2"]}], "+", 
      RowBox[{"g0", " ", "g1", " ", 
       SuperscriptBox["g3", "2"], " ", 
       SuperscriptBox["k2", "2"]}], "+", 
      RowBox[{"f3", " ", 
       SuperscriptBox["g2", "2"], " ", "k1", " ", "k3"}], "+", 
      RowBox[{"g0", " ", 
       SuperscriptBox["g2", "2"], " ", "g3", " ", "k1", " ", "k3"}], "+", 
      RowBox[{"g0", " ", "g1", " ", 
       SuperscriptBox["g3", "2"], " ", "k1", " ", "k3"}], "+", 
      RowBox[{"f5", " ", "g0", " ", "g3", " ", "k2", " ", "k3"}], "+", 
      RowBox[{
       SuperscriptBox["g1", "2"], " ", 
       SuperscriptBox["g3", "2"], " ", "k2", " ", "k3"}], "+", 
      RowBox[{"g0", " ", "g2", " ", 
       SuperscriptBox["g3", "2"], " ", "k2", " ", "k3"}], "+", 
      RowBox[{"f5", " ", 
       SuperscriptBox["g2", "2"], " ", 
       SuperscriptBox["k3", "2"]}], "+", 
      RowBox[{"f5", " ", "g1", " ", "g3", " ", 
       SuperscriptBox["k3", "2"]}], "+", 
      RowBox[{"f3", " ", 
       SuperscriptBox["g3", "2"], " ", 
       SuperscriptBox["k3", "2"]}], "+", 
      RowBox[{"g1", " ", "g2", " ", 
       SuperscriptBox["g3", "2"], " ", 
       SuperscriptBox["k3", "2"]}], "+", 
      RowBox[{"g0", " ", "g3", " ", "k1", " ", "k4"}], "+", 
      RowBox[{
       SuperscriptBox["g2", "2"], " ", "k2", " ", "k4"}], "+", 
      RowBox[{"g2", " ", "g3", " ", "k3", " ", "k4"}]}], ")"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->CompressedData["
1:eJwV0X0s1HEcB3BsQtNsdnRXcx1juVPcXaQHuf2Wmg47pOap/vDU3TWXrrrE
UcOKQhs3zyEqumiX5pT1YOtckmSKkiOE7uJnM7ZqUr2/f3z22md7//He3u5J
Z6JTra2srE7iCoKn0g1ONJV211tJ1Gvsc3th2erpPOLGsKGbxLrk5w3ETFO2
zAjbfJ33D0LtZISmmUlTRpaIu8aiqfWmd5ett9CUsvpLJVGtNmmJ4kefttnA
3p2SdFvomXMlQQhrDBcXiH/uGI9EQa4wo+go3BA76hcD+1yY3segsNXUydtK
U2ED/XIlvBW6/oPoUuKrqYGurBFpLRSNFP8lcgVlPnVQOLrj7SE39Dk8s0Bk
l76qFcOse3GcMDiZIPeWQH6cy+d0KI7RCxXQo2eTlNj8/apKBf3Dx+uIjvk2
JzLhgOGbpQIyK9sTb8P4+aHIXlgY+C/KCINUB7uJycWc32aYcePNmAXONKa1
L5Ieal0PDVsrWszEmrVEt2W47KadFrFp6kWfMiAcciZYJcSmmUsJEZBvmlip
grxspfk1h6bqBbLsPtg/LQodgDrfxi6i47MDfrOwem8Vw+KOHRM7slI88POK
Woj1IXrnVHh2dsnhFMyJ39wmh04so2yQS1MxK7Vd76FeHjg+BMM/iqeH4fby
+1OePPRTK4K9YJCkuFPpQ1NmmWCRyE6yjr4Al6Zsdc587Gzn2e0K2S+9jEQL
9xzfDKMV0jmBgKYmOh6qyuHS7gbN8V3I29uVxkLVg8Gxp1Az/+ErUcFwnyP+
YrK1hf40FSJ9cv46NOZec8gNoKmUxwx+5T6aYjQzh/Mk2HXWkJQP9cGBPwth
+Z6C1ZJImvoP11VqGA==
  "],
 CellLabel->"Out[61]=",ExpressionUUID->"71a6a01a-e255-46a7-910a-cc48b94ced2c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DesKummer", "=", 
  RowBox[{
   RowBox[{"Import", "[", 
    RowBox[{"\"\<Equations Kummer in P5.txt\>\"", ",", "\"\<List\>\""}], 
    "]"}], "//", "ToExpression", " ", 
   RowBox[{"(*", 
    RowBox[{
    "This", " ", "is", " ", "the", " ", "expression", " ", "giving", " ", 
     "the", " ", "desingularisation", " ", "in", " ", "characteristic", " ", 
     RowBox[{"zero", " ", "/", " ", "partial"}], " ", "desingularisation", 
     " ", "in", " ", "characteristic", " ", "two"}], " ", "*)"}]}]}]], "Input",\

 CellChangeTimes->{{3.900585416186936*^9, 3.900585421538862*^9}, {
   3.9005854562742453`*^9, 3.9005855600098143`*^9}, {3.900587054135211*^9, 
   3.900587079837489*^9}, {3.9005871349598722`*^9, 3.9005871373792677`*^9}, {
   3.9005871748682137`*^9, 3.900587201540552*^9}, {3.900587267973032*^9, 
   3.9005872799389677`*^9}, {3.900587313100622*^9, 3.9005873464449263`*^9}, {
   3.900587451501238*^9, 3.900587490768849*^9}, 3.9005889904593763`*^9, {
   3.91035564992909*^9, 3.910355660224578*^9}, {3.917182813599737*^9, 
   3.9171828245638523`*^9}, {3.917182861649653*^9, 3.917182922233776*^9}, 
   3.919433281670658*^9, {3.9194333408013277`*^9, 3.919433341094685*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"6cf87a3a-d202-4707-a6a1-0e99c5aafa10"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"256", " ", "b1", " ", "b4", " ", "f4", " ", 
     SuperscriptBox["f5", "2"], " ", "f6"}], "+", 
    RowBox[{"256", " ", "b2", " ", "b4", " ", 
     SuperscriptBox["f5", "3"], " ", "f6"}], "-", 
    RowBox[{"256", " ", "b1", " ", "b4", " ", 
     SuperscriptBox["f4", "2"], " ", 
     SuperscriptBox["f6", "2"]}], "-", 
    RowBox[{"512", " ", "b2", " ", "b4", " ", "f4", " ", "f5", " ", 
     SuperscriptBox["f6", "2"]}], "+", 
    RowBox[{"128", " ", "b4", " ", "b5", " ", 
     SuperscriptBox["f6", "3"]}], "-", 
    RowBox[{"128", " ", 
     SuperscriptBox["b1", "2"], " ", "f4", " ", 
     SuperscriptBox["f5", "2"], " ", "f6", " ", "g0"}], "-", 
    RowBox[{"128", " ", "b1", " ", "b2", " ", 
     SuperscriptBox["f5", "3"], " ", "f6", " ", "g0"}], "+", 
    RowBox[{"128", " ", 
     SuperscriptBox["b1", "2"], " ", 
     SuperscriptBox["f4", "2"], " ", 
     SuperscriptBox["f6", "2"], " ", "g0"}], "+", 
    RowBox[{"256", " ", "b1", " ", "b2", " ", "f4", " ", "f5", " ", 
     SuperscriptBox["f6", "2"], " ", "g0"}], "-", 
    RowBox[{"64", " ", "b1", " ", "b5", " ", 
     SuperscriptBox["f6", "3"], " ", "g0"}], "-", 
    RowBox[{"128", " ", "b1", " ", "b2", " ", "f4", " ", 
     SuperscriptBox["f5", "2"], " ", "f6", " ", "g1"}], "-", 
    RowBox[{"128", " ", 
     SuperscriptBox["b2", "2"], " ", 
     SuperscriptBox["f5", "3"], " ", "f6", " ", "g1"}], "+", 
    RowBox[{"128", " ", "b1", " ", "b2", " ", 
     SuperscriptBox["f4", "2"], " ", 
     SuperscriptBox["f6", "2"], " ", "g1"}], "+", 
    RowBox[{"256", " ", 
     SuperscriptBox["b2", "2"], " ", "f4", " ", "f5", " ", 
     SuperscriptBox["f6", "2"], " ", "g1"}], "-", 
    RowBox[{"64", " ", "b2", " ", "b5", " ", 
     SuperscriptBox["f6", "3"], " ", "g1"}], "-", 
    RowBox[{"128", " ", "b1", " ", "b3", " ", "f4", " ", 
     SuperscriptBox["f5", "2"], " ", "f6", " ", "g2"}], "-", 
    RowBox[{"128", " ", "b2", " ", "b3", " ", 
     SuperscriptBox["f5", "3"], " ", "f6", " ", "g2"}], "+", 
    RowBox[{"128", " ", "b1", " ", "b3", " ", 
     SuperscriptBox["f4", "2"], " ", 
     SuperscriptBox["f6", "2"], " ", "g2"}], "+", 
    RowBox[{"256", " ", "b2", " ", "b3", " ", "f4", " ", "f5", " ", 
     SuperscriptBox["f6", "2"], " ", "g2"}], "-", 
    RowBox[{"64", " ", "b3", " ", "b5", " ", 
     SuperscriptBox["f6", "3"], " ", "g2"}], "-", 
    RowBox[{"64", " ", "b1", " ", "b4", " ", 
     SuperscriptBox["f6", "3"], " ", "g0", " ", "g2"}], "+", 
    RowBox[{"32", " ", 
     SuperscriptBox["b1", "2"], " ", 
     SuperscriptBox["f6", "3"], " ", 
     SuperscriptBox["g0", "2"], " ", "g2"}], "-", 
    RowBox[{"64", " ", "b2", " ", "b4", " ", 
     SuperscriptBox["f6", "3"], " ", "g1", " ", "g2"}], "+", 
    RowBox[{"64", " ", "b1", " ", "b2", " ", 
     SuperscriptBox["f6", "3"], " ", "g0", " ", "g1", " ", "g2"}], "+", 
    RowBox[{"32", " ", 
     SuperscriptBox["b2", "2"], " ", 
     SuperscriptBox["f6", "3"], " ", 
     SuperscriptBox["g1", "2"], " ", "g2"}], "+", 
    RowBox[{"64", " ", "b1", " ", "b4", " ", 
     SuperscriptBox["f5", "2"], " ", "f6", " ", 
     SuperscriptBox["g2", "2"]}], "-", 
    RowBox[{"64", " ", "b1", " ", "b4", " ", "f4", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g2", "2"]}], "-", 
    RowBox[{"64", " ", "b2", " ", "b4", " ", "f5", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g2", "2"]}], "-", 
    RowBox[{"32", " ", 
     SuperscriptBox["b1", "2"], " ", 
     SuperscriptBox["f5", "2"], " ", "f6", " ", "g0", " ", 
     SuperscriptBox["g2", "2"]}], "+", 
    RowBox[{"32", " ", 
     SuperscriptBox["b1", "2"], " ", "f4", " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", 
     SuperscriptBox["g2", "2"]}], "+", 
    RowBox[{"32", " ", "b1", " ", "b2", " ", "f5", " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", 
     SuperscriptBox["g2", "2"]}], "+", 
    RowBox[{"32", " ", "b1", " ", "b3", " ", 
     SuperscriptBox["f6", "3"], " ", "g0", " ", 
     SuperscriptBox["g2", "2"]}], "-", 
    RowBox[{"32", " ", "b1", " ", "b2", " ", 
     SuperscriptBox["f5", "2"], " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g2", "2"]}], "+", 
    RowBox[{"32", " ", "b1", " ", "b2", " ", "f4", " ", 
     SuperscriptBox["f6", "2"], " ", "g1", " ", 
     SuperscriptBox["g2", "2"]}], "+", 
    RowBox[{"32", " ", 
     SuperscriptBox["b2", "2"], " ", "f5", " ", 
     SuperscriptBox["f6", "2"], " ", "g1", " ", 
     SuperscriptBox["g2", "2"]}], "+", 
    RowBox[{"32", " ", "b2", " ", "b3", " ", 
     SuperscriptBox["f6", "3"], " ", "g1", " ", 
     SuperscriptBox["g2", "2"]}], "-", 
    RowBox[{"32", " ", "b1", " ", "b3", " ", 
     SuperscriptBox["f5", "2"], " ", "f6", " ", 
     SuperscriptBox["g2", "3"]}], "+", 
    RowBox[{"32", " ", "b1", " ", "b3", " ", "f4", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g2", "3"]}], "+", 
    RowBox[{"32", " ", "b2", " ", "b3", " ", "f5", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g2", "3"]}], "+", 
    RowBox[{"16", " ", "b1", " ", "b6", " ", 
     SuperscriptBox["f5", "2"], " ", "g3"}], "+", 
    RowBox[{"64", " ", "b1", " ", "b5", " ", 
     SuperscriptBox["f5", "3"], " ", "g3"}], "-", 
    RowBox[{"16", " ", "b1", " ", "b6", " ", "f4", " ", "f6", " ", "g3"}], 
    "-", 
    RowBox[{"16", " ", "b2", " ", "b6", " ", "f5", " ", "f6", " ", "g3"}], 
    "-", 
    RowBox[{
    "64", " ", "b1", " ", "b5", " ", "f4", " ", "f5", " ", "f6", " ", "g3"}], 
    "+", 
    RowBox[{"64", " ", 
     SuperscriptBox["b1", "2"], " ", "f1", " ", 
     SuperscriptBox["f5", "2"], " ", "f6", " ", "g3"}], "+", 
    RowBox[{"128", " ", "b1", " ", "b2", " ", "f2", " ", 
     SuperscriptBox["f5", "2"], " ", "f6", " ", "g3"}], "+", 
    RowBox[{"64", " ", 
     SuperscriptBox["b2", "2"], " ", "f3", " ", 
     SuperscriptBox["f5", "2"], " ", "f6", " ", "g3"}], "+", 
    RowBox[{"128", " ", "b1", " ", "b3", " ", "f3", " ", 
     SuperscriptBox["f5", "2"], " ", "f6", " ", "g3"}], "+", 
    RowBox[{"128", " ", "b2", " ", "b3", " ", "f4", " ", 
     SuperscriptBox["f5", "2"], " ", "f6", " ", "g3"}], "+", 
    RowBox[{"64", " ", 
     SuperscriptBox["b3", "2"], " ", 
     SuperscriptBox["f5", "3"], " ", "f6", " ", "g3"}], "+", 
    RowBox[{"16", " ", "b3", " ", "b6", " ", 
     SuperscriptBox["f6", "2"], " ", "g3"}], "-", 
    RowBox[{"64", " ", "b2", " ", "b5", " ", "f4", " ", 
     SuperscriptBox["f6", "2"], " ", "g3"}], "-", 
    RowBox[{"64", " ", 
     SuperscriptBox["b1", "2"], " ", "f1", " ", "f4", " ", 
     SuperscriptBox["f6", "2"], " ", "g3"}], "-", 
    RowBox[{"128", " ", "b1", " ", "b2", " ", "f2", " ", "f4", " ", 
     SuperscriptBox["f6", "2"], " ", "g3"}], "-", 
    RowBox[{"64", " ", 
     SuperscriptBox["b2", "2"], " ", "f3", " ", "f4", " ", 
     SuperscriptBox["f6", "2"], " ", "g3"}], "-", 
    RowBox[{"128", " ", "b1", " ", "b3", " ", "f3", " ", "f4", " ", 
     SuperscriptBox["f6", "2"], " ", "g3"}], "-", 
    RowBox[{"128", " ", "b2", " ", "b3", " ", 
     SuperscriptBox["f4", "2"], " ", 
     SuperscriptBox["f6", "2"], " ", "g3"}], "+", 
    RowBox[{"64", " ", 
     SuperscriptBox["b1", "2"], " ", "f0", " ", "f5", " ", 
     SuperscriptBox["f6", "2"], " ", "g3"}], "-", 
    RowBox[{"64", " ", 
     SuperscriptBox["b2", "2"], " ", "f2", " ", "f5", " ", 
     SuperscriptBox["f6", "2"], " ", "g3"}], "-", 
    RowBox[{"128", " ", "b2", " ", "b3", " ", "f3", " ", "f5", " ", 
     SuperscriptBox["f6", "2"], " ", "g3"}], "-", 
    RowBox[{"128", " ", 
     SuperscriptBox["b3", "2"], " ", "f4", " ", "f5", " ", 
     SuperscriptBox["f6", "2"], " ", "g3"}], "-", 
    RowBox[{"128", " ", "b1", " ", "b2", " ", "f0", " ", 
     SuperscriptBox["f6", "3"], " ", "g3"}], "-", 
    RowBox[{"64", " ", 
     SuperscriptBox["b2", "2"], " ", "f1", " ", 
     SuperscriptBox["f6", "3"], " ", "g3"}], "+", 
    RowBox[{"64", " ", 
     SuperscriptBox["b3", "2"], " ", "f3", " ", 
     SuperscriptBox["f6", "3"], " ", "g3"}], "-", 
    RowBox[{"64", " ", "b2", " ", "b4", " ", 
     SuperscriptBox["f6", "3"], " ", "g0", " ", "g3"}], "+", 
    RowBox[{"16", " ", 
     SuperscriptBox["b1", "2"], " ", "f5", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g0", "2"], " ", "g3"}], "+", 
    RowBox[{"128", " ", "b1", " ", "b4", " ", 
     SuperscriptBox["f5", "2"], " ", "f6", " ", "g1", " ", "g3"}], "-", 
    RowBox[{"192", " ", "b1", " ", "b4", " ", "f4", " ", 
     SuperscriptBox["f6", "2"], " ", "g1", " ", "g3"}], "-", 
    RowBox[{"192", " ", "b2", " ", "b4", " ", "f5", " ", 
     SuperscriptBox["f6", "2"], " ", "g1", " ", "g3"}], "-", 
    RowBox[{"32", " ", 
     SuperscriptBox["b1", "2"], " ", 
     SuperscriptBox["f5", "2"], " ", "f6", " ", "g0", " ", "g1", " ", "g3"}], 
    "+", 
    RowBox[{"64", " ", 
     SuperscriptBox["b1", "2"], " ", "f4", " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", "g1", " ", "g3"}], "+", 
    RowBox[{"96", " ", "b1", " ", "b2", " ", "f5", " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", "g1", " ", "g3"}], "-", 
    RowBox[{"32", " ", "b1", " ", "b2", " ", 
     SuperscriptBox["f5", "2"], " ", "f6", " ", 
     SuperscriptBox["g1", "2"], " ", "g3"}], "+", 
    RowBox[{"64", " ", "b1", " ", "b2", " ", "f4", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g1", "2"], " ", "g3"}], "+", 
    RowBox[{"80", " ", 
     SuperscriptBox["b2", "2"], " ", "f5", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g1", "2"], " ", "g3"}], "+", 
    RowBox[{
    "256", " ", "b1", " ", "b4", " ", "f4", " ", "f5", " ", "f6", " ", "g2", 
     " ", "g3"}], "+", 
    RowBox[{"384", " ", "b2", " ", "b4", " ", 
     SuperscriptBox["f5", "2"], " ", "f6", " ", "g2", " ", "g3"}], "-", 
    RowBox[{"256", " ", "b2", " ", "b4", " ", "f4", " ", 
     SuperscriptBox["f6", "2"], " ", "g2", " ", "g3"}], "-", 
    RowBox[{"32", " ", 
     SuperscriptBox["b1", "2"], " ", 
     SuperscriptBox["f5", "3"], " ", "g0", " ", "g2", " ", "g3"}], "-", 
    RowBox[{"96", " ", 
     SuperscriptBox["b1", "2"], " ", "f4", " ", "f5", " ", "f6", " ", "g0", 
     " ", "g2", " ", "g3"}], "-", 
    RowBox[{"128", " ", "b1", " ", "b2", " ", 
     SuperscriptBox["f5", "2"], " ", "f6", " ", "g0", " ", "g2", " ", "g3"}], 
    "+", 
    RowBox[{"96", " ", "b1", " ", "b2", " ", "f4", " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", "g2", " ", "g3"}], "-", 
    RowBox[{"32", " ", 
     SuperscriptBox["b2", "2"], " ", "f5", " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", "g2", " ", "g3"}], "+", 
    RowBox[{"32", " ", "b2", " ", "b3", " ", 
     SuperscriptBox["f6", "3"], " ", "g0", " ", "g2", " ", "g3"}], "-", 
    RowBox[{"32", " ", "b1", " ", "b2", " ", 
     SuperscriptBox["f5", "3"], " ", "g1", " ", "g2", " ", "g3"}], "-", 
    RowBox[{
    "96", " ", "b1", " ", "b2", " ", "f4", " ", "f5", " ", "f6", " ", "g1", 
     " ", "g2", " ", "g3"}], "-", 
    RowBox[{"160", " ", 
     SuperscriptBox["b2", "2"], " ", 
     SuperscriptBox["f5", "2"], " ", "f6", " ", "g1", " ", "g2", " ", "g3"}], 
    "+", 
    RowBox[{"128", " ", 
     SuperscriptBox["b2", "2"], " ", "f4", " ", 
     SuperscriptBox["f6", "2"], " ", "g1", " ", "g2", " ", "g3"}], "+", 
    RowBox[{"32", " ", "b1", " ", "b3", " ", "f4", " ", 
     SuperscriptBox["f6", "2"], " ", "g1", " ", "g2", " ", "g3"}], "+", 
    RowBox[{"32", " ", "b2", " ", "b3", " ", "f5", " ", 
     SuperscriptBox["f6", "2"], " ", "g1", " ", "g2", " ", "g3"}], "+", 
    RowBox[{"32", " ", 
     SuperscriptBox["b3", "2"], " ", 
     SuperscriptBox["f6", "3"], " ", "g1", " ", "g2", " ", "g3"}], "-", 
    RowBox[{"32", " ", "b1", " ", "b3", " ", 
     SuperscriptBox["f5", "3"], " ", 
     SuperscriptBox["g2", "2"], " ", "g3"}], "-", 
    RowBox[{
    "96", " ", "b1", " ", "b3", " ", "f4", " ", "f5", " ", "f6", " ", 
     SuperscriptBox["g2", "2"], " ", "g3"}], "-", 
    RowBox[{"160", " ", "b2", " ", "b3", " ", 
     SuperscriptBox["f5", "2"], " ", "f6", " ", 
     SuperscriptBox["g2", "2"], " ", "g3"}], "+", 
    RowBox[{"128", " ", "b2", " ", "b3", " ", "f4", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g2", "2"], " ", "g3"}], "-", 
    RowBox[{"16", " ", 
     SuperscriptBox["b3", "2"], " ", "f5", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g2", "2"], " ", "g3"}], "-", 
    RowBox[{"16", " ", "b1", " ", "b4", " ", 
     SuperscriptBox["f6", "2"], " ", "g1", " ", 
     SuperscriptBox["g2", "2"], " ", "g3"}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["b1", "2"], " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", "g1", " ", 
     SuperscriptBox["g2", "2"], " ", "g3"}], "+", 
    RowBox[{"8", " ", "b1", " ", "b2", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g1", "2"], " ", 
     SuperscriptBox["g2", "2"], " ", "g3"}], "+", 
    RowBox[{"64", " ", "b1", " ", "b4", " ", "f5", " ", "f6", " ", 
     SuperscriptBox["g2", "3"], " ", "g3"}], "-", 
    RowBox[{"32", " ", "b2", " ", "b4", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g2", "3"], " ", "g3"}], "-", 
    RowBox[{"32", " ", 
     SuperscriptBox["b1", "2"], " ", "f5", " ", "f6", " ", "g0", " ", 
     SuperscriptBox["g2", "3"], " ", "g3"}], "+", 
    RowBox[{"16", " ", "b1", " ", "b2", " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", 
     SuperscriptBox["g2", "3"], " ", "g3"}], "-", 
    RowBox[{
    "32", " ", "b1", " ", "b2", " ", "f5", " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g2", "3"], " ", "g3"}], "+", 
    RowBox[{"16", " ", 
     SuperscriptBox["b2", "2"], " ", 
     SuperscriptBox["f6", "2"], " ", "g1", " ", 
     SuperscriptBox["g2", "3"], " ", "g3"}], "+", 
    RowBox[{"8", " ", "b1", " ", "b3", " ", 
     SuperscriptBox["f6", "2"], " ", "g1", " ", 
     SuperscriptBox["g2", "3"], " ", "g3"}], "-", 
    RowBox[{"32", " ", "b1", " ", "b3", " ", "f5", " ", "f6", " ", 
     SuperscriptBox["g2", "4"], " ", "g3"}], "+", 
    RowBox[{"16", " ", "b2", " ", "b3", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g2", "4"], " ", "g3"}], "+", 
    RowBox[{"64", " ", "b1", " ", "b4", " ", "f4", " ", 
     SuperscriptBox["f5", "2"], " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"64", " ", "b2", " ", "b4", " ", 
     SuperscriptBox["f5", "3"], " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"128", " ", "b1", " ", "b4", " ", 
     SuperscriptBox["f4", "2"], " ", "f6", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"256", " ", "b2", " ", "b4", " ", "f4", " ", "f5", " ", "f6", " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"96", " ", "b4", " ", "b5", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"32", " ", 
     SuperscriptBox["b1", "2"], " ", "f4", " ", 
     SuperscriptBox["f5", "2"], " ", "g0", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"64", " ", "b1", " ", "b2", " ", 
     SuperscriptBox["f5", "3"], " ", "g0", " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"64", " ", 
     SuperscriptBox["b1", "2"], " ", 
     SuperscriptBox["f4", "2"], " ", "f6", " ", "g0", " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{
    "160", " ", "b1", " ", "b2", " ", "f4", " ", "f5", " ", "f6", " ", "g0", 
     " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"32", " ", 
     SuperscriptBox["b2", "2"], " ", 
     SuperscriptBox["f5", "2"], " ", "f6", " ", "g0", " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"64", " ", "b1", " ", "b3", " ", 
     SuperscriptBox["f5", "2"], " ", "f6", " ", "g0", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"48", " ", "b1", " ", "b5", " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"64", " ", "b1", " ", "b3", " ", "f4", " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"64", " ", "b2", " ", "b3", " ", "f5", " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"32", " ", 
     SuperscriptBox["b3", "2"], " ", 
     SuperscriptBox["f6", "3"], " ", "g0", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"32", " ", "b1", " ", "b2", " ", "f4", " ", 
     SuperscriptBox["f5", "2"], " ", "g1", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"32", " ", 
     SuperscriptBox["b2", "2"], " ", 
     SuperscriptBox["f5", "3"], " ", "g1", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"32", " ", "b1", " ", "b3", " ", 
     SuperscriptBox["f5", "3"], " ", "g1", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"4", " ", "b1", " ", "b6", " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"64", " ", "b1", " ", "b2", " ", 
     SuperscriptBox["f4", "2"], " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{
    "16", " ", "b1", " ", "b5", " ", "f5", " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"128", " ", 
     SuperscriptBox["b2", "2"], " ", "f4", " ", "f5", " ", "f6", " ", "g1", 
     " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{
    "32", " ", "b1", " ", "b3", " ", "f4", " ", "f5", " ", "f6", " ", "g1", 
     " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"64", " ", "b2", " ", "b3", " ", 
     SuperscriptBox["f5", "2"], " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"64", " ", "b2", " ", "b5", " ", 
     SuperscriptBox["f6", "2"], " ", "g1", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"16", " ", 
     SuperscriptBox["b1", "2"], " ", "f1", " ", 
     SuperscriptBox["f6", "2"], " ", "g1", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"32", " ", "b1", " ", "b2", " ", "f2", " ", 
     SuperscriptBox["f6", "2"], " ", "g1", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"16", " ", 
     SuperscriptBox["b2", "2"], " ", "f3", " ", 
     SuperscriptBox["f6", "2"], " ", "g1", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"32", " ", "b1", " ", "b3", " ", "f3", " ", 
     SuperscriptBox["f6", "2"], " ", "g1", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"64", " ", "b2", " ", "b3", " ", "f4", " ", 
     SuperscriptBox["f6", "2"], " ", "g1", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"48", " ", 
     SuperscriptBox["b3", "2"], " ", "f5", " ", 
     SuperscriptBox["f6", "2"], " ", "g1", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"32", " ", "b1", " ", "b4", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g1", "2"], " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["b1", "2"], " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", 
     SuperscriptBox["g1", "2"], " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"8", " ", "b1", " ", "b2", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g1", "3"], " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"16", " ", "b1", " ", "b6", " ", "f5", " ", "g2", " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"96", " ", "b1", " ", "b5", " ", 
     SuperscriptBox["f5", "2"], " ", "g2", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"32", " ", "b1", " ", "b3", " ", "f4", " ", 
     SuperscriptBox["f5", "2"], " ", "g2", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"32", " ", "b2", " ", "b3", " ", 
     SuperscriptBox["f5", "3"], " ", "g2", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"8", " ", "b2", " ", "b6", " ", "f6", " ", "g2", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{
    "32", " ", "b1", " ", "b5", " ", "f4", " ", "f6", " ", "g2", " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"64", " ", "b1", " ", "b3", " ", 
     SuperscriptBox["f4", "2"], " ", "f6", " ", "g2", " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"64", " ", 
     SuperscriptBox["b1", "2"], " ", "f1", " ", "f5", " ", "f6", " ", "g2", 
     " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{
    "128", " ", "b1", " ", "b2", " ", "f2", " ", "f5", " ", "f6", " ", "g2", 
     " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"64", " ", 
     SuperscriptBox["b2", "2"], " ", "f3", " ", "f5", " ", "f6", " ", "g2", 
     " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{
    "128", " ", "b1", " ", "b3", " ", "f3", " ", "f5", " ", "f6", " ", "g2", 
     " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{
    "256", " ", "b2", " ", "b3", " ", "f4", " ", "f5", " ", "f6", " ", "g2", 
     " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"96", " ", 
     SuperscriptBox["b3", "2"], " ", 
     SuperscriptBox["f5", "2"], " ", "f6", " ", "g2", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"48", " ", "b3", " ", "b5", " ", 
     SuperscriptBox["f6", "2"], " ", "g2", " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"32", " ", 
     SuperscriptBox["b1", "2"], " ", "f0", " ", 
     SuperscriptBox["f6", "2"], " ", "g2", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"32", " ", 
     SuperscriptBox["b2", "2"], " ", "f2", " ", 
     SuperscriptBox["f6", "2"], " ", "g2", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"64", " ", "b2", " ", "b3", " ", "f3", " ", 
     SuperscriptBox["f6", "2"], " ", "g2", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"64", " ", 
     SuperscriptBox["b3", "2"], " ", "f4", " ", 
     SuperscriptBox["f6", "2"], " ", "g2", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"48", " ", "b1", " ", "b4", " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", "g2", " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"32", " ", 
     SuperscriptBox["b1", "2"], " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g0", "2"], " ", "g2", " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{
    "128", " ", "b1", " ", "b4", " ", "f5", " ", "f6", " ", "g1", " ", "g2", 
     " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"144", " ", "b2", " ", "b4", " ", 
     SuperscriptBox["f6", "2"], " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"24", " ", 
     SuperscriptBox["b1", "2"], " ", "f5", " ", "f6", " ", "g0", " ", "g1", 
     " ", "g2", " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"88", " ", "b1", " ", "b2", " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"24", " ", "b1", " ", "b2", " ", "f5", " ", "f6", " ", 
     SuperscriptBox["g1", "2"], " ", "g2", " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"64", " ", 
     SuperscriptBox["b2", "2"], " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g1", "2"], " ", "g2", " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"16", " ", "b1", " ", "b4", " ", 
     SuperscriptBox["f5", "2"], " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"32", " ", "b1", " ", "b4", " ", "f4", " ", "f6", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"160", " ", "b2", " ", "b4", " ", "f5", " ", "f6", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"64", " ", 
     SuperscriptBox["b1", "2"], " ", 
     SuperscriptBox["f5", "2"], " ", "g0", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["b1", "2"], " ", "f4", " ", "f6", " ", "g0", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"8", " ", "b1", " ", "b2", " ", "f5", " ", "f6", " ", "g0", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"16", " ", 
     SuperscriptBox["b2", "2"], " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"16", " ", "b1", " ", "b3", " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"64", " ", "b1", " ", "b2", " ", 
     SuperscriptBox["f5", "2"], " ", "g1", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"8", " ", "b1", " ", "b2", " ", "f4", " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"40", " ", 
     SuperscriptBox["b2", "2"], " ", "f5", " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"8", " ", "b1", " ", "b3", " ", "f5", " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"32", " ", "b2", " ", "b3", " ", 
     SuperscriptBox["f6", "2"], " ", "g1", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"64", " ", "b1", " ", "b3", " ", 
     SuperscriptBox["f5", "2"], " ", 
     SuperscriptBox["g2", "3"], " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"8", " ", "b1", " ", "b3", " ", "f4", " ", "f6", " ", 
     SuperscriptBox["g2", "3"], " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"40", " ", "b2", " ", "b3", " ", "f5", " ", "f6", " ", 
     SuperscriptBox["g2", "3"], " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"16", " ", 
     SuperscriptBox["b3", "2"], " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g2", "3"], " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"16", " ", "b1", " ", "b4", " ", "f6", " ", 
     SuperscriptBox["g2", "4"], " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["b1", "2"], " ", "f6", " ", "g0", " ", 
     SuperscriptBox["g2", "4"], " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"8", " ", "b1", " ", "b2", " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g2", "4"], " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"8", " ", "b1", " ", "b3", " ", "f6", " ", 
     SuperscriptBox["g2", "5"], " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"4", " ", "b1", " ", "b6", " ", "f4", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"4", " ", "b2", " ", "b6", " ", "f5", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"16", " ", "b1", " ", "b5", " ", "f4", " ", "f5", " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"16", " ", 
     SuperscriptBox["b1", "2"], " ", "f1", " ", 
     SuperscriptBox["f5", "2"], " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"32", " ", "b1", " ", "b2", " ", "f2", " ", 
     SuperscriptBox["f5", "2"], " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"16", " ", 
     SuperscriptBox["b2", "2"], " ", "f3", " ", 
     SuperscriptBox["f5", "2"], " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"32", " ", "b1", " ", "b3", " ", "f3", " ", 
     SuperscriptBox["f5", "2"], " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"32", " ", "b2", " ", "b3", " ", "f4", " ", 
     SuperscriptBox["f5", "2"], " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"16", " ", 
     SuperscriptBox["b3", "2"], " ", 
     SuperscriptBox["f5", "3"], " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"8", " ", "b3", " ", "b6", " ", "f6", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"32", " ", "b2", " ", "b5", " ", "f4", " ", "f6", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"32", " ", 
     SuperscriptBox["b1", "2"], " ", "f1", " ", "f4", " ", "f6", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{
    "64", " ", "b1", " ", "b2", " ", "f2", " ", "f4", " ", "f6", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"32", " ", 
     SuperscriptBox["b2", "2"], " ", "f3", " ", "f4", " ", "f6", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{
    "64", " ", "b1", " ", "b3", " ", "f3", " ", "f4", " ", "f6", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"64", " ", "b2", " ", "b3", " ", 
     SuperscriptBox["f4", "2"], " ", "f6", " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"32", " ", 
     SuperscriptBox["b1", "2"], " ", "f0", " ", "f5", " ", "f6", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"32", " ", 
     SuperscriptBox["b2", "2"], " ", "f2", " ", "f5", " ", "f6", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{
    "64", " ", "b2", " ", "b3", " ", "f3", " ", "f5", " ", "f6", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"64", " ", 
     SuperscriptBox["b3", "2"], " ", "f4", " ", "f5", " ", "f6", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"96", " ", "b1", " ", "b2", " ", "f0", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"48", " ", 
     SuperscriptBox["b2", "2"], " ", "f1", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"48", " ", 
     SuperscriptBox["b3", "2"], " ", "f3", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"48", " ", "b2", " ", "b4", " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["b1", "2"], " ", "f5", " ", "f6", " ", 
     SuperscriptBox["g0", "2"], " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"32", " ", "b1", " ", "b4", " ", 
     SuperscriptBox["f5", "2"], " ", "g1", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{
    "96", " ", "b1", " ", "b4", " ", "f4", " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{
    "96", " ", "b2", " ", "b4", " ", "f5", " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"16", " ", 
     SuperscriptBox["b1", "2"], " ", 
     SuperscriptBox["f5", "2"], " ", "g0", " ", "g1", " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"40", " ", 
     SuperscriptBox["b1", "2"], " ", "f4", " ", "f6", " ", "g0", " ", "g1", 
     " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{
    "64", " ", "b1", " ", "b2", " ", "f5", " ", "f6", " ", "g0", " ", "g1", 
     " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"24", " ", "b1", " ", "b3", " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", "g1", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"16", " ", "b1", " ", "b2", " ", 
     SuperscriptBox["f5", "2"], " ", 
     SuperscriptBox["g1", "2"], " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"40", " ", "b1", " ", "b2", " ", "f4", " ", "f6", " ", 
     SuperscriptBox["g1", "2"], " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"48", " ", 
     SuperscriptBox["b2", "2"], " ", "f5", " ", "f6", " ", 
     SuperscriptBox["g1", "2"], " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"8", " ", "b1", " ", "b3", " ", "f5", " ", "f6", " ", 
     SuperscriptBox["g1", "2"], " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"16", " ", "b2", " ", "b3", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g1", "2"], " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{
    "64", " ", "b1", " ", "b4", " ", "f4", " ", "f5", " ", "g2", " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"96", " ", "b2", " ", "b4", " ", 
     SuperscriptBox["f5", "2"], " ", "g2", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"128", " ", "b2", " ", "b4", " ", "f4", " ", "f6", " ", "g2", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"24", " ", 
     SuperscriptBox["b1", "2"], " ", "f4", " ", "f5", " ", "g0", " ", "g2", 
     " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"88", " ", "b1", " ", "b2", " ", 
     SuperscriptBox["f5", "2"], " ", "g0", " ", "g2", " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{
    "72", " ", "b1", " ", "b2", " ", "f4", " ", "f6", " ", "g0", " ", "g2", 
     " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"24", " ", 
     SuperscriptBox["b2", "2"], " ", "f5", " ", "f6", " ", "g0", " ", "g2", 
     " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{
    "64", " ", "b1", " ", "b3", " ", "f5", " ", "f6", " ", "g0", " ", "g2", 
     " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"16", " ", "b2", " ", "b3", " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", "g2", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{
    "24", " ", "b1", " ", "b2", " ", "f4", " ", "f5", " ", "g1", " ", "g2", 
     " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"40", " ", 
     SuperscriptBox["b2", "2"], " ", 
     SuperscriptBox["f5", "2"], " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"48", " ", "b1", " ", "b3", " ", 
     SuperscriptBox["f5", "2"], " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"8", " ", "b1", " ", "b5", " ", "f6", " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"64", " ", 
     SuperscriptBox["b2", "2"], " ", "f4", " ", "f6", " ", "g1", " ", "g2", 
     " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{
    "32", " ", "b1", " ", "b3", " ", "f4", " ", "f6", " ", "g1", " ", "g2", 
     " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{
    "80", " ", "b2", " ", "b3", " ", "f5", " ", "f6", " ", "g1", " ", "g2", 
     " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"4", " ", "b1", " ", "b6", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"48", " ", "b1", " ", "b5", " ", "f5", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"24", " ", "b1", " ", "b3", " ", "f4", " ", "f5", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"40", " ", "b2", " ", "b3", " ", 
     SuperscriptBox["f5", "2"], " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"16", " ", 
     SuperscriptBox["b1", "2"], " ", "f1", " ", "f6", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"32", " ", "b1", " ", "b2", " ", "f2", " ", "f6", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"16", " ", 
     SuperscriptBox["b2", "2"], " ", "f3", " ", "f6", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"32", " ", "b1", " ", "b3", " ", "f3", " ", "f6", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"96", " ", "b2", " ", "b3", " ", "f4", " ", "f6", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"40", " ", 
     SuperscriptBox["b3", "2"], " ", "f5", " ", "f6", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"24", " ", "b1", " ", "b4", " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["b1", "2"], " ", "f6", " ", "g0", " ", "g1", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"2", " ", "b1", " ", "b2", " ", "f6", " ", 
     SuperscriptBox["g1", "2"], " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"16", " ", "b1", " ", "b4", " ", "f5", " ", 
     SuperscriptBox["g2", "3"], " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"16", " ", "b2", " ", "b4", " ", "f6", " ", 
     SuperscriptBox["g2", "3"], " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"40", " ", 
     SuperscriptBox["b1", "2"], " ", "f5", " ", "g0", " ", 
     SuperscriptBox["g2", "3"], " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"12", " ", "b1", " ", "b2", " ", "f6", " ", "g0", " ", 
     SuperscriptBox["g2", "3"], " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"40", " ", "b1", " ", "b2", " ", "f5", " ", "g1", " ", 
     SuperscriptBox["g2", "3"], " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["b2", "2"], " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g2", "3"], " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"10", " ", "b1", " ", "b3", " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g2", "3"], " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"40", " ", "b1", " ", "b3", " ", "f5", " ", 
     SuperscriptBox["g2", "4"], " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"4", " ", "b2", " ", "b3", " ", "f6", " ", 
     SuperscriptBox["g2", "4"], " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"16", " ", "b1", " ", "b4", " ", 
     SuperscriptBox["f4", "2"], " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{"32", " ", "b2", " ", "b4", " ", "f4", " ", "f5", " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{"24", " ", "b4", " ", "b5", " ", "f6", " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["b1", "2"], " ", 
     SuperscriptBox["f4", "2"], " ", "g0", " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{
    "24", " ", "b1", " ", "b2", " ", "f4", " ", "f5", " ", "g0", " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["b2", "2"], " ", 
     SuperscriptBox["f5", "2"], " ", "g0", " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{"8", " ", "b1", " ", "b3", " ", 
     SuperscriptBox["f5", "2"], " ", "g0", " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{"12", " ", "b1", " ", "b5", " ", "f6", " ", "g0", " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{
    "24", " ", "b1", " ", "b3", " ", "f4", " ", "f6", " ", "g0", " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{
    "24", " ", "b2", " ", "b3", " ", "f5", " ", "f6", " ", "g0", " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{"16", " ", 
     SuperscriptBox["b3", "2"], " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{"b1", " ", "b6", " ", "g1", " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{"8", " ", "b1", " ", "b2", " ", 
     SuperscriptBox["f4", "2"], " ", "g1", " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{"4", " ", "b1", " ", "b5", " ", "f5", " ", "g1", " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{"16", " ", 
     SuperscriptBox["b2", "2"], " ", "f4", " ", "f5", " ", "g1", " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{"8", " ", "b1", " ", "b3", " ", "f4", " ", "f5", " ", "g1", " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{"16", " ", "b2", " ", "b3", " ", 
     SuperscriptBox["f5", "2"], " ", "g1", " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{"20", " ", "b2", " ", "b5", " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["b1", "2"], " ", "f1", " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{
    "16", " ", "b1", " ", "b2", " ", "f2", " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["b2", "2"], " ", "f3", " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{
    "16", " ", "b1", " ", "b3", " ", "f3", " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{
    "32", " ", "b2", " ", "b3", " ", "f4", " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{"24", " ", 
     SuperscriptBox["b3", "2"], " ", "f5", " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{"16", " ", "b1", " ", "b4", " ", "f6", " ", 
     SuperscriptBox["g1", "2"], " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["b1", "2"], " ", "f6", " ", "g0", " ", 
     SuperscriptBox["g1", "2"], " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{"6", " ", "b1", " ", "b2", " ", "f6", " ", 
     SuperscriptBox["g1", "3"], " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{"2", " ", "b2", " ", "b6", " ", "g2", " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{"8", " ", "b1", " ", "b5", " ", "f4", " ", "g2", " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{"8", " ", "b1", " ", "b3", " ", 
     SuperscriptBox["f4", "2"], " ", "g2", " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{"16", " ", 
     SuperscriptBox["b1", "2"], " ", "f1", " ", "f5", " ", "g2", " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{
    "32", " ", "b1", " ", "b2", " ", "f2", " ", "f5", " ", "g2", " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{"16", " ", 
     SuperscriptBox["b2", "2"], " ", "f3", " ", "f5", " ", "g2", " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{
    "32", " ", "b1", " ", "b3", " ", "f3", " ", "f5", " ", "g2", " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{
    "48", " ", "b2", " ", "b3", " ", "f4", " ", "f5", " ", "g2", " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{"24", " ", 
     SuperscriptBox["b3", "2"], " ", 
     SuperscriptBox["f5", "2"], " ", "g2", " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{"12", " ", "b3", " ", "b5", " ", "f6", " ", "g2", " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{"16", " ", 
     SuperscriptBox["b1", "2"], " ", "f0", " ", "f6", " ", "g2", " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{"16", " ", 
     SuperscriptBox["b2", "2"], " ", "f2", " ", "f6", " ", "g2", " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{
    "32", " ", "b2", " ", "b3", " ", "f3", " ", "f6", " ", "g2", " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{"32", " ", 
     SuperscriptBox["b3", "2"], " ", "f4", " ", "f6", " ", "g2", " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{
    "12", " ", "b1", " ", "b4", " ", "f6", " ", "g0", " ", "g2", " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["b1", "2"], " ", "f6", " ", 
     SuperscriptBox["g0", "2"], " ", "g2", " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{
    "32", " ", "b1", " ", "b4", " ", "f5", " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{
    "60", " ", "b2", " ", "b4", " ", "f6", " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{"14", " ", 
     SuperscriptBox["b1", "2"], " ", "f5", " ", "g0", " ", "g1", " ", "g2", 
     " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{
    "42", " ", "b1", " ", "b2", " ", "f6", " ", "g0", " ", "g1", " ", "g2", 
     " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{"14", " ", "b1", " ", "b2", " ", "f5", " ", 
     SuperscriptBox["g1", "2"], " ", "g2", " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{"30", " ", 
     SuperscriptBox["b2", "2"], " ", "f6", " ", 
     SuperscriptBox["g1", "2"], " ", "g2", " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{"4", " ", "b1", " ", "b3", " ", "f6", " ", 
     SuperscriptBox["g1", "2"], " ", "g2", " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{"12", " ", "b1", " ", "b4", " ", "f4", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{"44", " ", "b2", " ", "b4", " ", "f5", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{"36", " ", "b1", " ", "b2", " ", "f5", " ", "g0", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["b2", "2"], " ", "f6", " ", "g0", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{"18", " ", "b1", " ", "b3", " ", "f6", " ", "g0", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{"12", " ", 
     SuperscriptBox["b2", "2"], " ", "f5", " ", "g1", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{"22", " ", "b1", " ", "b3", " ", "f5", " ", "g1", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{"26", " ", "b2", " ", "b3", " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{"8", " ", "b1", " ", "b5", " ", 
     SuperscriptBox["g2", "3"], " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{"12", " ", "b2", " ", "b3", " ", "f5", " ", 
     SuperscriptBox["g2", "3"], " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{"4", " ", "b1", " ", "b4", " ", 
     SuperscriptBox["g2", "4"], " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["b1", "2"], " ", "g0", " ", 
     SuperscriptBox["g2", "4"], " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{"8", " ", "b1", " ", "b2", " ", "g1", " ", 
     SuperscriptBox["g2", "4"], " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{"8", " ", "b1", " ", "b3", " ", 
     SuperscriptBox["g2", "5"], " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{"b3", " ", "b6", " ", 
     SuperscriptBox["g3", "5"]}], "-", 
    RowBox[{"4", " ", "b2", " ", "b5", " ", "f4", " ", 
     SuperscriptBox["g3", "5"]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["b1", "2"], " ", "f1", " ", "f4", " ", 
     SuperscriptBox["g3", "5"]}], "-", 
    RowBox[{"8", " ", "b1", " ", "b2", " ", "f2", " ", "f4", " ", 
     SuperscriptBox["g3", "5"]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["b2", "2"], " ", "f3", " ", "f4", " ", 
     SuperscriptBox["g3", "5"]}], "-", 
    RowBox[{"8", " ", "b1", " ", "b3", " ", "f3", " ", "f4", " ", 
     SuperscriptBox["g3", "5"]}], "-", 
    RowBox[{"8", " ", "b2", " ", "b3", " ", 
     SuperscriptBox["f4", "2"], " ", 
     SuperscriptBox["g3", "5"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["b1", "2"], " ", "f0", " ", "f5", " ", 
     SuperscriptBox["g3", "5"]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["b2", "2"], " ", "f2", " ", "f5", " ", 
     SuperscriptBox["g3", "5"]}], "-", 
    RowBox[{"8", " ", "b2", " ", "b3", " ", "f3", " ", "f5", " ", 
     SuperscriptBox["g3", "5"]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["b3", "2"], " ", "f4", " ", "f5", " ", 
     SuperscriptBox["g3", "5"]}], "-", 
    RowBox[{"24", " ", "b1", " ", "b2", " ", "f0", " ", "f6", " ", 
     SuperscriptBox["g3", "5"]}], "-", 
    RowBox[{"12", " ", 
     SuperscriptBox["b2", "2"], " ", "f1", " ", "f6", " ", 
     SuperscriptBox["g3", "5"]}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["b3", "2"], " ", "f3", " ", "f6", " ", 
     SuperscriptBox["g3", "5"]}], "-", 
    RowBox[{"12", " ", "b2", " ", "b4", " ", "f6", " ", "g0", " ", 
     SuperscriptBox["g3", "5"]}], "+", 
    RowBox[{
     SuperscriptBox["b1", "2"], " ", "f5", " ", 
     SuperscriptBox["g0", "2"], " ", 
     SuperscriptBox["g3", "5"]}], "-", 
    RowBox[{"12", " ", "b1", " ", "b4", " ", "f4", " ", "g1", " ", 
     SuperscriptBox["g3", "5"]}], "-", 
    RowBox[{"12", " ", "b2", " ", "b4", " ", "f5", " ", "g1", " ", 
     SuperscriptBox["g3", "5"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["b1", "2"], " ", "f4", " ", "g0", " ", "g1", " ", 
     SuperscriptBox["g3", "5"]}], "+", 
    RowBox[{
    "10", " ", "b1", " ", "b2", " ", "f5", " ", "g0", " ", "g1", " ", 
     SuperscriptBox["g3", "5"]}], "-", 
    RowBox[{
    "10", " ", "b1", " ", "b3", " ", "f6", " ", "g0", " ", "g1", " ", 
     SuperscriptBox["g3", "5"]}], "+", 
    RowBox[{"6", " ", "b1", " ", "b2", " ", "f4", " ", 
     SuperscriptBox["g1", "2"], " ", 
     SuperscriptBox["g3", "5"]}], "+", 
    RowBox[{"7", " ", 
     SuperscriptBox["b2", "2"], " ", "f5", " ", 
     SuperscriptBox["g1", "2"], " ", 
     SuperscriptBox["g3", "5"]}], "+", 
    RowBox[{"2", " ", "b1", " ", "b3", " ", "f5", " ", 
     SuperscriptBox["g1", "2"], " ", 
     SuperscriptBox["g3", "5"]}], "-", 
    RowBox[{"8", " ", "b2", " ", "b3", " ", "f6", " ", 
     SuperscriptBox["g1", "2"], " ", 
     SuperscriptBox["g3", "5"]}], "-", 
    RowBox[{"16", " ", "b2", " ", "b4", " ", "f4", " ", "g2", " ", 
     SuperscriptBox["g3", "5"]}], "+", 
    RowBox[{
    "12", " ", "b1", " ", "b2", " ", "f4", " ", "g0", " ", "g2", " ", 
     SuperscriptBox["g3", "5"]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["b2", "2"], " ", "f5", " ", "g0", " ", "g2", " ", 
     SuperscriptBox["g3", "5"]}], "+", 
    RowBox[{"8", " ", "b1", " ", "b3", " ", "f5", " ", "g0", " ", "g2", " ", 
     SuperscriptBox["g3", "5"]}], "-", 
    RowBox[{
    "10", " ", "b2", " ", "b3", " ", "f6", " ", "g0", " ", "g2", " ", 
     SuperscriptBox["g3", "5"]}], "-", 
    RowBox[{"2", " ", "b1", " ", "b5", " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "5"]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["b2", "2"], " ", "f4", " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "5"]}], "+", 
    RowBox[{"6", " ", "b1", " ", "b3", " ", "f4", " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "5"]}], "+", 
    RowBox[{
    "18", " ", "b2", " ", "b3", " ", "f5", " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "5"]}], "-", 
    RowBox[{"6", " ", 
     SuperscriptBox["b3", "2"], " ", "f6", " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "5"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["b1", "2"], " ", "f1", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "5"]}], "+", 
    RowBox[{"8", " ", "b1", " ", "b2", " ", "f2", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "5"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["b2", "2"], " ", "f3", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "5"]}], "+", 
    RowBox[{"8", " ", "b1", " ", "b3", " ", "f3", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "5"]}], "+", 
    RowBox[{"16", " ", "b2", " ", "b3", " ", "f4", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "5"]}], "+", 
    RowBox[{"11", " ", 
     SuperscriptBox["b3", "2"], " ", "f5", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "5"]}], "+", 
    RowBox[{"7", " ", "b1", " ", "b4", " ", "g1", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "5"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["b1", "2"], " ", "g0", " ", "g1", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "5"]}], "-", 
    RowBox[{"2", " ", "b1", " ", "b2", " ", 
     SuperscriptBox["g1", "2"], " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "5"]}], "+", 
    RowBox[{"6", " ", "b2", " ", "b4", " ", 
     SuperscriptBox["g2", "3"], " ", 
     SuperscriptBox["g3", "5"]}], "-", 
    RowBox[{"4", " ", "b1", " ", "b2", " ", "g0", " ", 
     SuperscriptBox["g2", "3"], " ", 
     SuperscriptBox["g3", "5"]}], "-", 
    RowBox[{"2", " ", "b1", " ", "b3", " ", "g1", " ", 
     SuperscriptBox["g2", "3"], " ", 
     SuperscriptBox["g3", "5"]}], "+", 
    RowBox[{"2", " ", "b4", " ", "b5", " ", 
     SuperscriptBox["g3", "6"]}], "-", 
    RowBox[{"b1", " ", "b5", " ", "g0", " ", 
     SuperscriptBox["g3", "6"]}], "-", 
    RowBox[{"2", " ", "b1", " ", "b3", " ", "f4", " ", "g0", " ", 
     SuperscriptBox["g3", "6"]}], "-", 
    RowBox[{"2", " ", "b2", " ", "b3", " ", "f5", " ", "g0", " ", 
     SuperscriptBox["g3", "6"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["b3", "2"], " ", "f6", " ", "g0", " ", 
     SuperscriptBox["g3", "6"]}], "-", 
    RowBox[{"2", " ", "b2", " ", "b5", " ", "g1", " ", 
     SuperscriptBox["g3", "6"]}], "-", 
    RowBox[{
     SuperscriptBox["b1", "2"], " ", "f1", " ", "g1", " ", 
     SuperscriptBox["g3", "6"]}], "-", 
    RowBox[{"2", " ", "b1", " ", "b2", " ", "f2", " ", "g1", " ", 
     SuperscriptBox["g3", "6"]}], "-", 
    RowBox[{
     SuperscriptBox["b2", "2"], " ", "f3", " ", "g1", " ", 
     SuperscriptBox["g3", "6"]}], "-", 
    RowBox[{"2", " ", "b1", " ", "b3", " ", "f3", " ", "g1", " ", 
     SuperscriptBox["g3", "6"]}], "-", 
    RowBox[{"4", " ", "b2", " ", "b3", " ", "f4", " ", "g1", " ", 
     SuperscriptBox["g3", "6"]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["b3", "2"], " ", "f5", " ", "g1", " ", 
     SuperscriptBox["g3", "6"]}], "-", 
    RowBox[{"2", " ", "b1", " ", "b4", " ", 
     SuperscriptBox["g1", "2"], " ", 
     SuperscriptBox["g3", "6"]}], "+", 
    RowBox[{
     SuperscriptBox["b1", "2"], " ", "g0", " ", 
     SuperscriptBox["g1", "2"], " ", 
     SuperscriptBox["g3", "6"]}], "+", 
    RowBox[{"b1", " ", "b2", " ", 
     SuperscriptBox["g1", "3"], " ", 
     SuperscriptBox["g3", "6"]}], "-", 
    RowBox[{"b3", " ", "b5", " ", "g2", " ", 
     SuperscriptBox["g3", "6"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["b1", "2"], " ", "f0", " ", "g2", " ", 
     SuperscriptBox["g3", "6"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["b2", "2"], " ", "f2", " ", "g2", " ", 
     SuperscriptBox["g3", "6"]}], "-", 
    RowBox[{"4", " ", "b2", " ", "b3", " ", "f3", " ", "g2", " ", 
     SuperscriptBox["g3", "6"]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["b3", "2"], " ", "f4", " ", "g2", " ", 
     SuperscriptBox["g3", "6"]}], "-", 
    RowBox[{"b1", " ", "b4", " ", "g0", " ", "g2", " ", 
     SuperscriptBox["g3", "6"]}], "+", 
    RowBox[{
     SuperscriptBox["b1", "2"], " ", 
     SuperscriptBox["g0", "2"], " ", "g2", " ", 
     SuperscriptBox["g3", "6"]}], "-", 
    RowBox[{"7", " ", "b2", " ", "b4", " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "6"]}], "+", 
    RowBox[{"6", " ", "b1", " ", "b2", " ", "g0", " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "6"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["b2", "2"], " ", 
     SuperscriptBox["g1", "2"], " ", "g2", " ", 
     SuperscriptBox["g3", "6"]}], "+", 
    RowBox[{"b1", " ", "b3", " ", 
     SuperscriptBox["g1", "2"], " ", "g2", " ", 
     SuperscriptBox["g3", "6"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["b2", "2"], " ", "g0", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "6"]}], "+", 
    RowBox[{"2", " ", "b1", " ", "b3", " ", "g0", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "6"]}], "+", 
    RowBox[{"5", " ", "b2", " ", "b3", " ", "g1", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "6"]}], "+", 
    RowBox[{
     SuperscriptBox["b3", "2"], " ", 
     SuperscriptBox["g2", "3"], " ", 
     SuperscriptBox["g3", "6"]}], "-", 
    RowBox[{"2", " ", "b1", " ", "b2", " ", "f0", " ", 
     SuperscriptBox["g3", "7"]}], "-", 
    RowBox[{
     SuperscriptBox["b2", "2"], " ", "f1", " ", 
     SuperscriptBox["g3", "7"]}], "+", 
    RowBox[{
     SuperscriptBox["b3", "2"], " ", "f3", " ", 
     SuperscriptBox["g3", "7"]}], "-", 
    RowBox[{"b2", " ", "b4", " ", "g0", " ", 
     SuperscriptBox["g3", "7"]}], "-", 
    RowBox[{"b1", " ", "b3", " ", "g0", " ", "g1", " ", 
     SuperscriptBox["g3", "7"]}], "-", 
    RowBox[{"b2", " ", "b3", " ", 
     SuperscriptBox["g1", "2"], " ", 
     SuperscriptBox["g3", "7"]}], "-", 
    RowBox[{"b2", " ", "b3", " ", "g0", " ", "g2", " ", 
     SuperscriptBox["g3", "7"]}], "-", 
    RowBox[{
     SuperscriptBox["b3", "2"], " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "7"]}]}], ",", 
   RowBox[{
    RowBox[{"64", " ", 
     SuperscriptBox["b4", "2"], " ", 
     SuperscriptBox["f6", "3"]}], "-", 
    RowBox[{"64", " ", "b1", " ", "b4", " ", 
     SuperscriptBox["f6", "3"], " ", "g0"}], "+", 
    RowBox[{"16", " ", 
     SuperscriptBox["b1", "2"], " ", 
     SuperscriptBox["f6", "3"], " ", 
     SuperscriptBox["g0", "2"]}], "-", 
    RowBox[{"64", " ", "b2", " ", "b4", " ", 
     SuperscriptBox["f6", "3"], " ", "g1"}], "+", 
    RowBox[{"32", " ", "b1", " ", "b2", " ", 
     SuperscriptBox["f6", "3"], " ", "g0", " ", "g1"}], "+", 
    RowBox[{"16", " ", 
     SuperscriptBox["b2", "2"], " ", 
     SuperscriptBox["f6", "3"], " ", 
     SuperscriptBox["g1", "2"]}], "+", 
    RowBox[{"64", " ", "b1", " ", "b4", " ", "f4", " ", 
     SuperscriptBox["f6", "2"], " ", "g2"}], "+", 
    RowBox[{"64", " ", "b2", " ", "b4", " ", "f5", " ", 
     SuperscriptBox["f6", "2"], " ", "g2"}], "-", 
    RowBox[{"32", " ", 
     SuperscriptBox["b1", "2"], " ", "f4", " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", "g2"}], "-", 
    RowBox[{"32", " ", "b1", " ", "b2", " ", "f5", " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", "g2"}], "-", 
    RowBox[{"32", " ", "b1", " ", "b2", " ", "f4", " ", 
     SuperscriptBox["f6", "2"], " ", "g1", " ", "g2"}], "-", 
    RowBox[{"32", " ", 
     SuperscriptBox["b2", "2"], " ", "f5", " ", 
     SuperscriptBox["f6", "2"], " ", "g1", " ", "g2"}], "-", 
    RowBox[{"32", " ", "b1", " ", "b3", " ", "f4", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g2", "2"]}], "-", 
    RowBox[{"32", " ", "b2", " ", "b3", " ", "f5", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g2", "2"]}], "-", 
    RowBox[{"16", " ", 
     SuperscriptBox["b3", "2"], " ", 
     SuperscriptBox["f6", "3"], " ", 
     SuperscriptBox["g2", "2"]}], "+", 
    RowBox[{"16", " ", "b1", " ", "b4", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g2", "3"]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["b1", "2"], " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", 
     SuperscriptBox["g2", "3"]}], "-", 
    RowBox[{"8", " ", "b1", " ", "b2", " ", 
     SuperscriptBox["f6", "2"], " ", "g1", " ", 
     SuperscriptBox["g2", "3"]}], "-", 
    RowBox[{"8", " ", "b1", " ", "b3", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g2", "4"]}], "-", 
    RowBox[{
    "64", " ", "b1", " ", "b4", " ", "f4", " ", "f5", " ", "f6", " ", "g3"}], 
    "-", 
    RowBox[{"64", " ", "b2", " ", "b4", " ", 
     SuperscriptBox["f5", "2"], " ", "f6", " ", "g3"}], "+", 
    RowBox[{"64", " ", "b2", " ", "b4", " ", "f4", " ", 
     SuperscriptBox["f6", "2"], " ", "g3"}], "+", 
    RowBox[{"32", " ", 
     SuperscriptBox["b1", "2"], " ", "f4", " ", "f5", " ", "f6", " ", "g0", 
     " ", "g3"}], "+", 
    RowBox[{"32", " ", "b1", " ", "b2", " ", 
     SuperscriptBox["f5", "2"], " ", "f6", " ", "g0", " ", "g3"}], "-", 
    RowBox[{"32", " ", "b1", " ", "b2", " ", "f4", " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", "g3"}], "+", 
    RowBox[{
    "32", " ", "b1", " ", "b2", " ", "f4", " ", "f5", " ", "f6", " ", "g1", 
     " ", "g3"}], "+", 
    RowBox[{"32", " ", 
     SuperscriptBox["b2", "2"], " ", 
     SuperscriptBox["f5", "2"], " ", "f6", " ", "g1", " ", "g3"}], "-", 
    RowBox[{"32", " ", 
     SuperscriptBox["b2", "2"], " ", "f4", " ", 
     SuperscriptBox["f6", "2"], " ", "g1", " ", "g3"}], "+", 
    RowBox[{"4", " ", "b1", " ", "b6", " ", "f6", " ", "g2", " ", "g3"}], "+", 
    RowBox[{
    "16", " ", "b1", " ", "b5", " ", "f5", " ", "f6", " ", "g2", " ", "g3"}], 
    "+", 
    RowBox[{
    "32", " ", "b1", " ", "b3", " ", "f4", " ", "f5", " ", "f6", " ", "g2", 
     " ", "g3"}], "+", 
    RowBox[{"32", " ", "b2", " ", "b3", " ", 
     SuperscriptBox["f5", "2"], " ", "f6", " ", "g2", " ", "g3"}], "+", 
    RowBox[{"16", " ", "b2", " ", "b5", " ", 
     SuperscriptBox["f6", "2"], " ", "g2", " ", "g3"}], "+", 
    RowBox[{"16", " ", 
     SuperscriptBox["b1", "2"], " ", "f1", " ", 
     SuperscriptBox["f6", "2"], " ", "g2", " ", "g3"}], "+", 
    RowBox[{"32", " ", "b1", " ", "b2", " ", "f2", " ", 
     SuperscriptBox["f6", "2"], " ", "g2", " ", "g3"}], "+", 
    RowBox[{"16", " ", 
     SuperscriptBox["b2", "2"], " ", "f3", " ", 
     SuperscriptBox["f6", "2"], " ", "g2", " ", "g3"}], "+", 
    RowBox[{"32", " ", "b1", " ", "b3", " ", "f3", " ", 
     SuperscriptBox["f6", "2"], " ", "g2", " ", "g3"}], "+", 
    RowBox[{"16", " ", 
     SuperscriptBox["b3", "2"], " ", "f5", " ", 
     SuperscriptBox["f6", "2"], " ", "g2", " ", "g3"}], "+", 
    RowBox[{"32", " ", "b1", " ", "b4", " ", 
     SuperscriptBox["f6", "2"], " ", "g1", " ", "g2", " ", "g3"}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["b1", "2"], " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", "g1", " ", "g2", " ", "g3"}], 
    "-", 
    RowBox[{"8", " ", "b1", " ", "b2", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g1", "2"], " ", "g2", " ", "g3"}], "-", 
    RowBox[{"16", " ", "b1", " ", "b4", " ", "f5", " ", "f6", " ", 
     SuperscriptBox["g2", "2"], " ", "g3"}], "+", 
    RowBox[{"48", " ", "b2", " ", "b4", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g2", "2"], " ", "g3"}], "-", 
    RowBox[{"16", " ", "b1", " ", "b2", " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", 
     SuperscriptBox["g2", "2"], " ", "g3"}], "-", 
    RowBox[{"24", " ", 
     SuperscriptBox["b2", "2"], " ", 
     SuperscriptBox["f6", "2"], " ", "g1", " ", 
     SuperscriptBox["g2", "2"], " ", "g3"}], "-", 
    RowBox[{"24", " ", "b2", " ", "b3", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g2", "3"], " ", "g3"}], "-", 
    RowBox[{"4", " ", "b1", " ", "b6", " ", "f5", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"16", " ", "b1", " ", "b5", " ", 
     SuperscriptBox["f5", "2"], " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"4", " ", "b2", " ", "b6", " ", "f6", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"16", " ", 
     SuperscriptBox["b1", "2"], " ", "f1", " ", "f5", " ", "f6", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{
    "32", " ", "b1", " ", "b2", " ", "f2", " ", "f5", " ", "f6", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"16", " ", 
     SuperscriptBox["b2", "2"], " ", "f3", " ", "f5", " ", "f6", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{
    "32", " ", "b1", " ", "b3", " ", "f3", " ", "f5", " ", "f6", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{
    "32", " ", "b2", " ", "b3", " ", "f4", " ", "f5", " ", "f6", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"16", " ", 
     SuperscriptBox["b3", "2"], " ", 
     SuperscriptBox["f5", "2"], " ", "f6", " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"48", " ", 
     SuperscriptBox["b4", "2"], " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"16", " ", "b3", " ", "b5", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"16", " ", 
     SuperscriptBox["b1", "2"], " ", "f0", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"16", " ", 
     SuperscriptBox["b2", "2"], " ", "f2", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"32", " ", "b2", " ", "b3", " ", "f3", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"16", " ", 
     SuperscriptBox["b3", "2"], " ", "f4", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"48", " ", "b1", " ", "b4", " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["b1", "2"], " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g0", "2"], " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{
    "32", " ", "b1", " ", "b4", " ", "f5", " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"16", " ", "b2", " ", "b4", " ", 
     SuperscriptBox["f6", "2"], " ", "g1", " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["b1", "2"], " ", "f5", " ", "f6", " ", "g0", " ", "g1", 
     " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"8", " ", "b1", " ", "b2", " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", "g1", " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"8", " ", "b1", " ", "b2", " ", "f5", " ", "f6", " ", 
     SuperscriptBox["g1", "2"], " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{
    "32", " ", "b2", " ", "b4", " ", "f5", " ", "f6", " ", "g2", " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["b1", "2"], " ", 
     SuperscriptBox["f5", "2"], " ", "g0", " ", "g2", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{
    "8", " ", "b1", " ", "b2", " ", "f5", " ", "f6", " ", "g0", " ", "g2", 
     " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["b2", "2"], " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", "g2", " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"8", " ", "b1", " ", "b3", " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", "g2", " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"8", " ", "b1", " ", "b2", " ", 
     SuperscriptBox["f5", "2"], " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["b2", "2"], " ", "f5", " ", "f6", " ", "g1", " ", "g2", 
     " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{
    "8", " ", "b1", " ", "b3", " ", "f5", " ", "f6", " ", "g1", " ", "g2", 
     " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"8", " ", "b1", " ", "b3", " ", 
     SuperscriptBox["f5", "2"], " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"8", " ", "b1", " ", "b5", " ", "f6", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"8", " ", "b2", " ", "b3", " ", "f5", " ", "f6", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["b3", "2"], " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"6", " ", 
     SuperscriptBox["b1", "2"], " ", "f6", " ", "g0", " ", 
     SuperscriptBox["g2", "3"], " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"6", " ", "b1", " ", "b2", " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g2", "3"], " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"6", " ", "b1", " ", "b3", " ", "f6", " ", 
     SuperscriptBox["g2", "4"], " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"16", " ", "b1", " ", "b4", " ", "f4", " ", "f5", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"16", " ", "b2", " ", "b4", " ", 
     SuperscriptBox["f5", "2"], " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"32", " ", "b2", " ", "b4", " ", "f4", " ", "f6", " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["b1", "2"], " ", "f4", " ", "f5", " ", "g0", " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"16", " ", "b1", " ", "b2", " ", 
     SuperscriptBox["f5", "2"], " ", "g0", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{
    "16", " ", "b1", " ", "b2", " ", "f4", " ", "f6", " ", "g0", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["b2", "2"], " ", "f5", " ", "f6", " ", "g0", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{
    "16", " ", "b1", " ", "b3", " ", "f5", " ", "f6", " ", "g0", " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"8", " ", "b2", " ", "b3", " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"8", " ", "b1", " ", "b2", " ", "f4", " ", "f5", " ", "g1", " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["b2", "2"], " ", 
     SuperscriptBox["f5", "2"], " ", "g1", " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"8", " ", "b1", " ", "b3", " ", 
     SuperscriptBox["f5", "2"], " ", "g1", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"16", " ", 
     SuperscriptBox["b2", "2"], " ", "f4", " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{
    "16", " ", "b2", " ", "b3", " ", "f5", " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"b1", " ", "b6", " ", "g2", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"12", " ", "b1", " ", "b5", " ", "f5", " ", "g2", " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"8", " ", "b1", " ", "b3", " ", "f4", " ", "f5", " ", "g2", " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"8", " ", "b2", " ", "b3", " ", 
     SuperscriptBox["f5", "2"], " ", "g2", " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"8", " ", "b2", " ", "b5", " ", "f6", " ", "g2", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{
    "16", " ", "b2", " ", "b3", " ", "f4", " ", "f6", " ", "g2", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["b3", "2"], " ", "f5", " ", "f6", " ", "g2", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["b1", "2"], " ", "f6", " ", "g0", " ", "g1", " ", "g2", 
     " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"2", " ", "b1", " ", "b2", " ", "f6", " ", 
     SuperscriptBox["g1", "2"], " ", "g2", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"4", " ", "b1", " ", "b4", " ", "f5", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"8", " ", "b2", " ", "b4", " ", "f6", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["b1", "2"], " ", "f5", " ", "g0", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"16", " ", "b1", " ", "b2", " ", "f6", " ", "g0", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"10", " ", "b1", " ", "b2", " ", "f5", " ", "g1", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"10", " ", 
     SuperscriptBox["b2", "2"], " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"4", " ", "b1", " ", "b3", " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"10", " ", "b1", " ", "b3", " ", "f5", " ", 
     SuperscriptBox["g2", "3"], " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"10", " ", "b2", " ", "b3", " ", "f6", " ", 
     SuperscriptBox["g2", "3"], " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"b2", " ", "b6", " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["b1", "2"], " ", "f1", " ", "f5", " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{"8", " ", "b1", " ", "b2", " ", "f2", " ", "f5", " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["b2", "2"], " ", "f3", " ", "f5", " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{"8", " ", "b1", " ", "b3", " ", "f3", " ", "f5", " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{"8", " ", "b2", " ", "b3", " ", "f4", " ", "f5", " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["b3", "2"], " ", 
     SuperscriptBox["f5", "2"], " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["b4", "2"], " ", "f6", " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{"8", " ", "b3", " ", "b5", " ", "f6", " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["b1", "2"], " ", "f0", " ", "f6", " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["b2", "2"], " ", "f2", " ", "f6", " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{"16", " ", "b2", " ", "b3", " ", "f3", " ", "f6", " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["b3", "2"], " ", "f4", " ", "f6", " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{"12", " ", "b1", " ", "b4", " ", "f6", " ", "g0", " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{
     SuperscriptBox["b1", "2"], " ", "f6", " ", 
     SuperscriptBox["g0", "2"], " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{"8", " ", "b1", " ", "b4", " ", "f5", " ", "g1", " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{"4", " ", "b2", " ", "b4", " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["b1", "2"], " ", "f5", " ", "g0", " ", "g1", " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{"4", " ", "b1", " ", "b2", " ", "f6", " ", "g0", " ", "g1", " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{"4", " ", "b1", " ", "b2", " ", "f5", " ", 
     SuperscriptBox["g1", "2"], " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{"5", " ", 
     SuperscriptBox["b2", "2"], " ", "f6", " ", 
     SuperscriptBox["g1", "2"], " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{"4", " ", "b1", " ", "b4", " ", "f4", " ", "g2", " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{"12", " ", "b2", " ", "b4", " ", "f5", " ", "g2", " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["b1", "2"], " ", "f4", " ", "g0", " ", "g2", " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{
    "10", " ", "b1", " ", "b2", " ", "f5", " ", "g0", " ", "g2", " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["b2", "2"], " ", "f6", " ", "g0", " ", "g2", " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{"6", " ", "b1", " ", "b3", " ", "f6", " ", "g0", " ", "g2", " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{"2", " ", "b1", " ", "b2", " ", "f4", " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["b2", "2"], " ", "f5", " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{"6", " ", "b1", " ", "b3", " ", "f5", " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{"8", " ", "b2", " ", "b3", " ", "f6", " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{"2", " ", "b1", " ", "b5", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{"2", " ", "b1", " ", "b3", " ", "f4", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{"4", " ", "b2", " ", "b3", " ", "f5", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{"5", " ", 
     SuperscriptBox["b3", "2"], " ", "f6", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{"b1", " ", "b4", " ", 
     SuperscriptBox["g2", "3"], " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["b1", "2"], " ", "g0", " ", 
     SuperscriptBox["g2", "3"], " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{"2", " ", "b1", " ", "b2", " ", "g1", " ", 
     SuperscriptBox["g2", "3"], " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{"2", " ", "b1", " ", "b3", " ", 
     SuperscriptBox["g2", "4"], " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{"4", " ", "b2", " ", "b4", " ", "f4", " ", 
     SuperscriptBox["g3", "5"]}], "-", 
    RowBox[{"2", " ", "b1", " ", "b2", " ", "f4", " ", "g0", " ", 
     SuperscriptBox["g3", "5"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["b2", "2"], " ", "f5", " ", "g0", " ", 
     SuperscriptBox["g3", "5"]}], "-", 
    RowBox[{"2", " ", "b1", " ", "b3", " ", "f5", " ", "g0", " ", 
     SuperscriptBox["g3", "5"]}], "+", 
    RowBox[{"2", " ", "b2", " ", "b3", " ", "f6", " ", "g0", " ", 
     SuperscriptBox["g3", "5"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["b2", "2"], " ", "f4", " ", "g1", " ", 
     SuperscriptBox["g3", "5"]}], "-", 
    RowBox[{"4", " ", "b2", " ", "b3", " ", "f5", " ", "g1", " ", 
     SuperscriptBox["g3", "5"]}], "+", 
    RowBox[{"b2", " ", "b5", " ", "g2", " ", 
     SuperscriptBox["g3", "5"]}], "-", 
    RowBox[{
     SuperscriptBox["b1", "2"], " ", "f1", " ", "g2", " ", 
     SuperscriptBox["g3", "5"]}], "-", 
    RowBox[{"2", " ", "b1", " ", "b2", " ", "f2", " ", "g2", " ", 
     SuperscriptBox["g3", "5"]}], "-", 
    RowBox[{
     SuperscriptBox["b2", "2"], " ", "f3", " ", "g2", " ", 
     SuperscriptBox["g3", "5"]}], "-", 
    RowBox[{"2", " ", "b1", " ", "b3", " ", "f3", " ", "g2", " ", 
     SuperscriptBox["g3", "5"]}], "-", 
    RowBox[{"4", " ", "b2", " ", "b3", " ", "f4", " ", "g2", " ", 
     SuperscriptBox["g3", "5"]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["b3", "2"], " ", "f5", " ", "g2", " ", 
     SuperscriptBox["g3", "5"]}], "-", 
    RowBox[{"2", " ", "b1", " ", "b4", " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "5"]}], "+", 
    RowBox[{
     SuperscriptBox["b1", "2"], " ", "g0", " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "5"]}], "+", 
    RowBox[{"b1", " ", "b2", " ", 
     SuperscriptBox["g1", "2"], " ", "g2", " ", 
     SuperscriptBox["g3", "5"]}], "-", 
    RowBox[{"b2", " ", "b4", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "5"]}], "-", 
    RowBox[{
     SuperscriptBox["b2", "2"], " ", "g1", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "5"]}], "+", 
    RowBox[{"b1", " ", "b3", " ", "g1", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "5"]}], "-", 
    RowBox[{"b2", " ", "b3", " ", 
     SuperscriptBox["g2", "3"], " ", 
     SuperscriptBox["g3", "5"]}], "+", 
    RowBox[{
     SuperscriptBox["b4", "2"], " ", 
     SuperscriptBox["g3", "6"]}], "+", 
    RowBox[{"b3", " ", "b5", " ", 
     SuperscriptBox["g3", "6"]}], "-", 
    RowBox[{
     SuperscriptBox["b1", "2"], " ", "f0", " ", 
     SuperscriptBox["g3", "6"]}], "+", 
    RowBox[{
     SuperscriptBox["b2", "2"], " ", "f2", " ", 
     SuperscriptBox["g3", "6"]}], "+", 
    RowBox[{"2", " ", "b2", " ", "b3", " ", "f3", " ", 
     SuperscriptBox["g3", "6"]}], "+", 
    RowBox[{
     SuperscriptBox["b3", "2"], " ", "f4", " ", 
     SuperscriptBox["g3", "6"]}], "-", 
    RowBox[{"b1", " ", "b4", " ", "g0", " ", 
     SuperscriptBox["g3", "6"]}], "+", 
    RowBox[{"b2", " ", "b4", " ", "g1", " ", 
     SuperscriptBox["g3", "6"]}], "-", 
    RowBox[{"b1", " ", "b2", " ", "g0", " ", "g1", " ", 
     SuperscriptBox["g3", "6"]}], "-", 
    RowBox[{
     SuperscriptBox["b2", "2"], " ", 
     SuperscriptBox["g1", "2"], " ", 
     SuperscriptBox["g3", "6"]}], "-", 
    RowBox[{
     SuperscriptBox["b2", "2"], " ", "g0", " ", "g2", " ", 
     SuperscriptBox["g3", "6"]}], "-", 
    RowBox[{"b1", " ", "b3", " ", "g0", " ", "g2", " ", 
     SuperscriptBox["g3", "6"]}], "-", 
    RowBox[{"2", " ", "b2", " ", "b3", " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "6"]}], "-", 
    RowBox[{
     SuperscriptBox["b3", "2"], " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "6"]}]}], ",", 
   RowBox[{
    RowBox[{"16", " ", "b1", " ", "b4", " ", "f4", " ", "f6"}], "+", 
    RowBox[{"16", " ", "b2", " ", "b4", " ", "f5", " ", "f6"}], "+", 
    RowBox[{"16", " ", "b3", " ", "b4", " ", 
     SuperscriptBox["f6", "2"]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["b1", "2"], " ", "f4", " ", "f6", " ", "g0"}], "-", 
    RowBox[{"8", " ", "b1", " ", "b2", " ", "f5", " ", "f6", " ", "g0"}], "-", 
    RowBox[{"8", " ", "b1", " ", "b3", " ", 
     SuperscriptBox["f6", "2"], " ", "g0"}], "-", 
    RowBox[{"8", " ", "b1", " ", "b2", " ", "f4", " ", "f6", " ", "g1"}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["b2", "2"], " ", "f5", " ", "f6", " ", "g1"}], "-", 
    RowBox[{"8", " ", "b2", " ", "b3", " ", 
     SuperscriptBox["f6", "2"], " ", "g1"}], "-", 
    RowBox[{"8", " ", "b1", " ", "b3", " ", "f4", " ", "f6", " ", "g2"}], "-", 
    RowBox[{"8", " ", "b2", " ", "b3", " ", "f5", " ", "f6", " ", "g2"}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["b3", "2"], " ", 
     SuperscriptBox["f6", "2"], " ", "g2"}], "+", 
    RowBox[{"4", " ", "b1", " ", "b4", " ", "f6", " ", 
     SuperscriptBox["g2", "2"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["b1", "2"], " ", "f6", " ", "g0", " ", 
     SuperscriptBox["g2", "2"]}], "-", 
    RowBox[{"2", " ", "b1", " ", "b2", " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g2", "2"]}], "-", 
    RowBox[{"2", " ", "b1", " ", "b3", " ", "f6", " ", 
     SuperscriptBox["g2", "3"]}], "+", 
    RowBox[{"b1", " ", "b6", " ", "g3"}], "+", 
    RowBox[{"4", " ", "b1", " ", "b5", " ", "f5", " ", "g3"}], "+", 
    RowBox[{"4", " ", "b2", " ", "b5", " ", "f6", " ", "g3"}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["b1", "2"], " ", "f1", " ", "f6", " ", "g3"}], "+", 
    RowBox[{"8", " ", "b1", " ", "b2", " ", "f2", " ", "f6", " ", "g3"}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["b2", "2"], " ", "f3", " ", "f6", " ", "g3"}], "+", 
    RowBox[{"8", " ", "b1", " ", "b3", " ", "f3", " ", "f6", " ", "g3"}], "+", 
    RowBox[{"8", " ", "b2", " ", "b3", " ", "f4", " ", "f6", " ", "g3"}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["b3", "2"], " ", "f5", " ", "f6", " ", "g3"}], "+", 
    RowBox[{"8", " ", "b1", " ", "b4", " ", "f6", " ", "g1", " ", "g3"}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["b1", "2"], " ", "f6", " ", "g0", " ", "g1", " ", "g3"}], 
    "-", 
    RowBox[{"2", " ", "b1", " ", "b2", " ", "f6", " ", 
     SuperscriptBox["g1", "2"], " ", "g3"}], "+", 
    RowBox[{"8", " ", "b2", " ", "b4", " ", "f6", " ", "g2", " ", "g3"}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["b1", "2"], " ", "f5", " ", "g0", " ", "g2", " ", "g3"}], 
    "-", 
    RowBox[{
    "2", " ", "b1", " ", "b2", " ", "f6", " ", "g0", " ", "g2", " ", "g3"}], 
    "-", 
    RowBox[{
    "2", " ", "b1", " ", "b2", " ", "f5", " ", "g1", " ", "g2", " ", "g3"}], 
    "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["b2", "2"], " ", "f6", " ", "g1", " ", "g2", " ", "g3"}], 
    "-", 
    RowBox[{"2", " ", "b1", " ", "b3", " ", "f5", " ", 
     SuperscriptBox["g2", "2"], " ", "g3"}], "-", 
    RowBox[{"4", " ", "b2", " ", "b3", " ", "f6", " ", 
     SuperscriptBox["g2", "2"], " ", "g3"}], "+", 
    RowBox[{"4", " ", "b1", " ", "b4", " ", "f4", " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"4", " ", "b2", " ", "b4", " ", "f5", " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"8", " ", "b3", " ", "b4", " ", "f6", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["b1", "2"], " ", "f4", " ", "g0", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"4", " ", "b1", " ", "b2", " ", "f5", " ", "g0", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"2", " ", "b1", " ", "b2", " ", "f4", " ", "g1", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["b2", "2"], " ", "f5", " ", "g1", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"2", " ", "b1", " ", "b3", " ", "f5", " ", "g1", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"2", " ", "b2", " ", "b3", " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"2", " ", "b1", " ", "b5", " ", "g2", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"2", " ", "b1", " ", "b3", " ", "f4", " ", "g2", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"2", " ", "b2", " ", "b3", " ", "f5", " ", "g2", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["b3", "2"], " ", "f6", " ", "g2", " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"b1", " ", "b4", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["b1", "2"], " ", "g0", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"2", " ", "b1", " ", "b2", " ", "g1", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"2", " ", "b1", " ", "b3", " ", 
     SuperscriptBox["g2", "3"], " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"b2", " ", "b5", " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{
     SuperscriptBox["b1", "2"], " ", "f1", " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"2", " ", "b1", " ", "b2", " ", "f2", " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{
     SuperscriptBox["b2", "2"], " ", "f3", " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"2", " ", "b1", " ", "b3", " ", "f3", " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"2", " ", "b2", " ", "b3", " ", "f4", " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{
     SuperscriptBox["b3", "2"], " ", "f5", " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"2", " ", "b1", " ", "b4", " ", "g1", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{
     SuperscriptBox["b1", "2"], " ", "g0", " ", "g1", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"b1", " ", "b2", " ", 
     SuperscriptBox["g1", "2"], " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"2", " ", "b2", " ", "b4", " ", "g2", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"2", " ", "b1", " ", "b2", " ", "g0", " ", "g2", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{
     SuperscriptBox["b2", "2"], " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"b1", " ", "b3", " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"b2", " ", "b3", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"b3", " ", "b4", " ", 
     SuperscriptBox["g3", "4"]}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.9103556609231873`*^9, 3.910358368757752*^9, 3.914232654274914*^9, 
   3.914237657862708*^9, 3.914241802416195*^9, 3.9144097333741283`*^9, {
   3.9144112475793343`*^9, 3.914411272963456*^9}, 3.915093420473995*^9, 
   3.915093857602372*^9, 3.9150987681482067`*^9, 3.917518208246293*^9, 
   3.917526481199596*^9, 3.917526577305172*^9, 3.917955459692894*^9, 
   3.9181064113391933`*^9, 3.918306229576283*^9, 3.919230117104761*^9, 
   3.919234160284617*^9, 3.9194332824062347`*^9, 3.919433341482731*^9, 
   3.91943342253554*^9, 3.9194334707013407`*^9, 3.919433513096038*^9, 
   3.919856977010173*^9, 3.919860645819675*^9, 3.920359500308116*^9, 
   3.923032448733143*^9, 3.934000784833799*^9, 3.934001942232087*^9, 
   3.9340133697728*^9, 3.9345478762036333`*^9},
 CellLabel->"Out[62]=",ExpressionUUID->"67298ded-e03a-43d0-813e-fe8fc5c0128c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["b2", "2"]}], " ", 
       SuperscriptBox["g3", "2"]}], "+", 
      RowBox[{"b1", " ", "b3", " ", 
       SuperscriptBox["g3", "2"]}]}], ")"}], "/", "K1"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"b1", "->", "B1"}], ",", 
     RowBox[{"b2", "->", "B2"}], ",", 
     RowBox[{"b3", "->", "B3"}], ",", 
     RowBox[{"b4", "->", "B4"}]}], "}"}]}], "//", "Factor"}]], "Input",
 CellChangeTimes->{{3.917183213639866*^9, 3.9171832612017117`*^9}, {
  3.9171833009491043`*^9, 3.917183304690674*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"a51c9aab-114c-41f7-8975-eb10855c715c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   SuperscriptBox["g3", "2"]}], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"x1", "-", "x2"}], ")"}], "6"], " ", 
  RowBox[{"(", 
   RowBox[{"g0", "+", 
    RowBox[{"g1", " ", "x1"}], "+", 
    RowBox[{"g2", " ", 
     SuperscriptBox["x1", "2"]}], "+", 
    RowBox[{"g3", " ", 
     SuperscriptBox["x1", "3"]}], "+", 
    RowBox[{"2", " ", "y1"}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"g0", "+", 
    RowBox[{"g1", " ", "x2"}], "+", 
    RowBox[{"g2", " ", 
     SuperscriptBox["x2", "2"]}], "+", 
    RowBox[{"g3", " ", 
     SuperscriptBox["x2", "3"]}], "+", 
    RowBox[{"2", " ", "y2"}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.917183258225008*^9, 3.917183262134924*^9}, 
   3.9171833057380867`*^9, 3.917518208328266*^9, 3.917526481269452*^9, 
   3.9175265773813334`*^9, 3.917955459770276*^9, 3.918106411398816*^9, 
   3.918306229659767*^9, 3.919230117157097*^9, 3.919234160333633*^9, 
   3.919433422617931*^9, 3.919433470789466*^9, 3.919433513156932*^9, 
   3.919856977053609*^9, 3.9198606458756313`*^9, 3.9203595003718863`*^9, 
   3.923032448788979*^9, 3.9340007848872223`*^9, 3.9340019422979813`*^9, 
   3.934013369806217*^9, 3.934547876254636*^9},
 CellLabel->"Out[63]=",ExpressionUUID->"d99a2c38-5342-4de9-a78c-a98c5065695b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DesMap", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["b2", "2"]}], " ", 
      SuperscriptBox["g3", "2"]}], "+", 
     RowBox[{"b1", " ", "b3", " ", 
      SuperscriptBox["g3", "2"]}]}], ",", 
    RowBox[{
     RowBox[{"2", " ", "b1", " ", "b4", " ", "g3"}], "-", 
     RowBox[{
      SuperscriptBox["b1", "2"], " ", "g0", " ", "g3"}], "-", 
     RowBox[{"b1", " ", "b2", " ", "g1", " ", "g3"}], "-", 
     RowBox[{"b1", " ", "b3", " ", "g2", " ", "g3"}], "-", 
     RowBox[{"b2", " ", "b3", " ", 
      SuperscriptBox["g3", "2"]}]}], ",", 
    RowBox[{
     RowBox[{"2", " ", "b2", " ", "b4", " ", "g3"}], "-", 
     RowBox[{"b1", " ", "b2", " ", "g0", " ", "g3"}], "-", 
     RowBox[{
      SuperscriptBox["b2", "2"], " ", "g1", " ", "g3"}], "-", 
     RowBox[{"b2", " ", "b3", " ", "g2", " ", "g3"}], "-", 
     RowBox[{
      SuperscriptBox["b3", "2"], " ", 
      SuperscriptBox["g3", "2"]}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "4"}], " ", "b1", " ", "b4", " ", "f6", " ", "g0"}], "-", 
     RowBox[{"4", " ", "b2", " ", "b4", " ", "f6", " ", "g1"}], "+", 
     RowBox[{"b1", " ", "b3", " ", "g0", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "f6", " ", "g2"}], "-", 
        RowBox[{"f5", " ", "g3"}]}], ")"}]}], "+", 
     RowBox[{"b3", " ", "b4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", "f6", " ", "g2"}], "+", 
        RowBox[{"2", " ", "f5", " ", "g3"}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["b4", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", "f6"}], "+", 
        SuperscriptBox["g3", "2"]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["b1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"f6", " ", 
         SuperscriptBox["g0", "2"]}], "+", 
        RowBox[{"f0", " ", 
         SuperscriptBox["g3", "2"]}]}], ")"}]}], "+", 
     RowBox[{"b1", " ", "b2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "f6", " ", "g0", " ", "g1"}], "+", 
        RowBox[{"f1", " ", 
         SuperscriptBox["g3", "2"]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["b2", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"f6", " ", 
         SuperscriptBox["g1", "2"]}], "+", 
        RowBox[{"f2", " ", 
         SuperscriptBox["g3", "2"]}]}], ")"}]}], "+", 
     RowBox[{"b2", " ", "b3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "f6", " ", "g1", " ", "g2"}], "+", 
        RowBox[{"g3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "f5"}], " ", "g1"}], "+", 
           RowBox[{"f3", " ", "g3"}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["b3", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"f6", " ", 
         SuperscriptBox["g2", "2"]}], "+", 
        RowBox[{"g3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "f5"}], " ", "g2"}], "+", 
           RowBox[{"f4", " ", "g3"}]}], ")"}]}]}], ")"}]}]}]}], "}"}], " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"This", " ", "is", " ", "the", " ", "inverse", " ", "blow"}], 
     "-", 
     RowBox[{"up", " ", 
      RowBox[{"map", ".", " ", "This"}], " ", "has", " ", "been", " ", 
      "computed", " ", "from", " ", "the", " ", "fact", " ", "that", " ", 
      SuperscriptBox["g3", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"x1", "-", "x2"}], ")"}], "6"], 
      RowBox[{"(", 
       RowBox[{"g0", "+", 
        RowBox[{"g1", " ", "x1"}], "+", 
        RowBox[{"g2", " ", 
         SuperscriptBox["x1", "2"]}], "+", 
        RowBox[{"g3", " ", 
         SuperscriptBox["x1", "3"]}], "+", 
        RowBox[{"2", " ", "y1"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"g0", "+", 
        RowBox[{"g1", " ", "x2"}], "+", 
        RowBox[{"g2", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"g3", " ", 
         SuperscriptBox["x2", "3"]}], "+", 
        RowBox[{"2", " ", "y2"}]}], ")"}], "ki", " ", "can", " ", "be", " ", 
      "computed", " ", "as", " ", "a", " ", "quadratic", " ", "polynomial", 
      " ", "on", " ", "the", " ", "bj", " ", "where", " ", "1"}]}], "<=", "j",
     "<=", "4"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.9006452183354187`*^9, 3.9006452327186623`*^9}, {
  3.917183156374655*^9, 3.9171832014109297`*^9}, {3.917183268641296*^9, 
  3.917183346133883*^9}, {3.917183439505104*^9, 3.917183452336801*^9}, {
  3.932462970604938*^9, 3.932462971795885*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"f135c7c8-2c87-4e41-b497-a4787bbff1a1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["b2", "2"]}], " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"b1", " ", "b3", " ", 
     SuperscriptBox["g3", "2"]}]}], ",", 
   RowBox[{
    RowBox[{"2", " ", "b1", " ", "b4", " ", "g3"}], "-", 
    RowBox[{
     SuperscriptBox["b1", "2"], " ", "g0", " ", "g3"}], "-", 
    RowBox[{"b1", " ", "b2", " ", "g1", " ", "g3"}], "-", 
    RowBox[{"b1", " ", "b3", " ", "g2", " ", "g3"}], "-", 
    RowBox[{"b2", " ", "b3", " ", 
     SuperscriptBox["g3", "2"]}]}], ",", 
   RowBox[{
    RowBox[{"2", " ", "b2", " ", "b4", " ", "g3"}], "-", 
    RowBox[{"b1", " ", "b2", " ", "g0", " ", "g3"}], "-", 
    RowBox[{
     SuperscriptBox["b2", "2"], " ", "g1", " ", "g3"}], "-", 
    RowBox[{"b2", " ", "b3", " ", "g2", " ", "g3"}], "-", 
    RowBox[{
     SuperscriptBox["b3", "2"], " ", 
     SuperscriptBox["g3", "2"]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "4"}], " ", "b1", " ", "b4", " ", "f6", " ", "g0"}], "-", 
    RowBox[{"4", " ", "b2", " ", "b4", " ", "f6", " ", "g1"}], "+", 
    RowBox[{"b1", " ", "b3", " ", "g0", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "f6", " ", "g2"}], "-", 
       RowBox[{"f5", " ", "g3"}]}], ")"}]}], "+", 
    RowBox[{"b3", " ", "b4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", "f6", " ", "g2"}], "+", 
       RowBox[{"2", " ", "f5", " ", "g3"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["b4", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", "f6"}], "+", 
       SuperscriptBox["g3", "2"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["b1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"f6", " ", 
        SuperscriptBox["g0", "2"]}], "+", 
       RowBox[{"f0", " ", 
        SuperscriptBox["g3", "2"]}]}], ")"}]}], "+", 
    RowBox[{"b1", " ", "b2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "f6", " ", "g0", " ", "g1"}], "+", 
       RowBox[{"f1", " ", 
        SuperscriptBox["g3", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["b2", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"f6", " ", 
        SuperscriptBox["g1", "2"]}], "+", 
       RowBox[{"f2", " ", 
        SuperscriptBox["g3", "2"]}]}], ")"}]}], "+", 
    RowBox[{"b2", " ", "b3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "f6", " ", "g1", " ", "g2"}], "+", 
       RowBox[{"g3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "f5"}], " ", "g1"}], "+", 
          RowBox[{"f3", " ", "g3"}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["b3", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"f6", " ", 
        SuperscriptBox["g2", "2"]}], "+", 
       RowBox[{"g3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "f5"}], " ", "g2"}], "+", 
          RowBox[{"f4", " ", "g3"}]}], ")"}]}]}], ")"}]}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.917518208369441*^9, 3.9175264813154297`*^9, 
  3.917526577466021*^9, 3.917955459831163*^9, 3.918106411441328*^9, 
  3.918306229708959*^9, 3.919230117194676*^9, 3.919234160375011*^9, 
  3.9194334226678877`*^9, 3.9194334708399677`*^9, 3.919433513197201*^9, 
  3.919856977067635*^9, 3.919860645906654*^9, 3.9203595004052753`*^9, 
  3.923032448803103*^9, 3.934000784921763*^9, 3.9340019423453703`*^9, 
  3.934013369814423*^9, 3.934547876293584*^9},
 CellLabel->"Out[64]=",ExpressionUUID->"db082adb-ca66-4e21-a3d3-6b5984647543"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Kummer", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k1", "->", 
      RowBox[{"DesMap", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ",", " ", 
     RowBox[{"k2", "->", 
      RowBox[{"DesMap", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], ",", 
     RowBox[{"k3", "->", 
      RowBox[{"DesMap", "[", 
       RowBox[{"[", "3", "]"}], "]"}]}], ",", 
     RowBox[{"k4", "->", 
      RowBox[{"DesMap", "[", 
       RowBox[{"[", "4", "]"}], "]"}]}]}], "}"}]}], "//", "Factor", " ", 
  RowBox[{"(*", 
   RowBox[{
   "The", " ", "previous", " ", "map", " ", "restricted", " ", "to", " ", 
    "the", " ", "elements", " ", 
    RowBox[{"{", 
     RowBox[{"b1", ",", "b2", ",", "b3", ",", "b4"}], "}"}], " ", "defines", 
    " ", "a", " ", "surface", " ", "known", " ", "as", " ", "the", " ", 
    "Weddle", " ", "surface"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.917183386311454*^9, 3.917183428427676*^9}, {
  3.9171834612453623`*^9, 3.9171835744460583`*^9}},
 CellLabel->"In[65]:=",ExpressionUUID->"f402556f-2258-4ff3-8f7d-63f1c6947a3f"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["g3", "2"], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "8"}], " ", "b1", " ", 
      SuperscriptBox["b4", "3"], " ", "f6"}], "+", 
     RowBox[{"12", " ", 
      SuperscriptBox["b1", "2"], " ", 
      SuperscriptBox["b4", "2"], " ", "f6", " ", "g0"}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["b1", "3"], " ", "b4", " ", "f6", " ", 
      SuperscriptBox["g0", "2"]}], "+", 
     RowBox[{
      SuperscriptBox["b1", "4"], " ", "f6", " ", 
      SuperscriptBox["g0", "3"]}], "+", 
     RowBox[{"12", " ", "b1", " ", "b2", " ", 
      SuperscriptBox["b4", "2"], " ", "f6", " ", "g1"}], "-", 
     RowBox[{"12", " ", 
      SuperscriptBox["b1", "2"], " ", "b2", " ", "b4", " ", "f6", " ", "g0", 
      " ", "g1"}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["b1", "3"], " ", "b2", " ", "f6", " ", 
      SuperscriptBox["g0", "2"], " ", "g1"}], "-", 
     RowBox[{"6", " ", "b1", " ", 
      SuperscriptBox["b2", "2"], " ", "b4", " ", "f6", " ", 
      SuperscriptBox["g1", "2"]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["b1", "2"], " ", 
      SuperscriptBox["b2", "2"], " ", "f6", " ", "g0", " ", 
      SuperscriptBox["g1", "2"]}], "+", 
     RowBox[{"b1", " ", 
      SuperscriptBox["b2", "3"], " ", "f6", " ", 
      SuperscriptBox["g1", "3"]}], "+", 
     RowBox[{"12", " ", "b1", " ", "b3", " ", 
      SuperscriptBox["b4", "2"], " ", "f6", " ", "g2"}], "-", 
     RowBox[{"12", " ", 
      SuperscriptBox["b1", "2"], " ", "b3", " ", "b4", " ", "f6", " ", "g0", 
      " ", "g2"}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["b1", "3"], " ", "b3", " ", "f6", " ", 
      SuperscriptBox["g0", "2"], " ", "g2"}], "-", 
     RowBox[{
     "12", " ", "b1", " ", "b2", " ", "b3", " ", "b4", " ", "f6", " ", "g1", 
      " ", "g2"}], "+", 
     RowBox[{"6", " ", 
      SuperscriptBox["b1", "2"], " ", "b2", " ", "b3", " ", "f6", " ", "g0", 
      " ", "g1", " ", "g2"}], "+", 
     RowBox[{"3", " ", "b1", " ", 
      SuperscriptBox["b2", "2"], " ", "b3", " ", "f6", " ", 
      SuperscriptBox["g1", "2"], " ", "g2"}], "-", 
     RowBox[{"6", " ", "b1", " ", 
      SuperscriptBox["b3", "2"], " ", "b4", " ", "f6", " ", 
      SuperscriptBox["g2", "2"]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["b1", "2"], " ", 
      SuperscriptBox["b3", "2"], " ", "f6", " ", "g0", " ", 
      SuperscriptBox["g2", "2"]}], "+", 
     RowBox[{"3", " ", "b1", " ", "b2", " ", 
      SuperscriptBox["b3", "2"], " ", "f6", " ", "g1", " ", 
      SuperscriptBox["g2", "2"]}], "+", 
     RowBox[{"b1", " ", 
      SuperscriptBox["b3", "3"], " ", "f6", " ", 
      SuperscriptBox["g2", "3"]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["b2", "2"], " ", 
      SuperscriptBox["b4", "2"], " ", "f5", " ", "g3"}], "-", 
     RowBox[{"4", " ", "b1", " ", "b3", " ", 
      SuperscriptBox["b4", "2"], " ", "f5", " ", "g3"}], "+", 
     RowBox[{"12", " ", "b2", " ", "b3", " ", 
      SuperscriptBox["b4", "2"], " ", "f6", " ", "g3"}], "-", 
     RowBox[{"4", " ", "b1", " ", 
      SuperscriptBox["b2", "2"], " ", "b4", " ", "f5", " ", "g0", " ", "g3"}],
      "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["b1", "2"], " ", "b3", " ", "b4", " ", "f5", " ", "g0", 
      " ", "g3"}], "-", 
     RowBox[{
     "12", " ", "b1", " ", "b2", " ", "b3", " ", "b4", " ", "f6", " ", "g0", 
      " ", "g3"}], "+", 
     RowBox[{
      SuperscriptBox["b1", "2"], " ", 
      SuperscriptBox["b2", "2"], " ", "f5", " ", 
      SuperscriptBox["g0", "2"], " ", "g3"}], "-", 
     RowBox[{
      SuperscriptBox["b1", "3"], " ", "b3", " ", "f5", " ", 
      SuperscriptBox["g0", "2"], " ", "g3"}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["b1", "2"], " ", "b2", " ", "b3", " ", "f6", " ", 
      SuperscriptBox["g0", "2"], " ", "g3"}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["b2", "3"], " ", "b4", " ", "f5", " ", "g1", " ", "g3"}],
      "+", 
     RowBox[{
     "4", " ", "b1", " ", "b2", " ", "b3", " ", "b4", " ", "f5", " ", "g1", 
      " ", "g3"}], "-", 
     RowBox[{"12", " ", 
      SuperscriptBox["b2", "2"], " ", "b3", " ", "b4", " ", "f6", " ", "g1", 
      " ", "g3"}], "+", 
     RowBox[{"2", " ", "b1", " ", 
      SuperscriptBox["b2", "3"], " ", "f5", " ", "g0", " ", "g1", " ", "g3"}],
      "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["b1", "2"], " ", "b2", " ", "b3", " ", "f5", " ", "g0", 
      " ", "g1", " ", "g3"}], "+", 
     RowBox[{"6", " ", "b1", " ", 
      SuperscriptBox["b2", "2"], " ", "b3", " ", "f6", " ", "g0", " ", "g1", 
      " ", "g3"}], "+", 
     RowBox[{
      SuperscriptBox["b2", "4"], " ", "f5", " ", 
      SuperscriptBox["g1", "2"], " ", "g3"}], "-", 
     RowBox[{"b1", " ", 
      SuperscriptBox["b2", "2"], " ", "b3", " ", "f5", " ", 
      SuperscriptBox["g1", "2"], " ", "g3"}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["b2", "3"], " ", "b3", " ", "f6", " ", 
      SuperscriptBox["g1", "2"], " ", "g3"}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["b2", "2"], " ", "b3", " ", "b4", " ", "f5", " ", "g2", 
      " ", "g3"}], "+", 
     RowBox[{"4", " ", "b1", " ", 
      SuperscriptBox["b3", "2"], " ", "b4", " ", "f5", " ", "g2", " ", "g3"}],
      "-", 
     RowBox[{"12", " ", "b2", " ", 
      SuperscriptBox["b3", "2"], " ", "b4", " ", "f6", " ", "g2", " ", "g3"}],
      "+", 
     RowBox[{"2", " ", "b1", " ", 
      SuperscriptBox["b2", "2"], " ", "b3", " ", "f5", " ", "g0", " ", "g2", 
      " ", "g3"}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["b1", "2"], " ", 
      SuperscriptBox["b3", "2"], " ", "f5", " ", "g0", " ", "g2", " ", "g3"}],
      "+", 
     RowBox[{"6", " ", "b1", " ", "b2", " ", 
      SuperscriptBox["b3", "2"], " ", "f6", " ", "g0", " ", "g2", " ", "g3"}],
      "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["b2", "3"], " ", "b3", " ", "f5", " ", "g1", " ", "g2", 
      " ", "g3"}], "-", 
     RowBox[{"2", " ", "b1", " ", "b2", " ", 
      SuperscriptBox["b3", "2"], " ", "f5", " ", "g1", " ", "g2", " ", "g3"}],
      "+", 
     RowBox[{"6", " ", 
      SuperscriptBox["b2", "2"], " ", 
      SuperscriptBox["b3", "2"], " ", "f6", " ", "g1", " ", "g2", " ", "g3"}],
      "+", 
     RowBox[{
      SuperscriptBox["b2", "2"], " ", 
      SuperscriptBox["b3", "2"], " ", "f5", " ", 
      SuperscriptBox["g2", "2"], " ", "g3"}], "-", 
     RowBox[{"b1", " ", 
      SuperscriptBox["b3", "3"], " ", "f5", " ", 
      SuperscriptBox["g2", "2"], " ", "g3"}], "+", 
     RowBox[{"3", " ", "b2", " ", 
      SuperscriptBox["b3", "3"], " ", "f6", " ", 
      SuperscriptBox["g2", "2"], " ", "g3"}], "-", 
     RowBox[{"2", " ", "b1", " ", 
      SuperscriptBox["b4", "3"], " ", 
      SuperscriptBox["g3", "2"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["b1", "3"], " ", "b4", " ", "f0", " ", 
      SuperscriptBox["g3", "2"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["b1", "2"], " ", "b2", " ", "b4", " ", "f1", " ", 
      SuperscriptBox["g3", "2"]}], "+", 
     RowBox[{"2", " ", "b1", " ", 
      SuperscriptBox["b2", "2"], " ", "b4", " ", "f2", " ", 
      SuperscriptBox["g3", "2"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["b2", "3"], " ", "b4", " ", "f3", " ", 
      SuperscriptBox["g3", "2"]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["b2", "2"], " ", "b3", " ", "b4", " ", "f4", " ", 
      SuperscriptBox["g3", "2"]}], "-", 
     RowBox[{"2", " ", "b1", " ", 
      SuperscriptBox["b3", "2"], " ", "b4", " ", "f4", " ", 
      SuperscriptBox["g3", "2"]}], "+", 
     RowBox[{"2", " ", "b2", " ", 
      SuperscriptBox["b3", "2"], " ", "b4", " ", "f5", " ", 
      SuperscriptBox["g3", "2"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["b3", "3"], " ", "b4", " ", "f6", " ", 
      SuperscriptBox["g3", "2"]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["b1", "2"], " ", 
      SuperscriptBox["b4", "2"], " ", "g0", " ", 
      SuperscriptBox["g3", "2"]}], "-", 
     RowBox[{
      SuperscriptBox["b1", "4"], " ", "f0", " ", "g0", " ", 
      SuperscriptBox["g3", "2"]}], "-", 
     RowBox[{
      SuperscriptBox["b1", "3"], " ", "b2", " ", "f1", " ", "g0", " ", 
      SuperscriptBox["g3", "2"]}], "-", 
     RowBox[{
      SuperscriptBox["b1", "2"], " ", 
      SuperscriptBox["b2", "2"], " ", "f2", " ", "g0", " ", 
      SuperscriptBox["g3", "2"]}], "-", 
     RowBox[{"b1", " ", 
      SuperscriptBox["b2", "3"], " ", "f3", " ", "g0", " ", 
      SuperscriptBox["g3", "2"]}], "-", 
     RowBox[{"2", " ", "b1", " ", 
      SuperscriptBox["b2", "2"], " ", "b3", " ", "f4", " ", "g0", " ", 
      SuperscriptBox["g3", "2"]}], "+", 
     RowBox[{
      SuperscriptBox["b1", "2"], " ", 
      SuperscriptBox["b3", "2"], " ", "f4", " ", "g0", " ", 
      SuperscriptBox["g3", "2"]}], "-", 
     RowBox[{"b1", " ", "b2", " ", 
      SuperscriptBox["b3", "2"], " ", "f5", " ", "g0", " ", 
      SuperscriptBox["g3", "2"]}], "+", 
     RowBox[{"2", " ", "b1", " ", 
      SuperscriptBox["b3", "3"], " ", "f6", " ", "g0", " ", 
      SuperscriptBox["g3", "2"]}], "-", 
     RowBox[{
      SuperscriptBox["b1", "3"], " ", "b4", " ", 
      SuperscriptBox["g0", "2"], " ", 
      SuperscriptBox["g3", "2"]}], "+", 
     RowBox[{"3", " ", "b1", " ", "b2", " ", 
      SuperscriptBox["b4", "2"], " ", "g1", " ", 
      SuperscriptBox["g3", "2"]}], "-", 
     RowBox[{
      SuperscriptBox["b1", "3"], " ", "b2", " ", "f0", " ", "g1", " ", 
      SuperscriptBox["g3", "2"]}], "-", 
     RowBox[{
      SuperscriptBox["b1", "2"], " ", 
      SuperscriptBox["b2", "2"], " ", "f1", " ", "g1", " ", 
      SuperscriptBox["g3", "2"]}], "-", 
     RowBox[{"b1", " ", 
      SuperscriptBox["b2", "3"], " ", "f2", " ", "g1", " ", 
      SuperscriptBox["g3", "2"]}], "-", 
     RowBox[{
      SuperscriptBox["b2", "4"], " ", "f3", " ", "g1", " ", 
      SuperscriptBox["g3", "2"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["b2", "3"], " ", "b3", " ", "f4", " ", "g1", " ", 
      SuperscriptBox["g3", "2"]}], "+", 
     RowBox[{"b1", " ", "b2", " ", 
      SuperscriptBox["b3", "2"], " ", "f4", " ", "g1", " ", 
      SuperscriptBox["g3", "2"]}], "-", 
     RowBox[{
      SuperscriptBox["b2", "2"], " ", 
      SuperscriptBox["b3", "2"], " ", "f5", " ", "g1", " ", 
      SuperscriptBox["g3", "2"]}], "+", 
     RowBox[{"2", " ", "b2", " ", 
      SuperscriptBox["b3", "3"], " ", "f6", " ", "g1", " ", 
      SuperscriptBox["g3", "2"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["b1", "2"], " ", "b2", " ", "b4", " ", "g0", " ", "g1", 
      " ", 
      SuperscriptBox["g3", "2"]}], "-", 
     RowBox[{"b1", " ", 
      SuperscriptBox["b2", "2"], " ", "b4", " ", 
      SuperscriptBox["g1", "2"], " ", 
      SuperscriptBox["g3", "2"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["b2", "2"], " ", 
      SuperscriptBox["b4", "2"], " ", "g2", " ", 
      SuperscriptBox["g3", "2"]}], "+", 
     RowBox[{"b1", " ", "b3", " ", 
      SuperscriptBox["b4", "2"], " ", "g2", " ", 
      SuperscriptBox["g3", "2"]}], "-", 
     RowBox[{
      SuperscriptBox["b1", "3"], " ", "b3", " ", "f0", " ", "g2", " ", 
      SuperscriptBox["g3", "2"]}], "-", 
     RowBox[{
      SuperscriptBox["b1", "2"], " ", "b2", " ", "b3", " ", "f1", " ", "g2", 
      " ", 
      SuperscriptBox["g3", "2"]}], "-", 
     RowBox[{"b1", " ", 
      SuperscriptBox["b2", "2"], " ", "b3", " ", "f2", " ", "g2", " ", 
      SuperscriptBox["g3", "2"]}], "-", 
     RowBox[{
      SuperscriptBox["b2", "3"], " ", "b3", " ", "f3", " ", "g2", " ", 
      SuperscriptBox["g3", "2"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["b2", "2"], " ", 
      SuperscriptBox["b3", "2"], " ", "f4", " ", "g2", " ", 
      SuperscriptBox["g3", "2"]}], "+", 
     RowBox[{"b1", " ", 
      SuperscriptBox["b3", "3"], " ", "f4", " ", "g2", " ", 
      SuperscriptBox["g3", "2"]}], "-", 
     RowBox[{"b2", " ", 
      SuperscriptBox["b3", "3"], " ", "f5", " ", "g2", " ", 
      SuperscriptBox["g3", "2"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["b3", "4"], " ", "f6", " ", "g2", " ", 
      SuperscriptBox["g3", "2"]}], "-", 
     RowBox[{"b1", " ", 
      SuperscriptBox["b2", "2"], " ", "b4", " ", "g0", " ", "g2", " ", 
      SuperscriptBox["g3", "2"]}], "-", 
     RowBox[{
      SuperscriptBox["b1", "2"], " ", "b3", " ", "b4", " ", "g0", " ", "g2", 
      " ", 
      SuperscriptBox["g3", "2"]}], "-", 
     RowBox[{
      SuperscriptBox["b2", "3"], " ", "b4", " ", "g1", " ", "g2", " ", 
      SuperscriptBox["g3", "2"]}], "-", 
     RowBox[{"b1", " ", "b2", " ", "b3", " ", "b4", " ", "g1", " ", "g2", " ", 
      SuperscriptBox["g3", "2"]}], "-", 
     RowBox[{
      SuperscriptBox["b2", "2"], " ", "b3", " ", "b4", " ", 
      SuperscriptBox["g2", "2"], " ", 
      SuperscriptBox["g3", "2"]}], "+", 
     RowBox[{"3", " ", "b2", " ", "b3", " ", 
      SuperscriptBox["b4", "2"], " ", 
      SuperscriptBox["g3", "3"]}], "+", 
     RowBox[{"2", " ", "b1", " ", 
      SuperscriptBox["b2", "3"], " ", "f0", " ", 
      SuperscriptBox["g3", "3"]}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["b1", "2"], " ", "b2", " ", "b3", " ", "f0", " ", 
      SuperscriptBox["g3", "3"]}], "+", 
     RowBox[{
      SuperscriptBox["b2", "4"], " ", "f1", " ", 
      SuperscriptBox["g3", "3"]}], "-", 
     RowBox[{"b1", " ", 
      SuperscriptBox["b2", "2"], " ", "b3", " ", "f1", " ", 
      SuperscriptBox["g3", "3"]}], "-", 
     RowBox[{
      SuperscriptBox["b1", "2"], " ", 
      SuperscriptBox["b3", "2"], " ", "f1", " ", 
      SuperscriptBox["g3", "3"]}], "+", 
     RowBox[{
      SuperscriptBox["b2", "3"], " ", "b3", " ", "f2", " ", 
      SuperscriptBox["g3", "3"]}], "-", 
     RowBox[{"2", " ", "b1", " ", "b2", " ", 
      SuperscriptBox["b3", "2"], " ", "f2", " ", 
      SuperscriptBox["g3", "3"]}], "-", 
     RowBox[{"b1", " ", 
      SuperscriptBox["b3", "3"], " ", "f3", " ", 
      SuperscriptBox["g3", "3"]}], "-", 
     RowBox[{"b2", " ", 
      SuperscriptBox["b3", "3"], " ", "f4", " ", 
      SuperscriptBox["g3", "3"]}], "-", 
     RowBox[{
      SuperscriptBox["b3", "4"], " ", "f5", " ", 
      SuperscriptBox["g3", "3"]}], "+", 
     RowBox[{
      SuperscriptBox["b2", "3"], " ", "b4", " ", "g0", " ", 
      SuperscriptBox["g3", "3"]}], "-", 
     RowBox[{
     "3", " ", "b1", " ", "b2", " ", "b3", " ", "b4", " ", "g0", " ", 
      SuperscriptBox["g3", "3"]}], "-", 
     RowBox[{
      SuperscriptBox["b2", "2"], " ", "b3", " ", "b4", " ", "g1", " ", 
      SuperscriptBox["g3", "3"]}], "-", 
     RowBox[{"b1", " ", 
      SuperscriptBox["b3", "2"], " ", "b4", " ", "g1", " ", 
      SuperscriptBox["g3", "3"]}], "-", 
     RowBox[{"2", " ", "b2", " ", 
      SuperscriptBox["b3", "2"], " ", "b4", " ", "g2", " ", 
      SuperscriptBox["g3", "3"]}], "-", 
     RowBox[{
      SuperscriptBox["b3", "3"], " ", "b4", " ", 
      SuperscriptBox["g3", "4"]}]}], ")"}], "2"]}]], "Output",
 CellChangeTimes->{{3.917183423241152*^9, 3.917183430106165*^9}, 
   3.9175182086803417`*^9, 3.9175264815910873`*^9, 3.91752657772789*^9, 
   3.917955460170845*^9, 3.9181064116720543`*^9, 3.91830622999028*^9, 
   3.9192301172331047`*^9, 3.9192341604162903`*^9, 3.919433422945222*^9, 
   3.919433471116555*^9, 3.919433513459126*^9, 3.9198569772885113`*^9, 
   3.919860646124865*^9, 3.9203595006638317`*^9, 3.923032449063428*^9, 
   3.9340007851366253`*^9, 3.934001942565218*^9, 3.9340133700446577`*^9, 
   3.9345478765088997`*^9},
 CellLabel->"Out[65]=",ExpressionUUID->"875a1f20-50d1-4624-9e8a-0e27bc1116b9"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Weddle", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "8"}], " ", "b1", " ", 
     SuperscriptBox["b4", "3"], " ", "f6"}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["b1", "2"], " ", 
     SuperscriptBox["b4", "2"], " ", "f6", " ", "g0"}], "-", 
    RowBox[{"6", " ", 
     SuperscriptBox["b1", "3"], " ", "b4", " ", "f6", " ", 
     SuperscriptBox["g0", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["b1", "4"], " ", "f6", " ", 
     SuperscriptBox["g0", "3"]}], "+", 
    RowBox[{"12", " ", "b1", " ", "b2", " ", 
     SuperscriptBox["b4", "2"], " ", "f6", " ", "g1"}], "-", 
    RowBox[{"12", " ", 
     SuperscriptBox["b1", "2"], " ", "b2", " ", "b4", " ", "f6", " ", "g0", 
     " ", "g1"}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["b1", "3"], " ", "b2", " ", "f6", " ", 
     SuperscriptBox["g0", "2"], " ", "g1"}], "-", 
    RowBox[{"6", " ", "b1", " ", 
     SuperscriptBox["b2", "2"], " ", "b4", " ", "f6", " ", 
     SuperscriptBox["g1", "2"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["b1", "2"], " ", 
     SuperscriptBox["b2", "2"], " ", "f6", " ", "g0", " ", 
     SuperscriptBox["g1", "2"]}], "+", 
    RowBox[{"b1", " ", 
     SuperscriptBox["b2", "3"], " ", "f6", " ", 
     SuperscriptBox["g1", "3"]}], "+", 
    RowBox[{"12", " ", "b1", " ", "b3", " ", 
     SuperscriptBox["b4", "2"], " ", "f6", " ", "g2"}], "-", 
    RowBox[{"12", " ", 
     SuperscriptBox["b1", "2"], " ", "b3", " ", "b4", " ", "f6", " ", "g0", 
     " ", "g2"}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["b1", "3"], " ", "b3", " ", "f6", " ", 
     SuperscriptBox["g0", "2"], " ", "g2"}], "-", 
    RowBox[{
    "12", " ", "b1", " ", "b2", " ", "b3", " ", "b4", " ", "f6", " ", "g1", 
     " ", "g2"}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["b1", "2"], " ", "b2", " ", "b3", " ", "f6", " ", "g0", 
     " ", "g1", " ", "g2"}], "+", 
    RowBox[{"3", " ", "b1", " ", 
     SuperscriptBox["b2", "2"], " ", "b3", " ", "f6", " ", 
     SuperscriptBox["g1", "2"], " ", "g2"}], "-", 
    RowBox[{"6", " ", "b1", " ", 
     SuperscriptBox["b3", "2"], " ", "b4", " ", "f6", " ", 
     SuperscriptBox["g2", "2"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["b1", "2"], " ", 
     SuperscriptBox["b3", "2"], " ", "f6", " ", "g0", " ", 
     SuperscriptBox["g2", "2"]}], "+", 
    RowBox[{"3", " ", "b1", " ", "b2", " ", 
     SuperscriptBox["b3", "2"], " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g2", "2"]}], "+", 
    RowBox[{"b1", " ", 
     SuperscriptBox["b3", "3"], " ", "f6", " ", 
     SuperscriptBox["g2", "3"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["b2", "2"], " ", 
     SuperscriptBox["b4", "2"], " ", "f5", " ", "g3"}], "-", 
    RowBox[{"4", " ", "b1", " ", "b3", " ", 
     SuperscriptBox["b4", "2"], " ", "f5", " ", "g3"}], "+", 
    RowBox[{"12", " ", "b2", " ", "b3", " ", 
     SuperscriptBox["b4", "2"], " ", "f6", " ", "g3"}], "-", 
    RowBox[{"4", " ", "b1", " ", 
     SuperscriptBox["b2", "2"], " ", "b4", " ", "f5", " ", "g0", " ", "g3"}], 
    "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["b1", "2"], " ", "b3", " ", "b4", " ", "f5", " ", "g0", 
     " ", "g3"}], "-", 
    RowBox[{
    "12", " ", "b1", " ", "b2", " ", "b3", " ", "b4", " ", "f6", " ", "g0", 
     " ", "g3"}], "+", 
    RowBox[{
     SuperscriptBox["b1", "2"], " ", 
     SuperscriptBox["b2", "2"], " ", "f5", " ", 
     SuperscriptBox["g0", "2"], " ", "g3"}], "-", 
    RowBox[{
     SuperscriptBox["b1", "3"], " ", "b3", " ", "f5", " ", 
     SuperscriptBox["g0", "2"], " ", "g3"}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["b1", "2"], " ", "b2", " ", "b3", " ", "f6", " ", 
     SuperscriptBox["g0", "2"], " ", "g3"}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["b2", "3"], " ", "b4", " ", "f5", " ", "g1", " ", "g3"}], 
    "+", 
    RowBox[{
    "4", " ", "b1", " ", "b2", " ", "b3", " ", "b4", " ", "f5", " ", "g1", 
     " ", "g3"}], "-", 
    RowBox[{"12", " ", 
     SuperscriptBox["b2", "2"], " ", "b3", " ", "b4", " ", "f6", " ", "g1", 
     " ", "g3"}], "+", 
    RowBox[{"2", " ", "b1", " ", 
     SuperscriptBox["b2", "3"], " ", "f5", " ", "g0", " ", "g1", " ", "g3"}], 
    "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["b1", "2"], " ", "b2", " ", "b3", " ", "f5", " ", "g0", 
     " ", "g1", " ", "g3"}], "+", 
    RowBox[{"6", " ", "b1", " ", 
     SuperscriptBox["b2", "2"], " ", "b3", " ", "f6", " ", "g0", " ", "g1", 
     " ", "g3"}], "+", 
    RowBox[{
     SuperscriptBox["b2", "4"], " ", "f5", " ", 
     SuperscriptBox["g1", "2"], " ", "g3"}], "-", 
    RowBox[{"b1", " ", 
     SuperscriptBox["b2", "2"], " ", "b3", " ", "f5", " ", 
     SuperscriptBox["g1", "2"], " ", "g3"}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["b2", "3"], " ", "b3", " ", "f6", " ", 
     SuperscriptBox["g1", "2"], " ", "g3"}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["b2", "2"], " ", "b3", " ", "b4", " ", "f5", " ", "g2", 
     " ", "g3"}], "+", 
    RowBox[{"4", " ", "b1", " ", 
     SuperscriptBox["b3", "2"], " ", "b4", " ", "f5", " ", "g2", " ", "g3"}], 
    "-", 
    RowBox[{"12", " ", "b2", " ", 
     SuperscriptBox["b3", "2"], " ", "b4", " ", "f6", " ", "g2", " ", "g3"}], 
    "+", 
    RowBox[{"2", " ", "b1", " ", 
     SuperscriptBox["b2", "2"], " ", "b3", " ", "f5", " ", "g0", " ", "g2", 
     " ", "g3"}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["b1", "2"], " ", 
     SuperscriptBox["b3", "2"], " ", "f5", " ", "g0", " ", "g2", " ", "g3"}], 
    "+", 
    RowBox[{"6", " ", "b1", " ", "b2", " ", 
     SuperscriptBox["b3", "2"], " ", "f6", " ", "g0", " ", "g2", " ", "g3"}], 
    "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["b2", "3"], " ", "b3", " ", "f5", " ", "g1", " ", "g2", 
     " ", "g3"}], "-", 
    RowBox[{"2", " ", "b1", " ", "b2", " ", 
     SuperscriptBox["b3", "2"], " ", "f5", " ", "g1", " ", "g2", " ", "g3"}], 
    "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["b2", "2"], " ", 
     SuperscriptBox["b3", "2"], " ", "f6", " ", "g1", " ", "g2", " ", "g3"}], 
    "+", 
    RowBox[{
     SuperscriptBox["b2", "2"], " ", 
     SuperscriptBox["b3", "2"], " ", "f5", " ", 
     SuperscriptBox["g2", "2"], " ", "g3"}], "-", 
    RowBox[{"b1", " ", 
     SuperscriptBox["b3", "3"], " ", "f5", " ", 
     SuperscriptBox["g2", "2"], " ", "g3"}], "+", 
    RowBox[{"3", " ", "b2", " ", 
     SuperscriptBox["b3", "3"], " ", "f6", " ", 
     SuperscriptBox["g2", "2"], " ", "g3"}], "-", 
    RowBox[{"2", " ", "b1", " ", 
     SuperscriptBox["b4", "3"], " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["b1", "3"], " ", "b4", " ", "f0", " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["b1", "2"], " ", "b2", " ", "b4", " ", "f1", " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"2", " ", "b1", " ", 
     SuperscriptBox["b2", "2"], " ", "b4", " ", "f2", " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["b2", "3"], " ", "b4", " ", "f3", " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["b2", "2"], " ", "b3", " ", "b4", " ", "f4", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"2", " ", "b1", " ", 
     SuperscriptBox["b3", "2"], " ", "b4", " ", "f4", " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"2", " ", "b2", " ", 
     SuperscriptBox["b3", "2"], " ", "b4", " ", "f5", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["b3", "3"], " ", "b4", " ", "f6", " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["b1", "2"], " ", 
     SuperscriptBox["b4", "2"], " ", "g0", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{
     SuperscriptBox["b1", "4"], " ", "f0", " ", "g0", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{
     SuperscriptBox["b1", "3"], " ", "b2", " ", "f1", " ", "g0", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{
     SuperscriptBox["b1", "2"], " ", 
     SuperscriptBox["b2", "2"], " ", "f2", " ", "g0", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"b1", " ", 
     SuperscriptBox["b2", "3"], " ", "f3", " ", "g0", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"2", " ", "b1", " ", 
     SuperscriptBox["b2", "2"], " ", "b3", " ", "f4", " ", "g0", " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["b1", "2"], " ", 
     SuperscriptBox["b3", "2"], " ", "f4", " ", "g0", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"b1", " ", "b2", " ", 
     SuperscriptBox["b3", "2"], " ", "f5", " ", "g0", " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"2", " ", "b1", " ", 
     SuperscriptBox["b3", "3"], " ", "f6", " ", "g0", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{
     SuperscriptBox["b1", "3"], " ", "b4", " ", 
     SuperscriptBox["g0", "2"], " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"3", " ", "b1", " ", "b2", " ", 
     SuperscriptBox["b4", "2"], " ", "g1", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{
     SuperscriptBox["b1", "3"], " ", "b2", " ", "f0", " ", "g1", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{
     SuperscriptBox["b1", "2"], " ", 
     SuperscriptBox["b2", "2"], " ", "f1", " ", "g1", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"b1", " ", 
     SuperscriptBox["b2", "3"], " ", "f2", " ", "g1", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{
     SuperscriptBox["b2", "4"], " ", "f3", " ", "g1", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["b2", "3"], " ", "b3", " ", "f4", " ", "g1", " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"b1", " ", "b2", " ", 
     SuperscriptBox["b3", "2"], " ", "f4", " ", "g1", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{
     SuperscriptBox["b2", "2"], " ", 
     SuperscriptBox["b3", "2"], " ", "f5", " ", "g1", " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"2", " ", "b2", " ", 
     SuperscriptBox["b3", "3"], " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["b1", "2"], " ", "b2", " ", "b4", " ", "g0", " ", "g1", 
     " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"b1", " ", 
     SuperscriptBox["b2", "2"], " ", "b4", " ", 
     SuperscriptBox["g1", "2"], " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["b2", "2"], " ", 
     SuperscriptBox["b4", "2"], " ", "g2", " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"b1", " ", "b3", " ", 
     SuperscriptBox["b4", "2"], " ", "g2", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{
     SuperscriptBox["b1", "3"], " ", "b3", " ", "f0", " ", "g2", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{
     SuperscriptBox["b1", "2"], " ", "b2", " ", "b3", " ", "f1", " ", "g2", 
     " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"b1", " ", 
     SuperscriptBox["b2", "2"], " ", "b3", " ", "f2", " ", "g2", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{
     SuperscriptBox["b2", "3"], " ", "b3", " ", "f3", " ", "g2", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["b2", "2"], " ", 
     SuperscriptBox["b3", "2"], " ", "f4", " ", "g2", " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"b1", " ", 
     SuperscriptBox["b3", "3"], " ", "f4", " ", "g2", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"b2", " ", 
     SuperscriptBox["b3", "3"], " ", "f5", " ", "g2", " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["b3", "4"], " ", "f6", " ", "g2", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"b1", " ", 
     SuperscriptBox["b2", "2"], " ", "b4", " ", "g0", " ", "g2", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{
     SuperscriptBox["b1", "2"], " ", "b3", " ", "b4", " ", "g0", " ", "g2", 
     " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{
     SuperscriptBox["b2", "3"], " ", "b4", " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{
    "b1", " ", "b2", " ", "b3", " ", "b4", " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{
     SuperscriptBox["b2", "2"], " ", "b3", " ", "b4", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"3", " ", "b2", " ", "b3", " ", 
     SuperscriptBox["b4", "2"], " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"2", " ", "b1", " ", 
     SuperscriptBox["b2", "3"], " ", "f0", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["b1", "2"], " ", "b2", " ", "b3", " ", "f0", " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{
     SuperscriptBox["b2", "4"], " ", "f1", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"b1", " ", 
     SuperscriptBox["b2", "2"], " ", "b3", " ", "f1", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{
     SuperscriptBox["b1", "2"], " ", 
     SuperscriptBox["b3", "2"], " ", "f1", " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{
     SuperscriptBox["b2", "3"], " ", "b3", " ", "f2", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"2", " ", "b1", " ", "b2", " ", 
     SuperscriptBox["b3", "2"], " ", "f2", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"b1", " ", 
     SuperscriptBox["b3", "3"], " ", "f3", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"b2", " ", 
     SuperscriptBox["b3", "3"], " ", "f4", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{
     SuperscriptBox["b3", "4"], " ", "f5", " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{
     SuperscriptBox["b2", "3"], " ", "b4", " ", "g0", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"3", " ", "b1", " ", "b2", " ", "b3", " ", "b4", " ", "g0", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{
     SuperscriptBox["b2", "2"], " ", "b3", " ", "b4", " ", "g1", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"b1", " ", 
     SuperscriptBox["b3", "2"], " ", "b4", " ", "g1", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"2", " ", "b2", " ", 
     SuperscriptBox["b3", "2"], " ", "b4", " ", "g2", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{
     SuperscriptBox["b3", "3"], " ", "b4", " ", 
     SuperscriptBox["g3", "4"]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.900645354440167*^9, 3.900645360271935*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"1b0c8503-5f70-42b6-a4bd-ff3d7b33df00"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Finally", ",", " ", 
   RowBox[{
   "for", " ", "defining", " ", "the", " ", "new", " ", "coordinates", " ", 
    "vi", " ", "that", " ", "reduce", " ", "well", " ", "modulo", " ", "2", 
    " ", "what", " ", "I", " ", "do", " ", "is"}], ",", " ", 
   RowBox[{"I", " ", "substract", " ", "from", " ", "each", " ", "bi"}], ",", 
   " ", 
   RowBox[{
   "the", " ", "lift", " ", "of", " ", "its", " ", "reduction", " ", "mod", 
    " ", "2"}], ",", " ", 
   RowBox[{"which", " ", "I", " ", "called", " ", 
    RowBox[{"Wi", ".", " ", "As"}], " ", "a", " ", "consequence"}], ",", " ", 
   
   RowBox[{
   "I", " ", "obtain", " ", "elements", " ", "that", " ", "reduce", " ", "to",
     " ", "0", " ", "mod", " ", "2"}], ",", " ", 
   RowBox[{
   "and", " ", "therefore", " ", "are", " ", "multiples", " ", "of", " ", 
    "2.", " ", "Dividing", " ", "by", " ", "2"}], ",", " ", 
   RowBox[{
   "I", " ", "obtain", " ", "elements", " ", "that", " ", "belong", " ", "to",
     " ", "the", " ", "basis", " ", "L", 
    RowBox[{"(", 
     RowBox[{"2", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[CapitalTheta]", "++"}], "\[CapitalTheta]_"}], ")"}]}], 
     ")"}], " ", "and", " ", "reduce", " ", "well", " ", "modulo", " ", "2.", 
    " ", "These", " ", "are", " ", "no", " ", "longer", " ", 
    RowBox[{"even", "/", "odd"}], " ", "functions"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.9171836097387342`*^9, 3.917183820600412*^9}, {
  3.917418615880908*^9, 3.917418619029632*^9}},
 CellLabel->"In[67]:=",ExpressionUUID->"839d66a7-1dc6-4f5a-a6c1-b69c255d62d8"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"V1", ",", "V2", ",", "V3", ",", "V4", ",", "V5", ",", "V6"}], 
    "}"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", "2"}], 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"B1", "-", "W1"}], ",", 
        RowBox[{"B2", "-", "W2"}], ",", 
        RowBox[{"B3", "-", "W3"}], ",", 
        RowBox[{"B4", "-", "W4"}], ",", 
        RowBox[{"B5", "-", "W5"}], ",", 
        RowBox[{"B6", "-", "W6"}]}], "}"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"k1", "->", "K1"}], ",", 
       RowBox[{"k2", "->", "K2"}], ",", 
       RowBox[{"k3", "->", "K3"}], ",", 
       RowBox[{"k4", "->", "K4"}]}], "}"}]}], "//", "Factor"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9142348592912073`*^9, 3.9142348961835423`*^9}, {
   3.914234929701263*^9, 3.91423499103944*^9}, {3.914235344836231*^9, 
   3.9142353630075617`*^9}, {3.914235403830616*^9, 3.914235436360786*^9}, {
   3.9142355259371767`*^9, 3.9142355424647512`*^9}, 3.914236184133677*^9},
 CellLabel->"In[68]:=",ExpressionUUID->"470810e2-b9b6-4ec9-ac75-98b6a9066452"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "This", " ", "is", " ", "a", " ", "check", " ", "that", " ", "this", " ", 
   "new", " ", "basis", " ", "is", " ", "formed", " ", "by", " ", "elements", 
   " ", "that", " ", "are", " ", "all", " ", "linearly", " ", "independent", 
   " ", "mod", " ", "2"}], "*)"}]], "Input",
 CellLabel->"In[69]:=",ExpressionUUID->"8d21e80e-5da5-4c65-a4d1-dd794c02b1e3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Mat3", "=", 
    RowBox[{"Linearise", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"CoefficientList", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"a1", " ", "V1"}], "+", " ", 
              RowBox[{"a2", " ", "V2"}], " ", "+", 
              RowBox[{"a3", " ", "V3"}], " ", "+", 
              RowBox[{"a4", " ", "V4"}], " ", "+", 
              RowBox[{"a5", " ", "V5"}], "+", 
              RowBox[{"a6", " ", "V6"}], "+", 
              RowBox[{"Ks2", ".", "Powersks2"}]}], "/.", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"k1", "->", "K1"}], ",", 
               RowBox[{"k2", "->", "K2"}], ",", 
               RowBox[{"k3", "->", "K3"}], ",", 
               RowBox[{"k4", "->", "K4"}]}], "}"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"x1", ",", "x2", ",", "y1", ",", "y2"}], "}"}]}], "]"}], 
          "//", "Flatten"}], "//", "Cancel"}], "//", "Factor2"}], "//", 
       "Remove0"}], ",", 
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "a1", ",", "a2", ",", "a3", ",", "a4", ",", "a5", ",", "a6"}], "}"}],
         ",", "Ks2"}], "]"}]}], "]"}]}], " ", ";"}], " "}]], "Input",
 CellChangeTimes->{{3.9142361892540703`*^9, 3.914236207247154*^9}, {
  3.914236284757455*^9, 3.914236285108815*^9}, {3.914236378109087*^9, 
  3.9142364505673018`*^9}, {3.914236768631611*^9, 3.914236770566018*^9}, {
  3.9171838936374693`*^9, 3.9171839370120068`*^9}},
 CellLabel->"In[70]:=",ExpressionUUID->"7e8d24b7-ed42-4b6b-a22e-5226510f732a"],

Cell[BoxData[
 TemplateBox[{
  "Factor", "facmm", 
   "\"Factoring multivariate polynomials with respect to a modulus is not yet \
implemented; FactorSquareFree will be used instead.\"", 2, 70, 5, 
   33892289987506578266, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.917518208973082*^9, 3.91752648177498*^9, 
  3.917526577921318*^9, 3.9179554603962517`*^9, 3.918106411871956*^9, 
  3.9183062301982527`*^9, 3.9192301173638563`*^9, 3.919234160592256*^9, 
  3.919433423068376*^9, 3.919433471210305*^9, 3.919433513636319*^9, 
  3.9198569774435167`*^9, 3.9198606462783623`*^9, 3.9203595008564053`*^9, 
  3.923032449256804*^9, 3.934000785363916*^9, 3.934001942722954*^9, 
  3.934013370163786*^9, 3.934547876694963*^9},
 CellLabel->
  "During evaluation of \
In[70]:=",ExpressionUUID->"83858571-40d3-4d61-83cc-e839fa7a48c0"],

Cell[BoxData[
 TemplateBox[{
  "Factor", "facmm", 
   "\"Factoring multivariate polynomials with respect to a modulus is not yet \
implemented; FactorSquareFree will be used instead.\"", 2, 70, 6, 
   33892289987506578266, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.917518208973082*^9, 3.91752648177498*^9, 
  3.917526577921318*^9, 3.9179554603962517`*^9, 3.918106411871956*^9, 
  3.9183062301982527`*^9, 3.9192301173638563`*^9, 3.919234160592256*^9, 
  3.919433423068376*^9, 3.919433471210305*^9, 3.919433513636319*^9, 
  3.9198569774435167`*^9, 3.9198606462783623`*^9, 3.9203595008564053`*^9, 
  3.923032449256804*^9, 3.934000785363916*^9, 3.934001942722954*^9, 
  3.934013370163786*^9, 3.93454787669907*^9},
 CellLabel->
  "During evaluation of \
In[70]:=",ExpressionUUID->"d92a0576-e216-4dd5-a648-f3872acd0814"],

Cell[BoxData[
 TemplateBox[{
  "Factor", "facmm", 
   "\"Factoring multivariate polynomials with respect to a modulus is not yet \
implemented; FactorSquareFree will be used instead.\"", 2, 70, 7, 
   33892289987506578266, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.917518208973082*^9, 3.91752648177498*^9, 
  3.917526577921318*^9, 3.9179554603962517`*^9, 3.918106411871956*^9, 
  3.9183062301982527`*^9, 3.9192301173638563`*^9, 3.919234160592256*^9, 
  3.919433423068376*^9, 3.919433471210305*^9, 3.919433513636319*^9, 
  3.9198569774435167`*^9, 3.9198606462783623`*^9, 3.9203595008564053`*^9, 
  3.923032449256804*^9, 3.934000785363916*^9, 3.934001942722954*^9, 
  3.934013370163786*^9, 3.934547876702639*^9},
 CellLabel->
  "During evaluation of \
In[70]:=",ExpressionUUID->"6c9da2c2-6350-4272-8170-154c91d46627"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"Factor\\\", \\\"::\\\", \
\\\"facmm\\\"}], \\\"MessageName\\\"]\\) will be suppressed during this \
calculation.\"", 2, 70, 8, 33892289987506578266, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.917518208973082*^9, 3.91752648177498*^9, 
  3.917526577921318*^9, 3.9179554603962517`*^9, 3.918106411871956*^9, 
  3.9183062301982527`*^9, 3.9192301173638563`*^9, 3.919234160592256*^9, 
  3.919433423068376*^9, 3.919433471210305*^9, 3.919433513636319*^9, 
  3.9198569774435167`*^9, 3.9198606462783623`*^9, 3.9203595008564053`*^9, 
  3.923032449256804*^9, 3.934000785363916*^9, 3.934001942722954*^9, 
  3.934013370163786*^9, 3.934547876707242*^9},
 CellLabel->
  "During evaluation of \
In[70]:=",ExpressionUUID->"98145995-b8a4-4907-9fcb-910d3aeed240"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Kernel2", "=", 
  RowBox[{
   RowBox[{"RemoveCommonFactors", "/@", 
    RowBox[{"LinearAlgebraMod", "[", 
     RowBox[{"\"\<NullSpace\>\"", ",", "Mat3", ",", "2"}], "]"}]}], "//", 
   "Cancel", " ", 
   RowBox[{"(*", 
    RowBox[{
    "The", " ", "kernel", " ", "of", " ", "the", " ", "previous", " ", 
     "matrix"}], " ", "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.9142362901420603`*^9, 3.914236290927209*^9}},
 CellLabel->"In[71]:=",ExpressionUUID->"ab2b77c7-57e4-412f-b760-2413acbb4a2f"],

Cell[BoxData[
 RowBox[{"{", "}"}]], "Output",
 CellChangeTimes->{3.9175182105529327`*^9, 3.9175264839804087`*^9, 
  3.9175265790821943`*^9, 3.917955461778139*^9, 3.918106412900202*^9, 
  3.918306231934445*^9, 3.919230117465003*^9, 3.9192341617356653`*^9, 
  3.919433423635947*^9, 3.919433471766242*^9, 3.9194335149736347`*^9, 
  3.9198569784031076`*^9, 3.9198606472573347`*^9, 3.920359501849945*^9, 
  3.923032450355275*^9, 3.934000786352851*^9, 3.934001943693573*^9, 
  3.93401337112854*^9, 3.934547877956986*^9},
 CellLabel->"Out[71]=",ExpressionUUID->"07a9ff3f-0fc8-4a9b-9732-57366367e0d7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"1", "/", "K1"}], "*", 
  RowBox[{"{", 
   RowBox[{"K1", ",", "K2", ",", "K3", ",", "K4"}], "}"}], " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "These", " ", "would", " ", "be", " ", "the", " ", "elements", " ", "of", 
     " ", "the", " ", "Riemman"}], "-", 
    RowBox[{"Roch", " ", "space", " ", "associated", " ", "to", " ", 
     RowBox[{"\[CapitalTheta]", "++"}], "\[CapitalTheta]"}], "-"}], 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.91424986149471*^9, 3.9142499033642683`*^9}, {
  3.914388168620183*^9, 3.9143882204697027`*^9}},
 CellLabel->"In[72]:=",ExpressionUUID->"a61b6521-df6d-4c42-afb2-d621ff2c69f4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"x1", "+", "x2"}], ",", 
   RowBox[{"x1", " ", "x2"}], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"2", " ", "f0"}], "+", 
     RowBox[{"f1", " ", "x1"}], "+", 
     RowBox[{"f1", " ", "x2"}], "+", 
     RowBox[{"2", " ", "f2", " ", "x1", " ", "x2"}], "+", 
     RowBox[{"f3", " ", 
      SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
     RowBox[{"f3", " ", "x1", " ", 
      SuperscriptBox["x2", "2"]}], "+", 
     RowBox[{"2", " ", "f4", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "2"]}], "+", 
     RowBox[{"f5", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "2"]}], "+", 
     RowBox[{"f5", " ", 
      SuperscriptBox["x1", "2"], " ", 
      SuperscriptBox["x2", "3"]}], "+", 
     RowBox[{"2", " ", "f6", " ", 
      SuperscriptBox["x1", "3"], " ", 
      SuperscriptBox["x2", "3"]}], "-", 
     RowBox[{"g0", " ", "y1"}], "-", 
     RowBox[{"g1", " ", "x2", " ", "y1"}], "-", 
     RowBox[{"g2", " ", 
      SuperscriptBox["x2", "2"], " ", "y1"}], "-", 
     RowBox[{"g3", " ", 
      SuperscriptBox["x2", "3"], " ", "y1"}], "-", 
     RowBox[{"g0", " ", "y2"}], "-", 
     RowBox[{"g1", " ", "x1", " ", "y2"}], "-", 
     RowBox[{"g2", " ", 
      SuperscriptBox["x1", "2"], " ", "y2"}], "-", 
     RowBox[{"g3", " ", 
      SuperscriptBox["x1", "3"], " ", "y2"}], "-", 
     RowBox[{"2", " ", "y1", " ", "y2"}]}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"x1", "-", "x2"}], ")"}], "2"]]}], "}"}]], "Output",
 CellChangeTimes->{3.91751821059147*^9, 3.9175264840561132`*^9, 
  3.917526579140061*^9, 3.9179554618395452`*^9, 3.9181064129449377`*^9, 
  3.9183062324050198`*^9, 3.9192301174974403`*^9, 3.919234161771358*^9, 
  3.919433423688225*^9, 3.9194334718152018`*^9, 3.919433515072563*^9, 
  3.9198569784308443`*^9, 3.919860647306756*^9, 3.920359501889045*^9, 
  3.923032450384453*^9, 3.9340007863907127`*^9, 3.934001943761816*^9, 
  3.9340133711486187`*^9, 3.934547878120193*^9},
 CellLabel->"Out[72]=",ExpressionUUID->"d2509eb6-a64c-4a21-ba4f-d3c881c812e5"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"1", "/", 
     RowBox[{"K1", "^", "2"}]}], 
    RowBox[{"{", 
     RowBox[{"V1", ",", "V2", ",", "V3", ",", "V4", ",", "V5", ",", "V6", ",", 
      RowBox[{"K1", "^", "2"}], ",", 
      RowBox[{"K1", " ", "K2"}], ",", " ", 
      RowBox[{"K1", " ", "K3"}], ",", " ", 
      RowBox[{"K1", " ", "K4"}], ",", " ", 
      RowBox[{"K2", "^", "2"}], ",", 
      RowBox[{"K2", " ", "K3"}], ",", " ", 
      RowBox[{"K2", " ", "K4"}], ",", 
      RowBox[{"K3", "^", "2"}], ",", " ", 
      RowBox[{"K3", " ", "K4"}], ",", " ", 
      RowBox[{"K4", "^", "2"}]}], " ", "}"}]}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "These", " ", "would", " ", "be", " ", "the", " ", "elements", " ", "of", 
     " ", "the", " ", "Riemman"}], "-", 
    RowBox[{"Roch", " ", "space", " ", "associated", " ", "to", " ", "2", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"\[CapitalTheta]", "++"}], "\[CapitalTheta]"}], "-"}], 
      ")"}]}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.914249938692176*^9, 3.914249982718196*^9}, 
   3.915973680426722*^9, {3.917183840492691*^9, 3.917183886160184*^9}, {
   3.917183966758733*^9, 3.9171840220565434`*^9}},
 CellLabel->"In[73]:=",ExpressionUUID->"2d758cdf-664e-481c-9933-0c70ec640e77"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1440, 765},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
TaggingRules-><|"TryRealOnly" -> False|>,
FrontEndVersion->"13.3 for Linux x86 (64-bit) (July 24, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"d1cdca18-0685-4b0b-b7c2-592ffc27b232"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[422, 15, 378, 6, 98, "Title",ExpressionUUID->"286165c0-02e6-4ec4-8346-a68d5682115f"],
Cell[803, 23, 4700, 121, 110, "Text",ExpressionUUID->"9195c5a8-1de5-4a78-b570-06c6801c4ccf"],
Cell[CellGroupData[{
Cell[5528, 148, 160, 3, 67, "Section",ExpressionUUID->"9b315589-b24b-4ef7-83ff-74011a285854"],
Cell[5691, 153, 662, 15, 50, "Input",ExpressionUUID->"77cabd61-f9ea-420a-b5f0-a8774f95dc53"],
Cell[CellGroupData[{
Cell[6378, 172, 269, 4, 29, "Input",ExpressionUUID->"58f4eb06-e868-4f50-ad43-dbf80c89ecc8"],
Cell[6650, 178, 508, 7, 33, "Output",ExpressionUUID->"b033badd-1dd4-49cc-93d5-f25db46ecca1"]
}, Open  ]],
Cell[7173, 188, 1277, 29, 70, "Input",ExpressionUUID->"a5dc31c2-d4c7-4921-9b2f-7c5dca395b68"],
Cell[8453, 219, 1357, 26, 50, "Input",ExpressionUUID->"05b2a499-cb97-453c-b696-d980f7a9a28b"],
Cell[9813, 247, 842, 22, 29, "Input",ExpressionUUID->"a5acfb8f-0dbb-45ed-b68c-3c904b3c1ac2"],
Cell[10658, 271, 659, 16, 29, "Input",ExpressionUUID->"208f5be8-3521-488d-b971-cdebfc908b75"],
Cell[11320, 289, 622, 15, 29, "Input",ExpressionUUID->"851ffa53-0b3d-4365-9794-ece66b19ff0e"],
Cell[11945, 306, 2996, 85, 90, "Input",ExpressionUUID->"97f20b23-d969-4aba-9f83-40e623e2258c"],
Cell[14944, 393, 1662, 43, 70, "Input",ExpressionUUID->"83c4a6f9-0889-41c9-afe8-19c255f10e8f"],
Cell[16609, 438, 879, 23, 29, "Input",ExpressionUUID->"d3d3a7df-99cd-4cc0-9cc5-15a15deb4be2"],
Cell[17491, 463, 2596, 71, 71, "Input",ExpressionUUID->"2032d82b-ad95-4140-9aa6-eb72dd74d424"],
Cell[20090, 536, 1320, 33, 70, "Input",ExpressionUUID->"cfe25cbd-b4b9-4bce-85e6-c3ffc7178b1f"],
Cell[21413, 571, 945, 24, 31, "Input",ExpressionUUID->"64a56171-2179-448b-9ea2-ce4767196bc7"],
Cell[22361, 597, 595, 15, 29, "Input",ExpressionUUID->"440e01a1-37e8-4d82-b85d-99a17c60a0ef"],
Cell[22959, 614, 558, 13, 29, "Input",ExpressionUUID->"896de5da-98ae-44a1-9f4f-40a20922095d"],
Cell[23520, 629, 624, 15, 29, "Input",ExpressionUUID->"2156ffec-e567-4048-83e0-2f294c135b50"]
}, Open  ]],
Cell[CellGroupData[{
Cell[24181, 649, 176, 3, 67, "Section",ExpressionUUID->"ea193714-6062-4fe5-83a0-90dad2f8b693"],
Cell[24360, 654, 1908, 40, 70, "Input",ExpressionUUID->"174c91d2-4904-435f-9b6e-2e44f5eaabfe"],
Cell[26271, 696, 2613, 73, 110, "Input",ExpressionUUID->"d145dadf-7490-4fa3-bf63-fde1603809f2"],
Cell[28887, 771, 836, 18, 50, "Input",ExpressionUUID->"740ff71e-ab84-4a42-abc5-ceebec459d8c"],
Cell[29726, 791, 5108, 155, 185, "Input",ExpressionUUID->"7136b365-bf03-43a2-af0e-07b21b797232"],
Cell[34837, 948, 620, 13, 29, "Input",ExpressionUUID->"0cbba8a5-68b2-42f2-8c7a-98699daaa2c8"],
Cell[CellGroupData[{
Cell[35482, 965, 841, 20, 29, "Input",ExpressionUUID->"4b8dd4b4-c150-4906-8d8a-778e1f42781f"],
Cell[36326, 987, 7667, 175, 124, "Output",ExpressionUUID->"61163b3a-edea-444b-97cb-22bb9af28a09"]
}, Open  ]],
Cell[44008, 1165, 321, 7, 29, "Input",ExpressionUUID->"2be19981-d7f0-4fbf-a580-6eae5fe38481"],
Cell[CellGroupData[{
Cell[44354, 1176, 1689, 39, 52, "Input",ExpressionUUID->"c6e0e942-ede2-444c-9d03-edd33af3834a"],
Cell[46046, 1217, 1194, 24, 28, "Message",ExpressionUUID->"6a8fd8c0-f60b-4775-9596-aebdb8ea269a"],
Cell[47243, 1243, 1194, 24, 28, "Message",ExpressionUUID->"a13e45e7-0e56-4136-90b5-bfe701581006"],
Cell[48440, 1269, 1194, 24, 28, "Message",ExpressionUUID->"be270cb1-0244-4624-b031-a0257af0ab92"],
Cell[49637, 1295, 1221, 24, 28, "Message",ExpressionUUID->"ac8fdda8-e755-41be-b25a-a4b4b66c2520"],
Cell[50861, 1321, 9478, 228, 147, "Output",ExpressionUUID->"b09ba7dd-02da-4f59-8d27-fd03341c0a38"]
}, Open  ]],
Cell[CellGroupData[{
Cell[60376, 1554, 758, 16, 29, "Input",ExpressionUUID->"925b8e5b-08ed-4ae1-8566-38ccec05c1b1"],
Cell[61137, 1572, 3904, 75, 35, "Output",ExpressionUUID->"807773a1-ec35-4965-b5f2-b444c66c9d2b"]
}, Open  ]],
Cell[65056, 1650, 1169, 31, 31, "Input",ExpressionUUID->"d26d9397-b31c-4cd2-9be2-db3000f7f686"],
Cell[CellGroupData[{
Cell[66250, 1685, 1687, 39, 72, "Input",ExpressionUUID->"a958c45d-b1a8-4194-8b21-52f465617c8e"],
Cell[67940, 1726, 587, 9, 33, "Output",ExpressionUUID->"defc2e49-055a-4de6-88e8-8ad066148765"]
}, Open  ]],
Cell[68542, 1738, 487, 10, 29, "Input",ExpressionUUID->"3e791b6e-8d33-4039-8e1d-768fe2cd2f5e"],
Cell[69032, 1750, 339, 8, 29, "Input",ExpressionUUID->"590ee9dd-207e-4884-9a26-adf98562efd5"],
Cell[69374, 1760, 387, 8, 29, "Input",ExpressionUUID->"30649f4e-bf8f-4494-8a10-b60e04ae72ef"],
Cell[CellGroupData[{
Cell[69786, 1772, 1051, 21, 52, "Input",ExpressionUUID->"b6e48138-f244-43e3-ad3b-0e4ffa13f402"],
Cell[70840, 1795, 11533, 227, 178, "Output",ExpressionUUID->"8a3b2982-6cb0-4364-b2a9-1153126b9a74"]
}, Open  ]],
Cell[CellGroupData[{
Cell[82410, 2027, 698, 17, 29, "Input",ExpressionUUID->"600eaccb-b25a-4530-8ed4-74971ba256c7"],
Cell[83111, 2046, 3154, 56, 35, "Output",ExpressionUUID->"b43fef04-3cdf-441f-acd7-24ebcba666ee"]
}, Open  ]],
Cell[CellGroupData[{
Cell[86302, 2107, 1269, 30, 29, "Input",ExpressionUUID->"c38207ee-2e49-4634-9795-ce6cf3025f5b"],
Cell[87574, 2139, 4666, 98, 74, "Output",ExpressionUUID->"d4197f91-040c-4892-95cd-f8381b6d8a73"]
}, Open  ]],
Cell[CellGroupData[{
Cell[92277, 2242, 1018, 23, 29, "Input",ExpressionUUID->"32813a98-5f03-4a15-a182-f1d18d5b808b"],
Cell[93298, 2267, 3684, 62, 33, "Output",ExpressionUUID->"2eac8f44-b486-4aaf-8531-7294047bf196"]
}, Open  ]],
Cell[CellGroupData[{
Cell[97019, 2334, 1318, 32, 31, "Input",ExpressionUUID->"c784c8ae-029c-4ab0-8d24-efbc0a9e4877"],
Cell[98340, 2368, 2821, 46, 35, "Output",ExpressionUUID->"d7fc22f6-6e31-4367-a0c1-df06c2591d12"]
}, Open  ]],
Cell[CellGroupData[{
Cell[101198, 2419, 970, 23, 29, "Input",ExpressionUUID->"55c7d350-d8a6-42bc-aa32-312686051c82"],
Cell[102171, 2444, 5714, 111, 74, "Output",ExpressionUUID->"a2be8d38-09e0-4f9c-b376-ff1170d26b2a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[107922, 2560, 1268, 31, 31, "Input",ExpressionUUID->"e70af7d2-7cc5-4700-813b-2679c976db54"],
Cell[109193, 2593, 4779, 107, 58, "Output",ExpressionUUID->"0d2f5807-02e2-40ad-9946-72321ca74df5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[114009, 2705, 283, 5, 29, "Input",ExpressionUUID->"2c3e518c-4d72-4786-836a-d7e0bf6a024d"],
Cell[114295, 2712, 7772, 181, 114, "Output",ExpressionUUID->"56335520-b77b-4c72-aaea-446b78c64fec"]
}, Open  ]],
Cell[CellGroupData[{
Cell[122104, 2898, 516, 13, 29, "Input",ExpressionUUID->"2793d885-6adc-4eca-a1d2-d0e49beca857"],
Cell[122623, 2913, 7055, 194, 118, "Output",ExpressionUUID->"dd172296-fe0e-4976-9df8-1130e016346b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[129715, 3112, 513, 13, 29, "Input",ExpressionUUID->"12efb925-26f0-47dd-8d01-b8ba4a80e8cc"],
Cell[130231, 3127, 5484, 134, 98, "Output",ExpressionUUID->"dc1711c4-31fb-49fd-87c9-5d995444f09a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[135752, 3266, 521, 13, 29, "Input",ExpressionUUID->"4224e4d3-c177-46ce-ae66-691284529326"],
Cell[136276, 3281, 8131, 207, 118, "Output",ExpressionUUID->"50ac611c-4044-4323-88cc-fc8542c272ba"]
}, Open  ]],
Cell[144422, 3491, 749, 16, 31, "Input",ExpressionUUID->"3fcc4ec2-0557-4b8e-a82d-6960fd3c7b56"]
}, Open  ]],
Cell[CellGroupData[{
Cell[145208, 3512, 192, 3, 67, "Section",ExpressionUUID->"fbd4a92f-7775-4a4a-aab7-a9f8aaad1b27"],
Cell[145403, 3517, 1085, 23, 72, "Input",ExpressionUUID->"525d57ae-06ac-4de2-960f-84b455f3ce3a"],
Cell[146491, 3542, 3521, 80, 134, "Input",ExpressionUUID->"0d8ba5e6-bfc2-4789-8fcb-9f1793b21e53"],
Cell[CellGroupData[{
Cell[150037, 3626, 265, 4, 29, "Input",ExpressionUUID->"030abde1-b741-429d-bc65-0a3f2fa07ea2"],
Cell[150305, 3632, 1073, 21, 35, "Output",ExpressionUUID->"a6e4f7ea-9d7e-4ed3-ac23-f95b9064060d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[151415, 3658, 1523, 37, 131, "Input",ExpressionUUID->"cee15504-556c-4097-9da0-7a7be3573570"],
Cell[152941, 3697, 345, 8, 35, "Output",ExpressionUUID->"62416686-a710-43f2-a236-9bbc6db76327"]
}, Open  ]],
Cell[CellGroupData[{
Cell[153323, 3710, 522, 10, 29, "Input",ExpressionUUID->"44629f19-608d-4f99-bcf0-13a7c3a53719"],
Cell[153848, 3722, 4571, 108, 100, "Output",ExpressionUUID->"71a6a01a-e255-46a7-910a-cc48b94ced2c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[158456, 3835, 1280, 22, 53, "Input",ExpressionUUID->"6cf87a3a-d202-4707-a6a1-0e99c5aafa10"],
Cell[159739, 3859, 86637, 1959, 1480, "Output",ExpressionUUID->"67298ded-e03a-43d0-813e-fe8fc5c0128c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[246413, 5823, 718, 20, 31, "Input",ExpressionUUID->"a51c9aab-114c-41f7-8975-eb10855c715c"],
Cell[247134, 5845, 1292, 31, 35, "Output",ExpressionUUID->"d99a2c38-5342-4de9-a78c-a98c5065695b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[248463, 5881, 4728, 128, 118, "Input",ExpressionUUID->"f135c7c8-2c87-4e41-b497-a4787bbff1a1"],
Cell[253194, 6011, 3604, 100, 80, "Output",ExpressionUUID->"db082adb-ca66-4e21-a3d3-6b5984647543"]
}, Open  ]],
Cell[CellGroupData[{
Cell[256835, 6116, 1081, 27, 52, "Input",ExpressionUUID->"f402556f-2258-4ff3-8f7d-63f1c6947a3f"],
Cell[257919, 6145, 15544, 365, 258, "Output",ExpressionUUID->"875a1f20-50d1-4624-9e8a-0e27bc1116b9"]
}, Open  ]],
Cell[273478, 6513, 14677, 356, 270, "Input",ExpressionUUID->"1b0c8503-5f70-42b6-a4bd-ff3d7b33df00"],
Cell[288158, 6871, 1608, 34, 70, "Input",ExpressionUUID->"839d66a7-1dc6-4f5a-a6c1-b69c255d62d8"],
Cell[289769, 6907, 1124, 29, 29, "Input",ExpressionUUID->"470810e2-b9b6-4ec9-ac75-98b6a9066452"],
Cell[290896, 6938, 398, 7, 29, "Input",ExpressionUUID->"8d21e80e-5da5-4c65-a4d1-dd794c02b1e3"],
Cell[CellGroupData[{
Cell[291319, 6949, 1676, 41, 54, "Input",ExpressionUUID->"7e8d24b7-ed42-4b6b-a22e-5226510f732a"],
Cell[292998, 6992, 845, 16, 28, "Message",ExpressionUUID->"83858571-40d3-4d61-83cc-e839fa7a48c0"],
Cell[293846, 7010, 844, 16, 28, "Message",ExpressionUUID->"d92a0576-e216-4dd5-a648-f3872acd0814"],
Cell[294693, 7028, 845, 16, 28, "Message",ExpressionUUID->"6c9da2c2-6350-4272-8170-154c91d46627"],
Cell[295541, 7046, 876, 16, 28, "Message",ExpressionUUID->"98145995-b8a4-4907-9fcb-910d3aeed240"]
}, Open  ]],
Cell[CellGroupData[{
Cell[296454, 7067, 517, 12, 29, "Input",ExpressionUUID->"ab2b77c7-57e4-412f-b760-2413acbb4a2f"],
Cell[296974, 7081, 593, 9, 33, "Output",ExpressionUUID->"07a9ff3f-0fc8-4a9b-9732-57366367e0d7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[297604, 7095, 659, 15, 29, "Input",ExpressionUUID->"a61b6521-df6d-4c42-afb2-d621ff2c69f4"],
Cell[298266, 7112, 2101, 50, 84, "Output",ExpressionUUID->"d2509eb6-a64c-4a21-ba4f-d3c881c812e5"]
}, Open  ]],
Cell[300382, 7165, 1305, 32, 52, "Input",ExpressionUUID->"2d758cdf-664e-481c-9933-0c70ec640e77"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/Kummer-surfaces-and-Jacobians-of-genus-2-curves-in-characteristic-2-3.0.0/Part_2_-_Finding_the_quadratic_relations.nb <==
(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[         0,          0]
NotebookDataLength[    725932,      17056]
NotebookOptionsPosition[    704572,      16704]
NotebookOutlinePosition[    705003,      16721]
CellTagsIndexPosition[    704960,      16718]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Part 2 - Finding the quadratic relations", "Title",
 CellChangeTimes->{{3.914241734249226*^9, 3.914241751174843*^9}},
 TextAlignment->Center,ExpressionUUID->"adb56d22-bddc-4bd4-9040-da53b6316836"],

Cell[TextData[{
 "In this second part, I will find the 72 relations between the variables ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"{", 
         RowBox[{
           SubscriptBox[
            StyleBox["v", "TI"], "1"], ",", 
           SubscriptBox[
            StyleBox["v", "TI"], "2"], ",", 
           SubscriptBox[
            StyleBox["v", "TI"], "3"], ",", 
           SubscriptBox[
            StyleBox["v", "TI"], "4"], ",", 
           SubscriptBox[
            StyleBox["v", "TI"], "5"], ",", 
           SubscriptBox[
            StyleBox["v", "TI"], "6"], ",", 
           SubscriptBox[
            StyleBox["k", "TI"], "11"], ",", 
           SubscriptBox[
            StyleBox["k", "TI"], "12"], ",", 
           SubscriptBox[
            StyleBox["k", "TI"], "13"], ",", 
           SubscriptBox[
            StyleBox["k", "TI"], "14"], ",", 
           SubscriptBox[
            StyleBox["k", "TI"], "22"], ",", 
           SubscriptBox[
            StyleBox["k", "TI"], "23"], ",", 
           SubscriptBox[
            StyleBox["k", "TI"], "24"], ",", 
           SubscriptBox[
            StyleBox["k", "TI"], "33"], ",", 
           SubscriptBox[
            StyleBox["k", "TI"], "34"], ",", 
           SubscriptBox[
            StyleBox["k", "TI"], "44"]}], "}"}], TraditionalForm], 
     "errors" -> {}, "input" -> 
     "\\{v_1, v_2, v_3, v_4, v_5, v_6, k_{11}, k_{12}, k_{13}, k_{14}, \
k_{22}, k_{23}, k_{24}, k_{33}, k_{34}, k_{44}\\}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "b03695f4-2f2a-45aa-955e-f3392f39dad2"],
 " that I have computed in part 1 of this project. The way I will do this is \
the following: I will start by computing the relations for the diagonalised \
basis ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"{", 
         RowBox[{
           SubscriptBox[
            StyleBox["b", "TI"], "1"], ",", 
           SubscriptBox[
            StyleBox["b", "TI"], "2"], ",", 
           SubscriptBox[
            StyleBox["b", "TI"], "3"], ",", 
           SubscriptBox[
            StyleBox["b", "TI"], "4"], ",", 
           SubscriptBox[
            StyleBox["b", "TI"], "5"], ",", 
           SubscriptBox[
            StyleBox["b", "TI"], "6"], ",", 
           SubscriptBox[
            StyleBox["k", "TI"], "11"], ",", 
           SubscriptBox[
            StyleBox["k", "TI"], "12"], ",", 
           SubscriptBox[
            StyleBox["k", "TI"], "13"], ",", 
           SubscriptBox[
            StyleBox["k", "TI"], "14"], ",", 
           SubscriptBox[
            StyleBox["k", "TI"], "22"], ",", 
           SubscriptBox[
            StyleBox["k", "TI"], "23"], ",", 
           SubscriptBox[
            StyleBox["k", "TI"], "24"], ",", 
           SubscriptBox[
            StyleBox["k", "TI"], "33"], ",", 
           SubscriptBox[
            StyleBox["k", "TI"], "34"], ",", 
           SubscriptBox[
            StyleBox["k", "TI"], "44"]}], "}"}], TraditionalForm], 
     "errors" -> {}, "input" -> 
     "\\{b_ 1, b_ 2, b_ 3, b_ 4, b_ 5, b_ 6, k_{11}, k_{12}, k_{13}, k_{14}, \
k_{22}, k_{23}, k_{24}, k_{33}, k_{34}, k_ {44}\\}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "0b69585f-a31a-45c7-9c8d-e1cb03b5d171"],
 " by first, computing the 20 equations that define the relations between the \
",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SubscriptBox[
        StyleBox["k", "TI"], 
        RowBox[{
          StyleBox["i", "TI"], 
          StyleBox["j", "TI"]}]], TraditionalForm], "errors" -> {}, "input" -> 
     "k_{ij}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "4864ddd8-45e4-496d-9824-1bd9409b4bfb"],
 " coming from the existing relations between the ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SubscriptBox[
        StyleBox["k", "TI"], 
        StyleBox["i", "TI"]], TraditionalForm], "errors" -> {}, "input" -> 
     "k_i", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "49862cd4-dbf8-46a3-8f1e-30254e4743ba"],
 ", second, compute the 21 relations of the form ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubscriptBox[
          StyleBox["b", "TI"], 
          StyleBox["i", "TI"]], 
         SubscriptBox[
          StyleBox["b", "TI"], 
          StyleBox["j", "TI"]], "\[LongEqual]", 
         RowBox[{"{", 
           RowBox[{"a polynomial of degree 2 on the ", 
             SubscriptBox[
              StyleBox["k", "TI"], 
              RowBox[{
                StyleBox["i", "TI"], 
                StyleBox["j", "TI"]}]]}], "}"}]}], TraditionalForm], 
     "errors" -> {}, "input" -> 
     "b_ib_j=\\{\\text{a polynomial of degree 2 on the }k_{ij}\\}", "state" -> 
     "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "6adac4a9-3fe9-4b7b-bfa8-249571ffb2d0"],
 " and the 1 from the Kummer, and finally, computing the 30 relation that \
exist between the elements of the form ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubscriptBox[
          StyleBox["b", "TI"], 
          StyleBox["r", "TI"]], 
         SubscriptBox[
          StyleBox["k", "TI"], 
          RowBox[{
            StyleBox["i", "TI"], 
            StyleBox["j", "TI"]}]]}], TraditionalForm], "errors" -> {}, 
     "input" -> "b_r k_{ij}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "778bba62-0606-4e4b-a540-635976a2401f"],
 ". Then, I will make the change of coordinates between the ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SubscriptBox[
        StyleBox["b", "TI"], 
        StyleBox["i", "TI"]], TraditionalForm], "errors" -> {}, "input" -> 
     "b_i ", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "dc89d80b-e89f-4e69-bc50-ec30c78547de"],
 " and the ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SubscriptBox[
        StyleBox["v", "TI"], 
        StyleBox["j", "TI"]], TraditionalForm], "errors" -> {}, "input" -> 
     "v_j ", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "ffe3872c-9ce8-4f96-a150-3ce1251bad83"],
 " and make sure than the equations reduce well modulo 2. The last part of \
this notebook relates to the implementation of the code in MAGMA that allows \
us to pass from the Mumford representation of points in the Jacobian of a \
genus 2 curve and our newly computed embedding."
}], "Text",
 CellChangeTimes->{{3.917418349957263*^9, 3.9174183733045807`*^9}, 
   3.917419812957698*^9, {3.917420303127304*^9, 3.9174203262381077`*^9}, {
   3.917420483618352*^9, 3.9174205489003553`*^9}, {3.9174208763946857`*^9, 
   3.917421327699634*^9}},ExpressionUUID->"4bc4444e-208a-4cf5-8f6f-\
70104270254e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
   "NotebookEvaluate", "[", 
    "\"\</home/aghernandez/Documents/Equations-of-the-Jacobian-of-a-genus-2-\
curve-in-characteristic-2/Part 1 - Constructing a basis of the \
Jacobian.nb\>\"", "]"}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "We", " ", "first", " ", "evaluate", " ", "part", " ", "1.", " ", "This", 
     " ", "may", " ", "come", " ", "with", " ", "some", " ", "warnings"}], 
    ",", " ", 
    RowBox[{
    "but", " ", "it", " ", "should", " ", "still", " ", "be", " ", "fine"}]}],
    "*)"}]}]], "Input",
 CellChangeTimes->{{3.9059486038837976`*^9, 3.905948615025104*^9}, {
   3.9067044087974777`*^9, 3.906704418326343*^9}, {3.914265036426072*^9, 
   3.91426506262717*^9}, 3.914496897972829*^9, {3.9168291374167233`*^9, 
   3.91682913778343*^9}, {3.9173509082892113`*^9, 3.917350946031188*^9}, {
   3.917421333147564*^9, 3.9174213534233637`*^9}, {3.919433699437149*^9, 
   3.919433709345736*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"ccec6719-ab2c-4148-8510-8aac7218a828"],

Cell[BoxData[
 TemplateBox[{
  "Factor", "facmm", 
   "\"Factoring multivariate polynomials with respect to a modulus is not yet \
implemented; FactorSquareFree will be used instead.\"", 2, 34, 1, 
   33935327731729313462, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.941114870367284*^9},
 CellLabel->
  "During evaluation of \
In[34]:=",ExpressionUUID->"57c2db8a-43e3-424f-bc3f-9bf793737d9a"],

Cell[BoxData[
 TemplateBox[{
  "Factor", "facmm", 
   "\"Factoring multivariate polynomials with respect to a modulus is not yet \
implemented; FactorSquareFree will be used instead.\"", 2, 34, 2, 
   33935327731729313462, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.941114870377173*^9},
 CellLabel->
  "During evaluation of \
In[34]:=",ExpressionUUID->"9acd24f6-bfe6-4cf9-8a82-fdd605869d12"],

Cell[BoxData[
 TemplateBox[{
  "Factor", "facmm", 
   "\"Factoring multivariate polynomials with respect to a modulus is not yet \
implemented; FactorSquareFree will be used instead.\"", 2, 34, 3, 
   33935327731729313462, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.941114870383224*^9},
 CellLabel->
  "During evaluation of \
In[34]:=",ExpressionUUID->"96385480-6da7-43a9-b43c-40d0cba8e913"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"Factor\\\", \\\"::\\\", \
\\\"facmm\\\"}], \\\"MessageName\\\"]\\) will be suppressed during this \
calculation.\"", 2, 34, 4, 33935327731729313462, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.94111487038931*^9},
 CellLabel->
  "During evaluation of \
In[34]:=",ExpressionUUID->"4fc2f1f1-1399-44a2-b577-f5ba99886a21"],

Cell[BoxData[
 TemplateBox[{
  "Factor", "facmm", 
   "\"Factoring multivariate polynomials with respect to a modulus is not yet \
implemented; FactorSquareFree will be used instead.\"", 2, 70, 5, 
   33935327731729313462, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9411148736541443`*^9},
 CellLabel->
  "During evaluation of \
In[70]:=",ExpressionUUID->"57d4e080-4a18-453d-be05-9b3a9b8ebc23"],

Cell[BoxData[
 TemplateBox[{
  "Factor", "facmm", 
   "\"Factoring multivariate polynomials with respect to a modulus is not yet \
implemented; FactorSquareFree will be used instead.\"", 2, 70, 6, 
   33935327731729313462, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.941114873660742*^9},
 CellLabel->
  "During evaluation of \
In[70]:=",ExpressionUUID->"45b6c4c4-8ae8-415d-91a8-73b2985b546f"],

Cell[BoxData[
 TemplateBox[{
  "Factor", "facmm", 
   "\"Factoring multivariate polynomials with respect to a modulus is not yet \
implemented; FactorSquareFree will be used instead.\"", 2, 70, 7, 
   33935327731729313462, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9411148736653433`*^9},
 CellLabel->
  "During evaluation of \
In[70]:=",ExpressionUUID->"3b250eea-2e62-46bd-a526-2d4ba976692f"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"Factor\\\", \\\"::\\\", \
\\\"facmm\\\"}], \\\"MessageName\\\"]\\) will be suppressed during this \
calculation.\"", 2, 70, 8, 33935327731729313462, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9411148736698847`*^9},
 CellLabel->
  "During evaluation of \
In[70]:=",ExpressionUUID->"2524aff8-2eaf-4229-8b0b-cf031a57ede5"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "We", " ", "will", " ", "start", " ", "by", " ", "programming", " ", "a", 
   " ", "basic", " ", "function", " ", "that", " ", "turns", " ", "quartic", 
   " ", "polynomials", " ", "of", " ", "the", " ", "ki", " ", "into", " ", 
   "quadratic", " ", "polynomials", " ", "of", " ", "kij"}], "*)"}]], "Input",\

 CellChangeTimes->{{3.9174408617991457`*^9, 3.917440897247004*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"f924dba6-39c5-43f8-8509-2ffc8cf1a154"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"tab1", "=", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"a", "[", 
      RowBox[{"i1", ",", "i2", ",", "i3", ",", 
       RowBox[{"4", "-", "i1", "-", "i2", "-", "i3"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i1", ",", "0", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i2", ",", "0", ",", 
       RowBox[{"4", "-", "i1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i3", ",", "0", ",", 
       RowBox[{"4", "-", "i1", "-", "i2"}]}], "}"}]}], "]"}], "//", 
   "Flatten"}]}]], "Input",
 CellChangeTimes->{
  3.895032751384274*^9, {3.89503354461922*^9, 3.895033546066895*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"5b6b09cf-2316-4298-a7aa-6ee48f4337c3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"a", "[", 
    RowBox[{"0", ",", "0", ",", "0", ",", "4"}], "]"}], ",", 
   RowBox[{"a", "[", 
    RowBox[{"0", ",", "0", ",", "1", ",", "3"}], "]"}], ",", 
   RowBox[{"a", "[", 
    RowBox[{"0", ",", "0", ",", "2", ",", "2"}], "]"}], ",", 
   RowBox[{"a", "[", 
    RowBox[{"0", ",", "0", ",", "3", ",", "1"}], "]"}], ",", 
   RowBox[{"a", "[", 
    RowBox[{"0", ",", "0", ",", "4", ",", "0"}], "]"}], ",", 
   RowBox[{"a", "[", 
    RowBox[{"0", ",", "1", ",", "0", ",", "3"}], "]"}], ",", 
   RowBox[{"a", "[", 
    RowBox[{"0", ",", "1", ",", "1", ",", "2"}], "]"}], ",", 
   RowBox[{"a", "[", 
    RowBox[{"0", ",", "1", ",", "2", ",", "1"}], "]"}], ",", 
   RowBox[{"a", "[", 
    RowBox[{"0", ",", "1", ",", "3", ",", "0"}], "]"}], ",", 
   RowBox[{"a", "[", 
    RowBox[{"0", ",", "2", ",", "0", ",", "2"}], "]"}], ",", 
   RowBox[{"a", "[", 
    RowBox[{"0", ",", "2", ",", "1", ",", "1"}], "]"}], ",", 
   RowBox[{"a", "[", 
    RowBox[{"0", ",", "2", ",", "2", ",", "0"}], "]"}], ",", 
   RowBox[{"a", "[", 
    RowBox[{"0", ",", "3", ",", "0", ",", "1"}], "]"}], ",", 
   RowBox[{"a", "[", 
    RowBox[{"0", ",", "3", ",", "1", ",", "0"}], "]"}], ",", 
   RowBox[{"a", "[", 
    RowBox[{"0", ",", "4", ",", "0", ",", "0"}], "]"}], ",", 
   RowBox[{"a", "[", 
    RowBox[{"1", ",", "0", ",", "0", ",", "3"}], "]"}], ",", 
   RowBox[{"a", "[", 
    RowBox[{"1", ",", "0", ",", "1", ",", "2"}], "]"}], ",", 
   RowBox[{"a", "[", 
    RowBox[{"1", ",", "0", ",", "2", ",", "1"}], "]"}], ",", 
   RowBox[{"a", "[", 
    RowBox[{"1", ",", "0", ",", "3", ",", "0"}], "]"}], ",", 
   RowBox[{"a", "[", 
    RowBox[{"1", ",", "1", ",", "0", ",", "2"}], "]"}], ",", 
   RowBox[{"a", "[", 
    RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}], ",", 
   RowBox[{"a", "[", 
    RowBox[{"1", ",", "1", ",", "2", ",", "0"}], "]"}], ",", 
   RowBox[{"a", "[", 
    RowBox[{"1", ",", "2", ",", "0", ",", "1"}], "]"}], ",", 
   RowBox[{"a", "[", 
    RowBox[{"1", ",", "2", ",", "1", ",", "0"}], "]"}], ",", 
   RowBox[{"a", "[", 
    RowBox[{"1", ",", "3", ",", "0", ",", "0"}], "]"}], ",", 
   RowBox[{"a", "[", 
    RowBox[{"2", ",", "0", ",", "0", ",", "2"}], "]"}], ",", 
   RowBox[{"a", "[", 
    RowBox[{"2", ",", "0", ",", "1", ",", "1"}], "]"}], ",", 
   RowBox[{"a", "[", 
    RowBox[{"2", ",", "0", ",", "2", ",", "0"}], "]"}], ",", 
   RowBox[{"a", "[", 
    RowBox[{"2", ",", "1", ",", "0", ",", "1"}], "]"}], ",", 
   RowBox[{"a", "[", 
    RowBox[{"2", ",", "1", ",", "1", ",", "0"}], "]"}], ",", 
   RowBox[{"a", "[", 
    RowBox[{"2", ",", "2", ",", "0", ",", "0"}], "]"}], ",", 
   RowBox[{"a", "[", 
    RowBox[{"3", ",", "0", ",", "0", ",", "1"}], "]"}], ",", 
   RowBox[{"a", "[", 
    RowBox[{"3", ",", "0", ",", "1", ",", "0"}], "]"}], ",", 
   RowBox[{"a", "[", 
    RowBox[{"3", ",", "1", ",", "0", ",", "0"}], "]"}], ",", 
   RowBox[{"a", "[", 
    RowBox[{"4", ",", "0", ",", "0", ",", "0"}], "]"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.895032745691845*^9, 3.895032751924933*^9}, 
   3.895033546640768*^9, 3.8956621166496067`*^9, 3.9144981442724133`*^9, 
   3.914650430928637*^9, 3.91510029991722*^9, 3.91510474574509*^9, 
   3.915106562098193*^9, 3.91510995198764*^9, 3.915691597956751*^9, 
   3.915693189481469*^9, 3.9157076328742313`*^9, 3.915711735951495*^9, 
   3.9157143399472857`*^9, 3.91571567490219*^9, 3.915762909273369*^9, 
   3.915775897286031*^9, 3.916829704640128*^9, 3.916922433152091*^9, 
   3.9169242751142883`*^9, 3.9169863745597153`*^9, 3.916987867032639*^9, 
   3.916988868962874*^9, 3.916994075671101*^9, 3.917084804387435*^9, 
   3.917440065009166*^9, 3.9194337643550653`*^9, 3.919764357954033*^9, 
   3.919859669167314*^9, 3.92037742709088*^9, 3.921047690637355*^9, 
   3.923032522683464*^9, 3.923236898635805*^9, 3.923399106799076*^9, 
   3.923400825380727*^9, 3.924094672552355*^9, 3.924330416346355*^9, 
   3.9246043271918173`*^9, 3.924687488616535*^9, 3.9246921593523083`*^9, 
   3.9246943385985117`*^9, 3.929076639054446*^9, 3.930028465121181*^9, 
   3.9336743665102043`*^9, 3.934547925963485*^9, 3.9357261429741077`*^9, 
   3.941002380828538*^9, 3.9411142349837227`*^9, 3.941114874923491*^9},
 CellLabel->"Out[3]=",ExpressionUUID->"55302a5b-a29c-4664-b302-955b259765a0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"tab2", "=", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"a", "[", 
      RowBox[{"i1", ",", "i2", ",", "i3", ",", 
       RowBox[{"2", "-", "i1", "-", "i2", "-", "i3"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i1", ",", "0", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i2", ",", "0", ",", 
       RowBox[{"2", "-", "i1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i3", ",", "0", ",", 
       RowBox[{"2", "-", "i1", "-", "i2"}]}], "}"}]}], "]"}], "//", 
   "Flatten"}]}]], "Input",
 CellChangeTimes->{{3.895662566178426*^9, 3.895662582450759*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"749eef5d-4266-4ac7-a9cc-8e9cce788485"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"a", "[", 
    RowBox[{"0", ",", "0", ",", "0", ",", "2"}], "]"}], ",", 
   RowBox[{"a", "[", 
    RowBox[{"0", ",", "0", ",", "1", ",", "1"}], "]"}], ",", 
   RowBox[{"a", "[", 
    RowBox[{"0", ",", "0", ",", "2", ",", "0"}], "]"}], ",", 
   RowBox[{"a", "[", 
    RowBox[{"0", ",", "1", ",", "0", ",", "1"}], "]"}], ",", 
   RowBox[{"a", "[", 
    RowBox[{"0", ",", "1", ",", "1", ",", "0"}], "]"}], ",", 
   RowBox[{"a", "[", 
    RowBox[{"0", ",", "2", ",", "0", ",", "0"}], "]"}], ",", 
   RowBox[{"a", "[", 
    RowBox[{"1", ",", "0", ",", "0", ",", "1"}], "]"}], ",", 
   RowBox[{"a", "[", 
    RowBox[{"1", ",", "0", ",", "1", ",", "0"}], "]"}], ",", 
   RowBox[{"a", "[", 
    RowBox[{"1", ",", "1", ",", "0", ",", "0"}], "]"}], ",", 
   RowBox[{"a", "[", 
    RowBox[{"2", ",", "0", ",", "0", ",", "0"}], "]"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.895662576443434*^9, 3.895662583348901*^9}, 
   3.9144981492419863`*^9, 3.914650430989938*^9, 3.9151002999741364`*^9, 
   3.915104745796627*^9, 3.9151065622303133`*^9, 3.915109952039318*^9, 
   3.915691597996241*^9, 3.9156931895205507`*^9, 3.915707632926608*^9, 
   3.91571173596306*^9, 3.9157143400019293`*^9, 3.915715674951597*^9, 
   3.9157629092923717`*^9, 3.91577589734799*^9, 3.9168297047958384`*^9, 
   3.91692243320784*^9, 3.916924275175931*^9, 3.916986374628766*^9, 
   3.916987867145893*^9, 3.916988869173032*^9, 3.9169940758896*^9, 
   3.9170848044466953`*^9, 3.917440065047064*^9, 3.9194337644639463`*^9, 
   3.919764358000946*^9, 3.919859669175342*^9, 3.920377427130006*^9, 
   3.921047690674007*^9, 3.9230325227405033`*^9, 3.92323689881174*^9, 
   3.9233991068881702`*^9, 3.9234008254414177`*^9, 3.9240946726188793`*^9, 
   3.9243304163963823`*^9, 3.924604327236651*^9, 3.924687488672432*^9, 
   3.924692159390234*^9, 3.924694338694503*^9, 3.92907663914965*^9, 
   3.930028465160445*^9, 3.9336743665283318`*^9, 3.934547926008519*^9, 
   3.935726143149441*^9, 3.9410023808416777`*^9, 3.941114234992312*^9, 
   3.941114874932002*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"9488f7e1-9d24-46e6-a7c4-0ea530756668"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"subs", "=", 
  RowBox[{"Join", "[", 
   RowBox[{
    RowBox[{"Prepend", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"tab1", "[", 
          RowBox[{"[", "#", "]"}], "]"}], "->", "0"}], "&"}], "/@", 
       RowBox[{"Table", "[", 
        RowBox[{"i", ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"tab1", "//", "Length"}]}], "}"}]}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"a", "[", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "]"}], "->", "0"}]}], 
     "]"}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"tab2", "[", 
        RowBox[{"[", "#", "]"}], "]"}], "->", "0"}], "&"}], "/@", 
     RowBox[{"Table", "[", 
      RowBox[{"i", ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"tab2", "//", "Length"}]}], "}"}]}], "]"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.895033631988887*^9, 3.8950336737318897`*^9}, {
  3.895058814069296*^9, 3.895058823365301*^9}, {3.8956626007577477`*^9, 
  3.8956626272911777`*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"6a658a31-f466-423b-821c-b76f3c031d88"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "]"}], "\[Rule]", "0"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"0", ",", "0", ",", "0", ",", "4"}], "]"}], "\[Rule]", "0"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"0", ",", "0", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"0", ",", "0", ",", "2", ",", "2"}], "]"}], "\[Rule]", "0"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"0", ",", "0", ",", "3", ",", "1"}], "]"}], "\[Rule]", "0"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"0", ",", "0", ",", "4", ",", "0"}], "]"}], "\[Rule]", "0"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"0", ",", "1", ",", "0", ",", "3"}], "]"}], "\[Rule]", "0"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"0", ",", "1", ",", "1", ",", "2"}], "]"}], "\[Rule]", "0"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"0", ",", "1", ",", "2", ",", "1"}], "]"}], "\[Rule]", "0"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"0", ",", "1", ",", "3", ",", "0"}], "]"}], "\[Rule]", "0"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"0", ",", "2", ",", "0", ",", "2"}], "]"}], "\[Rule]", "0"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"0", ",", "2", ",", "1", ",", "1"}], "]"}], "\[Rule]", "0"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"0", ",", "2", ",", "2", ",", "0"}], "]"}], "\[Rule]", "0"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"0", ",", "3", ",", "0", ",", "1"}], "]"}], "\[Rule]", "0"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"0", ",", "3", ",", "1", ",", "0"}], "]"}], "\[Rule]", "0"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"0", ",", "4", ",", "0", ",", "0"}], "]"}], "\[Rule]", "0"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"1", ",", "0", ",", "0", ",", "3"}], "]"}], "\[Rule]", "0"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"1", ",", "0", ",", "1", ",", "2"}], "]"}], "\[Rule]", "0"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"1", ",", "0", ",", "2", ",", "1"}], "]"}], "\[Rule]", "0"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"1", ",", "0", ",", "3", ",", "0"}], "]"}], "\[Rule]", "0"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"1", ",", "1", ",", "0", ",", "2"}], "]"}], "\[Rule]", "0"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}], "\[Rule]", "0"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"1", ",", "1", ",", "2", ",", "0"}], "]"}], "\[Rule]", "0"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"1", ",", "2", ",", "0", ",", "1"}], "]"}], "\[Rule]", "0"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"1", ",", "2", ",", "1", ",", "0"}], "]"}], "\[Rule]", "0"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"1", ",", "3", ",", "0", ",", "0"}], "]"}], "\[Rule]", "0"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"2", ",", "0", ",", "0", ",", "2"}], "]"}], "\[Rule]", "0"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"2", ",", "0", ",", "1", ",", "1"}], "]"}], "\[Rule]", "0"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"2", ",", "0", ",", "2", ",", "0"}], "]"}], "\[Rule]", "0"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"2", ",", "1", ",", "0", ",", "1"}], "]"}], "\[Rule]", "0"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"2", ",", "1", ",", "1", ",", "0"}], "]"}], "\[Rule]", "0"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"2", ",", "2", ",", "0", ",", "0"}], "]"}], "\[Rule]", "0"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"3", ",", "0", ",", "0", ",", "1"}], "]"}], "\[Rule]", "0"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"3", ",", "0", ",", "1", ",", "0"}], "]"}], "\[Rule]", "0"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"3", ",", "1", ",", "0", ",", "0"}], "]"}], "\[Rule]", "0"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"4", ",", "0", ",", "0", ",", "0"}], "]"}], "\[Rule]", "0"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"0", ",", "0", ",", "0", ",", "2"}], "]"}], "\[Rule]", "0"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"0", ",", "0", ",", "1", ",", "1"}], "]"}], "\[Rule]", "0"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"0", ",", "0", ",", "2", ",", "0"}], "]"}], "\[Rule]", "0"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"0", ",", "1", ",", "0", ",", "1"}], "]"}], "\[Rule]", "0"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"0", ",", "1", ",", "1", ",", "0"}], "]"}], "\[Rule]", "0"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"0", ",", "2", ",", "0", ",", "0"}], "]"}], "\[Rule]", "0"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"1", ",", "0", ",", "0", ",", "1"}], "]"}], "\[Rule]", "0"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"1", ",", "0", ",", "1", ",", "0"}], "]"}], "\[Rule]", "0"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"1", ",", "1", ",", "0", ",", "0"}], "]"}], "\[Rule]", "0"}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"2", ",", "0", ",", "0", ",", "0"}], "]"}], "\[Rule]", "0"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.895033666926744*^9, 3.895033674140789*^9}, 
   3.895058823858506*^9, 3.895662116696499*^9, 3.895662628134289*^9, 
   3.9144981586394377`*^9, 3.914650431050281*^9, 3.9151003000306168`*^9, 
   3.915104745849972*^9, 3.915106562288415*^9, 3.9151099521059637`*^9, 
   3.915691598037768*^9, 3.915693189561309*^9, 3.9157076329797487`*^9, 
   3.915711735975377*^9, 3.915714340054544*^9, 3.915715675003705*^9, 
   3.91576290936508*^9, 3.915775897409318*^9, 3.9168297052304153`*^9, 
   3.9169224332883987`*^9, 3.916924275224069*^9, 3.9169863746737747`*^9, 
   3.9169878672583113`*^9, 3.9169888693543873`*^9, 3.916994076032246*^9, 
   3.917084804514838*^9, 3.917440065087591*^9, 3.919433764586156*^9, 
   3.919764358039544*^9, 3.9198596691839657`*^9, 3.920377427170854*^9, 
   3.9210476907096653`*^9, 3.9230325227954683`*^9, 3.923236898962278*^9, 
   3.923399106975584*^9, 3.923400825504422*^9, 3.9240946726808853`*^9, 
   3.92433041643577*^9, 3.9246043272807426`*^9, 3.924687488730023*^9, 
   3.9246921594288073`*^9, 3.924694338762916*^9, 3.929076639290447*^9, 
   3.930028465201536*^9, 3.933674366542554*^9, 3.9345479260796432`*^9, 
   3.935726143321341*^9, 3.9410023808492002`*^9, 3.941114234999506*^9, 
   3.941114874939526*^9},
 CellLabel->"Out[5]=",ExpressionUUID->"399b72a4-0894-40c7-847f-15a80446992c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"poly", "=", 
  RowBox[{
   RowBox[{"a", "[", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "]"}], "+", 
   RowBox[{"Plus", "@@", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"a", "[", 
          RowBox[{"i1", ",", "i2", ",", "i3", ",", 
           RowBox[{"4", "-", "i1", "-", "i2", "-", "i3"}]}], "]"}], 
         RowBox[{"k1", "^", "i1"}], " ", 
         RowBox[{"k2", "^", "i2"}], " ", 
         RowBox[{"k3", "^", "i3"}], " ", 
         RowBox[{"k4", "^", 
          RowBox[{"(", 
           RowBox[{"4", "-", "i1", "-", "i2", "-", "i3"}], ")"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i1", ",", "0", ",", "4"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"i2", ",", "0", ",", 
          RowBox[{"4", "-", "i1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"i3", ",", "0", ",", 
          RowBox[{"4", "-", "i1", "-", "i2"}]}], "}"}]}], "]"}], "//", 
      "Flatten"}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.895032871343212*^9, 3.8950329146150103`*^9}, {
   3.895033554252142*^9, 3.895033556043275*^9}, {3.895058797902298*^9, 
   3.895058806261773*^9}, 3.916814481410616*^9, 3.917441447691516*^9},
 CellLabel->"In[6]:=",ExpressionUUID->"c6524757-d7b4-42cd-8c15-430e4db6fb60"],

Cell[BoxData[
 RowBox[{
  RowBox[{"a", "[", 
   RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "]"}], "+", 
  RowBox[{
   SuperscriptBox["k4", "4"], " ", 
   RowBox[{"a", "[", 
    RowBox[{"0", ",", "0", ",", "0", ",", "4"}], "]"}]}], "+", 
  RowBox[{"k3", " ", 
   SuperscriptBox["k4", "3"], " ", 
   RowBox[{"a", "[", 
    RowBox[{"0", ",", "0", ",", "1", ",", "3"}], "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["k3", "2"], " ", 
   SuperscriptBox["k4", "2"], " ", 
   RowBox[{"a", "[", 
    RowBox[{"0", ",", "0", ",", "2", ",", "2"}], "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["k3", "3"], " ", "k4", " ", 
   RowBox[{"a", "[", 
    RowBox[{"0", ",", "0", ",", "3", ",", "1"}], "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["k3", "4"], " ", 
   RowBox[{"a", "[", 
    RowBox[{"0", ",", "0", ",", "4", ",", "0"}], "]"}]}], "+", 
  RowBox[{"k2", " ", 
   SuperscriptBox["k4", "3"], " ", 
   RowBox[{"a", "[", 
    RowBox[{"0", ",", "1", ",", "0", ",", "3"}], "]"}]}], "+", 
  RowBox[{"k2", " ", "k3", " ", 
   SuperscriptBox["k4", "2"], " ", 
   RowBox[{"a", "[", 
    RowBox[{"0", ",", "1", ",", "1", ",", "2"}], "]"}]}], "+", 
  RowBox[{"k2", " ", 
   SuperscriptBox["k3", "2"], " ", "k4", " ", 
   RowBox[{"a", "[", 
    RowBox[{"0", ",", "1", ",", "2", ",", "1"}], "]"}]}], "+", 
  RowBox[{"k2", " ", 
   SuperscriptBox["k3", "3"], " ", 
   RowBox[{"a", "[", 
    RowBox[{"0", ",", "1", ",", "3", ",", "0"}], "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["k2", "2"], " ", 
   SuperscriptBox["k4", "2"], " ", 
   RowBox[{"a", "[", 
    RowBox[{"0", ",", "2", ",", "0", ",", "2"}], "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["k2", "2"], " ", "k3", " ", "k4", " ", 
   RowBox[{"a", "[", 
    RowBox[{"0", ",", "2", ",", "1", ",", "1"}], "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["k2", "2"], " ", 
   SuperscriptBox["k3", "2"], " ", 
   RowBox[{"a", "[", 
    RowBox[{"0", ",", "2", ",", "2", ",", "0"}], "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["k2", "3"], " ", "k4", " ", 
   RowBox[{"a", "[", 
    RowBox[{"0", ",", "3", ",", "0", ",", "1"}], "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["k2", "3"], " ", "k3", " ", 
   RowBox[{"a", "[", 
    RowBox[{"0", ",", "3", ",", "1", ",", "0"}], "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["k2", "4"], " ", 
   RowBox[{"a", "[", 
    RowBox[{"0", ",", "4", ",", "0", ",", "0"}], "]"}]}], "+", 
  RowBox[{"k1", " ", 
   SuperscriptBox["k4", "3"], " ", 
   RowBox[{"a", "[", 
    RowBox[{"1", ",", "0", ",", "0", ",", "3"}], "]"}]}], "+", 
  RowBox[{"k1", " ", "k3", " ", 
   SuperscriptBox["k4", "2"], " ", 
   RowBox[{"a", "[", 
    RowBox[{"1", ",", "0", ",", "1", ",", "2"}], "]"}]}], "+", 
  RowBox[{"k1", " ", 
   SuperscriptBox["k3", "2"], " ", "k4", " ", 
   RowBox[{"a", "[", 
    RowBox[{"1", ",", "0", ",", "2", ",", "1"}], "]"}]}], "+", 
  RowBox[{"k1", " ", 
   SuperscriptBox["k3", "3"], " ", 
   RowBox[{"a", "[", 
    RowBox[{"1", ",", "0", ",", "3", ",", "0"}], "]"}]}], "+", 
  RowBox[{"k1", " ", "k2", " ", 
   SuperscriptBox["k4", "2"], " ", 
   RowBox[{"a", "[", 
    RowBox[{"1", ",", "1", ",", "0", ",", "2"}], "]"}]}], "+", 
  RowBox[{"k1", " ", "k2", " ", "k3", " ", "k4", " ", 
   RowBox[{"a", "[", 
    RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "+", 
  RowBox[{"k1", " ", "k2", " ", 
   SuperscriptBox["k3", "2"], " ", 
   RowBox[{"a", "[", 
    RowBox[{"1", ",", "1", ",", "2", ",", "0"}], "]"}]}], "+", 
  RowBox[{"k1", " ", 
   SuperscriptBox["k2", "2"], " ", "k4", " ", 
   RowBox[{"a", "[", 
    RowBox[{"1", ",", "2", ",", "0", ",", "1"}], "]"}]}], "+", 
  RowBox[{"k1", " ", 
   SuperscriptBox["k2", "2"], " ", "k3", " ", 
   RowBox[{"a", "[", 
    RowBox[{"1", ",", "2", ",", "1", ",", "0"}], "]"}]}], "+", 
  RowBox[{"k1", " ", 
   SuperscriptBox["k2", "3"], " ", 
   RowBox[{"a", "[", 
    RowBox[{"1", ",", "3", ",", "0", ",", "0"}], "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["k1", "2"], " ", 
   SuperscriptBox["k4", "2"], " ", 
   RowBox[{"a", "[", 
    RowBox[{"2", ",", "0", ",", "0", ",", "2"}], "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["k1", "2"], " ", "k3", " ", "k4", " ", 
   RowBox[{"a", "[", 
    RowBox[{"2", ",", "0", ",", "1", ",", "1"}], "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["k1", "2"], " ", 
   SuperscriptBox["k3", "2"], " ", 
   RowBox[{"a", "[", 
    RowBox[{"2", ",", "0", ",", "2", ",", "0"}], "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["k1", "2"], " ", "k2", " ", "k4", " ", 
   RowBox[{"a", "[", 
    RowBox[{"2", ",", "1", ",", "0", ",", "1"}], "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["k1", "2"], " ", "k2", " ", "k3", " ", 
   RowBox[{"a", "[", 
    RowBox[{"2", ",", "1", ",", "1", ",", "0"}], "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["k1", "2"], " ", 
   SuperscriptBox["k2", "2"], " ", 
   RowBox[{"a", "[", 
    RowBox[{"2", ",", "2", ",", "0", ",", "0"}], "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["k1", "3"], " ", "k4", " ", 
   RowBox[{"a", "[", 
    RowBox[{"3", ",", "0", ",", "0", ",", "1"}], "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["k1", "3"], " ", "k3", " ", 
   RowBox[{"a", "[", 
    RowBox[{"3", ",", "0", ",", "1", ",", "0"}], "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["k1", "3"], " ", "k2", " ", 
   RowBox[{"a", "[", 
    RowBox[{"3", ",", "1", ",", "0", ",", "0"}], "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["k1", "4"], " ", 
   RowBox[{"a", "[", 
    RowBox[{"4", ",", "0", ",", "0", ",", "0"}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.9174414482859488`*^9, 3.919433764641447*^9, 
  3.9197643580802383`*^9, 3.91985966919525*^9, 3.9203774272165947`*^9, 
  3.92104769075029*^9, 3.923032522849825*^9, 3.923236899078835*^9, 
  3.92339910710806*^9, 3.923400825568634*^9, 3.924094672753438*^9, 
  3.9243304164824877`*^9, 3.92460432732592*^9, 3.924687488788755*^9, 
  3.924692159472425*^9, 3.924694338829973*^9, 3.929076639373796*^9, 
  3.9300284652500134`*^9, 3.933674366558079*^9, 3.934547926157394*^9, 
  3.935726143361279*^9, 3.9410023808599567`*^9, 3.941114235009685*^9, 
  3.9411148749484377`*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"2bc6630f-c45d-439f-bd23-dcb3878054b7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"poly2", "=", 
  RowBox[{"Plus", "@@", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"a", "[", 
         RowBox[{"i1", ",", "i2", ",", "i3", ",", 
          RowBox[{"2", "-", "i1", "-", "i2", "-", "i3"}]}], "]"}], 
        RowBox[{"k1", "^", "i1"}], " ", 
        RowBox[{"k2", "^", "i2"}], " ", 
        RowBox[{"k3", "^", "i3"}], " ", 
        RowBox[{"k4", "^", 
         RowBox[{"(", 
          RowBox[{"2", "-", "i1", "-", "i2", "-", "i3"}], ")"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i1", ",", "0", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i2", ",", "0", ",", 
         RowBox[{"2", "-", "i1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i3", ",", "0", ",", 
         RowBox[{"2", "-", "i1", "-", "i2"}]}], "}"}]}], "]"}], "//", 
     "Flatten"}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.89505910502518*^9, 3.895059115585174*^9}, 
   3.8950591596298227`*^9, 3.916814484434235*^9, 3.9174414550641813`*^9},
 CellLabel->"In[7]:=",ExpressionUUID->"389bed37-cd00-448e-92d8-a27002adb505"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["k4", "2"], " ", 
   RowBox[{"a", "[", 
    RowBox[{"0", ",", "0", ",", "0", ",", "2"}], "]"}]}], "+", 
  RowBox[{"k3", " ", "k4", " ", 
   RowBox[{"a", "[", 
    RowBox[{"0", ",", "0", ",", "1", ",", "1"}], "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["k3", "2"], " ", 
   RowBox[{"a", "[", 
    RowBox[{"0", ",", "0", ",", "2", ",", "0"}], "]"}]}], "+", 
  RowBox[{"k2", " ", "k4", " ", 
   RowBox[{"a", "[", 
    RowBox[{"0", ",", "1", ",", "0", ",", "1"}], "]"}]}], "+", 
  RowBox[{"k2", " ", "k3", " ", 
   RowBox[{"a", "[", 
    RowBox[{"0", ",", "1", ",", "1", ",", "0"}], "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["k2", "2"], " ", 
   RowBox[{"a", "[", 
    RowBox[{"0", ",", "2", ",", "0", ",", "0"}], "]"}]}], "+", 
  RowBox[{"k1", " ", "k4", " ", 
   RowBox[{"a", "[", 
    RowBox[{"1", ",", "0", ",", "0", ",", "1"}], "]"}]}], "+", 
  RowBox[{"k1", " ", "k3", " ", 
   RowBox[{"a", "[", 
    RowBox[{"1", ",", "0", ",", "1", ",", "0"}], "]"}]}], "+", 
  RowBox[{"k1", " ", "k2", " ", 
   RowBox[{"a", "[", 
    RowBox[{"1", ",", "1", ",", "0", ",", "0"}], "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["k1", "2"], " ", 
   RowBox[{"a", "[", 
    RowBox[{"2", ",", "0", ",", "0", ",", "0"}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.9174414557763863`*^9, 3.9194337646968184`*^9, 
  3.919764358120015*^9, 3.919859669204246*^9, 3.920377427275598*^9, 
  3.921047690795093*^9, 3.9230325229030113`*^9, 3.923236899268147*^9, 
  3.923399107200019*^9, 3.923400825632271*^9, 3.9240946727634573`*^9, 
  3.924330416535522*^9, 3.924604327371242*^9, 3.924687488842564*^9, 
  3.924692159514154*^9, 3.92469433890184*^9, 3.929076639457206*^9, 
  3.930028465304695*^9, 3.933674366572135*^9, 3.9345479262410583`*^9, 
  3.935726143601079*^9, 3.9410023808691196`*^9, 3.941114235017419*^9, 
  3.9411148749563913`*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"37c5e43b-243e-4d5c-bb7c-e7f3b657f579"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"chpol", "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "k44", ",", 
     RowBox[{"k44", "^", "2"}], ",", "k34", ",", 
     RowBox[{"k34", " ", "k44"}], ",", "k33", ",", 
     RowBox[{"k33", " ", "k44"}], ",", 
     RowBox[{"k33", " ", "k34"}], ",", 
     RowBox[{"k33", "^", "2"}], ",", "k24", ",", 
     RowBox[{"k24", " ", "k44"}], ",", " ", "k23", ",", 
     RowBox[{"k23", " ", "k44"}], ",", " ", 
     RowBox[{"k23", " ", "k34"}], ",", " ", 
     RowBox[{"k23", " ", "k33"}], ",", " ", "k22", ",", 
     RowBox[{"k22", " ", "k44"}], ",", " ", 
     RowBox[{"k22", " ", "k34"}], ",", " ", 
     RowBox[{"k22", " ", "k33"}], ",", " ", 
     RowBox[{"k22", " ", "k24"}], ",", " ", 
     RowBox[{"k22", " ", "k23"}], ",", " ", 
     RowBox[{"k22", "^", "2"}], ",", " ", "k14", ",", 
     RowBox[{"k14", " ", "k44"}], ",", "k13", ",", " ", 
     RowBox[{"k13", " ", "k44"}], ",", " ", 
     RowBox[{"k13", " ", "k34"}], ",", " ", 
     RowBox[{"k13", " ", "k33"}], ",", "k12", ",", " ", 
     RowBox[{"k12", " ", "k44"}], ",", " ", 
     RowBox[{"k12", " ", "k34"}], ",", " ", 
     RowBox[{"k12", " ", "k33"}], ",", 
     RowBox[{"k12", " ", "k24"}], ",", " ", 
     RowBox[{"k12", " ", "k23"}], ",", " ", 
     RowBox[{"k12", " ", "k22"}], ",", "k11", ",", " ", 
     RowBox[{"k11", " ", "k44"}], ",", " ", 
     RowBox[{"k11", " ", "k34"}], ",", " ", 
     RowBox[{"k11", " ", "k33"}], ",", " ", 
     RowBox[{"k11", " ", "k24"}], ",", " ", 
     RowBox[{"k11", " ", "k23"}], ",", " ", 
     RowBox[{"k11", " ", "k22"}], ",", " ", 
     RowBox[{"k11", " ", "k14"}], ",", " ", 
     RowBox[{"k11", " ", "k13"}], ",", " ", 
     RowBox[{"k11", " ", "k12"}], ",", " ", 
     RowBox[{"k11", "^", "2"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{3.914499054811152*^9, 3.916814499611762*^9},
 CellLabel->"In[8]:=",ExpressionUUID->"384fba63-1a31-4030-bfda-8db888b501b7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ChangeCoeff", "[", "pol_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Select", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"CoefficientList", "[", 
         RowBox[{
          RowBox[{"poly", "+", "poly2", "+", "pol"}], ",", 
          RowBox[{"{", 
           RowBox[{"k1", ",", "k2", ",", "k3", ",", "k4"}], "}"}]}], "]"}], "//",
         "Flatten"}], ",", 
       RowBox[{
        RowBox[{"!", 
         RowBox[{"IntegerQ", "[", "#", "]"}]}], "&"}]}], "]"}], "/.", 
     "subs"}], ")"}], ".", "chpol"}]}]], "Input",
 CellChangeTimes->{{3.895662197144856*^9, 3.89566222080367*^9}, 
   3.8956624323664503`*^9, {3.9144990622595778`*^9, 3.914499064372079*^9}, 
   3.916814466963648*^9, 3.91683368244263*^9},
 CellLabel->"In[9]:=",ExpressionUUID->"da60f4b4-0ed3-436f-81eb-b1da5af78038"],

Cell[CellGroupData[{

Cell[TextData[{
 "Relations of the form ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubscriptBox[
          StyleBox["k", "TI"], 
          RowBox[{
            StyleBox["i", "TI"], 
            StyleBox["j", "TI"]}]], 
         SubscriptBox[
          StyleBox["k", "TI"], 
          RowBox[{
            StyleBox["r", "TI"], 
            StyleBox["s", "TI"]}]], "-", 
         SubscriptBox[
          StyleBox["k", "TI"], 
          RowBox[{
            StyleBox["i", "TI"], 
            StyleBox["r", "TI"]}]], 
         SubscriptBox[
          StyleBox["k", "TI"], 
          RowBox[{
            StyleBox["j", "TI"], 
            StyleBox["s", "TI"]}]], "\[LongEqual]", "0"}], TraditionalForm], 
     "errors" -> {}, "input" -> "k_{ij}k_{rs}-k_{ir}k_{js}=0", "state" -> 
     "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "6c582f9d-2794-4bcf-a4a2-bc837bb79f9e"]
}], "Section",
 CellChangeTimes->{{3.917421370439687*^9, 
  3.917421420945458*^9}},ExpressionUUID->"14e533bc-34a9-4c60-8ce3-\
e92bd044856f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ksa", "=", 
  RowBox[{"{", 
   RowBox[{
   "k11", ",", "k12", ",", "k13", ",", "k14", ",", "k22", ",", "k23", ",", 
    "k24", ",", "k33", ",", "k34", ",", "k44"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.895055744927367*^9, 3.895055776717291*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"4a1b4df1-6de7-48ab-8647-f566e379775f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "k11", ",", "k12", ",", "k13", ",", "k14", ",", "k22", ",", "k23", ",", 
   "k24", ",", "k33", ",", "k34", ",", "k44"}], "}"}]], "Output",
 CellChangeTimes->CompressedData["
1:eJwV0E0owwEYBvA/hsvKfzNEPksOpo2wfG3rvSC0ltxMGKOM/kOEi5REMuZr
8jEfJQ5CkY/NGmM1FhdSxIkc5EVbORB5d3j61XN6epK0XLkugGGYDMrmRMpu
XjDC9q3lTBuC8Lq8lVxHlq1ORqlTEX4VvsZZcvB8VNApRqhaK5Z3kQ9JrYnd
ZP1xpLuH1NgvzqfTEBj70ZiZ9LBpFgvJh6DFJX9vMj4vk02SluEVcnzcNndI
lsUofA4yUKzqc0oQpEPp7g9SONOy+UkqXQ9MmBRh76/d5veFteWwZMrw/KmQ
3HeZWSVZyHm5N3JlY4ZnzUS4v3EZKrMQFKK17yGyY0x/MZCN4NRXCq5kCJKC
6lxzHoLezfF+SFWFPqckH+F9ShZWSu40J9wvFNAvbeFfrBzBGvm+O01GN8Sp
HaQz1Gs+IQ80NetO8tDga48vRNDeiWUfRQixEdfckwrBZfR8j6hpT39o8WU5
/aCbNz1qEJr5tVJRFe0WVvf6/QekLr0Q
  "],
 CellLabel->"Out[10]=",ExpressionUUID->"6ff3bb1d-cedc-422b-9685-c122e387a872"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"rulesksrtopowers", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"ksa", "[", 
      RowBox[{"[", "i", "]"}], "]"}], "->", 
     RowBox[{"Powersks2", "[", 
      RowBox[{"[", "i", "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "10"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.921054068756843*^9, 3.921054117493067*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"d9400b12-9019-4fb4-9b0d-2f88c8c224e9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"k11", "\[Rule]", 
    SuperscriptBox["k1", "2"]}], ",", 
   RowBox[{"k12", "\[Rule]", 
    RowBox[{"k1", " ", "k2"}]}], ",", 
   RowBox[{"k13", "\[Rule]", 
    RowBox[{"k1", " ", "k3"}]}], ",", 
   RowBox[{"k14", "\[Rule]", 
    RowBox[{"k1", " ", "k4"}]}], ",", 
   RowBox[{"k22", "\[Rule]", 
    SuperscriptBox["k2", "2"]}], ",", 
   RowBox[{"k23", "\[Rule]", 
    RowBox[{"k2", " ", "k3"}]}], ",", 
   RowBox[{"k24", "\[Rule]", 
    RowBox[{"k2", " ", "k4"}]}], ",", 
   RowBox[{"k33", "\[Rule]", 
    SuperscriptBox["k3", "2"]}], ",", 
   RowBox[{"k34", "\[Rule]", 
    RowBox[{"k3", " ", "k4"}]}], ",", 
   RowBox[{"k44", "\[Rule]", 
    SuperscriptBox["k4", "2"]}]}], "}"}]], "Output",
 CellChangeTimes->{3.921054118631866*^9, 3.923032523037331*^9, 
  3.923236899744376*^9, 3.923399107446698*^9, 3.923400825766193*^9, 
  3.9240946730505257`*^9, 3.924330416648704*^9, 3.924604327484523*^9, 
  3.9246874889735193`*^9, 3.924692159606112*^9, 3.924694339078916*^9, 
  3.929076639707664*^9, 3.930028465425655*^9, 3.933674366604999*^9, 
  3.934547926417314*^9, 3.935726144538444*^9, 3.941002380893403*^9, 
  3.9411142350390177`*^9, 3.9411148749771547`*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"f65b1f6c-6173-4910-8a9e-50e8357ad8e3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ksaM", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"k11", ",", "k12", ",", "k13", ",", "k14"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"k12", ",", "k22", ",", "k23", ",", "k24"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"k13", ",", "k23", ",", "k33", ",", "k34"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"k14", ",", "k24", ",", "k34", ",", "k44"}], "}"}]}], 
   "}"}]}]], "Input",
 CellChangeTimes->{{3.895055915606769*^9, 3.895055930184679*^9}, {
  3.895055960880084*^9, 3.89505603335124*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"3fdd8de0-2d66-44be-aa9b-3fdcf3ecef8d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"k11", ",", "k12", ",", "k13", ",", "k14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"k12", ",", "k22", ",", "k23", ",", "k24"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"k13", ",", "k23", ",", "k33", ",", "k34"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"k14", ",", "k24", ",", "k34", ",", "k44"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->CompressedData["
1:eJwVzEsoAwAcBvBho5CNKCJ5HrBZnm1jzT+FprSWXAzZiBRbHos5IKUkNYk1
Y8aFHIQ2eWTzqjEhtoMUB4+D8o8wQuLv8PXrO3xfvFItr/dhMBgZlLGQB4+I
haD0sewr/RG4qwHJKjIzpT9Kloown+NtmCAV4tFQbRqCcV0q7iStHx1xXWSQ
LfJAR7b+Hh2OcxH4AXa9gWy38sxmMszoN20hRZn6uxnSdtYyNEuysrZM62Th
veTVQTb6yvt202nXlH3wRC56WxafyYKGawabj3DO027+OxnjEHDIFaZlL4yM
XTNyJGR55Kv6kdQlmZgbWQhuiVNTmU1/1XNfg+TbYLNrIAch/0IRepKLcCdU
CQ0iBNlVL/Ob3G7XCKR5CHadiF1K3ugTL6fyERypEe8cMfWXZ+s4uaBKkDlI
j/nNsEMGmurmd8mK0c+22CIEp5Sf+1SM8LPsVt+WIQQ/nn4NyxCGuqNLjuUI
TNfkyJUCQaup5YdXISz11fT8+wfZkL8H
  "],
 CellLabel->"Out[12]=",ExpressionUUID->"ebe89e53-f48a-411f-abf7-5db177124a2a"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"ksTransform", "[", "list_", "]"}], ":=", 
  RowBox[{
   RowBox[{"ksaM", "[", 
    RowBox[{"[", 
     RowBox[{
      RowBox[{"list", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", 
      RowBox[{"list", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "2"}], "]"}], "]"}]}], "]"}], "]"}], 
   RowBox[{"ksaM", "[", 
    RowBox[{"[", 
     RowBox[{
      RowBox[{"list", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "1"}], "]"}], "]"}], ",", 
      RowBox[{"list", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "2"}], "]"}], "]"}]}], "]"}], "]"}], " ", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "Given", " ", "two", " ", "pairs", " ", "of", " ", "numbers", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"i", ",", "j"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"r", ",", "s"}], "}"}]}], "}"}]}], ",", " ", 
     RowBox[{"returns", " ", "kij", "*", "krs"}]}], "*)"}]}]}]], "Input",
 CellChangeTimes->{3.9345483285451107`*^9},
 CellLabel->"In[13]:=",ExpressionUUID->"2f78a10d-41b9-4b4d-9c78-065306dbc038"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"fourt", "=", 
  RowBox[{"Flatten", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"i1", ",", "i2", ",", "i3", ",", "i4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i1", ",", "1", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i2", ",", "i1", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i3", ",", "i2", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i4", ",", "i3", ",", "4"}], "}"}]}], "]"}], ",", "3"}], "]"}],
   " ", 
  RowBox[{"(*", 
   RowBox[{
   "Creates", " ", "all", " ", "possible", " ", "tuples", " ", "of", " ", "4",
     " ", "elements", " ", "between", " ", "1", " ", "and", " ", "4"}], 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.8950560748972397`*^9, 3.895056160121076*^9}, {
  3.917421868028817*^9, 3.917421897936137*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"e1cbee35-c7d3-4a3b-839b-6810b2cd3e8f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "1", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "1", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "1", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "2", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "2", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "3", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "4", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "2", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "2", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "3", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "4", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3", ",", "3", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3", ",", "3", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3", ",", "4", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "4", ",", "4", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "3", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "4", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3", ",", "3", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3", ",", "3", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3", ",", "4", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "4", ",", "4", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3", ",", "3", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3", ",", "4", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "4", ",", "4", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "4", ",", "4", ",", "4"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.895056118918068*^9, 3.895056160524865*^9}, 
   3.895662117075295*^9, 3.9144983132865458`*^9, 3.914650431720374*^9, 
   3.915100300653607*^9, 3.915104746388813*^9, 3.915106563835086*^9, 
   3.9151099528583193`*^9, 3.915691598414356*^9, 3.915693189979645*^9, 
   3.915707633480654*^9, 3.915711736125231*^9, 3.9157143405575857`*^9, 
   3.9157156755152187`*^9, 3.915762909963904*^9, 3.915775898051807*^9, 
   3.916829706857149*^9, 3.9169224337054033`*^9, 3.9169242755255632`*^9, 
   3.916986375000207*^9, 3.916987867762062*^9, 3.9169888701606913`*^9, 
   3.9169940772122717`*^9, 3.917084804865361*^9, 3.917439871608377*^9, 
   3.919433764970887*^9, 3.919764358280609*^9, 3.919859669252705*^9, 
   3.9203774274959517`*^9, 3.9210476909548807`*^9, 3.9230325231606083`*^9, 
   3.923236900384634*^9, 3.923399107687263*^9, 3.9234008258943167`*^9, 
   3.924094673203771*^9, 3.924330416714356*^9, 3.924604327576881*^9, 
   3.92468748912995*^9, 3.9246921596868668`*^9, 3.924694339217606*^9, 
   3.929076639924383*^9, 3.930028465544528*^9, 3.933674366645183*^9, 
   3.934547926559494*^9, 3.9357261453385057`*^9, 3.941002380913043*^9, 
   3.9411142350560093`*^9, 3.941114874994953*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"91320507-effb-474a-a1e5-9148058d2af7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"set", "=", 
  RowBox[{"{", 
   RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.895056300809581*^9, 3.8950563019627657`*^9}, {
  3.8950570689135447`*^9, 3.895057069304039*^9}, {3.895057318394486*^9, 
  3.895057329399043*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"52199840-78e7-463c-931b-da8f725cf44d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}]], "Output",
 CellChangeTimes->{
  3.895056316655761*^9, 3.895057069533059*^9, {3.895057319015044*^9, 
   3.8950573297259417`*^9}, 3.895662117141655*^9, 3.914498477355413*^9, 
   3.91465043177743*^9, 3.91510030070757*^9, 3.9151047464759502`*^9, 
   3.915106564021061*^9, 3.9151099529242487`*^9, 3.915691598451065*^9, 
   3.9156931900191183`*^9, 3.9157076335482693`*^9, 3.9157117361428823`*^9, 
   3.915714340620286*^9, 3.915715675579863*^9, 3.9157629100155487`*^9, 
   3.915775898109042*^9, 3.9168297070986013`*^9, 3.9169224337742968`*^9, 
   3.916924275663925*^9, 3.916986375050064*^9, 3.9169878677938004`*^9, 
   3.916988870267563*^9, 3.916994077431418*^9, 3.917084804945449*^9, 
   3.917439871615034*^9, 3.9194337650263987`*^9, 3.919764358322628*^9, 
   3.9198596692622423`*^9, 3.920377427557148*^9, 3.9210476910012503`*^9, 
   3.923032523221923*^9, 3.92323690061516*^9, 3.923399107843192*^9, 
   3.923400825954586*^9, 3.924094673272971*^9, 3.9243304167629957`*^9, 
   3.92460432762129*^9, 3.9246874891784067`*^9, 3.924692159729878*^9, 
   3.924694339291767*^9, 3.929076640017441*^9, 3.930028465599679*^9, 
   3.933674366656866*^9, 3.934547926616199*^9, 3.935726145709897*^9, 
   3.9410023809205017`*^9, 3.94111423506214*^9, 3.94111487500165*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"168c0d1b-c52e-4134-833f-7e22f16f37d5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Subsets", "[", 
  RowBox[{"set", ",", 
   RowBox[{"{", "2", "}"}]}], "]"}]], "Input",
 CellLabel->"In[16]:=",ExpressionUUID->"89f85991-f04b-4c9b-a6c2-084c82921150"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "4"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGAwAOJ9S2aHW7O+dZw1e+mRJLa3jlwiS80CtN46tsz+lT4L
SC/3myFYpv3W0exGgG0FkDaxb1WoBNJvuBVOVAFp9iPnT07Teeu44uvBCdOB
tIau8bx5QJrJmXX+AiBd1zD1yUIgncJe1r0ISEspHZq9E0i/K3X9vB9IG/3L
bjyk99ZRKNbqxHsgrXK1bN0HIF1t+5iBX/+to79P7W4QXR51xkIASIu93nJY
CEhr6SwQsAfSc95+zn8DpM0WLGTZZfzWMWbF6YJok7eOFatX/OoE0gUbik+1
mQLdNSlR8JwZ0J9CmZbTrd46niifz/IbSD+4Xm/hZf3WMafLgd8bSJ+aoXVr
rs1bx3UtUt8EbIH22H7dMg1Ir7RXD9gPpFnqf0w/CBLPzV5xCEhbTGAukXN7
67gry9jsvftbR5u0q/mP/d46clRc/dUb8NZx3mV7j7NBbx0vrZ078W4M0B/6
SfoisW8dax0S6kE0APQcuKA=
  "],
 CellLabel->"Out[16]=",ExpressionUUID->"a2c3203a-cccc-433f-ac41-c89ff87242aa"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"Subsets", "[", 
       RowBox[{"set", ",", 
        RowBox[{"{", "2", "}"}]}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"1", ";;", "3"}], "]"}], "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"Subsets", "[", 
        RowBox[{"set", ",", 
         RowBox[{"{", "2", "}"}]}], "]"}], "[", 
       RowBox[{"[", 
        RowBox[{"4", ";;", "6"}], "]"}], "]"}], "//", "Reverse"}]}], "}"}], "//",
    "Transpose"}], "//", "DeleteDuplicates"}]], "Input",
 CellLabel->"In[17]:=",ExpressionUUID->"c47bf200-dcfa-4125-a6f7-c83d5b7666ea"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "4"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "4"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3"}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->CompressedData["
1:eJwVyE0owwEYx/HJ2kk2ixvLKDSyYpuxLT2RDcXacag1IRNDxkgW5S0ppP1D
honkQOTCRDaHWY0mLyUu7CRPExobxePw69PvKzSadQ0xLBZLTJN710+NHITk
E32BVoRQavppmiddv3MJ3dnU7TqVlbwXjab2ksO9ad4+cjkucGbPQWjTeqYY
8vVS4nCQQ4WcpWXSmckEV8h1Rf+Ek4y6PQv75Kde/X5MXvgsg+5chMNdpTdE
8qutW69kIBxkccUIMTs217+bmQE5j+zed3n4pETg5BWTpxkf5hfy63qVfZCP
UML1t9dIEGIjG9FxsnPM4huR0k+qTziXITxHTIVMEYKcWWN/k4/xI/IKBcJR
M3Aryc6BnLtFJUKePiXMUyGkz4b37OTVTZb2mCzdjjAn5E9H64abdFg5XYIy
BH+uVBZSI5QfXpufqhBmFLfRSS2CwaLR+HUILW+L0w+1CMJGozixDiG+x2D7
9w8ug7q3
  "],
 CellLabel->"Out[17]=",ExpressionUUID->"66068c07-bdfa-47d8-bf5a-fd66c13ca5f2"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"GenerateProducts", "[", "list_", "]"}], ":=", 
  RowBox[{"ksTransform", "/@", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"Subsets", "[", 
          RowBox[{"list", ",", 
           RowBox[{"{", "2", "}"}]}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"1", ";;", "3"}], "]"}], "]"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"Subsets", "[", 
           RowBox[{"list", ",", 
            RowBox[{"{", "2", "}"}]}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"4", ";;", "6"}], "]"}], "]"}], "//", "Reverse"}]}], "}"}],
       "//", "Transpose"}], "//", "DeleteDuplicates"}], ")"}], " ", 
   RowBox[{"(*", 
    RowBox[{
    "Given", " ", "a", " ", "list", " ", "this", " ", "function", " ", 
     "returns", " ", "all", " ", "products", " ", "of", " ", "the", " ", 
     "form", " ", "kij", "*", "krs", " ", "for", " ", 
     RowBox[{"{", 
      RowBox[{"i", ",", "j", ",", "r", ",", "s"}], "}"}], " ", "a", " ", 
     "permutation", " ", "of", " ", "the", " ", "list"}], "*)"}]}]}]], "Input",\

 CellChangeTimes->{{3.895056965559588*^9, 3.895057024319532*^9}, {
   3.8950573413382196`*^9, 3.895057353593985*^9}, 3.895057394137437*^9, {
   3.917422212876255*^9, 3.917422363723673*^9}, {3.917422397770111*^9, 
   3.917422399818266*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"863dfe21-e23a-4850-989f-7db73e299a69"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GenerateProducts", "[", 
  RowBox[{"{", 
   RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.8950570257549353`*^9, 3.895057057047748*^9}, {
   3.8950581035718193`*^9, 3.895058125871689*^9}, 3.917422392056877*^9},
 CellLabel->"In[19]:=",ExpressionUUID->"c27b1303-5252-49fc-b3d9-6f5b2460fb2f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"k12", " ", "k34"}], ",", 
   RowBox[{"k13", " ", "k24"}], ",", 
   RowBox[{"k14", " ", "k23"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.895057031238063*^9, 3.895057057276287*^9}, 
   3.895057398226184*^9, {3.895058104270549*^9, 3.8950581262922163`*^9}, 
   3.8956621173395977`*^9, 3.914498498671834*^9, 3.914650432092041*^9, 
   3.915100300976226*^9, 3.915104746755451*^9, 3.915106564614197*^9, 
   3.9151099533243713`*^9, 3.91569159868607*^9, 3.9156931902464437`*^9, 
   3.915707633823586*^9, 3.915711736270385*^9, 3.915714340889221*^9, 
   3.915715676625997*^9, 3.915762910297792*^9, 3.915775898428925*^9, 
   3.916829708565136*^9, 3.9169224340990667`*^9, 3.916924275938528*^9, 
   3.916986375348412*^9, 3.916987868231134*^9, 3.916988870896203*^9, 
   3.916994078448308*^9, 3.917084805418201*^9, 3.917422404015633*^9, 
   3.917439871642262*^9, 3.919433765259207*^9, 3.919764358459676*^9, 
   3.919859669294488*^9, 3.920377427745428*^9, 3.921047691149328*^9, 
   3.923032523408646*^9, 3.923236901373747*^9, 3.9233991083825893`*^9, 
   3.9234008261128674`*^9, 3.924094673453454*^9, 3.924330417090806*^9, 
   3.92460432775252*^9, 3.9246874893336906`*^9, 3.924692159844391*^9, 
   3.924694339487083*^9, 3.929076640378928*^9, 3.930028465721285*^9, 
   3.933674366701404*^9, 3.934547926781941*^9, 3.935726146537857*^9, 
   3.9410023809500647`*^9, 3.941114235085538*^9, 3.941114875024962*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"0e865f5d-5101-4e6e-b6ec-f78c9a82d090"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"EqsGen", "[", "list_", "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Length", "[", "list", "]"}], "==", "1"}], ",", 
    RowBox[{"{", "}"}], ",", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"list", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "-", 
       RowBox[{"list", "[", 
        RowBox[{"[", "i", "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "2", ",", 
        RowBox[{"Length", "[", "list", "]"}]}], "}"}]}], "]"}]}], "]"}], "  ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Given", " ", "a", " ", "list"}], ",", " ", 
    RowBox[{
    "this", " ", "returns", " ", "another", " ", "that", " ", "consist", " ", 
     "on", " ", "substracting", " ", "from", " ", "the", " ", "first", " ", 
     "elements", " ", "of", " ", "the", " ", "list"}], ",", " ", 
    RowBox[{"the", " ", "rest", " ", "of", " ", "them"}]}], "*)"}]}]], "Input",\

 CellChangeTimes->{{3.895058116761814*^9, 3.895058211473156*^9}, 
   3.91742237208827*^9, {3.917422409858221*^9, 3.917422430485839*^9}, {
   3.917422469964532*^9, 3.917422514267241*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"d49c5072-5a16-4805-a30c-c2c12b7d178b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Pluckereqs", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"EqsGen", "[", 
      RowBox[{
       RowBox[{"GenerateProducts", "[", "#", "]"}], "//", 
       "DeleteDuplicates"}], "]"}], "&"}], "/@", "fourt"}], "//", "Flatten", 
   " ", 
   RowBox[{"(*", 
    RowBox[{
    "These", " ", "are", " ", "the", " ", "relations", " ", "that", " ", 
     "define", " ", "the", " ", "Plucker", " ", "relations", " ", "that", " ",
      "exist", " ", "between", " ", "the", " ", "ks"}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.895058243588502*^9, 3.895058269232662*^9}, {
   3.8950583089137983`*^9, 3.895058334473136*^9}, 3.917422116687077*^9, 
   3.917422392063836*^9, {3.9174225178281593`*^9, 3.917422562179296*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"4eb132ed-cea7-4130-b54e-cba777ff2908"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox["k12", "2"]}], "+", 
    RowBox[{"k11", " ", "k22"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "k12"}], " ", "k13"}], "+", 
    RowBox[{"k11", " ", "k23"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "k12"}], " ", "k14"}], "+", 
    RowBox[{"k11", " ", "k24"}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox["k13", "2"]}], "+", 
    RowBox[{"k11", " ", "k33"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "k13"}], " ", "k14"}], "+", 
    RowBox[{"k11", " ", "k34"}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox["k14", "2"]}], "+", 
    RowBox[{"k11", " ", "k44"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "k13"}], " ", "k22"}], "+", 
    RowBox[{"k12", " ", "k23"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "k14"}], " ", "k22"}], "+", 
    RowBox[{"k12", " ", "k24"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "k13"}], " ", "k23"}], "+", 
    RowBox[{"k12", " ", "k33"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "k13"}], " ", "k24"}], "+", 
    RowBox[{"k12", " ", "k34"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "k14"}], " ", "k23"}], "+", 
    RowBox[{"k12", " ", "k34"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "k14"}], " ", "k24"}], "+", 
    RowBox[{"k12", " ", "k44"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "k14"}], " ", "k33"}], "+", 
    RowBox[{"k13", " ", "k34"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "k14"}], " ", "k34"}], "+", 
    RowBox[{"k13", " ", "k44"}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox["k23", "2"]}], "+", 
    RowBox[{"k22", " ", "k33"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "k23"}], " ", "k24"}], "+", 
    RowBox[{"k22", " ", "k34"}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox["k24", "2"]}], "+", 
    RowBox[{"k22", " ", "k44"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "k24"}], " ", "k33"}], "+", 
    RowBox[{"k23", " ", "k34"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "k24"}], " ", "k34"}], "+", 
    RowBox[{"k23", " ", "k44"}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox["k34", "2"]}], "+", 
    RowBox[{"k33", " ", "k44"}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.895058269815584*^9, {3.895058313134845*^9, 3.895058334973144*^9}, 
   3.895662117412993*^9, 3.9144985117664347`*^9, 3.914650432209469*^9, 
   3.915100301082035*^9, 3.915104746871557*^9, 3.9151065647303963`*^9, 
   3.9151099535015697`*^9, 3.915691598769444*^9, 3.915693190328844*^9, 
   3.9157076339298697`*^9, 3.915711736328156*^9, 3.91571434099489*^9, 
   3.915715676845317*^9, 3.915762910409581*^9, 3.915775898555715*^9, 
   3.916829709004899*^9, 3.916922434231105*^9, 3.916924276042453*^9, 
   3.916986375454122*^9, 3.916987868465541*^9, 3.9169888712050467`*^9, 
   3.916994078953816*^9, 3.917084805775104*^9, 3.917422121864662*^9, 
   3.917422516756082*^9, 3.91743987165445*^9, 3.9194337654034452`*^9, 
   3.919764358510932*^9, 3.919859669305546*^9, 3.920377427819786*^9, 
   3.921047691203369*^9, 3.92303252346434*^9, 3.9232369016268463`*^9, 
   3.923399108578957*^9, 3.923400826226611*^9, 3.924094673516885*^9, 
   3.924330417173109*^9, 3.924604327851399*^9, 3.924687489389824*^9, 
   3.92469215988798*^9, 3.9246943396174793`*^9, 3.929076640477103*^9, 
   3.9300284657831297`*^9, 3.933674366727844*^9, 3.9345479268969307`*^9, 
   3.9357261467738523`*^9, 3.9410023809641733`*^9, 3.941114235096202*^9, 
   3.9411148750357037`*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"ebcfe88d-47f5-4c0d-9c4c-cf853a75f07b"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Rest of even relations", "Section",
 CellChangeTimes->{{3.917421837731832*^9, 
  3.9174218421787043`*^9}},ExpressionUUID->"0ee130f0-a92b-4865-880a-\
a6ec1403806c"],

Cell["\<\
These will be computed through a method which involves assigning to each \
variable the following pairs of weights:\
\>", "Text",
 CellChangeTimes->{{3.91743968237083*^9, 
  3.917439750056074*^9}},ExpressionUUID->"ed02f279-ca8c-4fd8-a5b4-\
170f238ffe7c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
   "wf0", ",", "wf1", ",", "wf2", ",", "wf3", ",", "wf4", ",", "wf5", ",", 
    "wf6", ",", "wg0", ",", "wg1", ",", "wg2", ",", "wg3"}], "}"}], "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"2", ",", "6"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"2", ",", "5"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"2", ",", "4"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"2", ",", "3"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"2", ",", "2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"2", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"2", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "3"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "0"}], "}"}]}], "}"}], " ", 
  RowBox[{"(*", 
   RowBox[{
   "These", " ", "are", " ", "the", " ", "weights", " ", "associated", " ", 
    "to", " ", "the", " ", 
    RowBox[{"fi", "'"}], "s", " ", "and", " ", "the", " ", 
    RowBox[{"gj", "'"}], "s"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.9060102729689417`*^9, 3.906010273722582*^9}, {
  3.906010328008584*^9, 3.906010454695716*^9}, {3.914329412730398*^9, 
  3.914329447360436*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"19665d0b-8cf2-4ebd-bfba-5c453ef55b3b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->CompressedData["
1:eJwV0f8v1HEAx3G1S5xCp9JqXfQNd3bnyJUvXd4/OO3cyfdlsnwrlB0bNplv
rY3ORlly2xFq6LrQLFZLc3OtTZLKqdnltFVWi7cvdTgn1evzw3OPP+DpmZ4X
e2GTnZ1dEjpjb07130tJea27mwzmpFnFjGRmVREDS59cO8so+5V+MQ668k21
jPKmh7OM3kZeSDyUqEb9EuAkO16+AgcPbe+3Qe7q6wHePkomKkVWRuEuoYoP
uaNr7AJYlejWo4GCRK/cJrh7q9axGa5l+wgYjb2ZfmYfShZNVWQaCiROgYd5
lHhmST4fhdPVmiVGoWqY5w0VIz4HeHA5K1XLeFMWqZBC8dyXTMbuy3q2HLac
+p2hgILl/swoaNvvcZuxZ8A5WgO7KgLK2qGk3lHaCWXDDUfGoVM4Wz0BlwpF
9z9ADafh+Ee4YhRo5+H5cUvxP1g3q7MW8SnJVqZ4FcMp1g2HK9C0YekqgTPl
IX2NvpQoa9ZL1PBRGLe6BfL1vhVt8K/7txd34cjYp9x7kNeie9oOky69NOmh
JcdxfkhAydiQZ5ABKpU/5YzNDmG6Bbjn+uStRVgQGvbdWUiJYdbY5gKFb3Vc
V1gToW3lwB/d1UsSWCdazpuDCY97Wc8CKOGY3+cnH8PvLTqbCvqJSkeqAinx
r8vZMSampLMjP0gdTEnM1HPWOjQY1CdkIZSEv5K7RML+Dn/TnVBK3pV5r7ie
pCS+509fI6zcJojWw82DG+ohWGMp0hpgnD2nkCvFj/lg8UIEJausybyvUZR4
XJ221UZT4vYg9fSbWEqsB1vrzecoGYjLEO5MoSQ0Oa2C8T9VK1Wu
  "],
 CellLabel->"Out[22]=",ExpressionUUID->"b1337c54-4877-4b83-8067-3891991aae21"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
   "wk1", ",", "wk2", ",", "wk3", ",", "wk4", ",", "wb1", ",", "wb2", ",", 
    "wb3", ",", "wb4", ",", "wb5", ",", "wb6"}], "}"}], "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"0", ",", "2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "3"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "4"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"2", ",", "6"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "6"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "7"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "8"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"2", ",", "9"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"3", ",", "10"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"5", ",", "11"}], "}"}]}], "}"}], 
  RowBox[{"(*", 
   RowBox[{
   "These", " ", "are", " ", "the", " ", "weights", " ", "associated", " ", 
    "to", " ", "the", " ", "equations", " ", "Ki", " ", "and", " ", "Bj", " ",
     "corresponding", " ", "to", " ", "the", " ", "elements", " ", "of", " ", 
    "the", " ", "basis", " ", "ki", " ", "and", " ", "bj", " ", "multiplied", 
    " ", "by", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"x1", "-", "x2"}], ")"}], "^", "2"}], " ", "and", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"x1", "-", "x2"}], ")"}], "^", "4"}], " ", "respectively"}], 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.9060127687289658`*^9, 3.906012794984023*^9}, {
  3.906012849075947*^9, 3.9060128811655207`*^9}, {3.906012923177225*^9, 
  3.9060129614641848`*^9}, {3.906013095669818*^9, 3.906013099438209*^9}, {
  3.906013159890271*^9, 3.906013160234449*^9}, {3.906013190473936*^9, 
  3.906013228891746*^9}, {3.9060133454456472`*^9, 3.906013347613955*^9}, {
  3.906013913740066*^9, 3.906013915700766*^9}, {3.906014019091057*^9, 
  3.906014020023882*^9}, {3.906118084156988*^9, 3.906118099297975*^9}, {
  3.914329508345368*^9, 3.914329567725765*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"588af022-3f26-432c-ab87-c8d27a5fc2f7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "8"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "9"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "11"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.906014020640581*^9, 3.906048775360655*^9, 3.906097304892549*^9, 
   3.906097592180884*^9, 3.9061121120290327`*^9, 3.90611219631078*^9, 
   3.906116403685549*^9, 3.9061167193342743`*^9, 3.906117469454851*^9, {
   3.906118099862101*^9, 3.906118105660284*^9}, 3.906120070558756*^9, 
   3.906450018758357*^9, 3.9064590485005913`*^9, 3.906557406497698*^9, 
   3.9065578896306047`*^9, 3.906559049576661*^9, 3.906705495848222*^9, 
   3.9067866727380533`*^9, 3.906788193276178*^9, 3.9067894532956448`*^9, 
   3.906789745348324*^9, 3.9142629152276917`*^9, 3.91426510024154*^9, 
   3.9144083603768806`*^9, 3.9144138179947453`*^9, 3.914413964840454*^9, 
   3.914416470451977*^9, 3.914420473392105*^9, 3.914421571070382*^9, 
   3.914478186399825*^9, 3.914478375135748*^9, 3.914489942028954*^9, 
   3.914492703640616*^9, 3.914494757742929*^9, 3.914495145039403*^9, 
   3.914650240561613*^9, 3.914671175355711*^9, 3.914674738857593*^9, 
   3.9147645900739717`*^9, 3.914769594351591*^9, 3.914771769971118*^9, 
   3.9147729263005123`*^9, 3.91482297906778*^9, 3.91485741878868*^9, 
   3.915100101401041*^9, 3.915104570971772*^9, 3.915106372527439*^9, 
   3.915109735689911*^9, 3.915691425889001*^9, 3.915693015903153*^9, 
   3.9157074489886913`*^9, 3.9157114814173326`*^9, 3.9157140791774054`*^9, 
   3.91571543108696*^9, 3.915720133449718*^9, 3.915775702222085*^9, 
   3.91682852834663*^9, 3.916829129140625*^9, 3.916829287384305*^9, 
   3.916922194113975*^9, 3.916924062811268*^9, 3.916986170046129*^9, 
   3.916987654685411*^9, 3.9169886613912354`*^9, 3.91699378930871*^9, 
   3.917084556295745*^9, 3.91743987167004*^9, 3.919433765767952*^9, 
   3.9197643586060467`*^9, 3.91985966932001*^9, 3.920377427950244*^9, 
   3.9210476913501167`*^9, 3.9230325236522617`*^9, 3.92323690220364*^9, 
   3.9233991088549547`*^9, 3.923400826580784*^9, 3.92409467364293*^9, 
   3.9243304173199053`*^9, 3.924604327940426*^9, 3.9246874894973307`*^9, 
   3.924692159972053*^9, 3.924694339747779*^9, 3.9290766406832123`*^9, 
   3.9300284659026318`*^9, 3.933674366777832*^9, 3.934547927012189*^9, 
   3.935726147307517*^9, 3.941002380987226*^9, 3.941114235109951*^9, 
   3.9411148750489798`*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"09c3a8a8-fa50-4f86-a1e8-e6125e0fb30d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"wx", ",", "wy", ",", "wh"}], "}"}], "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"0", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "3"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"2", ",", "6"}], "}"}]}], "}"}], "  ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "These", " ", "are", " ", "the", " ", "weights", " ", "associated", " ", 
     "to", " ", "x", " ", 
     RowBox[{"(", 
      RowBox[{"x1", " ", "and", " ", "x2"}], ")"}]}], ",", " ", 
    RowBox[{"y", " ", 
     RowBox[{"(", 
      RowBox[{"y1", " ", "and", " ", "y2"}], ")"}], " ", "and", " ", "the", 
     " ", "equation", " ", "of", " ", "the", " ", "curve"}]}], 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.906028669779333*^9, 3.906028674743514*^9}, {
  3.906100842788239*^9, 3.9061008435844097`*^9}, {3.9143295744157743`*^9, 
  3.914329588747751*^9}, {3.914329629797967*^9, 3.914329663007124*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"e23d4a1c-6828-4f1f-b06e-2f53321491f1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "6"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->CompressedData["
1:eJwV0n8sFGAYB/BjtxW7/OwfKsXade4urnIXifVajnGuS9mxyDlq1m5DaJFG
1khNSxYNIYwb5vKj8mPz41TDxkzRGF0ru2r1ntNiupr6vn+8++x9tmfPsz1f
b21G7CU7DoeTgPcr0Ko56kmJY6WXexQMn9xxnBk6wlWehTMf78Yzr/YWXT4H
73tbypkW1+7vTE1kUPB5OJnzVhIHT4ckKDahap/rcxucuzg3JNxDyddk6Raz
hR9QJoKDt/86ZsO4Mx5dNXD0iK+uFrrZdzjUwaYOsR8zsThdsuJLSfKLO+QD
tNh40oNCSmYfEBMfuohq15m3dItCAews8t8vhPFxaXpmf6kyRs7+PHMa86fB
6KiAKbzN1BhY82YgTQlbX/o8Yq6K3VU1cLTHerMFCtu65a1szqInfw5WCAzV
71h9IrptHjqZQwMX4N7fk3oL1HCa8/7BHH3XVq6IEmmf5tB1ONv8cGceFJi2
OvNhgzqkr0pMSZRkO78ahsm8S+uhxnC4sBG+DjaPP4UlxWZdE+za6O5vgWrb
xNIINE7xLGN+6DsgCDLCBZFFwZTzI9rXoI9gudIKTbawL07+lBR+e9/oDAXZ
z7xc4JWhjgY3GB5xbz0Uyno2Mn5AtXKYO3iMkoHMhcwLAZRYc9ttZdCgKpoq
kVKS1KtznZFRUmC6FlR9gpJxu2nuH1hQ3xgYFUxJ1qraORpytbKlJyeRm3nR
pksI9ryx3VcFizMlqhGYPs15PAa1y3l6I9wV65HjJUdetKdkaxGUDIsXMz4r
KYm2/2QrV1FS6pAVOR2LHC03VKwkUlLXk+q/Own3e5VSyPwPuUJVyQ==
  "],
 CellLabel->"Out[24]=",ExpressionUUID->"9226e9a7-38a2-414a-8f19-37d2426f457a"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Weightsk", "=", 
   RowBox[{"{", 
    RowBox[{"wk1", ",", "wk2", ",", "wk3", ",", "wk4"}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9060140415012407`*^9, 3.9060140780807743`*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"37bda39e-2464-4428-bf32-17540dd413fe"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Weightsb", "=", 
   RowBox[{"{", 
    RowBox[{
    "wb1", ",", "wb2", ",", "wb3", ",", "wb4", ",", "wb5", ",", "wb6"}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.914425195046616*^9, 3.914425206591524*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"2e0b076a-b43b-4879-9b33-ba37ef003fd9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"wk", "[", 
   RowBox[{"i1_", ",", "i2_", ",", "i3_", ",", "i4_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"i1", " ", "wk1"}], "+", 
   RowBox[{"i2", " ", "wk2"}], "+", " ", 
   RowBox[{"i3", " ", "wk3"}], " ", "+", 
   RowBox[{"i4", " ", "wk4", " ", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"Given", " ", "four", " ", "numbers", " ", 
       RowBox[{"{", 
        RowBox[{"i1", ",", "...", ",", " ", "i4"}], "}"}]}], ",", " ", 
      RowBox[{
      "returns", " ", "the", " ", "weight", " ", "corresponding", " ", "to", 
       " ", 
       RowBox[{"k1", "^", "i1"}], " ", 
       RowBox[{"k2", "^", "i2"}], " ", 
       RowBox[{"k3", "^", "i3"}], " ", 
       RowBox[{"k4", "^", "i4"}]}]}], "*)"}]}]}]}]], "Input",
 CellChangeTimes->{{3.9060140844581423`*^9, 3.906014096030949*^9}, {
  3.9060266613989*^9, 3.906026661710655*^9}, {3.906026694797184*^9, 
  3.906026731420967*^9}, {3.906027331702673*^9, 3.906027335019258*^9}, {
  3.914329676738028*^9, 3.914329722176485*^9}, {3.914329755933015*^9, 
  3.91432976937173*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"ab9e39ad-035c-4d7e-93d6-f0afae1843ff"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Wk", "=", 
  RowBox[{
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"k", "[", 
          RowBox[{"i1", ",", "i2", ",", "i3", ",", 
           RowBox[{"4", "-", "i1", "-", "i2", "-", "i3"}]}], "]"}], ",", 
         RowBox[{"wk", "[", 
          RowBox[{"i1", ",", "i2", ",", "i3", ",", 
           RowBox[{"4", "-", "i1", "-", "i2", "-", "i3"}]}], "]"}]}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"i1", ",", "0", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i2", ",", "0", ",", 
         RowBox[{"4", "-", "i1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i3", ",", "0", ",", 
         RowBox[{"4", "-", "i1", "-", "i2"}]}], "}"}]}], "]"}], ",", "2"}], 
    "]"}], "//", "Reverse", " ", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "This", " ", "constructs", " ", "a", " ", "list", " ", "with", " ", 
      "all", " ", "the", " ", "monomials", " ", "of", " ", "degree", " ", "4",
       " ", "on", " ", "k1"}], ",", "...", ",", 
     RowBox[{"k4", " ", 
      RowBox[{"(", 
       RowBox[{"where", "  ", 
        RowBox[{"k1", "^", "i1"}], " ", 
        RowBox[{"k2", "^", "i2"}], " ", 
        RowBox[{"k3", "^", "i3"}], " ", 
        RowBox[{"k4", "^", "i4"}], " ", "is", " ", "represented", " ", "by", 
        " ", 
        RowBox[{"k", "[", 
         RowBox[{"i1", ",", "...", ",", " ", "i4"}], "]"}]}], ")"}], " ", 
      "and", " ", "their", " ", "weights"}]}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.906047753747046*^9, 3.906047765279468*^9}, {
  3.90604781446661*^9, 3.906047855636101*^9}, {3.915001922988324*^9, 
  3.915002021171524*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"53e17dbf-4de9-4863-8ae4-4e1ad6613c45"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k", "[", 
      RowBox[{"4", ",", "0", ",", "0", ",", "0"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "8"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k", "[", 
      RowBox[{"3", ",", "1", ",", "0", ",", "0"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "9"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k", "[", 
      RowBox[{"3", ",", "0", ",", "1", ",", "0"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "10"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k", "[", 
      RowBox[{"3", ",", "0", ",", "0", ",", "1"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "12"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k", "[", 
      RowBox[{"2", ",", "2", ",", "0", ",", "0"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "10"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k", "[", 
      RowBox[{"2", ",", "1", ",", "1", ",", "0"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "11"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k", "[", 
      RowBox[{"2", ",", "1", ",", "0", ",", "1"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "13"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k", "[", 
      RowBox[{"2", ",", "0", ",", "2", ",", "0"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "12"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k", "[", 
      RowBox[{"2", ",", "0", ",", "1", ",", "1"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "14"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k", "[", 
      RowBox[{"2", ",", "0", ",", "0", ",", "2"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "16"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k", "[", 
      RowBox[{"1", ",", "3", ",", "0", ",", "0"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "11"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k", "[", 
      RowBox[{"1", ",", "2", ",", "1", ",", "0"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "12"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k", "[", 
      RowBox[{"1", ",", "2", ",", "0", ",", "1"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "14"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k", "[", 
      RowBox[{"1", ",", "1", ",", "2", ",", "0"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "13"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k", "[", 
      RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "15"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k", "[", 
      RowBox[{"1", ",", "1", ",", "0", ",", "2"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "17"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k", "[", 
      RowBox[{"1", ",", "0", ",", "3", ",", "0"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "14"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k", "[", 
      RowBox[{"1", ",", "0", ",", "2", ",", "1"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "16"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k", "[", 
      RowBox[{"1", ",", "0", ",", "1", ",", "2"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "18"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k", "[", 
      RowBox[{"1", ",", "0", ",", "0", ",", "3"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "20"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k", "[", 
      RowBox[{"0", ",", "4", ",", "0", ",", "0"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "12"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k", "[", 
      RowBox[{"0", ",", "3", ",", "1", ",", "0"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "13"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k", "[", 
      RowBox[{"0", ",", "3", ",", "0", ",", "1"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "15"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k", "[", 
      RowBox[{"0", ",", "2", ",", "2", ",", "0"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "14"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k", "[", 
      RowBox[{"0", ",", "2", ",", "1", ",", "1"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "16"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k", "[", 
      RowBox[{"0", ",", "2", ",", "0", ",", "2"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "18"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k", "[", 
      RowBox[{"0", ",", "1", ",", "3", ",", "0"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "15"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k", "[", 
      RowBox[{"0", ",", "1", ",", "2", ",", "1"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "17"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k", "[", 
      RowBox[{"0", ",", "1", ",", "1", ",", "2"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "19"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k", "[", 
      RowBox[{"0", ",", "1", ",", "0", ",", "3"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "21"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k", "[", 
      RowBox[{"0", ",", "0", ",", "4", ",", "0"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "16"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k", "[", 
      RowBox[{"0", ",", "0", ",", "3", ",", "1"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "18"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k", "[", 
      RowBox[{"0", ",", "0", ",", "2", ",", "2"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "20"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k", "[", 
      RowBox[{"0", ",", "0", ",", "1", ",", "3"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "22"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k", "[", 
      RowBox[{"0", ",", "0", ",", "0", ",", "4"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"8", ",", "24"}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.906047840714604*^9, 3.906047856176318*^9}, 
   3.906048775858961*^9, 3.906097305220811*^9, 3.906097592530682*^9, 
   3.906112112532517*^9, 3.9061121967636747`*^9, 3.906116404875539*^9, 
   3.9061167197583437`*^9, 3.906117469823929*^9, 3.906118106068204*^9, 
   3.906120070726699*^9, 3.906450018952599*^9, 3.906459048629615*^9, 
   3.9065574068157177`*^9, 3.9065578897944937`*^9, 3.906559049774013*^9, 
   3.906705496020358*^9, 3.9067866728989067`*^9, 3.90678819347029*^9, 
   3.906789453506824*^9, 3.906789745589333*^9, 3.914262915384006*^9, 
   3.9142651003459053`*^9, 3.9142653724553013`*^9, 3.914408360474799*^9, 
   3.914413818120708*^9, 3.914413964877734*^9, 3.9144164709745913`*^9, 
   3.914420473610654*^9, 3.91442157123704*^9, 3.9144781865308104`*^9, 
   3.914478375263916*^9, 3.9144899421776457`*^9, 3.9144927037689657`*^9, 
   3.914494757887273*^9, 3.9144951451698217`*^9, 3.9146502407650433`*^9, 
   3.9146710936631603`*^9, {3.914671171977172*^9, 3.914671177605915*^9}, 
   3.9146747507987013`*^9, 3.9147646020496798`*^9, 3.914769606525229*^9, 
   3.914772938360578*^9, 3.914822991840633*^9, 3.914857432356969*^9, 
   3.91510010159345*^9, 3.915104571126547*^9, 3.9151063726934347`*^9, 
   3.9151097359061813`*^9, 3.915691425971196*^9, 3.91569301603047*^9, 
   3.9157074491058207`*^9, 3.915711481453454*^9, 3.915714079263403*^9, 
   3.915715431348328*^9, 3.9157201337134333`*^9, 3.915775702360421*^9, 
   3.91682852848059*^9, 3.91682912963416*^9, 3.916829287566423*^9, 
   3.916922194377348*^9, 3.9169240629699802`*^9, 3.916986170167863*^9, 
   3.9169876548856983`*^9, 3.916988661799588*^9, 3.916993789440867*^9, 
   3.9170845564345503`*^9, 3.9174398716993237`*^9, 3.9194337662018347`*^9, 
   3.9197643587736073`*^9, 3.9198596693484697`*^9, 3.920377428189742*^9, 
   3.9210476914684763`*^9, 3.923032523824213*^9, 3.923236902693921*^9, 
   3.9233991093235083`*^9, 3.9234008269967546`*^9, 3.924094673781084*^9, 
   3.924330417482668*^9, 3.924604328011011*^9, 3.9246874895942*^9, 
   3.924692160086973*^9, 3.924694339886999*^9, 3.929076640938779*^9, 
   3.930028466096918*^9, 3.933674366830152*^9, 3.934547927143127*^9, 
   3.93572614782106*^9, 3.941002381028694*^9, 3.941114235132824*^9, 
   3.941114875074345*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"24fe827d-d0d3-4225-ae7f-6886ffb8a6bd"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"wb", "[", 
   RowBox[{
   "i1_", ",", "i2_", ",", "i3_", ",", "i4_", ",", "i5_", ",", "i6_"}], "]"}],
   ":=", 
  RowBox[{
   RowBox[{"i1", " ", "wb1"}], "+", 
   RowBox[{"i2", " ", "wb2"}], "+", " ", 
   RowBox[{"i3", " ", "wb3"}], " ", "+", 
   RowBox[{"i4", " ", "wb4"}], "+", 
   RowBox[{"i5", " ", "wb5"}], "+", 
   RowBox[{"i6", " ", "wb6", " ", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"Given", " ", "six", " ", "numbers", " ", 
       RowBox[{"{", 
        RowBox[{"i1", ",", "...", ",", " ", "i6"}], "}"}]}], ",", " ", 
      RowBox[{
      "returns", " ", "the", " ", "weight", " ", "corresponding", " ", "to", 
       " ", 
       RowBox[{"b1", "^", "i1"}], " ", 
       RowBox[{"b2", "^", "i2"}], " ", 
       RowBox[{"b3", "^", "i3"}], " ", 
       RowBox[{"b4", "^", "i4"}], " ", 
       RowBox[{"b5", "^", "i5"}], " ", 
       RowBox[{"b6", "^", "i6"}]}]}], "*)"}]}]}]}]], "Input",
 CellChangeTimes->{{3.906027452348145*^9, 3.906027452823165*^9}, {
  3.906027762308209*^9, 3.906027787704782*^9}, {3.914329782057291*^9, 
  3.9143298064688787`*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"674425bf-838b-4d01-9909-617c9815da7f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"indicesBs", "=", 
  RowBox[{
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"i1", ",", "i2", ",", "i3", ",", "i4", ",", "i5", ",", 
         RowBox[{
         "2", "-", "i1", "-", "i2", "-", "i3", "-", "i4", "-", "i5"}]}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i1", ",", "0", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i2", ",", "0", ",", 
         RowBox[{"2", "-", "i1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i3", ",", "0", ",", 
         RowBox[{"2", "-", "i1", "-", "i2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i4", ",", "0", ",", 
         RowBox[{"2", "-", "i1", "-", "i2", "-", "i3"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i5", ",", "0", ",", 
         RowBox[{"2", "-", "i1", "-", "i2", "-", "i3", "-", "i4"}]}], "}"}]}],
       "]"}], ",", "4"}], "]"}], "//", "Reverse"}]}]], "Input",
 CellLabel->"In[30]:=",ExpressionUUID->"6acf99bc-75bb-4b4e-8a81-4a56933f39af"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "2", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "2", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "2", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "2", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "2"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->CompressedData["
1:eJwV0FtIk2EcBvAthsgudJqIxlxYNu0rGpUbuqn0Qp7S2dhFZWng+hoGg8+L
AnPDBR5SMjEjJ3bSGCXWhcSCFGlMRWW5KBleLA+pdEB8p6JtMRV73os/v7vn
4fmnmgTjTbFIJDqP8y/GlMs5Sup5mToNhss9ZqZSyF9UQt/nZ5vMducPLgO6
NtSHOVi9daufaRkz6gtgxqFVnuldmpSWwtrinRt6+FX4xJfBIWn6E6a8WW7o
ge6UaLsT1k0lFb9m+Qe13AycbBh/6odrGql2FurDbQNB2BB5YN2HM7uuf3dO
UPInypxeC/cquqPvwraJ/Xd1MP7oOVfXSeR1HrA6YEvCsfsv4M9klb0Xvj++
OtYHE1uDlleQDw19dMKigC/ghgtX4oKeU5QcuZ6VPQr9VdulzI7OiwPrcFq5
9HgDbqUU/o5RUdIYXuiNhVGXRhQyuJ04+DIe6pI7NvNUbF9IWIN/L/skw2cp
MekCNdcyKZltfxtphdWNLd5mNSXLIzVxXzSUiK7ash1aStLezEt2oHxuMOuC
jpJv0+bYEnjGqw08z6HEaD0dkuViT1j8oQsaXJkGN7zHSbo90Gur7x+F43Op
txUFlNjE+Zr1Qkp6Sr4LK2XotfyKPDSgT9FU5DNSklvV92i+gpImB69KqMS/
Jkx25n/nUQt5
  "],
 CellLabel->"Out[30]=",ExpressionUUID->"b4b25eaa-f1fc-45c5-8e46-1d4adb1e3342"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Bk", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"b", "@@", "#"}], ",", 
      RowBox[{"wb", "@@", "#"}]}], "}"}], "&"}], "/@", "indicesBs", " ", 
   RowBox[{"(*", 
    RowBox[{
    "Same", " ", "as", " ", "Wk", " ", "but", " ", "for", " ", "monomials", 
     " ", "of", " ", "degree", " ", "2", " ", "on", " ", "the", " ", "bis"}], 
    "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.914392268344879*^9, 3.914392303555278*^9}, {
  3.914408755268433*^9, 3.9144087558401947`*^9}, {3.915002034774929*^9, 
  3.915002053580488*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"070ac636-d668-4c5c-81c0-d9be69f42b41"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"b", "[", 
      RowBox[{"2", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "]"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "12"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"b", "[", 
      RowBox[{"1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}], "]"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "13"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"b", "[", 
      RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0"}], "]"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "14"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"b", "[", 
      RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}], "]"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "15"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"b", "[", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}], "]"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "16"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"b", "[", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], "]"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "17"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"b", "[", 
      RowBox[{"0", ",", "2", ",", "0", ",", "0", ",", "0", ",", "0"}], "]"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "14"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"b", "[", 
      RowBox[{"0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0"}], "]"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "15"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"b", "[", 
      RowBox[{"0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0"}], "]"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "16"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"b", "[", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "0"}], "]"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "17"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"b", "[", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "1"}], "]"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "18"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"b", "[", 
      RowBox[{"0", ",", "0", ",", "2", ",", "0", ",", "0", ",", "0"}], "]"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "16"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"b", "[", 
      RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0"}], "]"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "17"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"b", "[", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0"}], "]"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "18"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"b", "[", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "1"}], "]"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "19"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"b", "[", 
      RowBox[{"0", ",", "0", ",", "0", ",", "2", ",", "0", ",", "0"}], "]"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "18"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"b", "[", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0"}], "]"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "19"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"b", "[", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1"}], "]"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", "20"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"b", "[", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "2", ",", "0"}], "]"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "20"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"b", "[", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1"}], "]"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"8", ",", "21"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"b", "[", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "2"}], "]"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"10", ",", "22"}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.914392303956703*^9, 3.914408360543619*^9, 3.914408759558168*^9, 
   3.914413818219738*^9, 3.9144139649136972`*^9, 3.914416471063178*^9, 
   3.91442047376334*^9, 3.9144215713703833`*^9, 3.914478186638216*^9, 
   3.914478375367765*^9, 3.914489942371767*^9, 3.914492703906466*^9, 
   3.914494758010923*^9, 3.91449514526239*^9, 3.914650240991789*^9, 
   3.9146710991788263`*^9, 3.914674762427553*^9, 3.914764629351316*^9, {
   3.91476962711874*^9, 3.914769632275584*^9}, 3.914772946536759*^9, 
   3.9148229995138283`*^9, 3.914857438190103*^9, 3.915100101710545*^9, 
   3.915104571238448*^9, 3.9151063728107367`*^9, 3.91510973606945*^9, 
   3.915691426062323*^9, 3.915693016122321*^9, 3.915707449206641*^9, 
   3.915711481483411*^9, 3.9157140793649406`*^9, 3.915715431554634*^9, 
   3.915720133869548*^9, 3.9157757024920807`*^9, 3.916828528598654*^9, 
   3.916829129841303*^9, 3.91682928769901*^9, 3.916922194543787*^9, 
   3.916924063089861*^9, 3.916986170245844*^9, 3.916987655030711*^9, 
   3.916988662045782*^9, 3.9169937895596457`*^9, 3.9170845565587797`*^9, 
   3.917439871720635*^9, 3.919433766610817*^9, 3.919764358865035*^9, 
   3.919859669369213*^9, 3.920377428333036*^9, 3.921047691581455*^9, 
   3.92303252395636*^9, 3.923236903126563*^9, 3.92339910971327*^9, 
   3.9234008275081453`*^9, 3.924094673892393*^9, 3.9243304175904493`*^9, 
   3.924604328106451*^9, 3.924687489706183*^9, 3.924692160173051*^9, 
   3.924694340043734*^9, 3.9290766411708107`*^9, 3.930028466220652*^9, 
   3.9336743668703833`*^9, 3.934547927257667*^9, 3.93572614838984*^9, 
   3.941002381059647*^9, 3.941114235150202*^9, 3.941114875094039*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"73326b35-7571-4c9c-89fe-4c910f204354"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"MonomialsWithWCoefficientsUpTo", "[", 
   RowBox[{"b1_", ",", "b2_"}], "]"}], ":=", 
  RowBox[{"Sort", "[", 
   RowBox[{
    RowBox[{"Sort", "[", 
     RowBox[{
      RowBox[{"Flatten", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"f0", "^", "i0"}], " ", 
             RowBox[{"f1", "^", "i1"}], " ", 
             RowBox[{"f2", "^", "i2"}], " ", 
             RowBox[{"f3", "^", "i3"}], " ", 
             RowBox[{"f4", "^", "i4"}], " ", 
             RowBox[{"f5", "^", "i5"}], " ", 
             RowBox[{"f6", "^", "i6"}], " ", 
             RowBox[{"g0", "^", "j0"}], " ", 
             RowBox[{"g1", "^", "j1"}], " ", 
             RowBox[{"g2", "^", "j2"}], " ", 
             RowBox[{"g3", "^", "j3"}]}], ",", 
            RowBox[{
             RowBox[{"i0", " ", "wf0"}], "+", 
             RowBox[{"i1", " ", "wf1"}], "+", 
             RowBox[{"i2", " ", "wf2"}], "+", 
             RowBox[{"i3", " ", "wf3"}], "+", 
             RowBox[{"i4", " ", "wf4"}], "+", 
             RowBox[{"i5", " ", "wf5"}], "+", 
             RowBox[{"i6", " ", "wf6"}], "+", 
             RowBox[{"j0", " ", "wg0"}], "+", 
             RowBox[{"j1", " ", "wg1"}], "+", 
             RowBox[{"j2", " ", "wg2"}], "+", 
             RowBox[{"j3", " ", "wg3"}]}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"i0", ",", "0", ",", 
            RowBox[{"Floor", "[", 
             RowBox[{"Min", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"b1", ",", "b2"}], "}"}], "/", "wf0"}], "]"}], 
             "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"i1", ",", "0", ",", 
            RowBox[{"Floor", "[", 
             RowBox[{"Min", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"b1", ",", "b2"}], "}"}], "-", 
                 RowBox[{"i0", " ", "wf0"}]}], ")"}], "/", "wf1"}], "]"}], 
             "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"i2", ",", "0", ",", 
            RowBox[{"Floor", "[", 
             RowBox[{"Min", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"b1", ",", "b2"}], "}"}], "-", 
                 RowBox[{"i0", " ", "wf0"}], "-", 
                 RowBox[{"i1", " ", "wf1"}]}], ")"}], "/", "wf2"}], "]"}], 
             "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"i3", ",", "0", ",", 
            RowBox[{"Floor", "[", 
             RowBox[{"Min", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"b1", ",", "b2"}], "}"}], "-", 
                 RowBox[{"i0", " ", "wf0"}], "-", 
                 RowBox[{"i1", " ", "wf1"}], "-", 
                 RowBox[{"i2", " ", "wf2"}]}], ")"}], "/", "wf3"}], "]"}], 
             "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"i4", ",", "0", ",", 
            RowBox[{"Floor", "[", 
             RowBox[{"Min", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"b1", ",", "b2"}], "}"}], "-", 
                 RowBox[{"i0", " ", "wf0"}], "-", 
                 RowBox[{"i1", " ", "wf1"}], "-", 
                 RowBox[{"i2", " ", "wf2"}], "-", 
                 RowBox[{"i3", " ", "wf3"}]}], ")"}], "/", "wf4"}], "]"}], 
             "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"i5", ",", "0", ",", 
            RowBox[{"Floor", "[", 
             RowBox[{"Min", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"b1", ",", "b2"}], "}"}], "-", 
                 RowBox[{"i0", " ", "wf0"}], "-", 
                 RowBox[{"i1", " ", "wf1"}], "-", 
                 RowBox[{"i2", " ", "wf2"}], "-", 
                 RowBox[{"i3", " ", "wf3"}], "-", 
                 RowBox[{"i4", " ", "wf4"}]}], ")"}], "/", "wf5"}], "]"}], 
             "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"i6", ",", "0", ",", 
            RowBox[{"Floor", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"b1", ",", "b2"}], "}"}], "-", 
                 RowBox[{"i0", " ", "wf0"}], "-", 
                 RowBox[{"i1", " ", "wf1"}], "-", 
                 RowBox[{"i2", " ", "wf2"}], "-", 
                 RowBox[{"i3", " ", "wf3"}], "-", 
                 RowBox[{"i4", " ", "wf4"}], "-", 
                 RowBox[{"i5", " ", "wf5"}]}], ")"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], "/", "2"}], "]"}]}], "}"}], 
          ",", 
          RowBox[{"{", 
           RowBox[{"j0", ",", "0", ",", 
            RowBox[{"Floor", "[", 
             RowBox[{"Min", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"b1", ",", "b2"}], "}"}], "-", 
                 RowBox[{"i0", " ", "wf0"}], "-", 
                 RowBox[{"i1", " ", "wf1"}], "-", 
                 RowBox[{"i2", " ", "wf2"}], "-", 
                 RowBox[{"i3", " ", "wf3"}], "-", 
                 RowBox[{"i4", " ", "wf4"}], "-", 
                 RowBox[{"i5", " ", "wf5"}], "-", 
                 RowBox[{"i6", " ", "wf6"}]}], ")"}], "/", "wg0"}], "]"}], 
             "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j1", ",", "0", ",", 
            RowBox[{"Floor", "[", 
             RowBox[{"Min", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"b1", ",", "b2"}], "}"}], "-", 
                 RowBox[{"i0", " ", "wf0"}], "-", 
                 RowBox[{"i1", " ", "wf1"}], "-", 
                 RowBox[{"i2", " ", "wf2"}], "-", 
                 RowBox[{"i3", " ", "wf3"}], "-", 
                 RowBox[{"i4", " ", "wf4"}], "-", 
                 RowBox[{"i5", " ", "wf5"}], "-", 
                 RowBox[{"i6", " ", "wf6"}], "-", 
                 RowBox[{"j0", " ", "wg0"}]}], ")"}], "/", "wg1"}], "]"}], 
             "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j2", ",", "0", ",", 
            RowBox[{"Floor", "[", 
             RowBox[{"Min", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"b1", ",", "b2"}], "}"}], "-", 
                 RowBox[{"i0", " ", "wf0"}], "-", 
                 RowBox[{"i1", " ", "wf1"}], "-", 
                 RowBox[{"i2", " ", "wf2"}], "-", 
                 RowBox[{"i3", " ", "wf3"}], "-", 
                 RowBox[{"i4", " ", "wf4"}], "-", 
                 RowBox[{"i5", " ", "wf5"}], "-", 
                 RowBox[{"i6", " ", "wf6"}], "-", 
                 RowBox[{"j0", " ", "wg0"}], "-", 
                 RowBox[{"j1", " ", "wg1"}]}], ")"}], "/", "wg2"}], "]"}], 
             "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j3", ",", "0", ",", 
            RowBox[{"Floor", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"b1", ",", "b2"}], "}"}], "-", 
                RowBox[{"i0", " ", "wf0"}], "-", 
                RowBox[{"i1", " ", "wf1"}], "-", 
                RowBox[{"i2", " ", "wf2"}], "-", 
                RowBox[{"i3", " ", "wf3"}], "-", 
                RowBox[{"i4", " ", "wf4"}], "-", 
                RowBox[{"i5", " ", "wf5"}], "-", 
                RowBox[{"i6", " ", "wf6"}], "-", 
                RowBox[{"j0", " ", "wg0"}], "-", 
                RowBox[{"j1", " ", "wg1"}], "-", 
                RowBox[{"j2", " ", "wg2"}]}], ")"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "}"}]}], 
         "\[IndentingNewLine]", "]"}], ",", "10"}], "]"}], ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"#1", "[", 
          RowBox[{"[", 
           RowBox[{"2", ",", "1"}], "]"}], "]"}], "<=", 
         RowBox[{"#2", "[", 
          RowBox[{"[", 
           RowBox[{"2", ",", "1"}], "]"}], "]"}]}], ")"}], "&"}]}], "]"}], 
    ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"#1", "[", 
        RowBox[{"[", 
         RowBox[{"2", ",", "2"}], "]"}], "]"}], "<=", 
       RowBox[{"#2", "[", 
        RowBox[{"[", 
         RowBox[{"2", ",", "2"}], "]"}], "]"}]}], ")"}], "&"}]}], "]"}], " ", 
  
  RowBox[{"(*", 
   RowBox[{
   "This", " ", "function", " ", "takes", " ", "two", " ", "weights", " ", 
    "as", " ", "an", " ", "input", " ", "and", " ", "generates", " ", "a", 
    " ", "list", " ", "of", " ", "all", " ", "the", " ", "monomials", " ", 
    "in", " ", "the", " ", "variables", " ", "fi", " ", "and", " ", "gj", " ",
     "whose", " ", "weighs", " ", "are", " ", "smaller", " ", "than", " ", 
    "that", " ", "input", " ", "and", " ", "their", " ", "corresponding", " ",
     "input"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.90601019861034*^9, 3.906010295059052*^9}, {
  3.9060105355306253`*^9, 3.906010576096414*^9}, {3.906010653281443*^9, 
  3.90601072633185*^9}, {3.906010768719468*^9, 3.906011057476952*^9}, {
  3.906011114068492*^9, 3.9060112283075666`*^9}, {3.9060112801494703`*^9, 
  3.906011288068234*^9}, {3.9060113531143007`*^9, 3.9060113610573797`*^9}, {
  3.906011536152574*^9, 3.9060115399964237`*^9}, {3.9060116094399023`*^9, 
  3.906011617514325*^9}, {3.906011660046665*^9, 3.9060117801932993`*^9}, {
  3.9060118294574337`*^9, 3.906011928272869*^9}, {3.906011983692387*^9, 
  3.9060120165563726`*^9}, {3.906110027579041*^9, 3.90611002785135*^9}, {
  3.9143298122531013`*^9, 3.9143299663396587`*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"ab52fd01-9256-4d48-91cc-062e13cad464"],

Cell[BoxData[
 RowBox[{
  RowBox[{"MonomialsWithWCoefficients", "[", 
   RowBox[{"b1_", ",", "b2_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"list", "=", 
      RowBox[{"MonomialsWithWCoefficientsUpTo", "[", 
       RowBox[{"b1", ",", "b2"}], "]"}]}], "}"}], ",", 
    RowBox[{
     RowBox[{"Select", "[", 
      RowBox[{"list", ",", 
       RowBox[{
        RowBox[{
         RowBox[{"#", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "==", 
         RowBox[{"{", 
          RowBox[{"b1", ",", "b2"}], "}"}]}], "&"}]}], "]"}], "[", 
     RowBox[{"[", 
      RowBox[{"All", ",", "1"}], "]"}], "]"}]}], "]"}], " ", 
  RowBox[{"(*", 
   RowBox[{
   "This", " ", "function", " ", "takes", " ", "two", " ", "weights", " ", 
    "as", " ", "an", " ", "input", " ", "and", " ", "generates", " ", "a", 
    " ", "list", " ", "of", " ", "all", " ", "the", " ", "monomials", " ", 
    "in", " ", "the", " ", "variables", " ", "fi", " ", "and", " ", "gj", " ",
     "with", " ", "those", " ", "precise", " ", "weights"}], 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.906012023574806*^9, 3.906012170822315*^9}, 
   3.914329956293141*^9, {3.914330000550084*^9, 3.914330022248879*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"1eb9ab12-259c-42a5-80f2-f750f93e2488"],

Cell[BoxData[
 RowBox[{"rulesk", ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Ks4", "[", 
      RowBox[{"[", "i", "]"}], "]"}], "->", 
     RowBox[{
      RowBox[{"K1", "^", 
       RowBox[{"Ks4", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "1"}], "]"}], "]"}]}], 
      RowBox[{"K2", "^", 
       RowBox[{"Ks4", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "2"}], "]"}], "]"}]}], 
      RowBox[{"K3", "^", 
       RowBox[{"Ks4", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "3"}], "]"}], "]"}]}], 
      RowBox[{"K4", "^", 
       RowBox[{"Ks4", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "4"}], "]"}], "]"}]}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Length", "[", "Ks4", "]"}]}], "}"}]}], "]"}], " ", 
  RowBox[{"(*", 
   RowBox[{
   "These", " ", "are", " ", "the", " ", "substitution", " ", "rules", " ", 
    "of", " ", "the", " ", "variables", " ", "of", " ", "the", " ", "form", 
    " ", 
    RowBox[{"k", "[", 
     RowBox[{"i1", ",", "i2", ",", "i3", ",", "i4"}], "]"}], " ", "into", " ", 
    RowBox[{"K1", "^", "i1"}], " ", 
    RowBox[{"K2", "^", "i2"}], " ", 
    RowBox[{"K3", "^", "i3"}], " ", 
    RowBox[{"K4", "^", "i4"}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.914330044442959*^9, 3.914330091384719*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"72cf459e-9333-4589-8d20-69285382281e"],

Cell[BoxData[
 RowBox[{"rulesb", ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Bs", "[", 
      RowBox[{"[", "i", "]"}], "]"}], "->", 
     RowBox[{
      RowBox[{"B1", "^", 
       RowBox[{"Bs", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "1"}], "]"}], "]"}]}], 
      RowBox[{"B2", "^", 
       RowBox[{"Bs", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "2"}], "]"}], "]"}]}], 
      RowBox[{"B3", "^", 
       RowBox[{"Bs", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "3"}], "]"}], "]"}]}], 
      RowBox[{"B4", "^", 
       RowBox[{"Bs", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "4"}], "]"}], "]"}]}], 
      RowBox[{"B5", "^", 
       RowBox[{"Bs", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "5"}], "]"}], "]"}]}], 
      RowBox[{"B6", "^", 
       RowBox[{"Bs", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "6"}], "]"}], "]"}]}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Length", "[", "Bs", "]"}]}], "}"}]}], "]"}], " ", 
  RowBox[{"(*", 
   RowBox[{
   "These", " ", "are", " ", "the", " ", "substitution", " ", "rules", " ", 
    "of", " ", "the", " ", "variables", " ", "of", " ", "the", " ", "form", 
    " ", 
    RowBox[{"b", "[", 
     RowBox[{"i1", ",", "i2", ",", "i3", ",", "i4", ",", "i5", ",", "i6"}], 
     "]"}], " ", "into", " ", 
    RowBox[{"B1", "^", "i1"}], " ", 
    RowBox[{"B2", "^", "i2"}], " ", 
    RowBox[{"B3", "^", "i3"}], " ", 
    RowBox[{"B4", "^", "i4"}], " ", 
    RowBox[{"B5", "^", "i5"}], " ", 
    RowBox[{"B6", "^", "i6"}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.90611359774471*^9, 3.906113658494787*^9}, {
  3.90611436786864*^9, 3.906114371410087*^9}, {3.906115266123209*^9, 
  3.9061152676699457`*^9}, {3.914330168165105*^9, 3.914330219438241*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"2f94a7c4-d257-4758-804c-ffea8d34336c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"FillMonomialsUpTo", "[", 
   RowBox[{"list_", ",", "b1_", ",", "b2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"list", "[", 
       RowBox[{"[", 
        RowBox[{"i", ",", "1"}], "]"}], "]"}], "*", 
      RowBox[{"MonomialsWithWCoefficients", "[", 
       RowBox[{
        RowBox[{"b1", "-", 
         RowBox[{"list", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "2", ",", "1"}], "]"}], "]"}]}], ",", 
        RowBox[{"b2", "-", 
         RowBox[{"list", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "2", ",", "2"}], "]"}], "]"}]}]}], "]"}]}], ",", 
     
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "list", "]"}]}], "}"}]}], "]"}], "//", 
   "Flatten", " ", 
   RowBox[{"(*", 
    RowBox[{
    "Given", " ", "a", " ", "list", " ", "of", " ", "monomials", " ", "and", 
     " ", "weights", " ", "and", " ", "two", " ", "weights", " ", "b1", " ", 
     "and", " ", "b2", " ", "this", " ", "function", " ", "returns", " ", "a",
      " ", "list", " ", "with", " ", "all", " ", "elements", " ", "of", " ", 
     "those", " ", "weights", " ", "that", " ", "contain", " ", "as", " ", 
     "a", " ", "factor", " ", "an", " ", "element", " ", "of", " ", "the", 
     " ", "input", " ", "list"}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.9060307273081636`*^9, 3.906030754269556*^9}, {
  3.906047360831182*^9, 3.906047485192904*^9}, {3.906047562863522*^9, 
  3.906047624980701*^9}, {3.914388864752039*^9, 3.914388929881054*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"e2cf96b3-97e8-46f0-9f55-8027c3fc3e1a"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "The", " ", "following", " ", "functions", " ", "are", " ", "substitution", 
   " ", "rules", " ", "for", " ", "going", " ", "from", " ", "one", " ", 
   "representation", " ", "of", " ", "monomials", " ", "to", " ", "the", " ", 
   "others"}], "*)"}]], "Input",
 CellChangeTimes->{{3.9150022011485367`*^9, 3.915002230392503*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"f96f5457-3fde-40e3-8498-971c5c1ac8fc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ksubstitution", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Ks4", "[", 
      RowBox[{"[", "i", "]"}], "]"}], "->", 
     RowBox[{"Powersks4", "[", 
      RowBox[{"[", "i", "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Length", "[", "Ks4", "]"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.906107370646839*^9, 3.9061074319563637`*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"94f70333-70a1-45bf-8263-30471d2ea411"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"k", "[", 
     RowBox[{"4", ",", "0", ",", "0", ",", "0"}], "]"}], "\[Rule]", 
    SuperscriptBox["k1", "4"]}], ",", 
   RowBox[{
    RowBox[{"k", "[", 
     RowBox[{"3", ",", "1", ",", "0", ",", "0"}], "]"}], "\[Rule]", 
    RowBox[{
     SuperscriptBox["k1", "3"], " ", "k2"}]}], ",", 
   RowBox[{
    RowBox[{"k", "[", 
     RowBox[{"3", ",", "0", ",", "1", ",", "0"}], "]"}], "\[Rule]", 
    RowBox[{
     SuperscriptBox["k1", "3"], " ", "k3"}]}], ",", 
   RowBox[{
    RowBox[{"k", "[", 
     RowBox[{"3", ",", "0", ",", "0", ",", "1"}], "]"}], "\[Rule]", 
    RowBox[{
     SuperscriptBox["k1", "3"], " ", "k4"}]}], ",", 
   RowBox[{
    RowBox[{"k", "[", 
     RowBox[{"2", ",", "2", ",", "0", ",", "0"}], "]"}], "\[Rule]", 
    RowBox[{
     SuperscriptBox["k1", "2"], " ", 
     SuperscriptBox["k2", "2"]}]}], ",", 
   RowBox[{
    RowBox[{"k", "[", 
     RowBox[{"2", ",", "1", ",", "1", ",", "0"}], "]"}], "\[Rule]", 
    RowBox[{
     SuperscriptBox["k1", "2"], " ", "k2", " ", "k3"}]}], ",", 
   RowBox[{
    RowBox[{"k", "[", 
     RowBox[{"2", ",", "1", ",", "0", ",", "1"}], "]"}], "\[Rule]", 
    RowBox[{
     SuperscriptBox["k1", "2"], " ", "k2", " ", "k4"}]}], ",", 
   RowBox[{
    RowBox[{"k", "[", 
     RowBox[{"2", ",", "0", ",", "2", ",", "0"}], "]"}], "\[Rule]", 
    RowBox[{
     SuperscriptBox["k1", "2"], " ", 
     SuperscriptBox["k3", "2"]}]}], ",", 
   RowBox[{
    RowBox[{"k", "[", 
     RowBox[{"2", ",", "0", ",", "1", ",", "1"}], "]"}], "\[Rule]", 
    RowBox[{
     SuperscriptBox["k1", "2"], " ", "k3", " ", "k4"}]}], ",", 
   RowBox[{
    RowBox[{"k", "[", 
     RowBox[{"2", ",", "0", ",", "0", ",", "2"}], "]"}], "\[Rule]", 
    RowBox[{
     SuperscriptBox["k1", "2"], " ", 
     SuperscriptBox["k4", "2"]}]}], ",", 
   RowBox[{
    RowBox[{"k", "[", 
     RowBox[{"1", ",", "3", ",", "0", ",", "0"}], "]"}], "\[Rule]", 
    RowBox[{"k1", " ", 
     SuperscriptBox["k2", "3"]}]}], ",", 
   RowBox[{
    RowBox[{"k", "[", 
     RowBox[{"1", ",", "2", ",", "1", ",", "0"}], "]"}], "\[Rule]", 
    RowBox[{"k1", " ", 
     SuperscriptBox["k2", "2"], " ", "k3"}]}], ",", 
   RowBox[{
    RowBox[{"k", "[", 
     RowBox[{"1", ",", "2", ",", "0", ",", "1"}], "]"}], "\[Rule]", 
    RowBox[{"k1", " ", 
     SuperscriptBox["k2", "2"], " ", "k4"}]}], ",", 
   RowBox[{
    RowBox[{"k", "[", 
     RowBox[{"1", ",", "1", ",", "2", ",", "0"}], "]"}], "\[Rule]", 
    RowBox[{"k1", " ", "k2", " ", 
     SuperscriptBox["k3", "2"]}]}], ",", 
   RowBox[{
    RowBox[{"k", "[", 
     RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}], "\[Rule]", 
    RowBox[{"k1", " ", "k2", " ", "k3", " ", "k4"}]}], ",", 
   RowBox[{
    RowBox[{"k", "[", 
     RowBox[{"1", ",", "1", ",", "0", ",", "2"}], "]"}], "\[Rule]", 
    RowBox[{"k1", " ", "k2", " ", 
     SuperscriptBox["k4", "2"]}]}], ",", 
   RowBox[{
    RowBox[{"k", "[", 
     RowBox[{"1", ",", "0", ",", "3", ",", "0"}], "]"}], "\[Rule]", 
    RowBox[{"k1", " ", 
     SuperscriptBox["k3", "3"]}]}], ",", 
   RowBox[{
    RowBox[{"k", "[", 
     RowBox[{"1", ",", "0", ",", "2", ",", "1"}], "]"}], "\[Rule]", 
    RowBox[{"k1", " ", 
     SuperscriptBox["k3", "2"], " ", "k4"}]}], ",", 
   RowBox[{
    RowBox[{"k", "[", 
     RowBox[{"1", ",", "0", ",", "1", ",", "2"}], "]"}], "\[Rule]", 
    RowBox[{"k1", " ", "k3", " ", 
     SuperscriptBox["k4", "2"]}]}], ",", 
   RowBox[{
    RowBox[{"k", "[", 
     RowBox[{"1", ",", "0", ",", "0", ",", "3"}], "]"}], "\[Rule]", 
    RowBox[{"k1", " ", 
     SuperscriptBox["k4", "3"]}]}], ",", 
   RowBox[{
    RowBox[{"k", "[", 
     RowBox[{"0", ",", "4", ",", "0", ",", "0"}], "]"}], "\[Rule]", 
    SuperscriptBox["k2", "4"]}], ",", 
   RowBox[{
    RowBox[{"k", "[", 
     RowBox[{"0", ",", "3", ",", "1", ",", "0"}], "]"}], "\[Rule]", 
    RowBox[{
     SuperscriptBox["k2", "3"], " ", "k3"}]}], ",", 
   RowBox[{
    RowBox[{"k", "[", 
     RowBox[{"0", ",", "3", ",", "0", ",", "1"}], "]"}], "\[Rule]", 
    RowBox[{
     SuperscriptBox["k2", "3"], " ", "k4"}]}], ",", 
   RowBox[{
    RowBox[{"k", "[", 
     RowBox[{"0", ",", "2", ",", "2", ",", "0"}], "]"}], "\[Rule]", 
    RowBox[{
     SuperscriptBox["k2", "2"], " ", 
     SuperscriptBox["k3", "2"]}]}], ",", 
   RowBox[{
    RowBox[{"k", "[", 
     RowBox[{"0", ",", "2", ",", "1", ",", "1"}], "]"}], "\[Rule]", 
    RowBox[{
     SuperscriptBox["k2", "2"], " ", "k3", " ", "k4"}]}], ",", 
   RowBox[{
    RowBox[{"k", "[", 
     RowBox[{"0", ",", "2", ",", "0", ",", "2"}], "]"}], "\[Rule]", 
    RowBox[{
     SuperscriptBox["k2", "2"], " ", 
     SuperscriptBox["k4", "2"]}]}], ",", 
   RowBox[{
    RowBox[{"k", "[", 
     RowBox[{"0", ",", "1", ",", "3", ",", "0"}], "]"}], "\[Rule]", 
    RowBox[{"k2", " ", 
     SuperscriptBox["k3", "3"]}]}], ",", 
   RowBox[{
    RowBox[{"k", "[", 
     RowBox[{"0", ",", "1", ",", "2", ",", "1"}], "]"}], "\[Rule]", 
    RowBox[{"k2", " ", 
     SuperscriptBox["k3", "2"], " ", "k4"}]}], ",", 
   RowBox[{
    RowBox[{"k", "[", 
     RowBox[{"0", ",", "1", ",", "1", ",", "2"}], "]"}], "\[Rule]", 
    RowBox[{"k2", " ", "k3", " ", 
     SuperscriptBox["k4", "2"]}]}], ",", 
   RowBox[{
    RowBox[{"k", "[", 
     RowBox[{"0", ",", "1", ",", "0", ",", "3"}], "]"}], "\[Rule]", 
    RowBox[{"k2", " ", 
     SuperscriptBox["k4", "3"]}]}], ",", 
   RowBox[{
    RowBox[{"k", "[", 
     RowBox[{"0", ",", "0", ",", "4", ",", "0"}], "]"}], "\[Rule]", 
    SuperscriptBox["k3", "4"]}], ",", 
   RowBox[{
    RowBox[{"k", "[", 
     RowBox[{"0", ",", "0", ",", "3", ",", "1"}], "]"}], "\[Rule]", 
    RowBox[{
     SuperscriptBox["k3", "3"], " ", "k4"}]}], ",", 
   RowBox[{
    RowBox[{"k", "[", 
     RowBox[{"0", ",", "0", ",", "2", ",", "2"}], "]"}], "\[Rule]", 
    RowBox[{
     SuperscriptBox["k3", "2"], " ", 
     SuperscriptBox["k4", "2"]}]}], ",", 
   RowBox[{
    RowBox[{"k", "[", 
     RowBox[{"0", ",", "0", ",", "1", ",", "3"}], "]"}], "\[Rule]", 
    RowBox[{"k3", " ", 
     SuperscriptBox["k4", "3"]}]}], ",", 
   RowBox[{
    RowBox[{"k", "[", 
     RowBox[{"0", ",", "0", ",", "0", ",", "4"}], "]"}], "\[Rule]", 
    SuperscriptBox["k4", "4"]}]}], "}"}]], "Output",
 CellChangeTimes->CompressedData["
1:eJwV0WtI02EUBnAtJ8tqcxWEjqZS6ty8VXOkzdhr5mXqNmwlmIbF9IOki9Th
BVqTyBIrorzPteYSuxhRW6hE8/JBWGRlISG4Eq2UercsWLpAev4fDj/O+XTO
eaLO6grLAwMCAlSoV0YeSxVOiWb3Sq4GXk3LzjgBW28sFfuYnvN2zA8r6y3r
Ij4lbM5Cmxhm2X5vr4ExvIWnPXCj0a7rhZEtL7eZoMlzP5HxdYU+eT6Okk/H
7xA37P0TpWWMde5M2Sei5OJW1ecYuKnGssrI7V4SCWF+qSxCBI+adIOMw/qi
giyYmO7VMpaVzITkw3cHArUF8MnIpFYJz0jE7Yw+vlDdAzcWg402yI+oyBuA
bSap+SOs3lIsm4WRU2FDHig0jazViSlJ7q2MrYc5z/rYDVAvDR5qhLPvM+0d
8ZSUaIKbOmFzWVyLGR6L2G+wQFepZ/IeDJv6e84KwzucwzaY4Z+Zc0JHWZhn
PBF7cuSpE3C0YT2f8VJu0UMvbOWu3P4FBz8ovnOSMK9etnDhtN0lCIWsaMfd
HVCe0L56BFZdWNP9hFbBl6DRg5Qoq9znT0nw9+XH/muw89FN15UUSk6b63jT
Ukps/c2pnWmUhOz1Bv2DGuHYIcVhSiR7mrh5UN8jn+uT4c4lqS80nZIXX1mO
DhhrTVU7Yfxmdtc47Pp2eXACDrgTagVZlEgrFVJvNu5/4NYtKpGv8Yf/upqS
WkN3zptCSszP+2/Nl1CS6S1P2lWKHE9qDYz/AV68LYw=
  "],
 CellLabel->"Out[38]=",ExpressionUUID->"63d7a40e-c43e-4144-b752-2030a13b6673"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"bsubstitution", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Bs", "[", 
      RowBox[{"[", "i", "]"}], "]"}], "->", 
     RowBox[{"Powersbs", "[", 
      RowBox[{"[", "i", "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Length", "[", "Bs", "]"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9061212882633457`*^9, 3.906121300874976*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"6ba730fe-7136-4622-9849-d533d2b95279"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"b", "[", 
     RowBox[{"2", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "]"}], 
    "\[Rule]", 
    SuperscriptBox["b1", "2"]}], ",", 
   RowBox[{
    RowBox[{"b", "[", 
     RowBox[{"1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}], "]"}], 
    "\[Rule]", 
    RowBox[{"b1", " ", "b2"}]}], ",", 
   RowBox[{
    RowBox[{"b", "[", 
     RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0"}], "]"}], 
    "\[Rule]", 
    RowBox[{"b1", " ", "b3"}]}], ",", 
   RowBox[{
    RowBox[{"b", "[", 
     RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}], "]"}], 
    "\[Rule]", 
    RowBox[{"b1", " ", "b4"}]}], ",", 
   RowBox[{
    RowBox[{"b", "[", 
     RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}], "]"}], 
    "\[Rule]", 
    RowBox[{"b1", " ", "b5"}]}], ",", 
   RowBox[{
    RowBox[{"b", "[", 
     RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], "]"}], 
    "\[Rule]", 
    RowBox[{"b1", " ", "b6"}]}], ",", 
   RowBox[{
    RowBox[{"b", "[", 
     RowBox[{"0", ",", "2", ",", "0", ",", "0", ",", "0", ",", "0"}], "]"}], 
    "\[Rule]", 
    SuperscriptBox["b2", "2"]}], ",", 
   RowBox[{
    RowBox[{"b", "[", 
     RowBox[{"0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0"}], "]"}], 
    "\[Rule]", 
    RowBox[{"b2", " ", "b3"}]}], ",", 
   RowBox[{
    RowBox[{"b", "[", 
     RowBox[{"0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0"}], "]"}], 
    "\[Rule]", 
    RowBox[{"b2", " ", "b4"}]}], ",", 
   RowBox[{
    RowBox[{"b", "[", 
     RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "0"}], "]"}], 
    "\[Rule]", 
    RowBox[{"b2", " ", "b5"}]}], ",", 
   RowBox[{
    RowBox[{"b", "[", 
     RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "1"}], "]"}], 
    "\[Rule]", 
    RowBox[{"b2", " ", "b6"}]}], ",", 
   RowBox[{
    RowBox[{"b", "[", 
     RowBox[{"0", ",", "0", ",", "2", ",", "0", ",", "0", ",", "0"}], "]"}], 
    "\[Rule]", 
    SuperscriptBox["b3", "2"]}], ",", 
   RowBox[{
    RowBox[{"b", "[", 
     RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0"}], "]"}], 
    "\[Rule]", 
    RowBox[{"b3", " ", "b4"}]}], ",", 
   RowBox[{
    RowBox[{"b", "[", 
     RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0"}], "]"}], 
    "\[Rule]", 
    RowBox[{"b3", " ", "b5"}]}], ",", 
   RowBox[{
    RowBox[{"b", "[", 
     RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "1"}], "]"}], 
    "\[Rule]", 
    RowBox[{"b3", " ", "b6"}]}], ",", 
   RowBox[{
    RowBox[{"b", "[", 
     RowBox[{"0", ",", "0", ",", "0", ",", "2", ",", "0", ",", "0"}], "]"}], 
    "\[Rule]", 
    SuperscriptBox["b4", "2"]}], ",", 
   RowBox[{
    RowBox[{"b", "[", 
     RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0"}], "]"}], 
    "\[Rule]", 
    RowBox[{"b4", " ", "b5"}]}], ",", 
   RowBox[{
    RowBox[{"b", "[", 
     RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1"}], "]"}], 
    "\[Rule]", 
    RowBox[{"b4", " ", "b6"}]}], ",", 
   RowBox[{
    RowBox[{"b", "[", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "2", ",", "0"}], "]"}], 
    "\[Rule]", 
    SuperscriptBox["b5", "2"]}], ",", 
   RowBox[{
    RowBox[{"b", "[", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1"}], "]"}], 
    "\[Rule]", 
    RowBox[{"b5", " ", "b6"}]}], ",", 
   RowBox[{
    RowBox[{"b", "[", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "2"}], "]"}], 
    "\[Rule]", 
    SuperscriptBox["b6", "2"]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.906121301118663*^9, 3.906121324939801*^9}, 
   3.9064501351743402`*^9, 3.906459142507872*^9, 3.90655790105392*^9, 
   3.9065590790766697`*^9, 3.906705519624045*^9, 3.9067866950769243`*^9, 
   3.906788221705152*^9, 3.906789477933373*^9, 3.906789749239897*^9, 
   3.914262915747406*^9, 3.914265100664796*^9, 3.9142653789596863`*^9, 
   3.9144083606507063`*^9, 3.914413818582732*^9, 3.9144139650414877`*^9, 
   3.9144164711804037`*^9, 3.914418882403612*^9, 3.914420473941494*^9, 
   3.914421571550058*^9, 3.914478186777618*^9, 3.914478375521257*^9, 
   3.914489942629743*^9, 3.914492704082634*^9, 3.91449475817629*^9, 
   3.9144951453892403`*^9, 3.9146502413608723`*^9, 3.914671113495463*^9, 
   3.9147696514222383`*^9, 3.914772965285569*^9, 3.914823018206702*^9, 
   3.91510010184657*^9, 3.91510457137372*^9, 3.915106372979361*^9, 
   3.915109736255013*^9, 3.9156914262094803`*^9, 3.9156930162350607`*^9, 
   3.915707449337037*^9, 3.915711481547738*^9, 3.9157140795040607`*^9, 
   3.915715431822007*^9, 3.9157201340427437`*^9, 3.91577570261485*^9, 
   3.916828528844821*^9, 3.916829130057076*^9, 3.9168292878502197`*^9, 
   3.916922194833498*^9, 3.916924063339657*^9, 3.916986170376999*^9, 
   3.916987655321308*^9, 3.91698866248321*^9, 3.916993789714923*^9, 
   3.9170845567184258`*^9, 3.917439871776359*^9, 3.9194337670429163`*^9, 
   3.91976435898925*^9, 3.919859669412404*^9, 3.9203774285567904`*^9, 
   3.921047691725792*^9, 3.923032524136282*^9, 3.9232369036185837`*^9, 
   3.9233991101391897`*^9, 3.9234008280360928`*^9, 3.924094674069459*^9, 
   3.924330417758018*^9, 3.9246043282301273`*^9, 3.92468748984543*^9, 
   3.924692160286853*^9, 3.9246943402074633`*^9, 3.929076641532819*^9, 
   3.930028466377028*^9, 3.9336743669720507`*^9, 3.934547927411831*^9, 
   3.9357261490191917`*^9, 3.9410023811258*^9, 3.9411142351927137`*^9, 
   3.94111487514396*^9},
 CellLabel->"Out[39]=",ExpressionUUID->"93dfa170-93a7-459b-9967-f257796e25da"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ksubstitutioninv", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Powersks4", "[", 
      RowBox[{"[", "i", "]"}], "]"}], "->", 
     RowBox[{"Ks4", "[", 
      RowBox[{"[", "i", "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Length", "[", "Ks4", "]"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9061077203664017`*^9, 3.9061077636552353`*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"a57f08a3-d4eb-40c1-b142-f595af3089d4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SuperscriptBox["k1", "4"], "\[Rule]", 
    RowBox[{"k", "[", 
     RowBox[{"4", ",", "0", ",", "0", ",", "0"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["k1", "3"], " ", "k2"}], "\[Rule]", 
    RowBox[{"k", "[", 
     RowBox[{"3", ",", "1", ",", "0", ",", "0"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["k1", "3"], " ", "k3"}], "\[Rule]", 
    RowBox[{"k", "[", 
     RowBox[{"3", ",", "0", ",", "1", ",", "0"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["k1", "3"], " ", "k4"}], "\[Rule]", 
    RowBox[{"k", "[", 
     RowBox[{"3", ",", "0", ",", "0", ",", "1"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["k1", "2"], " ", 
     SuperscriptBox["k2", "2"]}], "\[Rule]", 
    RowBox[{"k", "[", 
     RowBox[{"2", ",", "2", ",", "0", ",", "0"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["k1", "2"], " ", "k2", " ", "k3"}], "\[Rule]", 
    RowBox[{"k", "[", 
     RowBox[{"2", ",", "1", ",", "1", ",", "0"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["k1", "2"], " ", "k2", " ", "k4"}], "\[Rule]", 
    RowBox[{"k", "[", 
     RowBox[{"2", ",", "1", ",", "0", ",", "1"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["k1", "2"], " ", 
     SuperscriptBox["k3", "2"]}], "\[Rule]", 
    RowBox[{"k", "[", 
     RowBox[{"2", ",", "0", ",", "2", ",", "0"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["k1", "2"], " ", "k3", " ", "k4"}], "\[Rule]", 
    RowBox[{"k", "[", 
     RowBox[{"2", ",", "0", ",", "1", ",", "1"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["k1", "2"], " ", 
     SuperscriptBox["k4", "2"]}], "\[Rule]", 
    RowBox[{"k", "[", 
     RowBox[{"2", ",", "0", ",", "0", ",", "2"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"k1", " ", 
     SuperscriptBox["k2", "3"]}], "\[Rule]", 
    RowBox[{"k", "[", 
     RowBox[{"1", ",", "3", ",", "0", ",", "0"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"k1", " ", 
     SuperscriptBox["k2", "2"], " ", "k3"}], "\[Rule]", 
    RowBox[{"k", "[", 
     RowBox[{"1", ",", "2", ",", "1", ",", "0"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"k1", " ", 
     SuperscriptBox["k2", "2"], " ", "k4"}], "\[Rule]", 
    RowBox[{"k", "[", 
     RowBox[{"1", ",", "2", ",", "0", ",", "1"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"k1", " ", "k2", " ", 
     SuperscriptBox["k3", "2"]}], "\[Rule]", 
    RowBox[{"k", "[", 
     RowBox[{"1", ",", "1", ",", "2", ",", "0"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"k1", " ", "k2", " ", "k3", " ", "k4"}], "\[Rule]", 
    RowBox[{"k", "[", 
     RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"k1", " ", "k2", " ", 
     SuperscriptBox["k4", "2"]}], "\[Rule]", 
    RowBox[{"k", "[", 
     RowBox[{"1", ",", "1", ",", "0", ",", "2"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"k1", " ", 
     SuperscriptBox["k3", "3"]}], "\[Rule]", 
    RowBox[{"k", "[", 
     RowBox[{"1", ",", "0", ",", "3", ",", "0"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"k1", " ", 
     SuperscriptBox["k3", "2"], " ", "k4"}], "\[Rule]", 
    RowBox[{"k", "[", 
     RowBox[{"1", ",", "0", ",", "2", ",", "1"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"k1", " ", "k3", " ", 
     SuperscriptBox["k4", "2"]}], "\[Rule]", 
    RowBox[{"k", "[", 
     RowBox[{"1", ",", "0", ",", "1", ",", "2"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"k1", " ", 
     SuperscriptBox["k4", "3"]}], "\[Rule]", 
    RowBox[{"k", "[", 
     RowBox[{"1", ",", "0", ",", "0", ",", "3"}], "]"}]}], ",", 
   RowBox[{
    SuperscriptBox["k2", "4"], "\[Rule]", 
    RowBox[{"k", "[", 
     RowBox[{"0", ",", "4", ",", "0", ",", "0"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["k2", "3"], " ", "k3"}], "\[Rule]", 
    RowBox[{"k", "[", 
     RowBox[{"0", ",", "3", ",", "1", ",", "0"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["k2", "3"], " ", "k4"}], "\[Rule]", 
    RowBox[{"k", "[", 
     RowBox[{"0", ",", "3", ",", "0", ",", "1"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["k2", "2"], " ", 
     SuperscriptBox["k3", "2"]}], "\[Rule]", 
    RowBox[{"k", "[", 
     RowBox[{"0", ",", "2", ",", "2", ",", "0"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["k2", "2"], " ", "k3", " ", "k4"}], "\[Rule]", 
    RowBox[{"k", "[", 
     RowBox[{"0", ",", "2", ",", "1", ",", "1"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["k2", "2"], " ", 
     SuperscriptBox["k4", "2"]}], "\[Rule]", 
    RowBox[{"k", "[", 
     RowBox[{"0", ",", "2", ",", "0", ",", "2"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"k2", " ", 
     SuperscriptBox["k3", "3"]}], "\[Rule]", 
    RowBox[{"k", "[", 
     RowBox[{"0", ",", "1", ",", "3", ",", "0"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"k2", " ", 
     SuperscriptBox["k3", "2"], " ", "k4"}], "\[Rule]", 
    RowBox[{"k", "[", 
     RowBox[{"0", ",", "1", ",", "2", ",", "1"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"k2", " ", "k3", " ", 
     SuperscriptBox["k4", "2"]}], "\[Rule]", 
    RowBox[{"k", "[", 
     RowBox[{"0", ",", "1", ",", "1", ",", "2"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"k2", " ", 
     SuperscriptBox["k4", "3"]}], "\[Rule]", 
    RowBox[{"k", "[", 
     RowBox[{"0", ",", "1", ",", "0", ",", "3"}], "]"}]}], ",", 
   RowBox[{
    SuperscriptBox["k3", "4"], "\[Rule]", 
    RowBox[{"k", "[", 
     RowBox[{"0", ",", "0", ",", "4", ",", "0"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["k3", "3"], " ", "k4"}], "\[Rule]", 
    RowBox[{"k", "[", 
     RowBox[{"0", ",", "0", ",", "3", ",", "1"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["k3", "2"], " ", 
     SuperscriptBox["k4", "2"]}], "\[Rule]", 
    RowBox[{"k", "[", 
     RowBox[{"0", ",", "0", ",", "2", ",", "2"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"k3", " ", 
     SuperscriptBox["k4", "3"]}], "\[Rule]", 
    RowBox[{"k", "[", 
     RowBox[{"0", ",", "0", ",", "1", ",", "3"}], "]"}]}], ",", 
   RowBox[{
    SuperscriptBox["k4", "4"], "\[Rule]", 
    RowBox[{"k", "[", 
     RowBox[{"0", ",", "0", ",", "0", ",", "4"}], "]"}]}]}], "}"}]], "Output",\

 CellChangeTimes->{{3.9061077438484898`*^9, 3.906107764307168*^9}, 
   3.906118223356126*^9, 3.9061202102615423`*^9, 3.90645013520833*^9, 
   3.906459142546694*^9, 3.90655790106072*^9, 3.906559079126782*^9, 
   3.906705519665839*^9, 3.906786695119994*^9, 3.906788221769156*^9, 
   3.9067894779755287`*^9, 3.906789749290063*^9, 3.914262915791162*^9, 
   3.91426510070441*^9, 3.914265382483254*^9, 3.9144083606872168`*^9, 
   3.914413818706098*^9, 3.914413965064433*^9, 3.914416471236803*^9, 
   3.914420474009047*^9, 3.9144215716230392`*^9, 3.914478186831449*^9, 
   3.914478375570916*^9, 3.914489942707828*^9, 3.914492704135322*^9, 
   3.914494758241404*^9, 3.914495145440072*^9, 3.914650241472067*^9, 
   3.914671114656904*^9, 3.9147696531518106`*^9, 3.914772966973219*^9, 
   3.914823019783546*^9, 3.915100101899259*^9, 3.915104571425948*^9, 
   3.915106373034746*^9, 3.915109736416708*^9, 3.915691426240519*^9, 
   3.915693016276845*^9, 3.91570744938472*^9, 3.915711481560026*^9, 
   3.915714079559841*^9, 3.915715431977058*^9, 3.915720134106947*^9, 
   3.915775702675377*^9, 3.91682852889962*^9, 3.916829130124106*^9, 
   3.916829287910966*^9, 3.916922194914571*^9, 3.91692406337132*^9, 
   3.916986170423933*^9, 3.91698765538796*^9, 3.916988662634151*^9, 
   3.916993789773549*^9, 3.9170845568173428`*^9, 3.9174398717860518`*^9, 
   3.919433767213035*^9, 3.919764359030867*^9, 3.9198596694207687`*^9, 
   3.9203774286196547`*^9, 3.921047691775014*^9, 3.9230325241979923`*^9, 
   3.923236903736823*^9, 3.923399110336104*^9, 3.923400828147113*^9, 
   3.924094674123115*^9, 3.924330417805736*^9, 3.924604328277096*^9, 
   3.924687489900133*^9, 3.924692160328206*^9, 3.924694340272642*^9, 
   3.929076641634594*^9, 3.930028466437866*^9, 3.9336743669866047`*^9, 
   3.9345479274703503`*^9, 3.9357261492279654`*^9, 3.941002381135934*^9, 
   3.941114235201199*^9, 3.941114875152658*^9},
 CellLabel->"Out[40]=",ExpressionUUID->"aa31fe68-2f88-4699-a4b3-c3a1277afa0b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"bsubstitutioninv", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Powersbs", "[", 
      RowBox[{"[", "i", "]"}], "]"}], "->", 
     RowBox[{"Bs", "[", 
      RowBox[{"[", "i", "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Length", "[", "Bs", "]"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.914418856901545*^9, 3.914418879877191*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"1b1d7026-ec1c-4869-9c9d-bc5b38dfad8f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SuperscriptBox["b1", "2"], "\[Rule]", 
    RowBox[{"b", "[", 
     RowBox[{"2", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "]"}]}],
    ",", 
   RowBox[{
    RowBox[{"b1", " ", "b2"}], "\[Rule]", 
    RowBox[{"b", "[", 
     RowBox[{"1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}], "]"}]}],
    ",", 
   RowBox[{
    RowBox[{"b1", " ", "b3"}], "\[Rule]", 
    RowBox[{"b", "[", 
     RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0"}], "]"}]}],
    ",", 
   RowBox[{
    RowBox[{"b1", " ", "b4"}], "\[Rule]", 
    RowBox[{"b", "[", 
     RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}], "]"}]}],
    ",", 
   RowBox[{
    RowBox[{"b1", " ", "b5"}], "\[Rule]", 
    RowBox[{"b", "[", 
     RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}], "]"}]}],
    ",", 
   RowBox[{
    RowBox[{"b1", " ", "b6"}], "\[Rule]", 
    RowBox[{"b", "[", 
     RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], "]"}]}],
    ",", 
   RowBox[{
    SuperscriptBox["b2", "2"], "\[Rule]", 
    RowBox[{"b", "[", 
     RowBox[{"0", ",", "2", ",", "0", ",", "0", ",", "0", ",", "0"}], "]"}]}],
    ",", 
   RowBox[{
    RowBox[{"b2", " ", "b3"}], "\[Rule]", 
    RowBox[{"b", "[", 
     RowBox[{"0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0"}], "]"}]}],
    ",", 
   RowBox[{
    RowBox[{"b2", " ", "b4"}], "\[Rule]", 
    RowBox[{"b", "[", 
     RowBox[{"0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0"}], "]"}]}],
    ",", 
   RowBox[{
    RowBox[{"b2", " ", "b5"}], "\[Rule]", 
    RowBox[{"b", "[", 
     RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "0"}], "]"}]}],
    ",", 
   RowBox[{
    RowBox[{"b2", " ", "b6"}], "\[Rule]", 
    RowBox[{"b", "[", 
     RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "1"}], "]"}]}],
    ",", 
   RowBox[{
    SuperscriptBox["b3", "2"], "\[Rule]", 
    RowBox[{"b", "[", 
     RowBox[{"0", ",", "0", ",", "2", ",", "0", ",", "0", ",", "0"}], "]"}]}],
    ",", 
   RowBox[{
    RowBox[{"b3", " ", "b4"}], "\[Rule]", 
    RowBox[{"b", "[", 
     RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0"}], "]"}]}],
    ",", 
   RowBox[{
    RowBox[{"b3", " ", "b5"}], "\[Rule]", 
    RowBox[{"b", "[", 
     RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0"}], "]"}]}],
    ",", 
   RowBox[{
    RowBox[{"b3", " ", "b6"}], "\[Rule]", 
    RowBox[{"b", "[", 
     RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "1"}], "]"}]}],
    ",", 
   RowBox[{
    SuperscriptBox["b4", "2"], "\[Rule]", 
    RowBox[{"b", "[", 
     RowBox[{"0", ",", "0", ",", "0", ",", "2", ",", "0", ",", "0"}], "]"}]}],
    ",", 
   RowBox[{
    RowBox[{"b4", " ", "b5"}], "\[Rule]", 
    RowBox[{"b", "[", 
     RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0"}], "]"}]}],
    ",", 
   RowBox[{
    RowBox[{"b4", " ", "b6"}], "\[Rule]", 
    RowBox[{"b", "[", 
     RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1"}], "]"}]}],
    ",", 
   RowBox[{
    SuperscriptBox["b5", "2"], "\[Rule]", 
    RowBox[{"b", "[", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "2", ",", "0"}], "]"}]}],
    ",", 
   RowBox[{
    RowBox[{"b5", " ", "b6"}], "\[Rule]", 
    RowBox[{"b", "[", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1"}], "]"}]}],
    ",", 
   RowBox[{
    SuperscriptBox["b6", "2"], "\[Rule]", 
    RowBox[{"b", "[", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "2"}], 
     "]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.91441886273962*^9, 3.914418880395094*^9}, 
   3.914420474082836*^9, 3.914421571695067*^9, 3.914478186885886*^9, 
   3.914478375625175*^9, 3.914489942769142*^9, 3.914492704157875*^9, 
   3.9144947583042088`*^9, 3.91449514549057*^9, 3.914650241579791*^9, 
   3.9146711174087467`*^9, 3.914674783377006*^9, 3.91476965718195*^9, 
   3.914772969446837*^9, 3.914823021297364*^9, 3.914857458284891*^9, 
   3.9150949916017513`*^9, 3.915100101954466*^9, 3.9151045714782677`*^9, 
   3.91510637309058*^9, 3.915109736487834*^9, 3.91569142627652*^9, 
   3.915693016319607*^9, 3.915707449433939*^9, 3.915711481574408*^9, 
   3.915714079611146*^9, 3.915715432187065*^9, 3.91572013417031*^9, 
   3.9157757027337713`*^9, 3.91682852895607*^9, 3.916829130186763*^9, 
   3.9168292879722958`*^9, 3.916922195027348*^9, 3.916924063420045*^9, 
   3.9169861704715776`*^9, 3.916987655452457*^9, 3.9169886628645773`*^9, 
   3.916993789805726*^9, 3.917084556882101*^9, 3.9174398717949247`*^9, 
   3.9194337673688297`*^9, 3.919764359074766*^9, 3.919859669429804*^9, 
   3.9203774286792517`*^9, 3.9210476918240356`*^9, 3.9230325242145348`*^9, 
   3.923236903836491*^9, 3.92339911044415*^9, 3.92340082823555*^9, 
   3.9240946741766768`*^9, 3.924330417854965*^9, 3.924604328321815*^9, 
   3.924687489955666*^9, 3.924692160369495*^9, 3.924694340334189*^9, 
   3.929076641736472*^9, 3.930028466495111*^9, 3.9336743669983*^9, 
   3.934547927525906*^9, 3.935726149479815*^9, 3.9410023811474733`*^9, 
   3.941114235209529*^9, 3.941114875160918*^9},
 CellLabel->"Out[41]=",ExpressionUUID->"01d8f0c6-1e4b-49cd-a523-4f30cebf1478"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"rulesf0g0", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"Hyp", "[", 
          RowBox[{"x1", ",", "y1"}], "]"}], "==", "0"}], ",", 
        RowBox[{
         RowBox[{"Hyp", "[", 
          RowBox[{"x2", ",", "y2"}], "]"}], "==", "0"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"f0", ",", "g0"}], "}"}]}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}], "//", "Factor", " ", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "In", " ", "order", " ", "to", " ", "generate", " ", "a", " ", "random", 
      " ", "curve", " ", "with", " ", "two", " ", "points", " ", "on", " ", 
      "it"}], ",", " ", 
     RowBox[{"we", " ", "will", " ", "first", " ", "choose", " ", "f1"}], ",",
      " ", "..", ",", " ", 
     RowBox[{"f6", " ", "and", " ", "g1"}], ",", " ", "...", ",", " ", 
     RowBox[{
     "g3", " ", "and", " ", "the", " ", "coordinates", " ", "of", " ", "the", 
      " ", "point", " ", "and", " ", "then", " ", "we", " ", "will", " ", 
      "choose", " ", "f0", " ", "and", " ", "g0", " ", "to"}]}], 
    "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.914302071737816*^9, 3.9143020735574217`*^9}, {
  3.914389114900223*^9, 3.9143891191619387`*^9}, {3.91449691546659*^9, 
  3.914497036962316*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"e61a82e9-9bfa-4a38-9272-241a6d1bcee2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"f0", "\[Rule]", 
    RowBox[{"-", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"y1", "-", "y2"}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"f1", " ", "x2", " ", "y1"}], "+", 
        RowBox[{"f2", " ", 
         SuperscriptBox["x2", "2"], " ", "y1"}], "+", 
        RowBox[{"f3", " ", 
         SuperscriptBox["x2", "3"], " ", "y1"}], "+", 
        RowBox[{"f4", " ", 
         SuperscriptBox["x2", "4"], " ", "y1"}], "+", 
        RowBox[{"f5", " ", 
         SuperscriptBox["x2", "5"], " ", "y1"}], "+", 
        RowBox[{"f6", " ", 
         SuperscriptBox["x2", "6"], " ", "y1"}], "-", 
        RowBox[{"f1", " ", "x1", " ", "y2"}], "-", 
        RowBox[{"f2", " ", 
         SuperscriptBox["x1", "2"], " ", "y2"}], "-", 
        RowBox[{"f3", " ", 
         SuperscriptBox["x1", "3"], " ", "y2"}], "-", 
        RowBox[{"f4", " ", 
         SuperscriptBox["x1", "4"], " ", "y2"}], "-", 
        RowBox[{"f5", " ", 
         SuperscriptBox["x1", "5"], " ", "y2"}], "-", 
        RowBox[{"f6", " ", 
         SuperscriptBox["x1", "6"], " ", "y2"}], "+", 
        RowBox[{"g1", " ", "x1", " ", "y1", " ", "y2"}], "+", 
        RowBox[{"g2", " ", 
         SuperscriptBox["x1", "2"], " ", "y1", " ", "y2"}], "+", 
        RowBox[{"g3", " ", 
         SuperscriptBox["x1", "3"], " ", "y1", " ", "y2"}], "-", 
        RowBox[{"g1", " ", "x2", " ", "y1", " ", "y2"}], "-", 
        RowBox[{"g2", " ", 
         SuperscriptBox["x2", "2"], " ", "y1", " ", "y2"}], "-", 
        RowBox[{"g3", " ", 
         SuperscriptBox["x2", "3"], " ", "y1", " ", "y2"}], "+", 
        RowBox[{
         SuperscriptBox["y1", "2"], " ", "y2"}], "-", 
        RowBox[{"y1", " ", 
         SuperscriptBox["y2", "2"]}]}], ")"}]}]}]}], ",", 
   RowBox[{"g0", "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", "f1"}], " ", "x1"}], "-", 
       RowBox[{"f2", " ", 
        SuperscriptBox["x1", "2"]}], "-", 
       RowBox[{"f3", " ", 
        SuperscriptBox["x1", "3"]}], "-", 
       RowBox[{"f4", " ", 
        SuperscriptBox["x1", "4"]}], "-", 
       RowBox[{"f5", " ", 
        SuperscriptBox["x1", "5"]}], "-", 
       RowBox[{"f6", " ", 
        SuperscriptBox["x1", "6"]}], "+", 
       RowBox[{"f1", " ", "x2"}], "+", 
       RowBox[{"f2", " ", 
        SuperscriptBox["x2", "2"]}], "+", 
       RowBox[{"f3", " ", 
        SuperscriptBox["x2", "3"]}], "+", 
       RowBox[{"f4", " ", 
        SuperscriptBox["x2", "4"]}], "+", 
       RowBox[{"f5", " ", 
        SuperscriptBox["x2", "5"]}], "+", 
       RowBox[{"f6", " ", 
        SuperscriptBox["x2", "6"]}], "+", 
       RowBox[{"g1", " ", "x1", " ", "y1"}], "+", 
       RowBox[{"g2", " ", 
        SuperscriptBox["x1", "2"], " ", "y1"}], "+", 
       RowBox[{"g3", " ", 
        SuperscriptBox["x1", "3"], " ", "y1"}], "+", 
       SuperscriptBox["y1", "2"], "-", 
       RowBox[{"g1", " ", "x2", " ", "y2"}], "-", 
       RowBox[{"g2", " ", 
        SuperscriptBox["x2", "2"], " ", "y2"}], "-", 
       RowBox[{"g3", " ", 
        SuperscriptBox["x2", "3"], " ", "y2"}], "-", 
       SuperscriptBox["y2", "2"]}], 
      RowBox[{"y1", "-", "y2"}]]}]}]}], "}"}]], "Output",
 CellChangeTimes->CompressedData["
1:eJwd0V1IU3EYBvBpi6RhUxmFGTNDzC1z1vLk14b/WFrTzZNlCdqimLiEWJHh
bJVM6MOoiz50FaZWSyTYAkkdebG2XQhKYmRiw1AykMD/tmNsyRrUc7p4+d0+
z/NmnTPXNiUIBAINrtFUGgvJKJEeUteEYavs7ZftckpO+tMLs2HLSMNiDmS7
HBzv8f0/5blwMa7JlMMTvZYh3jNWg64C6scjRt7EaGBzNRwt2mTUQcY7ZdTD
DTX7unnTdjLsM+jPWLI5oKeurnoQDufa+mfh+tp11RxsK/jlDMJspffGXyhR
fVi/soeSPMGl3RbYuTKY1A41llTnVbgtWfuuJ4+Svd0iqx0y7YrbfXA4U9kx
AK+divhfwOkF0YWXsOrmhNsBO21fAx5oqM8KevMpmXMdLfbBhYwE3X/Pmt6E
4NbV4KMwlD5mV7YoKJmRcwNiWJC+LE2BDz+N96dB7dM+Tg2TxDHzKjS94oTv
lZS4JT8uNhygZOywK9YFd43ZJ28VUhKOW1OnGUp8kTvF9hJKcubjwj/w/OeZ
Im0pJRsNd8VVMGqsDDwvQ57fZdEUFSWXp0QjPbClrZz1QOHB5CdeOOu8N+SD
Lq6kVVpBicxzjAlVomfid/OyHjsurcXus/h3+eiRj7WUzDe/fvCtkRK1vlkh
OU3JDndTB+8/Yv0Gxw==
  "],
 CellLabel->"Out[42]=",ExpressionUUID->"a8c84c5e-e256-4ba6-a464-a068515d427c"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{
    "This", " ", "is", " ", "a", " ", "function", " ", "used", " ", "to", " ",
      "compute", " ", "the", " ", "equations", " ", "of", " ", "the", " ", 
     "form", " ", "bibj"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "a", " ", "polynomial", " ", "of", " ", "degree", " ", "4", " ", "on", 
        " ", "the", " ", "kr"}], "}"}], ".", " ", "As"}], " ", "explained", 
     " ", "in", " ", "the", " ", "article"}]}], ",", " ", 
   RowBox[{
   "the", " ", "way", " ", "this", " ", "is", " ", "done", " ", "is", " ", 
    "by", " ", "computing", " ", "all", " ", "possible", " ", "monomials", 
    " ", "of", " ", "a", " ", "certain", " ", "weight", " ", "on", " ", 
    "which", " ", "we", " ", "expect", " ", "to", " ", "be", " ", "a", " ", 
    "relation"}], ",", " ", 
   RowBox[{
   "and", " ", "then", " ", "compute", " ", "values", " ", "of", " ", "this", 
    " ", "monomials", " ", "at", " ", "random", " ", "points", " ", "of", " ",
     "genus", " ", "2", " ", "curves", " ", "to", " ", "generate", " ", "a", 
    " ", "matrix", " ", "of", " ", "values", " ", "satisfying", " ", "that", 
    " ", 
    RowBox[{"relation", ".", " ", "The"}], " ", "linear", " ", "relation", 
    " ", "is", " ", "then", " ", "found", " ", "by", " ", "solving", " ", "a",
     " ", "linear", " ", "system", " ", "of", " ", "equations", " ", 
    "satisfied", " ", "by", " ", "that", " ", 
    RowBox[{"matrix", ".", " ", "This"}], " ", "function", " ", "is", " ", 
    "not", " ", "deterministic"}], ",", " ", 
   RowBox[{
   "in", " ", "the", " ", "sense", " ", "that", " ", "it", " ", "may", " ", 
    "not", " ", "always", " ", "give", " ", "the", " ", "right", " ", 
    "answer", " ", "as", " ", "it", " ", "is", " ", "trying", " ", "to", " ", 
    "compute", " ", "a", " ", "formal", " ", "relation", " ", "between", " ", 
    "variables", " ", "from", " ", "random", " ", "evaluations", " ", "of", 
    " ", "these", " ", "variables"}], ",", " ", 
   RowBox[{
   "but", " ", "setting", " ", "the", " ", "parameters", " ", "par1", " ", 
    "and", " ", "par2", " ", "to", " ", "be", " ", "big", " ", "enough"}], 
   ",", " ", 
   RowBox[{
    RowBox[{
    "we", " ", "can", " ", "force", " ", "this", " ", "evaluation", " ", "to",
      " ", "be", " ", "more", " ", "likely", " ", "to", " ", "output", " ", 
     "the", " ", "right", " ", 
     RowBox[{"solution", ".", " ", "With"}], " ", "par1"}], "=", "5"}], ",", 
   " ", 
   RowBox[{"par2", "=", "1.2"}], ",", " ", 
   RowBox[{
   "around", " ", "95", "%", " ", "of", " ", "the", " ", "times", " ", "this",
     " ", "gives", " ", "the", " ", "right", " ", "answers", " ", "and", " ", 
    "when", " ", "it", " ", "does", " ", "not"}], ",", 
   RowBox[{
   "one", " ", "can", " ", "tell", " ", "by", " ", "the", " ", "fact", " ", 
    "that", " ", "the", " ", "coefficients", " ", "in", " ", "the", " ", 
    "answer", " ", "are", " ", "really", " ", 
    RowBox[{"massive", "."}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.9150022375711603`*^9, 3.915002318523836*^9}, {
  3.917350985738633*^9, 3.917351121410337*^9}, {3.917351317598906*^9, 
  3.9173513537686977`*^9}, {3.9173521545358953`*^9, 3.9173523569021273`*^9}, {
  3.91735240406798*^9, 3.917352407080048*^9}, {3.917352678200852*^9, 
  3.917352763452421*^9}, {3.934548388690827*^9, 3.9345483894009857`*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"e415a775-c7a1-47f0-b4e9-43172a557adf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ComputeEquationsBs", "[", 
   RowBox[{
   "i1_", ",", "i2_", ",", "i3_", ",", "i4_", ",", "i5_", ",", "i6_", ",", 
    RowBox[{"par1_", ":", "5"}], ",", 
    RowBox[{"par2_", ":", "1.2"}]}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"w", "=", 
       RowBox[{"wb", "[", 
        RowBox[{"i1", ",", "i2", ",", "i3", ",", "i4", ",", "i5", ",", "i6"}],
         "]"}]}], ",", "posmonomials", ",", "matvar1", ",", "matvar2", ",", 
      "mat1", ",", "mat2", ",", "dimrow"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"posmonomials", "=", 
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{"FillMonomialsUpTo", "[", 
         RowBox[{"Wk", ",", 
          RowBox[{"w", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", 
          RowBox[{"w", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"b", "[", 
          RowBox[{
          "i1", ",", "i2", ",", "i3", ",", "i4", ",", "i5", ",", "i6"}], 
          "]"}], "}"}]}], "]"}]}], ";", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"Given", " ", "i1"}], ",", "...", ",", 
       RowBox[{"i6", " ", "corresponding", " ", "to", " ", 
        RowBox[{"b1", "^", "i1"}], " ", 
        RowBox[{"b2", "^", "i2"}], " ", 
        RowBox[{"b3", "^", "i3"}], " ", 
        RowBox[{"b4", "^", "i4"}], " ", 
        RowBox[{"b5", "^", "i5"}], " ", 
        RowBox[{"b6", "^", "i6"}], " ", "the", " ", "first", " ", "thing", 
        " ", "that", " ", "we", " ", "do", " ", "is", " ", "to", " ", 
        "generate", " ", "all", " ", "monomials", " ", "that", " ", "of", " ",
         "that", " ", "same", " ", "weight", " ", "that", " ", "have", " ", 
        "degree", " ", "4", " ", "om", " ", "the", " ", "ki"}]}], "*)"}], 
     RowBox[{"matvar1", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"posmonomials", "/.", "rulesk"}], "/.", "rulesb"}], "/.", 
       "rulesf0g0"}]}], ";", " ", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{
       "We", " ", "then", " ", "substitute", " ", "the", " ", "ki", " ", "by",
         " ", "Ki", " ", "and", " ", "the", " ", "bj", " ", "by", " ", "Bj"}],
        ",", " ", 
       RowBox[{
       "to", " ", "obtain", " ", "expressions", " ", "only", " ", "depending",
         " ", "on", " ", "the", " ", "fr", " ", 
        RowBox[{"(", 
         RowBox[{"1", "<=", "r", "<=", "6"}], ")"}]}], ",", " ", 
       RowBox[{"gs", " ", 
        RowBox[{"(", 
         RowBox[{"1", "<=", "s", "<=", "3"}], ")"}]}], ",", " ", "x1", ",", 
       " ", "y1", ",", " ", 
       RowBox[{"x2", " ", "and", " ", "y2"}]}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"mat1", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"matvar1", "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"x1", "->", 
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], ",", 
             RowBox[{"x2", "->", 
              RowBox[{"#", "[", 
               RowBox[{"[", "2", "]"}], "]"}]}], ",", 
             RowBox[{"y1", "->", 
              RowBox[{"#", "[", 
               RowBox[{"[", "3", "]"}], "]"}]}], ",", 
             RowBox[{"y2", "->", 
              RowBox[{
               RowBox[{"#", "[", 
                RowBox[{"[", "3", "]"}], "]"}], "+", 
               RowBox[{"2", 
                RowBox[{"RandomInteger", "[", "]"}]}], "-", "1"}]}], ",", 
             RowBox[{"f1", "->", 
              RowBox[{"#", "[", 
               RowBox[{"[", "5", "]"}], "]"}]}], ",", 
             RowBox[{"f2", "->", 
              RowBox[{"#", "[", 
               RowBox[{"[", "6", "]"}], "]"}]}], ",", 
             RowBox[{"f3", "->", 
              RowBox[{"#", "[", 
               RowBox[{"[", "7", "]"}], "]"}]}], ",", 
             RowBox[{"f4", "->", 
              RowBox[{"#", "[", 
               RowBox[{"[", "8", "]"}], "]"}]}], ",", 
             RowBox[{"f5", "->", 
              RowBox[{"#", "[", 
               RowBox[{"[", "9", "]"}], "]"}]}], ",", 
             RowBox[{"f6", "->", 
              RowBox[{"#", "[", 
               RowBox[{"[", "10", "]"}], "]"}]}], ",", 
             RowBox[{"g1", "->", 
              RowBox[{"#", "[", 
               RowBox[{"[", "11", "]"}], "]"}]}], ",", 
             RowBox[{"g2", "->", 
              RowBox[{"#", "[", 
               RowBox[{"[", "12", "]"}], "]"}]}], ",", 
             RowBox[{"g3", "->", 
              RowBox[{"#", "[", 
               RowBox[{"[", "13", "]"}], "]"}]}]}], "}"}]}], "&"}], "@", 
         RowBox[{"RandomInteger", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "par1"}], ",", "par1"}], "}"}], ",", "13"}], 
          "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"Ceiling", "[", 
           RowBox[{
            RowBox[{"par2", " ", 
             RowBox[{"Length", "[", "posmonomials", "]"}]}], "+", "15"}], 
           "]"}]}], "}"}]}], "]"}]}], ";", " ", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{
       "We", " ", "generate", " ", "random", " ", "points", " ", "on", " ", 
        "random", " ", "curves", " ", "in", " ", "the", " ", "following", " ", 
        RowBox[{"way", ":", " ", 
         RowBox[{
         "we", " ", "generate", " ", "many", " ", "lists", " ", "of", " ", 
          "random", " ", "numbers", " ", "in", " ", "the", " ", 
          RowBox[{"interval", " ", "[", 
           RowBox[{
            RowBox[{"-", "par1"}], ",", " ", "par1"}], "]"}], " ", "and", " ",
           "we", " ", "evaluate", " ", "them", " ", "at", " ", "x1"}]}]}], 
       ",", " ", "x2", ",", " ", "...", ",", " ", 
       RowBox[{
        RowBox[{"g3", ".", " ", "Because"}], " ", "of", " ", "our", " ", 
        "choice", " ", "of", " ", "f0", " ", "and", " ", "g0"}], ",", " ", 
       RowBox[{
       "this", " ", "will", " ", "generate", " ", "a", " ", "point", " ", 
        "in", " ", "a", " ", "genus", " ", "2", " ", 
        RowBox[{"curve", ".", " ", "For"}], " ", "y2"}], ",", " ", 
       RowBox[{
       "we", " ", "choose", " ", "it", " ", "to", " ", "be", " ", "y1", " ", 
        "plus", " ", "or", " ", "minus", " ", "1"}], ",", " ", 
       RowBox[{
        RowBox[{
        "so", " ", "that", " ", "the", " ", "denominators", " ", "in", " ", 
         "our", " ", "monomials", " ", "are", " ", "always", " ", "either", 
         " ", "1", " ", "or"}], " ", "-", 
        RowBox[{
        "1.", " ", "This", " ", "helps", " ", "accelerate", " ", "the", " ", 
         "computation", " ", "as", " ", "all", " ", "the", " ", "values", " ",
          "are", " ", 
         RowBox[{"integers", ".", "\[IndentingNewLine]", " ", "The"}], " ", 
         "number", " ", "of", " ", "lists", " ", "that", " ", "we", " ", 
         "generate", " ", "is", " ", "equal", " ", "to", " ", "the", " ", 
         "number", " ", "of", " ", "possible", " ", "monomials", " ", "of", 
         " ", "a", " ", "certain", " ", "weight", " ", "multiplied", " ", 
         "by", " ", "a", " ", "factor", " ", 
         RowBox[{"par2", ".", " ", "This"}], " ", "is", " ", "done"}]}], ",", 
       " ", 
       RowBox[{
       "because", " ", "our", " ", "method", " ", "of", " ", "generating", 
        " ", "points", " ", "in", " ", "curves", " ", "is", " ", "flawed", 
        " ", "in", " ", "the", " ", "sense", " ", "that", " ", "we", " ", 
        "are", " ", "not", " ", "making", " ", "sure", " ", "that", " ", 
        "the", " ", "points", " ", "we", " ", "are", " ", "picking", " ", 
        "are", " ", "all", " ", "different", " ", "and", " ", "that", " ", 
        "the", " ", "curves", " ", "have", " ", "all", " ", "genus", " ", 
        "2"}], ",", " ", 
       RowBox[{
       "so", " ", "it", " ", "might", " ", "happen", " ", "that", " ", 
        "there", " ", "are", " ", "more", " ", "relations", " ", "between", 
        " ", "the", " ", "points", " ", "that", " ", "we", " ", 
        RowBox[{"choose", ".", " ", "However"}]}], ",", " ", 
       RowBox[{
       "if", " ", "we", " ", "consider", " ", "way", " ", "more", " ", 
        "equations", " ", "that", " ", "we", " ", "need", " ", "to"}], ",", 
       " ", 
       RowBox[{
       "we", " ", "will", " ", "make", " ", "sure", " ", "that", " ", "the", 
        " ", "kernel", " ", "has", " ", "dimension", " ", "exactly", " ", 
        "one", " ", "and", " ", "we", " ", "will", " ", "get", " ", "the", 
        " ", "right", " ", "relation"}]}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"dimrow", "=", 
      RowBox[{
       RowBox[{"Dimensions", "[", "mat1", "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], ";", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"b", "[", 
          RowBox[{
          "i1", ",", "i2", ",", "i3", ",", "i4", ",", "i5", ",", "i6"}], 
          "]"}], "-", 
         RowBox[{
          RowBox[{"LinearSolve", "[", 
           RowBox[{
            RowBox[{"mat1", "[", 
             RowBox[{"[", 
              RowBox[{"All", ",", 
               RowBox[{"1", ";;", 
                RowBox[{"dimrow", "-", "1"}]}]}], "]"}], "]"}], ",", 
            RowBox[{"mat1", "[", 
             RowBox[{"[", 
              RowBox[{"All", ",", 
               RowBox[{"-", "1"}]}], "]"}], "]"}]}], "]"}], ".", 
          RowBox[{"posmonomials", "[", 
           RowBox[{"[", 
            RowBox[{"1", ";;", 
             RowBox[{"dimrow", "-", "1"}]}], "]"}], "]"}]}]}], ")"}], "/.", 
       "ksubstitution"}], "/.", "bsubstitution"}]}]}], " ", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "Because", " ", "we", " ", "are", " ", "looking", " ", "for", " ", "a", 
      " ", "relation", " ", "that", " ", "includes", " ", "the", " ", 
      "monomial", " ", "bi", " ", "bj"}], ",", " ", 
     RowBox[{
     "we", " ", "solve", " ", "the", " ", "linear", " ", "equation", " ", 
      "satisfying", " ", "that", " ", "equation"}]}], "*)"}], 
   "]"}]}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQBWIQbRKxQMVQ+q3jlcJATRBtxsCgB6KVhS4ZguhJrTPd
QbReyiMw7VAtEw6i38wUzgTRL+RZikH0ve0lYPrH57u1INol/ncjiPYTu94F
pvNte0H04+6GPyD6QfkvMC0eFhtdDqRFFDaD6aSbtfEg+vqmO2Ba60TgRSmt
t44mfOFXQXSelIuCNJAu+DUFTD96FmckA6Sl4meDaVbVTis37beOFzzSMkC0
qOXzrQf03zrK1V04AqL3rPtufhBIK4XO8QDRnQ9eZIPoTzH9M0H0YtuWPSA6
6M+SfSBamVnnFYi+Uxz8FkQ3VqVEHQLSPRt2J4LoGFFX876At46nW3gsQTQA
rpGY6w==
  "],
 CellLabel->"In[44]:=",ExpressionUUID->"a911de79-d55f-4d8f-8e35-170cc8943546"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Timing", "[", 
   RowBox[{"ComputeEquationsBs", "[", 
    RowBox[{"0", ",", "0", ",", "2", ",", "0", ",", "0", ",", "0"}], "]"}], 
   "]"}], " ", 
  RowBox[{"(*", 
   RowBox[{
   "An", " ", "example", " ", "of", " ", "application", " ", "to", " ", 
    "obtain", " ", "the", " ", "relation", " ", "of", " ", "the", " ", 
    RowBox[{"b1", "^", "2"}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.9143890856946583`*^9, 3.914389108049384*^9}, {
  3.914389658860532*^9, 3.914389711249301*^9}, {3.914391959539854*^9, 
  3.914391963372547*^9}, {3.9173538658835278`*^9, 3.9173539011204863`*^9}, {
  3.917353974072056*^9, 3.917353987736211*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"e4c83065-3981-46df-8c23-1283a373b875"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.121163`", ",", 
   RowBox[{
    SuperscriptBox["b3", "2"], "-", 
    RowBox[{"4", " ", "f0", " ", 
     SuperscriptBox["k1", "2"], " ", 
     SuperscriptBox["k2", "2"]}], "-", 
    RowBox[{
     SuperscriptBox["g0", "2"], " ", 
     SuperscriptBox["k1", "2"], " ", 
     SuperscriptBox["k2", "2"]}], "-", 
    RowBox[{"4", " ", "f1", " ", 
     SuperscriptBox["k1", "2"], " ", "k2", " ", "k3"}], "-", 
    RowBox[{"2", " ", "g0", " ", "g1", " ", 
     SuperscriptBox["k1", "2"], " ", "k2", " ", "k3"}], "-", 
    RowBox[{"4", " ", "f2", " ", 
     SuperscriptBox["k1", "2"], " ", 
     SuperscriptBox["k3", "2"]}], "-", 
    RowBox[{
     SuperscriptBox["g1", "2"], " ", 
     SuperscriptBox["k1", "2"], " ", 
     SuperscriptBox["k3", "2"]}], "+", 
    RowBox[{"2", " ", "g0", " ", "g3", " ", "k1", " ", "k2", " ", 
     SuperscriptBox["k3", "2"]}], "+", 
    RowBox[{"2", " ", "g1", " ", "g3", " ", "k1", " ", 
     SuperscriptBox["k3", "3"]}], "-", 
    RowBox[{"4", " ", "f6", " ", 
     SuperscriptBox["k3", "4"]}], "-", 
    RowBox[{
     SuperscriptBox["g3", "2"], " ", 
     SuperscriptBox["k3", "4"]}], "-", 
    RowBox[{"4", " ", "k1", " ", 
     SuperscriptBox["k3", "2"], " ", "k4"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.914389097846014*^9, 3.914389108412694*^9}, 
   3.914389169760683*^9, {3.914389689537921*^9, 3.914389718262727*^9}, {
   3.9143897569095697`*^9, 3.914389774831911*^9}, 3.914391974273366*^9, 
   3.914408366495605*^9, 3.914413826499206*^9, 3.91441397925559*^9, 
   3.914416477255898*^9, 3.914420482111793*^9, 3.914421579383705*^9, 
   3.914478193645612*^9, 3.9144783828558397`*^9, 3.914489949483326*^9, 
   3.914492711047958*^9, 3.9144947653049192`*^9, 3.9144951510129423`*^9, 
   3.914650247615398*^9, 3.914769672793167*^9, 3.915100106488064*^9, 
   3.915104577424062*^9, 3.915106377745924*^9, 3.915109742530648*^9, 
   3.915691430662838*^9, 3.915693020740259*^9, 3.915707453978024*^9, 
   3.915711486638823*^9, 3.9157140850451717`*^9, 3.915715444947353*^9, 
   3.915720139947529*^9, 3.91577570787883*^9, 3.9168285301333838`*^9, 
   3.91682913167348*^9, 3.916829292991973*^9, 3.916922203825727*^9, 
   3.916924071490923*^9, 3.916986175415822*^9, 3.91698766124363*^9, 
   3.916988668154611*^9, 3.916993794402651*^9, 3.917084561645515*^9, 
   3.917353874068465*^9, {3.917353982002514*^9, 3.917353988240014*^9}, 
   3.9174398719781237`*^9, 3.919433767924155*^9, 3.919764359309855*^9, 
   3.919859669569744*^9, 3.920377428978157*^9, 3.921047692041429*^9, 
   3.923032524518862*^9, 3.923236904283626*^9, 3.923399110715728*^9, 
   3.923400828509099*^9, 3.92409467444282*^9, 3.924330418228177*^9, 
   3.9246043285397167`*^9, 3.92468749032752*^9, 3.924692160577635*^9, 
   3.924694340570188*^9, 3.929076642186996*^9, 3.930028466759832*^9, 
   3.9336743672567863`*^9, 3.934547927778768*^9, 3.935726150284234*^9, 
   3.941002381309441*^9, 3.941114235343648*^9, 3.941114875316922*^9},
 CellLabel->"Out[45]=",ExpressionUUID->"806c5d39-b6f3-4649-8cba-7d11d4e850c3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["Wk"], "Input",
 CellChangeTimes->{{3.9143921880343027`*^9, 3.914392188435524*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"16015a2f-53db-4d5b-889d-87da00708731"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k", "[", 
      RowBox[{"4", ",", "0", ",", "0", ",", "0"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "8"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k", "[", 
      RowBox[{"3", ",", "1", ",", "0", ",", "0"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "9"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k", "[", 
      RowBox[{"3", ",", "0", ",", "1", ",", "0"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "10"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k", "[", 
      RowBox[{"3", ",", "0", ",", "0", ",", "1"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "12"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k", "[", 
      RowBox[{"2", ",", "2", ",", "0", ",", "0"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "10"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k", "[", 
      RowBox[{"2", ",", "1", ",", "1", ",", "0"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "11"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k", "[", 
      RowBox[{"2", ",", "1", ",", "0", ",", "1"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "13"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k", "[", 
      RowBox[{"2", ",", "0", ",", "2", ",", "0"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "12"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k", "[", 
      RowBox[{"2", ",", "0", ",", "1", ",", "1"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "14"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k", "[", 
      RowBox[{"2", ",", "0", ",", "0", ",", "2"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "16"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k", "[", 
      RowBox[{"1", ",", "3", ",", "0", ",", "0"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "11"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k", "[", 
      RowBox[{"1", ",", "2", ",", "1", ",", "0"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "12"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k", "[", 
      RowBox[{"1", ",", "2", ",", "0", ",", "1"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "14"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k", "[", 
      RowBox[{"1", ",", "1", ",", "2", ",", "0"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "13"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k", "[", 
      RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "15"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k", "[", 
      RowBox[{"1", ",", "1", ",", "0", ",", "2"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "17"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k", "[", 
      RowBox[{"1", ",", "0", ",", "3", ",", "0"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "14"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k", "[", 
      RowBox[{"1", ",", "0", ",", "2", ",", "1"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "16"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k", "[", 
      RowBox[{"1", ",", "0", ",", "1", ",", "2"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "18"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k", "[", 
      RowBox[{"1", ",", "0", ",", "0", ",", "3"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "20"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k", "[", 
      RowBox[{"0", ",", "4", ",", "0", ",", "0"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "12"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k", "[", 
      RowBox[{"0", ",", "3", ",", "1", ",", "0"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "13"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k", "[", 
      RowBox[{"0", ",", "3", ",", "0", ",", "1"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "15"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k", "[", 
      RowBox[{"0", ",", "2", ",", "2", ",", "0"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "14"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k", "[", 
      RowBox[{"0", ",", "2", ",", "1", ",", "1"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "16"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k", "[", 
      RowBox[{"0", ",", "2", ",", "0", ",", "2"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "18"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k", "[", 
      RowBox[{"0", ",", "1", ",", "3", ",", "0"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "15"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k", "[", 
      RowBox[{"0", ",", "1", ",", "2", ",", "1"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "17"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k", "[", 
      RowBox[{"0", ",", "1", ",", "1", ",", "2"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "19"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k", "[", 
      RowBox[{"0", ",", "1", ",", "0", ",", "3"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "21"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k", "[", 
      RowBox[{"0", ",", "0", ",", "4", ",", "0"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "16"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k", "[", 
      RowBox[{"0", ",", "0", ",", "3", ",", "1"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "18"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k", "[", 
      RowBox[{"0", ",", "0", ",", "2", ",", "2"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "20"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k", "[", 
      RowBox[{"0", ",", "0", ",", "1", ",", "3"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "22"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k", "[", 
      RowBox[{"0", ",", "0", ",", "0", ",", "4"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"8", ",", "24"}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->CompressedData["
1:eJwVzl1IUwEYh/GJ7SITt1ZEhFgrEdlkg9KlNsUXbC1txzUDcdVNNYgZHcFM
l9JARGvVhWZOhparEVNxiJiSgTKp6PvCQQ77wBBWkG+zorIFzf+5ePjdPupT
os2RIpPJSlC621eVqWGy7J4vyIYKjW0pB5a7Gn9Kml4OaXOhte3gLg3MFMQh
SV9kv2CCHtVHh+Tz2PimI/B6WeyMBY7JQw4BihnLtyTvB/5YfVBlz+4MQO37
6r+NWqb/DfrcZrhju3GjC06eXRi9BN+GFiZ685jma/pbvDCmfNJ5G6Y6o+5B
+F059tgP1dGp83ehX93+MAB1M5ffzUpGKr6FdUyRPS1Fc3BYFrRIei52jMTh
vVdrPavQ/Cn+OUPPlLI35FdA3eq1nUqY/ksYVMEmY/GPUjhzMymuwPLa5Ibp
fUxdx77WH89nSrrGE1ehzeh/0VHAFAy3bX5jYHLZu4u8xUyhO2nyf/DK02hh
xQEm+dFuRSXMSVYtDhiZSifMv5Ul+HqmetALAyuV1lloeLSlLwx7yBucg0sD
hy9kmZjy5XZD/BC+p76IywLTOU8iccPKtM0ZNb+2MTXTcNeHE0xrhXX6rSeZ
Wk873ZLrjrbsmQ==
  "],
 CellLabel->"Out[46]=",ExpressionUUID->"10e73e6c-32c5-43c6-9711-fcce232e44a2"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{
    "While", " ", "the", " ", "previous", " ", "function", " ", "was", " ", 
     "specifically", " ", "design", " ", "to", " ", "find", " ", "the", " ", 
     "relations", " ", "of", " ", "the", " ", "form", " ", "bibj"}], "=", 
    RowBox[{"{", 
     RowBox[{
     "a", " ", "polynomial", " ", "of", " ", "degree", " ", "4", " ", "on", 
      " ", "the", " ", "kr"}], "}"}]}], ",", " ", 
   RowBox[{
   "we", " ", "would", " ", "also", " ", "like", " ", "to", " ", "know", " ", 
    "the", " ", "relation", " ", "of", " ", "degree", " ", "4", " ", "that", 
    " ", "defines", " ", "the", " ", "equation", " ", "of", " ", "the", " ", 
    RowBox[{"Kummer", ".", " ", "For"}], " ", "that"}], ",", " ", 
   RowBox[{
   "we", " ", "adapt", " ", "the", " ", "code", " ", "previously", " ", 
    "explained", " ", "\[IndentingNewLine]", "to", " ", "simply", " ", "find",
     " ", "relations", " ", "between", " ", "the", " ", "monomials", " ", 
    "that", " ", "are", " ", "quadratic", " ", "in", " ", "the", " ", "bi", 
    " ", "or", " ", "quartic", " ", "in", " ", "the", " ", "kjs", " ", "on", 
    " ", "a", " ", "certain", " ", 
    RowBox[{"weight", ".", " ", "In"}], " ", "particular"}], ",", 
   RowBox[{"choosing", " ", "the", " ", "right", " ", "weights"}], ",", " ", 
   RowBox[{
   "we", " ", "can", " ", "recover", " ", "the", " ", "outputs", " ", "of", 
    " ", "the", " ", "previous", " ", "computation"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.917352374997714*^9, 3.9173523916724157`*^9}, {
  3.917352819163061*^9, 3.91735288900543*^9}, {3.917353641916316*^9, 
  3.91735364976466*^9}, {3.917353748660048*^9, 3.9173538630251417`*^9}, {
  3.934548447799057*^9, 3.934548468908002*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"5b581d55-925b-4911-a1a4-b94685665a32"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ComputeRelationsOfWeight", "[", 
   RowBox[{"b1_", ",", "b2_", ",", 
    RowBox[{"par1_", ":", "5"}], ",", 
    RowBox[{"par2_", ":", "1.2"}]}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "posmonomials", ",", "matvar1", ",", "matvar2", ",", "mat1", ",", "mat2",
       ",", "dimrow"}], "}"}], ",", 
    RowBox[{
     RowBox[{"posmonomials", "=", 
      RowBox[{"FillMonomialsUpTo", "[", 
       RowBox[{
        RowBox[{"Join", "[", 
         RowBox[{"Wk", ",", "Bk"}], "]"}], ",", "b1", ",", "b2"}], "]"}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"matvar1", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"posmonomials", "/.", "rulesk"}], "/.", "rulesb"}], "/.", 
       "rulesf0g0"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"mat1", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"matvar1", "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"x1", "->", 
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], ",", 
             RowBox[{"x2", "->", 
              RowBox[{"#", "[", 
               RowBox[{"[", "2", "]"}], "]"}]}], ",", 
             RowBox[{"y1", "->", 
              RowBox[{"#", "[", 
               RowBox[{"[", "3", "]"}], "]"}]}], ",", 
             RowBox[{"y2", "->", 
              RowBox[{
               RowBox[{"#", "[", 
                RowBox[{"[", "3", "]"}], "]"}], "+", 
               RowBox[{"2", 
                RowBox[{"RandomInteger", "[", "]"}]}], "-", "1"}]}], ",", 
             RowBox[{"f1", "->", 
              RowBox[{"#", "[", 
               RowBox[{"[", "5", "]"}], "]"}]}], ",", 
             RowBox[{"f2", "->", 
              RowBox[{"#", "[", 
               RowBox[{"[", "6", "]"}], "]"}]}], ",", 
             RowBox[{"f3", "->", 
              RowBox[{"#", "[", 
               RowBox[{"[", "7", "]"}], "]"}]}], ",", 
             RowBox[{"f4", "->", 
              RowBox[{"#", "[", 
               RowBox[{"[", "8", "]"}], "]"}]}], ",", 
             RowBox[{"f5", "->", 
              RowBox[{"#", "[", 
               RowBox[{"[", "9", "]"}], "]"}]}], ",", 
             RowBox[{"f6", "->", 
              RowBox[{"#", "[", 
               RowBox[{"[", "10", "]"}], "]"}]}], ",", 
             RowBox[{"g1", "->", 
              RowBox[{"#", "[", 
               RowBox[{"[", "11", "]"}], "]"}]}], ",", 
             RowBox[{"g2", "->", 
              RowBox[{"#", "[", 
               RowBox[{"[", "12", "]"}], "]"}]}], ",", 
             RowBox[{"g3", "->", 
              RowBox[{"#", "[", 
               RowBox[{"[", "13", "]"}], "]"}]}]}], "}"}]}], "&"}], "@", 
         RowBox[{"RandomInteger", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "par1"}], ",", "par1"}], "}"}], ",", "13"}], 
          "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"Ceiling", "[", 
           RowBox[{
            RowBox[{"par2", " ", 
             RowBox[{"Length", "[", "posmonomials", "]"}]}], "+", "15"}], 
           "]"}]}], "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"dimrow", "=", 
      RowBox[{
       RowBox[{"Dimensions", "[", "mat1", "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], ";", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"NullSpace", "[", "mat1", "]"}], ".", "posmonomials"}], "/.", 
       "ksubstitution"}], "/.", "bsubstitution"}]}]}], " ", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"This", " ", "time"}], ",", " ", 
     RowBox[{
     "instead", " ", "of", " ", "computing", " ", "the", " ", "solution", " ",
       "to", " ", "a", " ", "linear", " ", "equation"}], ",", " ", 
     RowBox[{
     "we", " ", "compute", " ", "the", " ", "kernel", " ", "of", " ", "the", 
      " ", "matrix"}]}], "*)"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.914391981047039*^9, 3.914392019331299*^9}, {
   3.9143920507446127`*^9, 3.914392091039894*^9}, {3.91439231289785*^9, 
   3.914392396573063*^9}, {3.914392468749167*^9, 3.914392543737597*^9}, {
   3.914392591322514*^9, 3.91439260094442*^9}, {3.914392691354171*^9, 
   3.914392696008951*^9}, {3.91442439820652*^9, 3.914424408223941*^9}, 
   3.914424942781699*^9, {3.914425035788953*^9, 3.914425055978491*^9}, {
   3.917353652023127*^9, 3.917353677744924*^9}, 3.917353942046755*^9},
 CellLabel->"In[48]:=",ExpressionUUID->"6ee966a6-51f0-46fd-9b16-7726aa0d41a0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Timing", "[", 
  RowBox[{"ComputeRelationsOfWeight", "[", 
   RowBox[{"2", ",", "16"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.9173539068810873`*^9, 3.9173539254467*^9}, {
  3.917353991221842*^9, 3.917353991715787*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"4ef9bb7a-3be3-42ef-a1f9-e2de83973592"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.096163`", ",", 
   RowBox[{"{", 
    RowBox[{
     SuperscriptBox["b3", "2"], "-", 
     RowBox[{"4", " ", "f0", " ", 
      SuperscriptBox["k1", "2"], " ", 
      SuperscriptBox["k2", "2"]}], "-", 
     RowBox[{
      SuperscriptBox["g0", "2"], " ", 
      SuperscriptBox["k1", "2"], " ", 
      SuperscriptBox["k2", "2"]}], "-", 
     RowBox[{"4", " ", "f1", " ", 
      SuperscriptBox["k1", "2"], " ", "k2", " ", "k3"}], "-", 
     RowBox[{"2", " ", "g0", " ", "g1", " ", 
      SuperscriptBox["k1", "2"], " ", "k2", " ", "k3"}], "-", 
     RowBox[{"4", " ", "f2", " ", 
      SuperscriptBox["k1", "2"], " ", 
      SuperscriptBox["k3", "2"]}], "-", 
     RowBox[{
      SuperscriptBox["g1", "2"], " ", 
      SuperscriptBox["k1", "2"], " ", 
      SuperscriptBox["k3", "2"]}], "+", 
     RowBox[{"2", " ", "g0", " ", "g3", " ", "k1", " ", "k2", " ", 
      SuperscriptBox["k3", "2"]}], "+", 
     RowBox[{"2", " ", "g1", " ", "g3", " ", "k1", " ", 
      SuperscriptBox["k3", "3"]}], "-", 
     RowBox[{"4", " ", "f6", " ", 
      SuperscriptBox["k3", "4"]}], "-", 
     RowBox[{
      SuperscriptBox["g3", "2"], " ", 
      SuperscriptBox["k3", "4"]}], "-", 
     RowBox[{"4", " ", "k1", " ", 
      SuperscriptBox["k3", "2"], " ", "k4"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.917353926662654*^9, 3.9173539923682747`*^9, 
  3.917439872124075*^9, 3.91943376819169*^9, 3.919764359516176*^9, 
  3.919859669691142*^9, 3.920377429276922*^9, 3.9210476922425423`*^9, 
  3.923032524845696*^9, 3.923236904526183*^9, 3.923399110999565*^9, 
  3.923400828751008*^9, 3.924094674675535*^9, 3.924330418448532*^9, 
  3.924604328741334*^9, 3.9246874905559273`*^9, 3.92469216077437*^9, 
  3.9246943409042463`*^9, 3.929076642722403*^9, 3.9300284669917088`*^9, 
  3.933674367432467*^9, 3.9345479281588087`*^9, 3.935726151270279*^9, 
  3.941002381450521*^9, 3.941114235458352*^9, 3.941114875435526*^9},
 CellLabel->"Out[49]=",ExpressionUUID->"bac2b259-84f8-4855-9439-97f566d991fe"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Kummer", "=", 
  RowBox[{
   RowBox[{"ComputeRelationsOfWeight", "[", 
    RowBox[{"4", ",", "18"}], "]"}], "[", 
   RowBox[{"[", 
    RowBox[{"-", "1"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9143924000215263`*^9, 3.914392418750424*^9}, {
  3.914392628376317*^9, 3.914392629466785*^9}, {3.9143927205671*^9, 
  3.914392743732112*^9}, {3.914392803282111*^9, 3.914392808312744*^9}, {
  3.9144244135963917`*^9, 3.914424426301216*^9}, {3.914424823517963*^9, 
  3.914424837461318*^9}, {3.914424990178713*^9, 3.914424995919467*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"96433e0d-e282-4a2c-b7ef-33cfed25d791"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    SuperscriptBox["f1", "2"]}], " ", 
   SuperscriptBox["k1", "4"]}], "+", 
  RowBox[{"4", " ", "f0", " ", "f2", " ", 
   SuperscriptBox["k1", "4"]}], "+", 
  RowBox[{"f2", " ", 
   SuperscriptBox["g0", "2"], " ", 
   SuperscriptBox["k1", "4"]}], "-", 
  RowBox[{"f1", " ", "g0", " ", "g1", " ", 
   SuperscriptBox["k1", "4"]}], "+", 
  RowBox[{"f0", " ", 
   SuperscriptBox["g1", "2"], " ", 
   SuperscriptBox["k1", "4"]}], "+", 
  RowBox[{"4", " ", "f0", " ", "f3", " ", 
   SuperscriptBox["k1", "3"], " ", "k2"}], "+", 
  RowBox[{"f3", " ", 
   SuperscriptBox["g0", "2"], " ", 
   SuperscriptBox["k1", "3"], " ", "k2"}], "-", 
  RowBox[{"f1", " ", "g0", " ", "g2", " ", 
   SuperscriptBox["k1", "3"], " ", "k2"}], "+", 
  RowBox[{"2", " ", "f0", " ", "g1", " ", "g2", " ", 
   SuperscriptBox["k1", "3"], " ", "k2"}], "+", 
  RowBox[{"4", " ", "f0", " ", "f4", " ", 
   SuperscriptBox["k1", "2"], " ", 
   SuperscriptBox["k2", "2"]}], "+", 
  RowBox[{"f4", " ", 
   SuperscriptBox["g0", "2"], " ", 
   SuperscriptBox["k1", "2"], " ", 
   SuperscriptBox["k2", "2"]}], "+", 
  RowBox[{"f0", " ", 
   SuperscriptBox["g2", "2"], " ", 
   SuperscriptBox["k1", "2"], " ", 
   SuperscriptBox["k2", "2"]}], "-", 
  RowBox[{"f1", " ", "g0", " ", "g3", " ", 
   SuperscriptBox["k1", "2"], " ", 
   SuperscriptBox["k2", "2"]}], "+", 
  RowBox[{"2", " ", "f0", " ", "g1", " ", "g3", " ", 
   SuperscriptBox["k1", "2"], " ", 
   SuperscriptBox["k2", "2"]}], "+", 
  RowBox[{"4", " ", "f0", " ", "f5", " ", "k1", " ", 
   SuperscriptBox["k2", "3"]}], "+", 
  RowBox[{"f5", " ", 
   SuperscriptBox["g0", "2"], " ", "k1", " ", 
   SuperscriptBox["k2", "3"]}], "+", 
  RowBox[{"2", " ", "f0", " ", "g2", " ", "g3", " ", "k1", " ", 
   SuperscriptBox["k2", "3"]}], "+", 
  RowBox[{"4", " ", "f0", " ", "f6", " ", 
   SuperscriptBox["k2", "4"]}], "+", 
  RowBox[{"f6", " ", 
   SuperscriptBox["g0", "2"], " ", 
   SuperscriptBox["k2", "4"]}], "+", 
  RowBox[{"f0", " ", 
   SuperscriptBox["g3", "2"], " ", 
   SuperscriptBox["k2", "4"]}], "+", 
  RowBox[{"2", " ", "f1", " ", "f3", " ", 
   SuperscriptBox["k1", "3"], " ", "k3"}], "+", 
  RowBox[{"f3", " ", "g0", " ", "g1", " ", 
   SuperscriptBox["k1", "3"], " ", "k3"}], "-", 
  RowBox[{"2", " ", "f2", " ", "g0", " ", "g2", " ", 
   SuperscriptBox["k1", "3"], " ", "k3"}], "+", 
  RowBox[{"f1", " ", "g1", " ", "g2", " ", 
   SuperscriptBox["k1", "3"], " ", "k3"}], "+", 
  RowBox[{"f1", " ", "g0", " ", "g3", " ", 
   SuperscriptBox["k1", "3"], " ", "k3"}], "-", 
  RowBox[{"2", " ", "f0", " ", "g1", " ", "g3", " ", 
   SuperscriptBox["k1", "3"], " ", "k3"}], "+", 
  RowBox[{"4", " ", "f1", " ", "f4", " ", 
   SuperscriptBox["k1", "2"], " ", "k2", " ", "k3"}], "-", 
  RowBox[{"4", " ", "f0", " ", "f5", " ", 
   SuperscriptBox["k1", "2"], " ", "k2", " ", "k3"}], "-", 
  RowBox[{"f5", " ", 
   SuperscriptBox["g0", "2"], " ", 
   SuperscriptBox["k1", "2"], " ", "k2", " ", "k3"}], "+", 
  RowBox[{"2", " ", "f4", " ", "g0", " ", "g1", " ", 
   SuperscriptBox["k1", "2"], " ", "k2", " ", "k3"}], "-", 
  RowBox[{"f3", " ", "g0", " ", "g2", " ", 
   SuperscriptBox["k1", "2"], " ", "k2", " ", "k3"}], "+", 
  RowBox[{"f1", " ", 
   SuperscriptBox["g2", "2"], " ", 
   SuperscriptBox["k1", "2"], " ", "k2", " ", "k3"}], "-", 
  RowBox[{"2", " ", "f2", " ", "g0", " ", "g3", " ", 
   SuperscriptBox["k1", "2"], " ", "k2", " ", "k3"}], "+", 
  RowBox[{"f1", " ", "g1", " ", "g3", " ", 
   SuperscriptBox["k1", "2"], " ", "k2", " ", "k3"}], "-", 
  RowBox[{"2", " ", "f0", " ", "g2", " ", "g3", " ", 
   SuperscriptBox["k1", "2"], " ", "k2", " ", "k3"}], "+", 
  RowBox[{"4", " ", "f1", " ", "f5", " ", "k1", " ", 
   SuperscriptBox["k2", "2"], " ", "k3"}], "-", 
  RowBox[{"8", " ", "f0", " ", "f6", " ", "k1", " ", 
   SuperscriptBox["k2", "2"], " ", "k3"}], "-", 
  RowBox[{"2", " ", "f6", " ", 
   SuperscriptBox["g0", "2"], " ", "k1", " ", 
   SuperscriptBox["k2", "2"], " ", "k3"}], "+", 
  RowBox[{"2", " ", "f5", " ", "g0", " ", "g1", " ", "k1", " ", 
   SuperscriptBox["k2", "2"], " ", "k3"}], "-", 
  RowBox[{"f3", " ", "g0", " ", "g3", " ", "k1", " ", 
   SuperscriptBox["k2", "2"], " ", "k3"}], "+", 
  RowBox[{"2", " ", "f1", " ", "g2", " ", "g3", " ", "k1", " ", 
   SuperscriptBox["k2", "2"], " ", "k3"}], "-", 
  RowBox[{"2", " ", "f0", " ", 
   SuperscriptBox["g3", "2"], " ", "k1", " ", 
   SuperscriptBox["k2", "2"], " ", "k3"}], "+", 
  RowBox[{"4", " ", "f1", " ", "f6", " ", 
   SuperscriptBox["k2", "3"], " ", "k3"}], "+", 
  RowBox[{"2", " ", "f6", " ", "g0", " ", "g1", " ", 
   SuperscriptBox["k2", "3"], " ", "k3"}], "+", 
  RowBox[{"f1", " ", 
   SuperscriptBox["g3", "2"], " ", 
   SuperscriptBox["k2", "3"], " ", "k3"}], "-", 
  RowBox[{
   SuperscriptBox["f3", "2"], " ", 
   SuperscriptBox["k1", "2"], " ", 
   SuperscriptBox["k3", "2"]}], "+", 
  RowBox[{"4", " ", "f2", " ", "f4", " ", 
   SuperscriptBox["k1", "2"], " ", 
   SuperscriptBox["k3", "2"]}], "-", 
  RowBox[{"2", " ", "f1", " ", "f5", " ", 
   SuperscriptBox["k1", "2"], " ", 
   SuperscriptBox["k3", "2"]}], "+", 
  RowBox[{"4", " ", "f0", " ", "f6", " ", 
   SuperscriptBox["k1", "2"], " ", 
   SuperscriptBox["k3", "2"]}], "+", 
  RowBox[{"f6", " ", 
   SuperscriptBox["g0", "2"], " ", 
   SuperscriptBox["k1", "2"], " ", 
   SuperscriptBox["k3", "2"]}], "-", 
  RowBox[{"f5", " ", "g0", " ", "g1", " ", 
   SuperscriptBox["k1", "2"], " ", 
   SuperscriptBox["k3", "2"]}], "+", 
  RowBox[{"f4", " ", 
   SuperscriptBox["g1", "2"], " ", 
   SuperscriptBox["k1", "2"], " ", 
   SuperscriptBox["k3", "2"]}], "-", 
  RowBox[{"f3", " ", "g1", " ", "g2", " ", 
   SuperscriptBox["k1", "2"], " ", 
   SuperscriptBox["k3", "2"]}], "+", 
  RowBox[{"f2", " ", 
   SuperscriptBox["g2", "2"], " ", 
   SuperscriptBox["k1", "2"], " ", 
   SuperscriptBox["k3", "2"]}], "-", 
  RowBox[{"f3", " ", "g0", " ", "g3", " ", 
   SuperscriptBox["k1", "2"], " ", 
   SuperscriptBox["k3", "2"]}], "-", 
  RowBox[{"f1", " ", "g2", " ", "g3", " ", 
   SuperscriptBox["k1", "2"], " ", 
   SuperscriptBox["k3", "2"]}], "+", 
  RowBox[{"f0", " ", 
   SuperscriptBox["g3", "2"], " ", 
   SuperscriptBox["k1", "2"], " ", 
   SuperscriptBox["k3", "2"]}], "+", 
  RowBox[{"4", " ", "f2", " ", "f5", " ", "k1", " ", "k2", " ", 
   SuperscriptBox["k3", "2"]}], "-", 
  RowBox[{"4", " ", "f1", " ", "f6", " ", "k1", " ", "k2", " ", 
   SuperscriptBox["k3", "2"]}], "-", 
  RowBox[{"2", " ", "f6", " ", "g0", " ", "g1", " ", "k1", " ", "k2", " ", 
   SuperscriptBox["k3", "2"]}], "+", 
  RowBox[{"f5", " ", 
   SuperscriptBox["g1", "2"], " ", "k1", " ", "k2", " ", 
   SuperscriptBox["k3", "2"]}], "+", 
  RowBox[{"f5", " ", "g0", " ", "g2", " ", "k1", " ", "k2", " ", 
   SuperscriptBox["k3", "2"]}], "-", 
  RowBox[{"2", " ", "f4", " ", "g0", " ", "g3", " ", "k1", " ", "k2", " ", 
   SuperscriptBox["k3", "2"]}], "-", 
  RowBox[{"f3", " ", "g1", " ", "g3", " ", "k1", " ", "k2", " ", 
   SuperscriptBox["k3", "2"]}], "+", 
  RowBox[{"2", " ", "f2", " ", "g2", " ", "g3", " ", "k1", " ", "k2", " ", 
   SuperscriptBox["k3", "2"]}], "-", 
  RowBox[{"f1", " ", 
   SuperscriptBox["g3", "2"], " ", "k1", " ", "k2", " ", 
   SuperscriptBox["k3", "2"]}], "+", 
  RowBox[{"4", " ", "f2", " ", "f6", " ", 
   SuperscriptBox["k2", "2"], " ", 
   SuperscriptBox["k3", "2"]}], "+", 
  RowBox[{"f6", " ", 
   SuperscriptBox["g1", "2"], " ", 
   SuperscriptBox["k2", "2"], " ", 
   SuperscriptBox["k3", "2"]}], "+", 
  RowBox[{"2", " ", "f6", " ", "g0", " ", "g2", " ", 
   SuperscriptBox["k2", "2"], " ", 
   SuperscriptBox["k3", "2"]}], "-", 
  RowBox[{"f5", " ", "g0", " ", "g3", " ", 
   SuperscriptBox["k2", "2"], " ", 
   SuperscriptBox["k3", "2"]}], "+", 
  RowBox[{"f2", " ", 
   SuperscriptBox["g3", "2"], " ", 
   SuperscriptBox["k2", "2"], " ", 
   SuperscriptBox["k3", "2"]}], "+", 
  RowBox[{"2", " ", "f3", " ", "f5", " ", "k1", " ", 
   SuperscriptBox["k3", "3"]}], "-", 
  RowBox[{"2", " ", "f6", " ", "g0", " ", "g2", " ", "k1", " ", 
   SuperscriptBox["k3", "3"]}], "+", 
  RowBox[{"f5", " ", "g1", " ", "g2", " ", "k1", " ", 
   SuperscriptBox["k3", "3"]}], "+", 
  RowBox[{"f5", " ", "g0", " ", "g3", " ", "k1", " ", 
   SuperscriptBox["k3", "3"]}], "-", 
  RowBox[{"2", " ", "f4", " ", "g1", " ", "g3", " ", "k1", " ", 
   SuperscriptBox["k3", "3"]}], "+", 
  RowBox[{"f3", " ", "g2", " ", "g3", " ", "k1", " ", 
   SuperscriptBox["k3", "3"]}], "+", 
  RowBox[{"4", " ", "f3", " ", "f6", " ", "k2", " ", 
   SuperscriptBox["k3", "3"]}], "+", 
  RowBox[{"2", " ", "f6", " ", "g1", " ", "g2", " ", "k2", " ", 
   SuperscriptBox["k3", "3"]}], "-", 
  RowBox[{"f5", " ", "g1", " ", "g3", " ", "k2", " ", 
   SuperscriptBox["k3", "3"]}], "+", 
  RowBox[{"f3", " ", 
   SuperscriptBox["g3", "2"], " ", "k2", " ", 
   SuperscriptBox["k3", "3"]}], "-", 
  RowBox[{
   SuperscriptBox["f5", "2"], " ", 
   SuperscriptBox["k3", "4"]}], "+", 
  RowBox[{"4", " ", "f4", " ", "f6", " ", 
   SuperscriptBox["k3", "4"]}], "+", 
  RowBox[{"f6", " ", 
   SuperscriptBox["g2", "2"], " ", 
   SuperscriptBox["k3", "4"]}], "-", 
  RowBox[{"f5", " ", "g2", " ", "g3", " ", 
   SuperscriptBox["k3", "4"]}], "+", 
  RowBox[{"f4", " ", 
   SuperscriptBox["g3", "2"], " ", 
   SuperscriptBox["k3", "4"]}], "+", 
  RowBox[{"4", " ", "f0", " ", 
   SuperscriptBox["k1", "3"], " ", "k4"}], "+", 
  RowBox[{
   SuperscriptBox["g0", "2"], " ", 
   SuperscriptBox["k1", "3"], " ", "k4"}], "+", 
  RowBox[{"2", " ", "f1", " ", 
   SuperscriptBox["k1", "2"], " ", "k2", " ", "k4"}], "+", 
  RowBox[{"g0", " ", "g1", " ", 
   SuperscriptBox["k1", "2"], " ", "k2", " ", "k4"}], "+", 
  RowBox[{"g0", " ", "g2", " ", "k1", " ", 
   SuperscriptBox["k2", "2"], " ", "k4"}], "+", 
  RowBox[{"g0", " ", "g3", " ", 
   SuperscriptBox["k2", "3"], " ", "k4"}], "+", 
  RowBox[{"4", " ", "f2", " ", 
   SuperscriptBox["k1", "2"], " ", "k3", " ", "k4"}], "+", 
  RowBox[{
   SuperscriptBox["g1", "2"], " ", 
   SuperscriptBox["k1", "2"], " ", "k3", " ", "k4"}], "-", 
  RowBox[{"2", " ", "g0", " ", "g2", " ", 
   SuperscriptBox["k1", "2"], " ", "k3", " ", "k4"}], "+", 
  RowBox[{"2", " ", "f3", " ", "k1", " ", "k2", " ", "k3", " ", "k4"}], "+", 
  RowBox[{"g1", " ", "g2", " ", "k1", " ", "k2", " ", "k3", " ", "k4"}], "-", 
  
  RowBox[{
  "3", " ", "g0", " ", "g3", " ", "k1", " ", "k2", " ", "k3", " ", "k4"}], 
  "+", 
  RowBox[{"g1", " ", "g3", " ", 
   SuperscriptBox["k2", "2"], " ", "k3", " ", "k4"}], "+", 
  RowBox[{"4", " ", "f4", " ", "k1", " ", 
   SuperscriptBox["k3", "2"], " ", "k4"}], "+", 
  RowBox[{
   SuperscriptBox["g2", "2"], " ", "k1", " ", 
   SuperscriptBox["k3", "2"], " ", "k4"}], "-", 
  RowBox[{"2", " ", "g1", " ", "g3", " ", "k1", " ", 
   SuperscriptBox["k3", "2"], " ", "k4"}], "+", 
  RowBox[{"2", " ", "f5", " ", "k2", " ", 
   SuperscriptBox["k3", "2"], " ", "k4"}], "+", 
  RowBox[{"g2", " ", "g3", " ", "k2", " ", 
   SuperscriptBox["k3", "2"], " ", "k4"}], "+", 
  RowBox[{"4", " ", "f6", " ", 
   SuperscriptBox["k3", "3"], " ", "k4"}], "+", 
  RowBox[{
   SuperscriptBox["g3", "2"], " ", 
   SuperscriptBox["k3", "3"], " ", "k4"}], "-", 
  RowBox[{
   SuperscriptBox["k2", "2"], " ", 
   SuperscriptBox["k4", "2"]}], "+", 
  RowBox[{"4", " ", "k1", " ", "k3", " ", 
   SuperscriptBox["k4", "2"]}]}]], "Output",
 CellChangeTimes->{
  3.914392419072654*^9, 3.914392511754361*^9, 3.9143925494409657`*^9, {
   3.91439260326728*^9, 3.914392629968836*^9}, {3.914392700015932*^9, 
   3.914392721671818*^9}, 3.914392762162711*^9, 3.914392834164544*^9, 
   3.914408367062015*^9, 3.91440848012215*^9, 3.9144087821691504`*^9, 
   3.914413849424109*^9, 3.914414002785082*^9, 3.914416493411922*^9, 
   3.914420501048983*^9, 3.914421596011177*^9, {3.9144248243263273`*^9, 
   3.9144248528809834`*^9}, 3.914425011422505*^9, 3.9144782131917562`*^9, 
   3.914478396524357*^9, 3.91448996709306*^9, 3.91449273041553*^9, 
   3.914494783721264*^9, 3.91449516413124*^9, 3.9146502593155003`*^9, 
   3.915100118355954*^9, 3.915104587865161*^9, 3.915106390176219*^9, 
   3.915109757775186*^9, 3.9156914422312117`*^9, 3.9156930325370398`*^9, 
   3.915707466304854*^9, 3.915711501705578*^9, 3.915714108551317*^9, 
   3.915715461205699*^9, 3.915720150486273*^9, 3.9157757211683273`*^9, 
   3.916828531515732*^9, 3.916829133050167*^9, 3.9168293067242393`*^9, 
   3.916922223635223*^9, 3.916924087808256*^9, 3.916986186739785*^9, 
   3.9169876728286057`*^9, 3.9169886838658867`*^9, 3.916993806103821*^9, 
   3.91708457835791*^9, 3.917439886699851*^9, 3.9194337825706053`*^9, 
   3.9197643723121243`*^9, 3.919859680792346*^9, 3.920377439792815*^9, 
   3.921047702541951*^9, 3.9230325390829782`*^9, 3.923236919018895*^9, 
   3.923399122903707*^9, 3.923400841318884*^9, 3.924094688751645*^9, 
   3.924330429875144*^9, 3.9246043400384808`*^9, 3.924687503194737*^9, 
   3.9246921730434523`*^9, 3.924694351988185*^9, 3.929076661701316*^9, 
   3.930028479764717*^9, 3.933674386931963*^9, 3.934547942367194*^9, 
   3.935726200795341*^9, 3.9410023944507732`*^9, 3.941114248060176*^9, 
   3.94111488754758*^9},
 CellLabel->"Out[50]=",ExpressionUUID->"d5fda715-b7d5-4555-8063-2a74839fdc47"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"EvenEquationsBs", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"ComputeEquations2", "@@", 
         RowBox[{"indicesBs", "[", 
          RowBox[{"[", "#", "]"}], "]"}]}], ")"}], "&"}], "/@", 
      RowBox[{"Table", "[", 
       RowBox[{"i", ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "21"}], "}"}]}], "]"}]}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Export", "[", 
     RowBox[{
     "\"\<Equations of the bibj.txt\>\"", ",", " ", "EvenEquationsBs"}], 
     "]"}], ";"}], "*)"}], " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "This", " ", "code", " ", "generates", " ", "all", " ", "the", " ", 
     "even", " ", "relations", " ", "regarding", " ", "the", " ", "bibj", " ",
      "and", " ", "stores", " ", "it", " ", 
     RowBox[{"is", ".", " ", "It"}], " ", "is", " ", "left", " ", "as", " ", 
     "a", " ", "comment", " ", "because", " ", "it", " ", "takes", " ", "a", 
     " ", "really", " ", "long", " ", "time", " ", "to", " ", "evaluate"}], 
    ",", " ", 
    RowBox[{
    "but", " ", "the", " ", "text", " ", "file", " ", "is", " ", 
     "provided"}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.914391257441173*^9, 3.9143913710994663`*^9}, {
  3.914391886990779*^9, 3.9143918873435297`*^9}, {3.914492723559347*^9, 
  3.9144927784861183`*^9}, {3.917414728636422*^9, 3.9174148196983023`*^9}, {
  3.919434864789446*^9, 3.919434865089239*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"2fb9896c-303c-4857-a4ee-844238d1b31c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"EvenEquationsBs", "=", 
  RowBox[{
   RowBox[{"Import", "[", 
    RowBox[{
    "\"\</home/aghernandez/Documents/Wolfram Mathematica/Equations of the \
bibj.txt\>\"", ",", "\"\<List\>\""}], "]"}], "//", 
   "ToExpression"}]}]], "Input",
 CellChangeTimes->{{3.914391374655446*^9, 3.914391431246335*^9}, {
  3.914391476464237*^9, 3.914391486369749*^9}, {3.914391856749404*^9, 
  3.914391857084269*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"b99f531c-6575-4a3a-a98f-1b61897e04ef"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{"{", 
       RowBox[{
         RowBox[{
           SuperscriptBox["b1", "2"], "-", 
           RowBox[{"4", " ", "f2", " ", 
             SuperscriptBox["k1", "4"]}], "-", 
           RowBox[{
             SuperscriptBox["g1", "2"], " ", 
             SuperscriptBox["k1", "4"]}], "-", 
           RowBox[{"4", " ", "f3", " ", 
             SuperscriptBox["k1", "3"], " ", "k2"}], "-", 
           RowBox[{"2", " ", "g1", " ", "g2", " ", 
             SuperscriptBox["k1", "3"], " ", "k2"}], "-", 
           RowBox[{"4", " ", "f4", " ", 
             SuperscriptBox["k1", "2"], " ", 
             SuperscriptBox["k2", "2"]}], "-", 
           RowBox[{
             SuperscriptBox["g2", "2"], " ", 
             SuperscriptBox["k1", "2"], " ", 
             SuperscriptBox["k2", "2"]}], "-", 
           RowBox[{"2", " ", "g1", " ", "g3", " ", 
             SuperscriptBox["k1", "2"], " ", 
             SuperscriptBox["k2", "2"]}], "-", 
           RowBox[{"4", " ", "f5", " ", "k1", " ", 
             SuperscriptBox["k2", "3"]}], "-", 
           RowBox[{"2", " ", "g2", " ", "g3", " ", "k1", " ", 
             SuperscriptBox["k2", "3"]}], "-", 
           RowBox[{"4", " ", "f6", " ", 
             SuperscriptBox["k2", "4"]}], "-", 
           RowBox[{
             SuperscriptBox["g3", "2"], " ", 
             SuperscriptBox["k2", "4"]}], "+", 
           RowBox[{"2", " ", "g1", " ", "g3", " ", 
             SuperscriptBox["k1", "3"], " ", "k3"}], "+", 
           RowBox[{"4", " ", "f5", " ", 
             SuperscriptBox["k1", "2"], " ", "k2", " ", "k3"}], "+", 
           RowBox[{"2", " ", "g2", " ", "g3", " ", 
             SuperscriptBox["k1", "2"], " ", "k2", " ", "k3"}], "+", 
           RowBox[{"8", " ", "f6", " ", "k1", " ", 
             SuperscriptBox["k2", "2"], " ", "k3"}], "+", 
           RowBox[{"2", " ", 
             SuperscriptBox["g3", "2"], " ", "k1", " ", 
             SuperscriptBox["k2", "2"], " ", "k3"}], "-", 
           RowBox[{"4", " ", "f6", " ", 
             SuperscriptBox["k1", "2"], " ", 
             SuperscriptBox["k3", "2"]}], "-", 
           RowBox[{
             SuperscriptBox["g3", "2"], " ", 
             SuperscriptBox["k1", "2"], " ", 
             SuperscriptBox["k3", "2"]}], "-", 
           RowBox[{"4", " ", 
             SuperscriptBox["k1", "3"], " ", "k4"}]}], ",", 
         TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], ",", 
         TemplateBox[{"18"}, "OutputSizeLimit`Skeleton"], ",", 
         RowBox[{
           SuperscriptBox["b6", "2"], "-", 
           RowBox[{"64", " ", "f0", " ", 
             SuperscriptBox["f3", "2"], " ", 
             SuperscriptBox["f5", "2"], " ", 
             SuperscriptBox["k1", "4"]}], "+", 
           RowBox[{"64", " ", 
             SuperscriptBox["f1", "2"], " ", "f4", " ", 
             SuperscriptBox["f5", "2"], " ", 
             SuperscriptBox["k1", "4"]}], "-", 
           RowBox[{"256", " ", "f0", " ", "f2", " ", "f4", " ", 
             SuperscriptBox["f5", "2"], " ", 
             SuperscriptBox["k1", "4"]}], "-", 
           RowBox[{"128", " ", 
             SuperscriptBox["f1", "2"], " ", 
             SuperscriptBox["f4", "2"], " ", "f6", " ", 
             SuperscriptBox["k1", "4"]}], "+", 
           RowBox[{"512", " ", "f0", " ", "f2", " ", 
             SuperscriptBox["f4", "2"], " ", "f6", " ", 
             SuperscriptBox["k1", "4"]}], "+", 
           RowBox[{"48", " ", 
             SuperscriptBox["f1", "2"], " ", "f3", " ", "f5", " ", "f6", " ", 
             
             SuperscriptBox["k1", "4"]}], "-", 
           
           RowBox[{"192", " ", "f0", " ", "f2", " ", "f3", " ", "f5", " ", 
             "f6", " ", 
             SuperscriptBox["k1", "4"]}], "-", 
           RowBox[{"16", " ", 
             SuperscriptBox["f3", "2"], " ", 
             SuperscriptBox["f5", "2"], " ", 
             SuperscriptBox["g0", "2"], " ", 
             SuperscriptBox["k1", "4"]}], "-", 
           RowBox[{"64", " ", "f2", " ", "f4", " ", 
             SuperscriptBox["f5", "2"], " ", 
             SuperscriptBox["g0", "2"], " ", 
             SuperscriptBox["k1", "4"]}], "+", 
           RowBox[{"128", " ", "f2", " ", 
             SuperscriptBox["f4", "2"], " ", "f6", " ", 
             SuperscriptBox["g0", "2"], " ", 
             SuperscriptBox["k1", "4"]}], "-", 
           RowBox[{"48", " ", "f2", " ", "f3", " ", "f5", " ", "f6", " ", 
             SuperscriptBox["g0", "2"], " ", 
             SuperscriptBox["k1", "4"]}], "+", 
           RowBox[{"64", " ", "f1", " ", "f4", " ", 
             SuperscriptBox["f5", "2"], " ", "g0", " ", "g1", " ", 
             SuperscriptBox["k1", "4"]}], "-", 
           RowBox[{"128", " ", "f1", " ", 
             SuperscriptBox["f4", "2"], " ", "f6", " ", "g0", " ", "g1", " ", 
             
             SuperscriptBox["k1", "4"]}], "+", 
           
           RowBox[{"48", " ", "f1", " ", "f3", " ", "f5", " ", "f6", " ", 
             "g0", " ", "g1", " ", 
             SuperscriptBox["k1", "4"]}], "-", 
           RowBox[{"64", " ", "f0", " ", "f4", " ", 
             SuperscriptBox["f5", "2"], " ", 
             SuperscriptBox["g1", "2"], " ", 
             SuperscriptBox["k1", "4"]}], "+", 
           RowBox[{"128", " ", "f0", " ", 
             SuperscriptBox["f4", "2"], " ", "f6", " ", 
             SuperscriptBox["g1", "2"], " ", 
             SuperscriptBox["k1", "4"]}], "-", 
           RowBox[{"48", " ", "f0", " ", "f3", " ", "f5", " ", "f6", " ", 
             SuperscriptBox["g1", "2"], " ", 
             SuperscriptBox["k1", "4"]}], "+", 
           RowBox[{"32", " ", "f1", " ", "f3", " ", 
             SuperscriptBox["f5", "2"], " ", "g0", " ", "g2", " ", 
             SuperscriptBox["k1", "4"]}], "+", 
           TemplateBox[{"5426"}, "OutputSizeLimit`Skeleton"], "+", 
           RowBox[{"128", " ", "f5", " ", "f6", " ", "g2", " ", "g3", " ", 
             SuperscriptBox["k3", "2"], " ", 
             SuperscriptBox["k4", "2"]}], "+", 
           RowBox[{"32", " ", 
             SuperscriptBox["f5", "2"], " ", 
             SuperscriptBox["g3", "2"], " ", 
             SuperscriptBox["k3", "2"], " ", 
             SuperscriptBox["k4", "2"]}], "-", 
           RowBox[{"160", " ", "f4", " ", "f6", " ", 
             SuperscriptBox["g3", "2"], " ", 
             SuperscriptBox["k3", "2"], " ", 
             SuperscriptBox["k4", "2"]}], "-", 
           RowBox[{"8", " ", "f6", " ", 
             SuperscriptBox["g2", "2"], " ", 
             SuperscriptBox["g3", "2"], " ", 
             SuperscriptBox["k3", "2"], " ", 
             SuperscriptBox["k4", "2"]}], "-", 
           RowBox[{"32", " ", "f6", " ", "g1", " ", 
             SuperscriptBox["g3", "3"], " ", 
             SuperscriptBox["k3", "2"], " ", 
             SuperscriptBox["k4", "2"]}], "+", 
           RowBox[{"32", " ", "f5", " ", "g2", " ", 
             SuperscriptBox["g3", "3"], " ", 
             SuperscriptBox["k3", "2"], " ", 
             SuperscriptBox["k4", "2"]}], "-", 
           RowBox[{"20", " ", "f4", " ", 
             SuperscriptBox["g3", "4"], " ", 
             SuperscriptBox["k3", "2"], " ", 
             SuperscriptBox["k4", "2"]}], "+", 
           RowBox[{"3", " ", 
             SuperscriptBox["g2", "2"], " ", 
             SuperscriptBox["g3", "4"], " ", 
             SuperscriptBox["k3", "2"], " ", 
             SuperscriptBox["k4", "2"]}], "-", 
           RowBox[{"4", " ", "g1", " ", 
             SuperscriptBox["g3", "5"], " ", 
             SuperscriptBox["k3", "2"], " ", 
             SuperscriptBox["k4", "2"]}], "-", 
           RowBox[{"64", " ", 
             SuperscriptBox["f5", "2"], " ", "k1", " ", 
             SuperscriptBox["k4", "3"]}], "-", 
           RowBox[{"64", " ", "f5", " ", "g2", " ", "g3", " ", "k1", " ", 
             SuperscriptBox["k4", "3"]}], "-", 
           RowBox[{"16", " ", 
             SuperscriptBox["g2", "2"], " ", 
             SuperscriptBox["g3", "2"], " ", "k1", " ", 
             SuperscriptBox["k4", "3"]}], "-", 
           RowBox[{"64", " ", "f5", " ", "f6", " ", "k2", " ", 
             SuperscriptBox["k4", "3"]}], "-", 
           RowBox[{"32", " ", "f6", " ", "g2", " ", "g3", " ", "k2", " ", 
             SuperscriptBox["k4", "3"]}], "-", 
           RowBox[{"16", " ", "f5", " ", 
             SuperscriptBox["g3", "2"], " ", "k2", " ", 
             SuperscriptBox["k4", "3"]}], "-", 
           RowBox[{"8", " ", "g2", " ", 
             SuperscriptBox["g3", "3"], " ", "k2", " ", 
             SuperscriptBox["k4", "3"]}], "-", 
           RowBox[{"64", " ", 
             SuperscriptBox["f6", "2"], " ", "k3", " ", 
             SuperscriptBox["k4", "3"]}], "-", 
           RowBox[{"32", " ", "f6", " ", 
             SuperscriptBox["g3", "2"], " ", "k3", " ", 
             SuperscriptBox["k4", "3"]}], "-", 
           RowBox[{"4", " ", 
             SuperscriptBox["g3", "4"], " ", "k3", " ", 
             SuperscriptBox["k4", "3"]}]}]}], "}"}], Short[#, 8]& ], "line" -> 
   52, "sessionID" -> 33935327731729313462, "byteCount" -> 2269568, "size" -> 
   8, "stored" -> False, "expr" -> Missing["NotStored"], "wrap" -> 
   OutputSizeLimit`Defer, "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{{3.914391407419298*^9, 3.914391431890781*^9}, 
   3.914391486983576*^9, 3.914391860059003*^9, 3.914408367334813*^9, 
   3.914408472153151*^9, 3.914413849881214*^9, 3.914414003100802*^9, 
   3.914416493785926*^9, 3.9144205014245243`*^9, 3.9144215964860477`*^9, 
   3.914478213474017*^9, 3.914478396870348*^9, 3.914489967966501*^9, 
   3.914492730792612*^9, 3.914494784069942*^9, 3.9144951644067297`*^9, 
   3.914650259579391*^9, 3.914823288028058*^9, 3.915100118598721*^9, 
   3.915104588046941*^9, 3.915106390350266*^9, 3.915109758014935*^9, 
   3.915691442425065*^9, 3.915693032733032*^9, 3.9157074666471024`*^9, 
   3.915711501854336*^9, 3.915714108864436*^9, 3.915715461463407*^9, 
   3.915720150695202*^9, 3.915775721395122*^9, 3.916828531764879*^9, 
   3.9168291332748632`*^9, 3.916829307067721*^9, 3.9169222239010067`*^9, 
   3.916924088081167*^9, 3.916986186946817*^9, 3.91698767306964*^9, 
   3.91698868446338*^9, 3.916993806348978*^9, 3.917084578620289*^9, 
   3.91743988688815*^9, 3.9194337828635073`*^9, 3.9197643725779133`*^9, 
   3.919859680967218*^9, 3.9203774399951267`*^9, 3.92104770274004*^9, 
   3.923032539374124*^9, 3.923236919294344*^9, 3.9233991232080936`*^9, 
   3.9234008416040173`*^9, 3.9240946891555557`*^9, 3.9243304300934267`*^9, 
   3.924604340323296*^9, 3.924687503419932*^9, 3.924692173530476*^9, 
   3.924694352258812*^9, 3.929076661943467*^9, 3.930028480000504*^9, 
   3.933674387225033*^9, 3.9345479427979403`*^9, 3.935726202141966*^9, 
   3.9410023946491213`*^9, 3.941114248377741*^9, 3.941114887742815*^9},
 CellLabel->"Out[52]=",ExpressionUUID->"9cd4eeb2-57f5-46e9-be5d-5d707bc1dd12"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"altMatCoeff", "=", 
  RowBox[{"Linearise", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Prepend", "[", 
        RowBox[{"EvenEquationsBs", ",", "Kummer"}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"b1", "->", "0"}], ",", 
         RowBox[{"b2", "->", "0"}], ",", 
         RowBox[{"b3", "->", "0"}], ",", 
         RowBox[{"b4", "->", "0"}], ",", 
         RowBox[{"b5", "->", "0"}], ",", 
         RowBox[{"b6", "->", "0"}]}], "}"}]}], ")"}], "/.", 
     "ksubstitutioninv"}], ",", "Ks4"}], "]"}], " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "We", " ", "are", " ", "trying", " ", "to", " ", "find", " ", "the", " ", 
     "existing", " ", "relations", " ", "between", " ", "the", " ", "bibj"}], 
    ",", " ", 
    RowBox[{
    "so", " ", "first", " ", "we", " ", "compute", " ", "a", " ", "matrix", 
     " ", "where", " ", "the", " ", "entries", " ", "correspond", " ", "to", 
     " ", "the", " ", "coefficients", " ", "of", " ", "the", " ", "monomials",
      " ", "of", " ", "degree", " ", "4", " ", "on", " ", "the", " ", 
     "ks"}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.906787842643721*^9, 3.906787859922071*^9}, {
   3.906788218593045*^9, 3.906788264987507*^9}, 3.906788487428959*^9, {
   3.914392853440742*^9, 3.914392856952293*^9}, {3.91741555657297*^9, 
   3.917415664639737*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"5f6987a3-c42a-4d7c-a30b-13ec75520383"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{"{", 
       TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], "}"}], Short[#, 8]& ], 
   "line" -> 53, "sessionID" -> 33935327731729313462, "byteCount" -> 1480480, 
   "size" -> 8, "stored" -> False, "expr" -> Missing["NotStored"], "wrap" -> 
   OutputSizeLimit`Defer, "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{{3.9067884832427073`*^9, 3.906788488310186*^9}, 
   3.906789532240335*^9, 3.906789771656069*^9, 3.9142651015066977`*^9, 
   3.91438961496384*^9, 3.914392859687334*^9, 3.914408368591299*^9, 
   3.914408475335293*^9, 3.9144088156072206`*^9, 3.914413851451147*^9, 
   3.914414004228435*^9, 3.914416495238496*^9, 3.914420502956523*^9, 
   3.914421597830697*^9, 3.914478214773288*^9, 3.914478397982839*^9, 
   3.914489969863812*^9, 3.914492732099305*^9, 3.914494785212803*^9, 
   3.914495165480158*^9, 3.9146502606493683`*^9, 3.915100119580513*^9, 
   3.915104588914816*^9, 3.915106391240966*^9, 3.915109759112451*^9, 
   3.915691443350848*^9, 3.915693033586198*^9, 3.9157074676063128`*^9, 
   3.915711502996735*^9, 3.915714110572896*^9, 3.9157154624177303`*^9, 
   3.9157201515422087`*^9, 3.915775722348177*^9, 3.916828531953535*^9, 
   3.916829133460846*^9, 3.91682930929846*^9, 3.9169222252169027`*^9, 
   3.91692408929196*^9, 3.916986187868586*^9, 3.916987673978039*^9, 
   3.916988686098143*^9, 3.9169938073989067`*^9, 3.917084579766885*^9, 
   3.9174398878201523`*^9, 3.9194337839553556`*^9, 3.919764375302079*^9, 
   3.919859681830043*^9, 3.920377440865246*^9, 3.921047703582122*^9, 
   3.923032540339839*^9, 3.923236920426279*^9, 3.923399124551169*^9, 
   3.923400842507275*^9, 3.9240946904916773`*^9, 3.9243304313824*^9, 
   3.924604341195238*^9, 3.924687504375373*^9, 3.9246921746617527`*^9, 
   3.9246943531336517`*^9, 3.929076663162734*^9, 3.9300284810881453`*^9, 
   3.9336743884849873`*^9, 3.934547945033862*^9, 3.935726207817863*^9, 
   3.9410023956134567`*^9, 3.9411142494156227`*^9, 3.941114888734494*^9},
 CellLabel->"Out[53]=",ExpressionUUID->"195c30cd-3631-4f5b-bc13-42c980ff8fe2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NS", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"2", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", "f6"}], "+", 
          SuperscriptBox["g3", "2"]}], ")"}], "^", "3"}]}], ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "f6"}], "+", 
         SuperscriptBox["g3", "2"]}], ")"}], "^", "3"}], ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "f6"}], "+", 
         SuperscriptBox["g3", "2"]}], ")"}], "^", "2"}]}], "}"}], "*", 
    RowBox[{"NullSpace", "[", 
     RowBox[{"Transpose", "[", 
      RowBox[{"altMatCoeff", "[", 
       RowBox[{"[", 
        RowBox[{"1", ";;", "20"}], "]"}], "]"}], "]"}], "]"}]}], "//", 
   "Simplify", " ", 
   RowBox[{"(*", 
    RowBox[{
    "The", " ", "kernel", " ", "of", " ", "this", " ", "matrix", " ", "has", 
     " ", "degree", " ", "3", " ", "and", " ", "gives", " ", "us", " ", "the",
      " ", 
     RowBox[{"relations", ".", " ", "I"}], " ", "multiply", " ", "them", " ", 
     "by", " ", "powers", " ", "of", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", "*", "f6"}], "+", 
       RowBox[{"g3", "^", "2"}]}], ")"}], " ", "to", " ", "remove", " ", 
     "all", " ", "denominators"}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.906788493105138*^9, 3.906788543042992*^9}, {
   3.906788618821125*^9, 3.906788629845024*^9}, 3.906788759967999*^9, {
   3.9067893040236197`*^9, 3.906789308453567*^9}, 3.906789678051528*^9, {
   3.9067898074244213`*^9, 3.906789808633732*^9}, {3.914393032141613*^9, 
   3.914393034696443*^9}, 3.9143936109586697`*^9, {3.917415684957849*^9, 
   3.9174157366136103`*^9}, {3.934548819150651*^9, 3.934548825667192*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"d4936d66-35c8-4e2a-888c-2949f9a0071a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "f6"}], "+", 
         SuperscriptBox["g3", "2"]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "f6", " ", "g2"}], "+", 
        RowBox[{"g3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "f5"}], "+", 
           RowBox[{"g2", " ", "g3"}]}], ")"}]}]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"32", " ", 
       SuperscriptBox["f6", "3"], " ", 
       SuperscriptBox["g0", "2"], " ", "g2"}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["f6", "2"], " ", "g3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", " ", "f0", " ", "f5"}], "+", 
         RowBox[{"2", " ", "f5", " ", 
          SuperscriptBox["g0", "2"]}], "+", 
         RowBox[{"g0", " ", "g1", " ", 
          SuperscriptBox["g2", "2"]}], "-", 
         RowBox[{"2", " ", "f1", " ", "g1", " ", "g3"}], "+", 
         RowBox[{"g0", " ", 
          SuperscriptBox["g1", "2"], " ", "g3"}], "+", 
         RowBox[{"4", " ", "f0", " ", "g2", " ", "g3"}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["g0", "2"], " ", "g2", " ", "g3"}]}], ")"}]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["f4", "2"], " ", "g0", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", "f6"}], "+", 
          SuperscriptBox["g3", "2"]}], ")"}], "2"]}], "+", 
      RowBox[{"2", " ", "f4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "f6"}], "+", 
         SuperscriptBox["g3", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "16"}], " ", 
          SuperscriptBox["f5", "2"], " ", "g0"}], "-", 
         RowBox[{"12", " ", "f5", " ", "g0", " ", "g2", " ", "g3"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "f1"}], "+", 
            RowBox[{"3", " ", "g0", " ", "g1"}]}], ")"}], " ", 
          SuperscriptBox["g3", "3"]}], "+", 
         RowBox[{"4", " ", "f6", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"g0", " ", 
             SuperscriptBox["g2", "2"]}], "-", 
            RowBox[{"2", " ", "f1", " ", "g3"}], "+", 
            RowBox[{"2", " ", "g0", " ", "g1", " ", "g3"}]}], ")"}]}]}], 
        ")"}]}], "+", 
      RowBox[{"g3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "32"}], " ", 
          SuperscriptBox["f5", "3"], " ", "g0", " ", "g2"}], "-", 
         RowBox[{"16", " ", 
          SuperscriptBox["f5", "2"], " ", "g3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", "g0", " ", 
             SuperscriptBox["g2", "2"]}], "-", 
            RowBox[{"f1", " ", "g3"}], "+", 
            RowBox[{"g0", " ", "g1", " ", "g3"}]}], ")"}]}], "+", 
         RowBox[{"f5", " ", 
          SuperscriptBox["g3", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["g0", "2"], " ", 
             SuperscriptBox["g3", "2"]}], "+", 
            RowBox[{"4", " ", "g3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "f1", " ", "g2"}], "+", 
               RowBox[{"f0", " ", "g3"}]}], ")"}]}], "-", 
            RowBox[{"2", " ", "g0", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"20", " ", 
                SuperscriptBox["g2", "3"]}], "+", 
               RowBox[{"7", " ", "g1", " ", "g2", " ", "g3"}]}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["g3", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["g0", "2"], " ", "g2", " ", 
             SuperscriptBox["g3", "2"]}], "+", 
            RowBox[{"g3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "f1", " ", 
                SuperscriptBox["g2", "2"]}], "-", 
               RowBox[{"f1", " ", "g1", " ", "g3"}], "+", 
               RowBox[{"2", " ", "f0", " ", "g2", " ", "g3"}]}], ")"}]}], "+", 
            RowBox[{"g0", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "8"}], " ", 
                SuperscriptBox["g2", "4"]}], "-", 
               RowBox[{"2", " ", "g1", " ", 
                SuperscriptBox["g2", "2"], " ", "g3"}], "+", 
               RowBox[{
                SuperscriptBox["g1", "2"], " ", 
                SuperscriptBox["g3", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
      "+", 
      RowBox[{"2", " ", "f6", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "f5", " ", "g3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", "g0", " ", 
             SuperscriptBox["g2", "3"]}], "+", 
            RowBox[{"8", " ", "f1", " ", "g2", " ", "g3"}], "-", 
            RowBox[{"3", " ", "g0", " ", "g1", " ", "g2", " ", "g3"}], "+", 
            RowBox[{"4", " ", "f0", " ", 
             SuperscriptBox["g3", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["g0", "2"], " ", 
             SuperscriptBox["g3", "2"]}]}], ")"}]}], "-", 
         RowBox[{"16", " ", 
          SuperscriptBox["f5", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "f1", " ", "g3"}], "+", 
            RowBox[{"g0", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["g2", "2"], "+", 
               RowBox[{"g1", " ", "g3"}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["g3", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"5", " ", 
             SuperscriptBox["g0", "2"], " ", "g2", " ", 
             SuperscriptBox["g3", "2"]}], "+", 
            RowBox[{"4", " ", "g3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "f1", " ", 
                SuperscriptBox["g2", "2"]}], "-", 
               RowBox[{"f1", " ", "g1", " ", "g3"}], "+", 
               RowBox[{"2", " ", "f0", " ", "g2", " ", "g3"}]}], ")"}]}], "+", 
            RowBox[{"g0", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "4"}], " ", 
                SuperscriptBox["g2", "4"]}], "+", 
               RowBox[{"g1", " ", 
                SuperscriptBox["g2", "2"], " ", "g3"}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["g1", "2"], " ", 
                SuperscriptBox["g3", "2"]}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"64", " ", 
       SuperscriptBox["f6", "3"], " ", "g0", " ", "g1", " ", "g2"}], "-", 
      RowBox[{"128", " ", "f0", " ", 
       SuperscriptBox["f6", "3"], " ", "g3"}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["f6", "2"], " ", 
       SuperscriptBox["g1", "2"], " ", 
       SuperscriptBox["g2", "2"], " ", "g3"}], "+", 
      RowBox[{"16", " ", 
       SuperscriptBox["f6", "2"], " ", "g0", " ", 
       SuperscriptBox["g2", "3"], " ", "g3"}], "-", 
      RowBox[{"32", " ", "f2", " ", 
       SuperscriptBox["f6", "2"], " ", "g1", " ", 
       SuperscriptBox["g3", "2"]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["f6", "2"], " ", 
       SuperscriptBox["g1", "3"], " ", 
       SuperscriptBox["g3", "2"]}], "+", 
      RowBox[{"88", " ", 
       SuperscriptBox["f6", "2"], " ", "g0", " ", "g1", " ", "g2", " ", 
       SuperscriptBox["g3", "2"]}], "-", 
      RowBox[{"8", " ", "f6", " ", "g1", " ", 
       SuperscriptBox["g2", "4"], " ", 
       SuperscriptBox["g3", "2"]}], "-", 
      RowBox[{"96", " ", "f0", " ", 
       SuperscriptBox["f6", "2"], " ", 
       SuperscriptBox["g3", "3"]}], "+", 
      RowBox[{"32", " ", "f2", " ", "f6", " ", 
       SuperscriptBox["g2", "2"], " ", 
       SuperscriptBox["g3", "3"]}], "+", 
      RowBox[{"2", " ", "f6", " ", 
       SuperscriptBox["g1", "2"], " ", 
       SuperscriptBox["g2", "2"], " ", 
       SuperscriptBox["g3", "3"]}], "+", 
      RowBox[{"12", " ", "f6", " ", "g0", " ", 
       SuperscriptBox["g2", "3"], " ", 
       SuperscriptBox["g3", "3"]}], "-", 
      RowBox[{"16", " ", "f2", " ", "f6", " ", "g1", " ", 
       SuperscriptBox["g3", "4"]}], "+", 
      RowBox[{"6", " ", "f6", " ", 
       SuperscriptBox["g1", "3"], " ", 
       SuperscriptBox["g3", "4"]}], "+", 
      RowBox[{"42", " ", "f6", " ", "g0", " ", "g1", " ", "g2", " ", 
       SuperscriptBox["g3", "4"]}], "-", 
      RowBox[{"8", " ", "g1", " ", 
       SuperscriptBox["g2", "4"], " ", 
       SuperscriptBox["g3", "4"]}], "-", 
      RowBox[{"24", " ", "f0", " ", "f6", " ", 
       SuperscriptBox["g3", "5"]}], "+", 
      RowBox[{"8", " ", "f2", " ", 
       SuperscriptBox["g2", "2"], " ", 
       SuperscriptBox["g3", "5"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["g1", "2"], " ", 
       SuperscriptBox["g2", "2"], " ", 
       SuperscriptBox["g3", "5"]}], "-", 
      RowBox[{"4", " ", "g0", " ", 
       SuperscriptBox["g2", "3"], " ", 
       SuperscriptBox["g3", "5"]}], "-", 
      RowBox[{"2", " ", "f2", " ", "g1", " ", 
       SuperscriptBox["g3", "6"]}], "+", 
      RowBox[{
       SuperscriptBox["g1", "3"], " ", 
       SuperscriptBox["g3", "6"]}], "+", 
      RowBox[{"6", " ", "g0", " ", "g1", " ", "g2", " ", 
       SuperscriptBox["g3", "6"]}], "-", 
      RowBox[{"2", " ", "f0", " ", 
       SuperscriptBox["g3", "7"]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["f4", "2"], " ", "g1", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", "f6"}], "+", 
          SuperscriptBox["g3", "2"]}], ")"}], "2"]}], "-", 
      RowBox[{"32", " ", 
       SuperscriptBox["f5", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "f6", " ", "g0"}], "+", 
         RowBox[{"g3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"g1", " ", "g2"}], "+", 
            RowBox[{"2", " ", "g0", " ", "g3"}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", "f4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "f6"}], "+", 
         SuperscriptBox["g3", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", "f2"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["g1", "2"]}], "+", 
            RowBox[{"6", " ", "g0", " ", "g2"}]}], ")"}], " ", 
          SuperscriptBox["g3", "3"]}], "+", 
         RowBox[{"4", " ", "f6", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"g1", " ", 
             SuperscriptBox["g2", "2"]}], "-", 
            RowBox[{"4", " ", "f2", " ", "g3"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["g1", "2"], " ", "g3"}], "+", 
            RowBox[{"3", " ", "g0", " ", "g2", " ", "g3"}]}], ")"}]}]}], 
        ")"}]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["f5", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "f6", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"g1", " ", 
             SuperscriptBox["g2", "2"]}], "-", 
            RowBox[{"4", " ", "f2", " ", "g3"}], "+", 
            RowBox[{
             SuperscriptBox["g1", "2"], " ", "g3"}], "+", 
            RowBox[{"4", " ", "g0", " ", "g2", " ", "g3"}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["g3", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", " ", "g1", " ", 
             SuperscriptBox["g2", "2"]}], "-", 
            RowBox[{"4", " ", "f2", " ", "g3"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["g1", "2"], " ", "g3"}], "+", 
            RowBox[{"11", " ", "g0", " ", "g2", " ", "g3"}]}], ")"}]}], "+", 
         RowBox[{"4", " ", "f4", " ", "g1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", "f6"}], "+", 
            SuperscriptBox["g3", "2"]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", "f5", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"16", " ", 
          SuperscriptBox["f6", "2"], " ", "g0", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["g2", "2"], "+", 
            RowBox[{"3", " ", "g1", " ", "g3"}]}], ")"}]}], "+", 
         RowBox[{"4", " ", "f4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", "f6"}], "+", 
            SuperscriptBox["g3", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", " ", "f6", " ", "g0"}], "+", 
            RowBox[{"3", " ", "g3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "g1"}], " ", "g2"}], "+", 
               RowBox[{"g0", " ", "g3"}]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{"4", " ", "f6", " ", "g3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             SuperscriptBox["g1", "2"], " ", "g2", " ", "g3"}], "+", 
            RowBox[{"g2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "16"}], " ", "f2"}], "+", 
               RowBox[{"g0", " ", "g2"}]}], ")"}], " ", "g3"}], "+", 
            RowBox[{"4", " ", "g1", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["g2", "3"], "-", 
               RowBox[{"2", " ", "g0", " ", 
                SuperscriptBox["g3", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["g3", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "7"}], " ", 
             SuperscriptBox["g1", "2"], " ", "g2", " ", "g3"}], "+", 
            RowBox[{"2", " ", "g2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", " ", "f2"}], "-", 
               RowBox[{"9", " ", "g0", " ", "g2"}]}], ")"}], " ", "g3"}], "+", 
            RowBox[{"5", " ", "g1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "4"}], " ", 
                SuperscriptBox["g2", "3"]}], "+", 
               RowBox[{"g0", " ", 
                SuperscriptBox["g3", "2"]}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"32", " ", 
       SuperscriptBox["f6", "3"], " ", "g0", " ", 
       SuperscriptBox["g2", "2"]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["f4", "2"], " ", "g2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", "f6"}], "+", 
          SuperscriptBox["g3", "2"]}], ")"}], "2"]}], "-", 
      RowBox[{"2", " ", "f4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "f6"}], "+", 
         SuperscriptBox["g3", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"16", " ", 
          SuperscriptBox["f5", "2"], " ", "g2"}], "+", 
         RowBox[{
          SuperscriptBox["g3", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", "f3"}], "-", 
            RowBox[{"3", " ", "g1", " ", "g2"}], "+", 
            RowBox[{"g0", " ", "g3"}]}], ")"}]}], "-", 
         RowBox[{"4", " ", "f5", " ", "g3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "3"}], " ", 
             SuperscriptBox["g2", "2"]}], "+", 
            RowBox[{"g1", " ", "g3"}]}], ")"}]}], "-", 
         RowBox[{"4", " ", "f6", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["g2", "3"], "+", 
            RowBox[{"g1", " ", "g2", " ", "g3"}], "-", 
            RowBox[{"2", " ", "g3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "f3"}], "+", 
               RowBox[{"g0", " ", "g3"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
      "-", 
      RowBox[{"g3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"32", " ", 
          SuperscriptBox["f5", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["g2", "2"], "+", 
            RowBox[{"g1", " ", "g3"}]}], ")"}]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["f5", "2"], " ", "g3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", " ", 
             SuperscriptBox["g2", "3"]}], "+", 
            RowBox[{"6", " ", "g1", " ", "g2", " ", "g3"}], "-", 
            RowBox[{"g3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "f3"}], "+", 
               RowBox[{"g0", " ", "g3"}]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{"2", " ", "f5", " ", 
          SuperscriptBox["g3", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "20"}], " ", 
             SuperscriptBox["g2", "4"]}], "-", 
            RowBox[{"11", " ", "g1", " ", 
             SuperscriptBox["g2", "2"], " ", "g3"}], "+", 
            RowBox[{
             SuperscriptBox["g1", "2"], " ", 
             SuperscriptBox["g3", "2"]}], "+", 
            RowBox[{"4", " ", "g2", " ", "g3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "f3"}], "+", 
               RowBox[{"g0", " ", "g3"}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["g3", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", " ", 
             SuperscriptBox["g2", "5"]}], "+", 
            RowBox[{"2", " ", "g1", " ", 
             SuperscriptBox["g2", "3"], " ", "g3"}], "-", 
            RowBox[{
             SuperscriptBox["g1", "2"], " ", "g2", " ", 
             SuperscriptBox["g3", "2"]}], "+", 
            RowBox[{"g1", " ", 
             SuperscriptBox["g3", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "f3"}], "+", 
               RowBox[{"g0", " ", "g3"}]}], ")"}]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["g2", "2"], " ", "g3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "f3"}], "+", 
               RowBox[{"g0", " ", "g3"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
      "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["f6", "2"], " ", "g3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "g0", " ", 
          SuperscriptBox["g2", "2"], " ", "g3"}], "+", 
         RowBox[{"g1", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["g2", "3"], "-", 
            RowBox[{"g3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "f3"}], "+", 
               RowBox[{"3", " ", "g0", " ", "g3"}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}], "+", 
      RowBox[{"2", " ", "f6", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "16"}], " ", 
          SuperscriptBox["f5", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["g2", "3"], "-", 
            RowBox[{"2", " ", "g3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "f3"}], "+", 
               RowBox[{"g0", " ", "g3"}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"4", " ", "f5", " ", "g3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", 
             SuperscriptBox["g2", "4"]}], "+", 
            RowBox[{"g1", " ", 
             SuperscriptBox["g2", "2"], " ", "g3"}], "+", 
            RowBox[{
             SuperscriptBox["g1", "2"], " ", 
             SuperscriptBox["g3", "2"]}], "+", 
            RowBox[{"8", " ", "g2", " ", "g3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "f3"}], "+", 
               RowBox[{"g0", " ", "g3"}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["g3", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", 
             SuperscriptBox["g2", "5"]}], "+", 
            RowBox[{"5", " ", "g1", " ", 
             SuperscriptBox["g2", "3"], " ", "g3"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["g1", "2"], " ", "g2", " ", 
             SuperscriptBox["g3", "2"]}], "-", 
            RowBox[{"g1", " ", 
             SuperscriptBox["g3", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", " ", "f3"}], "+", 
               RowBox[{"5", " ", "g0", " ", "g3"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["g2", "2"], " ", "g3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"16", " ", "f3"}], "+", 
               RowBox[{"9", " ", "g0", " ", "g3"}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}]}], ",", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", "f6"}], "+", 
          SuperscriptBox["g3", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"16", " ", 
           SuperscriptBox["f6", "2"], " ", "g0", " ", "g2"}], "-", 
          RowBox[{"16", " ", 
           SuperscriptBox["f5", "2"], " ", 
           SuperscriptBox["g2", "2"]}], "-", 
          RowBox[{"32", " ", 
           SuperscriptBox["f5", "2"], " ", "g1", " ", "g3"}], "-", 
          RowBox[{"16", " ", "f5", " ", 
           SuperscriptBox["g2", "3"], " ", "g3"}], "-", 
          RowBox[{"32", " ", "f5", " ", "g1", " ", "g2", " ", 
           SuperscriptBox["g3", "2"]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["g2", "4"], " ", 
           SuperscriptBox["g3", "2"]}], "-", 
          RowBox[{"7", " ", "g1", " ", 
           SuperscriptBox["g2", "2"], " ", 
           SuperscriptBox["g3", "3"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["g1", "2"], " ", 
           SuperscriptBox["g3", "4"]}], "+", 
          RowBox[{"g0", " ", "g2", " ", 
           SuperscriptBox["g3", "4"]}], "+", 
          RowBox[{"4", " ", "f6", " ", "g3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"g1", " ", 
              SuperscriptBox["g2", "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["g1", "2"], " ", "g3"}], "+", 
             RowBox[{"2", " ", "g0", " ", "g2", " ", "g3"}]}], ")"}]}], "+", 
          RowBox[{"16", " ", 
           SuperscriptBox["f4", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", "f6"}], "+", 
             SuperscriptBox["g3", "2"]}], ")"}]}], "-", 
          RowBox[{"4", " ", "f4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"16", " ", 
              SuperscriptBox["f5", "2"]}], "+", 
             RowBox[{"16", " ", "f5", " ", "g2", " ", "g3"}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["g3", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["g2", "2"], "-", 
                RowBox[{"g1", " ", "g3"}]}], ")"}]}], "-", 
             RowBox[{"4", " ", "f6", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["g2", "2"], "+", 
                RowBox[{"3", " ", "g1", " ", "g3"}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "64"}], " ", 
       SuperscriptBox["f6", "3"], " ", "g0"}], "-", 
      RowBox[{"48", " ", 
       SuperscriptBox["f6", "2"], " ", "g0", " ", 
       SuperscriptBox["g3", "2"]}], "-", 
      RowBox[{"g3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "64"}], " ", 
          SuperscriptBox["f5", "3"]}], "-", 
         RowBox[{"96", " ", 
          SuperscriptBox["f5", "2"], " ", "g2", " ", "g3"}], "+", 
         RowBox[{"4", " ", "f5", " ", 
          SuperscriptBox["g3", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", "f4"}], "-", 
            RowBox[{"12", " ", 
             SuperscriptBox["g2", "2"]}], "+", 
            RowBox[{"g1", " ", "g3"}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["g3", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", " ", "f4", " ", "g2"}], "-", 
            RowBox[{"8", " ", 
             SuperscriptBox["g2", "3"]}], "+", 
            RowBox[{"2", " ", "g1", " ", "g2", " ", "g3"}], "+", 
            RowBox[{"g0", " ", 
             SuperscriptBox["g3", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{"4", " ", "f6", " ", "g3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", " ", "f4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "f5"}], "+", 
            RowBox[{"g2", " ", "g3"}]}], ")"}]}], "+", 
         RowBox[{"g3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", "f5", " ", "g1"}], "+", 
            RowBox[{"2", " ", "g1", " ", "g2", " ", "g3"}], "+", 
            RowBox[{"3", " ", "g0", " ", 
             SuperscriptBox["g3", "2"]}]}], ")"}]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"-", "g3"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "16"}], " ", 
         SuperscriptBox["f5", "2"]}], "-", 
        RowBox[{"16", " ", "f5", " ", "g2", " ", "g3"}], "+", 
        RowBox[{"4", " ", "f4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", "f6"}], "+", 
           SuperscriptBox["g3", "2"]}], ")"}]}], "+", 
        RowBox[{"g3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", "f6", " ", "g1"}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["g2", "2"], " ", "g3"}], "+", 
           RowBox[{"g1", " ", 
            SuperscriptBox["g3", "2"]}]}], ")"}]}]}], ")"}]}], ",", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", "f6"}], "+", 
          SuperscriptBox["g3", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"32", " ", 
           SuperscriptBox["f5", "3"], " ", "g1"}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["f6", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["g1", "2"], " ", "g2"}], "-", 
             RowBox[{"2", " ", "f1", " ", "g3"}]}], ")"}]}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["f5", "2"], " ", "g3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "f3"}], "-", 
             RowBox[{"5", " ", "g1", " ", "g2"}], "+", 
             RowBox[{"g0", " ", "g3"}]}], ")"}]}], "+", 
          RowBox[{"2", " ", "f6", " ", "g3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"8", " ", "f3", " ", "f4"}], "-", 
             RowBox[{"16", " ", "f4", " ", "g1", " ", "g2"}], "-", 
             RowBox[{"2", " ", "g1", " ", 
              SuperscriptBox["g2", "3"]}], "+", 
             RowBox[{"2", " ", "f3", " ", "g1", " ", "g3"}], "+", 
             RowBox[{"4", " ", "f2", " ", "g2", " ", "g3"}], "-", 
             RowBox[{"7", " ", 
              SuperscriptBox["g1", "2"], " ", "g2", " ", "g3"}], "+", 
             RowBox[{"2", " ", "g0", " ", 
              SuperscriptBox["g2", "2"], " ", "g3"}], "+", 
             RowBox[{"4", " ", "f1", " ", 
              SuperscriptBox["g3", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["g3", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "8"}], " ", "f4", " ", "g1", " ", "g2"}], "+", 
             RowBox[{"g3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "f2", " ", "g2"}], "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["g1", "2"], " ", "g2"}], "-", 
                RowBox[{"2", " ", "g0", " ", 
                 SuperscriptBox["g2", "2"]}], "+", 
                RowBox[{"f1", " ", "g3"}]}], ")"}]}], "+", 
             RowBox[{"f3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", "f4"}], "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["g2", "2"]}], "+", 
                RowBox[{"g1", " ", "g3"}]}], ")"}]}]}], ")"}]}], "-", 
          RowBox[{"f5", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", "f6", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "g1", " ", 
                 SuperscriptBox["g2", "2"]}], "-", 
                RowBox[{"4", " ", "f2", " ", "g3"}], "+", 
                RowBox[{"5", " ", 
                 SuperscriptBox["g1", "2"], " ", "g3"}], "-", 
                RowBox[{"2", " ", "g0", " ", "g2", " ", "g3"}]}], ")"}]}], 
             "+", 
             RowBox[{
              SuperscriptBox["g3", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"16", " ", "f3", " ", "g2"}], "-", 
                RowBox[{"12", " ", "g1", " ", 
                 SuperscriptBox["g2", "2"]}], "-", 
                RowBox[{"4", " ", "f2", " ", "g3"}], "+", 
                RowBox[{"7", " ", 
                 SuperscriptBox["g1", "2"], " ", "g3"}], "+", 
                RowBox[{"8", " ", "g0", " ", "g2", " ", "g3"}]}], ")"}]}], 
             "+", 
             RowBox[{"16", " ", "f4", " ", "g1", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", "f6"}], "+", 
                SuperscriptBox["g3", "2"]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
       ")"}]}], ",", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", "f6"}], "+", 
          SuperscriptBox["g3", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"32", " ", 
           SuperscriptBox["f5", "3"], " ", "g2"}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["f6", "2"], " ", "g2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"g1", " ", "g2"}], "+", 
             RowBox[{"g0", " ", "g3"}]}], ")"}]}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["f5", "2"], " ", "g3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", "f4"}], "-", 
             RowBox[{"5", " ", 
              SuperscriptBox["g2", "2"]}], "+", 
             RowBox[{"2", " ", "g1", " ", "g3"}]}], ")"}]}], "+", 
          RowBox[{"2", " ", "f6", " ", "g3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"16", " ", 
              SuperscriptBox["f4", "2"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["g2", "4"]}], "-", 
             RowBox[{"3", " ", "g1", " ", 
              SuperscriptBox["g2", "2"], " ", "g3"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["g1", "2"], " ", 
              SuperscriptBox["g3", "2"]}], "+", 
             RowBox[{"g2", " ", "g3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"8", " ", "f3"}], "+", 
                RowBox[{"3", " ", "g0", " ", "g3"}]}], ")"}]}], "+", 
             RowBox[{"8", " ", "f4", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", 
                 SuperscriptBox["g2", "2"]}], "+", 
                RowBox[{"g1", " ", "g3"}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["g3", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"8", " ", 
              SuperscriptBox["f4", "2"]}], "+", 
             RowBox[{"4", " ", "f4", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", 
                 SuperscriptBox["g2", "2"]}], "+", 
                RowBox[{"g1", " ", "g3"}]}], ")"}]}], "+", 
             RowBox[{"g3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", "f3", " ", "g2"}], "-", 
                RowBox[{"5", " ", "g1", " ", 
                 SuperscriptBox["g2", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["g1", "2"], " ", "g3"}], "+", 
                RowBox[{"g0", " ", "g2", " ", "g3"}]}], ")"}]}]}], ")"}]}], 
          "-", 
          RowBox[{"2", " ", "f5", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"8", " ", "f4", " ", "g2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", "f6"}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["g3", "2"]}]}], ")"}]}], "+", 
             RowBox[{"4", " ", "f6", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["g2", "3"], "+", 
                RowBox[{"g1", " ", "g2", " ", "g3"}], "-", 
                RowBox[{"2", " ", "g3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "f3"}], "+", 
                   RowBox[{"g0", " ", "g3"}]}], ")"}]}]}], ")"}]}], "-", 
             RowBox[{
              SuperscriptBox["g3", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"6", " ", 
                 SuperscriptBox["g2", "3"]}], "-", 
                RowBox[{"9", " ", "g1", " ", "g2", " ", "g3"}], "+", 
                RowBox[{"g3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", " ", "f3"}], "+", 
                   RowBox[{"g0", " ", "g3"}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}], ")"}]}], ",", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", "f6"}], "+", 
          SuperscriptBox["g3", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "64"}], " ", 
           SuperscriptBox["f5", "3"]}], "-", 
          RowBox[{"96", " ", 
           SuperscriptBox["f5", "2"], " ", "g2", " ", "g3"}], "+", 
          RowBox[{"16", " ", 
           SuperscriptBox["f6", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"g1", " ", "g2"}], "+", 
             RowBox[{"g0", " ", "g3"}]}], ")"}]}], "+", 
          RowBox[{"8", " ", "f6", " ", "g3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"8", " ", "f4", " ", "g2"}], "+", 
             SuperscriptBox["g2", "3"], "+", 
             RowBox[{"4", " ", "g1", " ", "g2", " ", "g3"}], "+", 
             RowBox[{"g0", " ", 
              SuperscriptBox["g3", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["g3", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"16", " ", "f4", " ", "g2"}], "-", 
             RowBox[{"6", " ", 
              SuperscriptBox["g2", "3"]}], "+", 
             RowBox[{"7", " ", "g1", " ", "g2", " ", "g3"}], "+", 
             RowBox[{"g0", " ", 
              SuperscriptBox["g3", "2"]}]}], ")"}]}], "+", 
          RowBox[{"4", " ", "f5", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["g3", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "11"}], " ", 
                 SuperscriptBox["g2", "2"]}], "+", 
                RowBox[{"3", " ", "g1", " ", "g3"}]}], ")"}]}], "+", 
             RowBox[{"4", " ", "f6", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["g2", "2"], "+", 
                RowBox[{"3", " ", "g1", " ", "g3"}]}], ")"}]}], "+", 
             RowBox[{"8", " ", "f4", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", "f6"}], "+", 
                SuperscriptBox["g3", "2"]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
       ")"}]}], ",", 
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "f6"}], "+", 
         SuperscriptBox["g3", "2"]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "f6", " ", "g1"}], "+", 
        RowBox[{"g3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "f4"}], "+", 
           RowBox[{"g1", " ", "g3"}]}], ")"}]}]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"-", "2"}], " ", "g3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "f5"}], "+", 
        RowBox[{"g2", " ", "g3"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", "f6"}], "+", 
        SuperscriptBox["g3", "2"]}], ")"}]}], ",", 
     RowBox[{"g3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", "f6"}], "+", 
        SuperscriptBox["g3", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"16", " ", 
         SuperscriptBox["f5", "3"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["f6", "2"], " ", "g1", " ", "g2"}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["f6", "2"], " ", "g0", " ", "g3"}], "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["f5", "2"], " ", "g2", " ", "g3"}], "-", 
        RowBox[{"16", " ", "f4", " ", "f6", " ", "g2", " ", "g3"}], "-", 
        RowBox[{"4", " ", "f6", " ", 
         SuperscriptBox["g2", "3"], " ", "g3"}], "-", 
        RowBox[{"2", " ", "f6", " ", "g1", " ", "g2", " ", 
         SuperscriptBox["g3", "2"]}], "+", 
        RowBox[{"2", " ", "f6", " ", "g0", " ", 
         SuperscriptBox["g3", "3"]}], "-", 
        RowBox[{"4", " ", "f4", " ", "g2", " ", 
         SuperscriptBox["g3", "3"]}], "+", 
        RowBox[{
         SuperscriptBox["g2", "3"], " ", 
         SuperscriptBox["g3", "3"]}], "-", 
        RowBox[{"g1", " ", "g2", " ", 
         SuperscriptBox["g3", "4"]}], "+", 
        RowBox[{"f3", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", "f6"}], "+", 
            SuperscriptBox["g3", "2"]}], ")"}], "2"]}], "-", 
        RowBox[{"f5", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["g3", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "11"}], " ", 
               SuperscriptBox["g2", "2"]}], "+", 
              RowBox[{"3", " ", "g1", " ", "g3"}]}], ")"}]}], "+", 
           RowBox[{"4", " ", "f6", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["g2", "2"], "+", 
              RowBox[{"3", " ", "g1", " ", "g3"}]}], ")"}]}], "+", 
           RowBox[{"8", " ", "f4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "f6"}], "+", 
              SuperscriptBox["g3", "2"]}], ")"}]}]}], ")"}]}]}], ")"}]}], ",",
      "0", ",", 
     RowBox[{
      RowBox[{"-", "g2"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "f6"}], "+", 
         SuperscriptBox["g3", "2"]}], ")"}], "3"]}], ",", 
     RowBox[{"g3", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "f6"}], "+", 
         SuperscriptBox["g3", "2"]}], ")"}], "2"]}], ",", "0", ",", 
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "f6"}], "+", 
         SuperscriptBox["g3", "2"]}], ")"}], "3"]}], ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", "f6", " ", "g3"}], "+", 
        SuperscriptBox["g3", "3"]}], ")"}], "2"], ",", 
     RowBox[{
      RowBox[{"16", " ", 
       SuperscriptBox["f6", "3"], " ", 
       SuperscriptBox["g0", "2"]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["f6", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "f4", " ", "g0", " ", "g2"}], "-", 
         RowBox[{
          SuperscriptBox["g0", "2"], " ", 
          SuperscriptBox["g3", "2"]}], "+", 
         RowBox[{"2", " ", "g3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "f1"}], " ", "g2"}], "+", 
            RowBox[{"f0", " ", "g3"}]}], ")"}]}], "+", 
         RowBox[{"g0", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["g2", "3"], "+", 
            RowBox[{"g1", " ", "g2", " ", "g3"}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"f6", " ", "g3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"32", " ", "f4", " ", "f5", " ", "g0"}], "+", 
         RowBox[{"g3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "16"}], " ", "f1", " ", "f5"}], "+", 
            RowBox[{"8", " ", "f5", " ", "g0", " ", "g1"}], "-", 
            RowBox[{"6", " ", "g0", " ", 
             SuperscriptBox["g2", "3"]}], "-", 
            RowBox[{"2", " ", "g0", " ", "g1", " ", "g2", " ", "g3"}], "-", 
            RowBox[{"8", " ", "f0", " ", 
             SuperscriptBox["g3", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["g0", "2"], " ", 
             SuperscriptBox["g3", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["g3", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", " ", 
          SuperscriptBox["f5", "2"], " ", "g0", " ", "g2"}], "+", 
         RowBox[{"2", " ", "f5", " ", "g3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", "f4", " ", "g0"}], "+", 
            RowBox[{"5", " ", "g0", " ", 
             SuperscriptBox["g2", "2"]}], "-", 
            RowBox[{"2", " ", "f1", " ", "g3"}], "+", 
            RowBox[{"2", " ", "g0", " ", "g1", " ", "g3"}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["g3", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "f4", " ", "g0", " ", "g2"}], "-", 
            RowBox[{"g3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"f1", " ", "g2"}], "+", 
               RowBox[{"f0", " ", "g3"}]}], ")"}]}], "+", 
            RowBox[{"g0", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["g2", "3"]}], "+", 
               RowBox[{"g1", " ", "g2", " ", "g3"}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"32", " ", 
       SuperscriptBox["f6", "3"], " ", "g0", " ", "g1"}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["f6", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "f5", " ", "g0", " ", "g2"}], "+", 
         RowBox[{"4", " ", "f4", " ", "g1", " ", "g2"}], "+", 
         RowBox[{"g1", " ", 
          SuperscriptBox["g2", "3"]}], "+", 
         RowBox[{"4", " ", "f4", " ", "g0", " ", "g3"}], "-", 
         RowBox[{"4", " ", "f2", " ", "g2", " ", "g3"}], "+", 
         RowBox[{
          SuperscriptBox["g1", "2"], " ", "g2", " ", "g3"}], "+", 
         RowBox[{"2", " ", "g0", " ", 
          SuperscriptBox["g2", "2"], " ", "g3"}], "-", 
         RowBox[{"g0", " ", "g1", " ", 
          SuperscriptBox["g3", "2"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["g3", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", " ", 
          SuperscriptBox["f5", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"g1", " ", "g2"}], "+", 
            RowBox[{"2", " ", "g0", " ", "g3"}]}], ")"}]}], "+", 
         RowBox[{"2", " ", "f5", " ", "g3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", "f4", " ", "g1"}], "+", 
            RowBox[{"5", " ", "g1", " ", 
             SuperscriptBox["g2", "2"]}], "-", 
            RowBox[{"4", " ", "f2", " ", "g3"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["g1", "2"], " ", "g3"}], "+", 
            RowBox[{"5", " ", "g0", " ", "g2", " ", "g3"}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["g3", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "f4", " ", "g1", " ", "g2"}], "+", 
            RowBox[{"2", " ", "g1", " ", 
             SuperscriptBox["g2", "3"]}], "-", 
            RowBox[{"2", " ", "f4", " ", "g0", " ", "g3"}], "-", 
            RowBox[{"2", " ", "f2", " ", "g2", " ", "g3"}], "+", 
            RowBox[{
             SuperscriptBox["g1", "2"], " ", "g2", " ", "g3"}], "-", 
            RowBox[{"g0", " ", "g1", " ", 
             SuperscriptBox["g3", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{"2", " ", "f6", " ", "g3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "16"}], " ", 
          SuperscriptBox["f5", "2"], " ", "g0"}], "-", 
         RowBox[{"4", " ", "f5", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", "f4", " ", "g1"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "4"}], " ", "f2"}], "+", 
               SuperscriptBox["g1", "2"], "-", 
               RowBox[{"g0", " ", "g2"}]}], ")"}], " ", "g3"}]}], ")"}]}], 
         "+", 
         RowBox[{"g3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["g1", "2"], " ", "g2", " ", "g3"}], "+", 
            RowBox[{"8", " ", "g0", " ", 
             RowBox[{"(", 
              RowBox[{"f4", "+", 
               SuperscriptBox["g2", "2"]}], ")"}], " ", "g3"}], "+", 
            RowBox[{"g1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SuperscriptBox["g2", "3"]}], "+", 
               RowBox[{"2", " ", "g0", " ", 
                SuperscriptBox["g3", "2"]}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "f6", " ", 
       SuperscriptBox["g3", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"16", " ", "f3", " ", "f5"}], "+", 
         RowBox[{"4", " ", "f5", " ", "g1", " ", "g2"}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["g2", "4"]}], "+", 
         RowBox[{"8", " ", "f5", " ", "g0", " ", "g3"}], "+", 
         RowBox[{"2", " ", "g1", " ", 
          SuperscriptBox["g2", "2"], " ", "g3"}], "+", 
         RowBox[{"3", " ", "g0", " ", "g2", " ", 
          SuperscriptBox["g3", "2"]}]}], ")"}]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["f6", "2"], " ", "g2", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["g2", "3"], "-", 
         RowBox[{"g3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", "f3"}], "+", 
            RowBox[{"g0", " ", "g3"}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", "f4", " ", "g2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "16"}], " ", 
          SuperscriptBox["f6", "2"], " ", "g2"}], "+", 
         RowBox[{"16", " ", "f5", " ", "f6", " ", "g3"}], "+", 
         RowBox[{
          SuperscriptBox["g3", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", "f5"}], "+", 
            RowBox[{"g2", " ", "g3"}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["g3", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", " ", 
          SuperscriptBox["f5", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["g2", "2"], "+", 
            RowBox[{"g1", " ", "g3"}]}], ")"}]}], "+", 
         RowBox[{"g2", " ", 
          SuperscriptBox["g3", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["g2", "3"]}], "+", 
            RowBox[{"g1", " ", "g2", " ", "g3"}], "-", 
            RowBox[{"g3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "f3"}], "+", 
               RowBox[{"g0", " ", "g3"}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", "f5", " ", "g3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"5", " ", 
             SuperscriptBox["g2", "3"]}], "+", 
            RowBox[{"3", " ", "g1", " ", "g2", " ", "g3"}], "-", 
            RowBox[{"g3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "f3"}], "+", 
               RowBox[{"g0", " ", "g3"}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
     ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", "f6"}], "+", 
        SuperscriptBox["g3", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "g3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", "f4"}], "+", 
           SuperscriptBox["g2", "2"], "+", 
           RowBox[{"2", " ", "g1", " ", "g3"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "f5"}], "+", 
           RowBox[{"g2", " ", "g3"}]}], ")"}]}], "+", 
        RowBox[{"g2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", "f4"}], "+", 
           SuperscriptBox["g2", "2"], "+", 
           RowBox[{"2", " ", "g1", " ", "g3"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", "f6"}], "+", 
           SuperscriptBox["g3", "2"]}], ")"}]}], "-", 
        RowBox[{"g0", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", "f6"}], "+", 
            SuperscriptBox["g3", "2"]}], ")"}], "2"]}]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"-", "2"}], " ", "g3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "f5"}], "+", 
        RowBox[{"g2", " ", "g3"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", "f6", " ", "g2"}], "+", 
        RowBox[{"g3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", "f5"}], "+", 
           RowBox[{"g2", " ", "g3"}]}], ")"}]}]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"-", "g3"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", "f6", " ", "g2"}], "+", 
        RowBox[{"g3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", "f5"}], "+", 
           RowBox[{"g2", " ", "g3"}]}], ")"}]}]}], ")"}]}], ",", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", "f6"}], "+", 
          SuperscriptBox["g3", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", 
           SuperscriptBox["f6", "2"], " ", 
           SuperscriptBox["g1", "2"]}], "+", 
          RowBox[{"8", " ", "f5", " ", "f6", " ", "g1", " ", "g2"}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["f5", "2"], " ", "g1", " ", "g3"}], "+", 
          RowBox[{"2", " ", "f5", " ", 
           SuperscriptBox["g3", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "f3"}], "-", 
             RowBox[{"2", " ", "g1", " ", "g2"}], "+", 
             RowBox[{"g0", " ", "g3"}]}], ")"}]}], "+", 
          RowBox[{"f6", " ", "g3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"8", " ", "f4", " ", "g1"}], "-", 
             RowBox[{"4", " ", "f3", " ", "g2"}], "+", 
             RowBox[{"6", " ", "g1", " ", 
              SuperscriptBox["g2", "2"]}], "-", 
             RowBox[{"4", " ", "f2", " ", "g3"}], "+", 
             RowBox[{
              SuperscriptBox["g1", "2"], " ", "g3"}], "-", 
             RowBox[{"2", " ", "g0", " ", "g2", " ", "g3"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["g3", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "f4", " ", "g1"}], "+", 
             RowBox[{"f3", " ", "g2"}], "+", 
             RowBox[{"g1", " ", 
              SuperscriptBox["g2", "2"]}], "-", 
             RowBox[{"f2", " ", "g3"}], "+", 
             RowBox[{
              SuperscriptBox["g1", "2"], " ", "g3"}], "+", 
             RowBox[{"g0", " ", "g2", " ", "g3"}]}], ")"}]}]}], ")"}]}], 
       ")"}]}], ",", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", "f6"}], "+", 
          SuperscriptBox["g3", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"8", " ", "f5", " ", "f6", " ", 
           SuperscriptBox["g2", "2"]}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["f5", "2"], " ", "g2", " ", "g3"}], "+", 
          RowBox[{"6", " ", "f6", " ", 
           SuperscriptBox["g2", "3"], " ", "g3"}], "-", 
          RowBox[{"2", " ", "f6", " ", 
           SuperscriptBox["g3", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", "f3"}], "+", 
             RowBox[{"g0", " ", "g3"}]}], ")"}]}], "+", 
          RowBox[{"4", " ", "f5", " ", 
           SuperscriptBox["g3", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "f4"}], "-", 
             SuperscriptBox["g2", "2"], "+", 
             RowBox[{"g1", " ", "g3"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["g3", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", "f4", " ", "g2"}], "+", 
             SuperscriptBox["g2", "3"], "-", 
             RowBox[{"2", " ", "f3", " ", "g3"}], "+", 
             RowBox[{"2", " ", "g1", " ", "g2", " ", "g3"}]}], ")"}]}]}], 
         ")"}]}], ")"}]}], ",", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", "f6"}], "+", 
          SuperscriptBox["g3", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"16", " ", 
           SuperscriptBox["f6", "2"], " ", "g1"}], "-", 
          RowBox[{"4", " ", "f6", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", "f5", " ", "g2"}], "+", 
             RowBox[{"4", " ", "f4", " ", "g3"}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["g2", "2"], " ", "g3"}]}], ")"}]}], "+", 
          RowBox[{"g3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"16", " ", 
              SuperscriptBox["f5", "2"]}], "+", 
             RowBox[{"12", " ", "f5", " ", "g2", " ", "g3"}], "+", 
             RowBox[{
              SuperscriptBox["g3", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", "f4"}], "+", 
                SuperscriptBox["g2", "2"], "-", 
                RowBox[{"g1", " ", "g3"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
       ")"}]}], ",", 
     RowBox[{"g2", " ", "g3", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "f6"}], "+", 
         SuperscriptBox["g3", "2"]}], ")"}], "2"]}], ",", 
     RowBox[{
      RowBox[{"4", " ", "f6", " ", 
       SuperscriptBox["g3", "2"]}], "+", 
      SuperscriptBox["g3", "4"]}], ",", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", "f6"}], "+", 
          SuperscriptBox["g3", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["f6", "2"], " ", 
           SuperscriptBox["g2", "2"]}], "+", 
          RowBox[{"f6", " ", "g3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "4"}], " ", "f5", " ", "g2"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", "f4"}], "+", 
                SuperscriptBox["g2", "2"]}], ")"}], " ", "g3"}]}], ")"}]}], 
          "+", 
          RowBox[{
           SuperscriptBox["g3", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["f5", "2"]}], "+", 
             RowBox[{"3", " ", "f5", " ", "g2", " ", "g3"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "f4"}], "+", 
                SuperscriptBox["g2", "2"]}], ")"}], " ", 
              SuperscriptBox["g3", "2"]}]}], ")"}]}]}], ")"}]}], ")"}]}], ",",
      "0", ",", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", "f6", " ", "g3"}], "+", 
        SuperscriptBox["g3", "3"]}], ")"}], "2"], ",", "0", ",", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", "f6"}], "+", 
        SuperscriptBox["g3", "2"]}], ")"}], "3"], ",", "0", ",", "0", ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{
      RowBox[{"4", " ", "f1", " ", "f6", " ", "g3"}], "-", 
      RowBox[{"2", " ", "f6", " ", "g0", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["g2", "2"], "+", 
         RowBox[{"g1", " ", "g3"}]}], ")"}]}], "-", 
      RowBox[{"2", " ", "f4", " ", "g0", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "f6"}], "+", 
         SuperscriptBox["g3", "2"]}], ")"}]}], "-", 
      RowBox[{"g3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "f5", " ", "g0", " ", "g2"}], "+", 
         RowBox[{"g3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "g0", " ", 
             SuperscriptBox["g2", "2"]}], "-", 
            RowBox[{"f1", " ", "g3"}], "+", 
            RowBox[{"g0", " ", "g1", " ", "g3"}]}], ")"}]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "f6", " ", "g1", " ", 
       SuperscriptBox["g2", "2"]}], "+", 
      RowBox[{"8", " ", "f2", " ", "f6", " ", "g3"}], "-", 
      RowBox[{"2", " ", "f6", " ", 
       SuperscriptBox["g1", "2"], " ", "g3"}], "-", 
      RowBox[{"2", " ", "f6", " ", "g0", " ", "g2", " ", "g3"}], "-", 
      RowBox[{"2", " ", "g1", " ", 
       SuperscriptBox["g2", "2"], " ", 
       SuperscriptBox["g3", "2"]}], "+", 
      RowBox[{"2", " ", "f2", " ", 
       SuperscriptBox["g3", "3"]}], "-", 
      RowBox[{
       SuperscriptBox["g1", "2"], " ", 
       SuperscriptBox["g3", "3"]}], "-", 
      RowBox[{"2", " ", "g0", " ", "g2", " ", 
       SuperscriptBox["g3", "3"]}], "-", 
      RowBox[{"2", " ", "f4", " ", "g1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "f6"}], "+", 
         SuperscriptBox["g3", "2"]}], ")"}]}], "-", 
      RowBox[{"2", " ", "f5", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "f6", " ", "g0"}], "+", 
         RowBox[{"g3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"g1", " ", "g2"}], "+", 
            RowBox[{"2", " ", "g0", " ", "g3"}]}], ")"}]}]}], ")"}]}]}], ",", 
     
     RowBox[{
      RowBox[{
       RowBox[{"-", "8"}], " ", 
       SuperscriptBox["f6", "2"], " ", "g0"}], "-", 
      RowBox[{"2", " ", "f6", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "f4", " ", "g2"}], "+", 
         SuperscriptBox["g2", "3"], "-", 
         RowBox[{"4", " ", "f3", " ", "g3"}]}], ")"}]}], "-", 
      RowBox[{"g3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "f5", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["g2", "2"], "+", 
            RowBox[{"g1", " ", "g3"}]}], ")"}]}], "+", 
         RowBox[{"g3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "f4", " ", "g2"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["g2", "3"]}], "-", 
            RowBox[{"2", " ", "f3", " ", "g3"}], "+", 
            RowBox[{"g1", " ", "g2", " ", "g3"}]}], ")"}]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", "f4"}], "+", 
        SuperscriptBox["g2", "2"], "+", 
        RowBox[{"2", " ", "g1", " ", "g3"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", "f6"}], "+", 
        SuperscriptBox["g3", "2"]}], ")"}]}], ",", 
     RowBox[{"2", " ", "g3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "f5"}], "+", 
        RowBox[{"g2", " ", "g3"}]}], ")"}]}], ",", "g3", ",", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "f5", " ", "g1"}], "-", 
          RowBox[{"f3", " ", "g3"}], "+", 
          RowBox[{"g1", " ", "g2", " ", "g3"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", "f6"}], "+", 
          SuperscriptBox["g3", "2"]}], ")"}]}], ")"}]}], ",", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "f6", " ", "g1"}], "+", 
          RowBox[{"2", " ", "f5", " ", "g2"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", "f4"}], "+", 
             SuperscriptBox["g2", "2"]}], ")"}], " ", "g3"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", "f6"}], "+", 
          SuperscriptBox["g3", "2"]}], ")"}]}], ")"}]}], ",", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "f5"}], "+", 
        RowBox[{"g2", " ", "g3"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", "f6"}], "+", 
        SuperscriptBox["g3", "2"]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"4", " ", "f6", " ", "g3"}], "+", 
      SuperscriptBox["g3", "3"]}], ",", "0", ",", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "f6", " ", "g2"}], "-", 
          RowBox[{"f5", " ", "g3"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", "f6"}], "+", 
          SuperscriptBox["g3", "2"]}], ")"}]}], ")"}]}], ",", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", "f6"}], "+", 
        SuperscriptBox["g3", "2"]}], ")"}], "2"], ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.916829316542923*^9, 3.916922232121937*^9, 
  3.9169240952899942`*^9, 3.916986194465513*^9, 3.916987679120922*^9, 
  3.9169886948201723`*^9, 3.916993814246736*^9, 3.9170845852964077`*^9, 
  3.917439893405579*^9, 3.919433789728858*^9, 3.919764380796714*^9, 
  3.919859687125392*^9, 3.920377445763712*^9, 3.921047708119684*^9, 
  3.923032546506722*^9, 3.9232369265191593`*^9, 3.9233991296824713`*^9, 
  3.923400847287017*^9, 3.924094696507617*^9, 3.9243304365011253`*^9, 
  3.924604346038062*^9, 3.924687509376343*^9, 3.924692180655281*^9, 
  3.9246943579235153`*^9, 3.929076670721067*^9, 3.9300284863286123`*^9, 
  3.9336743952700653`*^9, 3.93454795089544*^9, 3.9357262288394337`*^9, 
  3.9410024010703993`*^9, 3.9411142543929777`*^9, 3.941114895224169*^9},
 CellLabel->"Out[54]=",ExpressionUUID->"f3109bc1-9459-4de0-9787-30187d3b5370"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DesKummer", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"NS", ".", 
     RowBox[{
      RowBox[{"Prepend", "[", 
       RowBox[{"EvenEquationsBs", ",", "Kummer"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"1", ";;", "20"}], "]"}], "]"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"k1", "->", "0"}], ",", 
      RowBox[{"k2", "->", "0"}], ",", 
      RowBox[{"k3", "->", "0"}], ",", 
      RowBox[{"k4", "->", "0"}]}], "}"}]}], "//", "Factor", " ", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "These", " ", "are", " ", "therefore", " ", "the", " ", "equations"}], 
     ",", " ", 
     RowBox[{
     "which", " ", "define", " ", "an", " ", "embedding", " ", "of", " ", 
      "the", " ", "desingularised", " ", "Kummer", " ", "in", " ", "P5"}]}], 
    "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.906796849430265*^9, 3.906796877947061*^9}, {
   3.906797575100535*^9, 3.906797577937471*^9}, {3.914392894236411*^9, 
   3.914392897916313*^9}, {3.914392934249292*^9, 3.914393007187882*^9}, 
   3.914393053063136*^9, 3.914393298027981*^9, {3.9143934956533337`*^9, 
   3.914393516599062*^9}, {3.9143935745387917`*^9, 3.914393606963241*^9}, {
   3.917415739675695*^9, 3.917415790269301*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"30d41caa-d2ee-42c8-8c91-937b950bc834"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"256", " ", "b1", " ", "b4", " ", "f4", " ", 
     SuperscriptBox["f5", "2"], " ", "f6"}], "+", 
    RowBox[{"256", " ", "b2", " ", "b4", " ", 
     SuperscriptBox["f5", "3"], " ", "f6"}], "-", 
    RowBox[{"256", " ", "b1", " ", "b4", " ", 
     SuperscriptBox["f4", "2"], " ", 
     SuperscriptBox["f6", "2"]}], "-", 
    RowBox[{"512", " ", "b2", " ", "b4", " ", "f4", " ", "f5", " ", 
     SuperscriptBox["f6", "2"]}], "+", 
    RowBox[{"128", " ", "b4", " ", "b5", " ", 
     SuperscriptBox["f6", "3"]}], "-", 
    RowBox[{"128", " ", 
     SuperscriptBox["b1", "2"], " ", "f4", " ", 
     SuperscriptBox["f5", "2"], " ", "f6", " ", "g0"}], "-", 
    RowBox[{"128", " ", "b1", " ", "b2", " ", 
     SuperscriptBox["f5", "3"], " ", "f6", " ", "g0"}], "+", 
    RowBox[{"128", " ", 
     SuperscriptBox["b1", "2"], " ", 
     SuperscriptBox["f4", "2"], " ", 
     SuperscriptBox["f6", "2"], " ", "g0"}], "+", 
    RowBox[{"256", " ", "b1", " ", "b2", " ", "f4", " ", "f5", " ", 
     SuperscriptBox["f6", "2"], " ", "g0"}], "-", 
    RowBox[{"64", " ", "b1", " ", "b5", " ", 
     SuperscriptBox["f6", "3"], " ", "g0"}], "-", 
    RowBox[{"128", " ", "b1", " ", "b2", " ", "f4", " ", 
     SuperscriptBox["f5", "2"], " ", "f6", " ", "g1"}], "-", 
    RowBox[{"128", " ", 
     SuperscriptBox["b2", "2"], " ", 
     SuperscriptBox["f5", "3"], " ", "f6", " ", "g1"}], "+", 
    RowBox[{"128", " ", "b1", " ", "b2", " ", 
     SuperscriptBox["f4", "2"], " ", 
     SuperscriptBox["f6", "2"], " ", "g1"}], "+", 
    RowBox[{"256", " ", 
     SuperscriptBox["b2", "2"], " ", "f4", " ", "f5", " ", 
     SuperscriptBox["f6", "2"], " ", "g1"}], "-", 
    RowBox[{"64", " ", "b2", " ", "b5", " ", 
     SuperscriptBox["f6", "3"], " ", "g1"}], "-", 
    RowBox[{"128", " ", "b1", " ", "b3", " ", "f4", " ", 
     SuperscriptBox["f5", "2"], " ", "f6", " ", "g2"}], "-", 
    RowBox[{"128", " ", "b2", " ", "b3", " ", 
     SuperscriptBox["f5", "3"], " ", "f6", " ", "g2"}], "+", 
    RowBox[{"128", " ", "b1", " ", "b3", " ", 
     SuperscriptBox["f4", "2"], " ", 
     SuperscriptBox["f6", "2"], " ", "g2"}], "+", 
    RowBox[{"256", " ", "b2", " ", "b3", " ", "f4", " ", "f5", " ", 
     SuperscriptBox["f6", "2"], " ", "g2"}], "-", 
    RowBox[{"64", " ", "b3", " ", "b5", " ", 
     SuperscriptBox["f6", "3"], " ", "g2"}], "-", 
    RowBox[{"64", " ", "b1", " ", "b4", " ", 
     SuperscriptBox["f6", "3"], " ", "g0", " ", "g2"}], "+", 
    RowBox[{"32", " ", 
     SuperscriptBox["b1", "2"], " ", 
     SuperscriptBox["f6", "3"], " ", 
     SuperscriptBox["g0", "2"], " ", "g2"}], "-", 
    RowBox[{"64", " ", "b2", " ", "b4", " ", 
     SuperscriptBox["f6", "3"], " ", "g1", " ", "g2"}], "+", 
    RowBox[{"64", " ", "b1", " ", "b2", " ", 
     SuperscriptBox["f6", "3"], " ", "g0", " ", "g1", " ", "g2"}], "+", 
    RowBox[{"32", " ", 
     SuperscriptBox["b2", "2"], " ", 
     SuperscriptBox["f6", "3"], " ", 
     SuperscriptBox["g1", "2"], " ", "g2"}], "+", 
    RowBox[{"64", " ", "b1", " ", "b4", " ", 
     SuperscriptBox["f5", "2"], " ", "f6", " ", 
     SuperscriptBox["g2", "2"]}], "-", 
    RowBox[{"64", " ", "b1", " ", "b4", " ", "f4", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g2", "2"]}], "-", 
    RowBox[{"64", " ", "b2", " ", "b4", " ", "f5", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g2", "2"]}], "-", 
    RowBox[{"32", " ", 
     SuperscriptBox["b1", "2"], " ", 
     SuperscriptBox["f5", "2"], " ", "f6", " ", "g0", " ", 
     SuperscriptBox["g2", "2"]}], "+", 
    RowBox[{"32", " ", 
     SuperscriptBox["b1", "2"], " ", "f4", " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", 
     SuperscriptBox["g2", "2"]}], "+", 
    RowBox[{"32", " ", "b1", " ", "b2", " ", "f5", " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", 
     SuperscriptBox["g2", "2"]}], "+", 
    RowBox[{"32", " ", "b1", " ", "b3", " ", 
     SuperscriptBox["f6", "3"], " ", "g0", " ", 
     SuperscriptBox["g2", "2"]}], "-", 
    RowBox[{"32", " ", "b1", " ", "b2", " ", 
     SuperscriptBox["f5", "2"], " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g2", "2"]}], "+", 
    RowBox[{"32", " ", "b1", " ", "b2", " ", "f4", " ", 
     SuperscriptBox["f6", "2"], " ", "g1", " ", 
     SuperscriptBox["g2", "2"]}], "+", 
    RowBox[{"32", " ", 
     SuperscriptBox["b2", "2"], " ", "f5", " ", 
     SuperscriptBox["f6", "2"], " ", "g1", " ", 
     SuperscriptBox["g2", "2"]}], "+", 
    RowBox[{"32", " ", "b2", " ", "b3", " ", 
     SuperscriptBox["f6", "3"], " ", "g1", " ", 
     SuperscriptBox["g2", "2"]}], "-", 
    RowBox[{"32", " ", "b1", " ", "b3", " ", 
     SuperscriptBox["f5", "2"], " ", "f6", " ", 
     SuperscriptBox["g2", "3"]}], "+", 
    RowBox[{"32", " ", "b1", " ", "b3", " ", "f4", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g2", "3"]}], "+", 
    RowBox[{"32", " ", "b2", " ", "b3", " ", "f5", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g2", "3"]}], "+", 
    RowBox[{"16", " ", "b1", " ", "b6", " ", 
     SuperscriptBox["f5", "2"], " ", "g3"}], "+", 
    RowBox[{"64", " ", "b1", " ", "b5", " ", 
     SuperscriptBox["f5", "3"], " ", "g3"}], "-", 
    RowBox[{"16", " ", "b1", " ", "b6", " ", "f4", " ", "f6", " ", "g3"}], 
    "-", 
    RowBox[{"16", " ", "b2", " ", "b6", " ", "f5", " ", "f6", " ", "g3"}], 
    "-", 
    RowBox[{
    "64", " ", "b1", " ", "b5", " ", "f4", " ", "f5", " ", "f6", " ", "g3"}], 
    "+", 
    RowBox[{"64", " ", 
     SuperscriptBox["b1", "2"], " ", "f1", " ", 
     SuperscriptBox["f5", "2"], " ", "f6", " ", "g3"}], "+", 
    RowBox[{"128", " ", "b1", " ", "b2", " ", "f2", " ", 
     SuperscriptBox["f5", "2"], " ", "f6", " ", "g3"}], "+", 
    RowBox[{"64", " ", 
     SuperscriptBox["b2", "2"], " ", "f3", " ", 
     SuperscriptBox["f5", "2"], " ", "f6", " ", "g3"}], "+", 
    RowBox[{"128", " ", "b1", " ", "b3", " ", "f3", " ", 
     SuperscriptBox["f5", "2"], " ", "f6", " ", "g3"}], "+", 
    RowBox[{"128", " ", "b2", " ", "b3", " ", "f4", " ", 
     SuperscriptBox["f5", "2"], " ", "f6", " ", "g3"}], "+", 
    RowBox[{"64", " ", 
     SuperscriptBox["b3", "2"], " ", 
     SuperscriptBox["f5", "3"], " ", "f6", " ", "g3"}], "+", 
    RowBox[{"16", " ", "b3", " ", "b6", " ", 
     SuperscriptBox["f6", "2"], " ", "g3"}], "-", 
    RowBox[{"64", " ", "b2", " ", "b5", " ", "f4", " ", 
     SuperscriptBox["f6", "2"], " ", "g3"}], "-", 
    RowBox[{"64", " ", 
     SuperscriptBox["b1", "2"], " ", "f1", " ", "f4", " ", 
     SuperscriptBox["f6", "2"], " ", "g3"}], "-", 
    RowBox[{"128", " ", "b1", " ", "b2", " ", "f2", " ", "f4", " ", 
     SuperscriptBox["f6", "2"], " ", "g3"}], "-", 
    RowBox[{"64", " ", 
     SuperscriptBox["b2", "2"], " ", "f3", " ", "f4", " ", 
     SuperscriptBox["f6", "2"], " ", "g3"}], "-", 
    RowBox[{"128", " ", "b1", " ", "b3", " ", "f3", " ", "f4", " ", 
     SuperscriptBox["f6", "2"], " ", "g3"}], "-", 
    RowBox[{"128", " ", "b2", " ", "b3", " ", 
     SuperscriptBox["f4", "2"], " ", 
     SuperscriptBox["f6", "2"], " ", "g3"}], "+", 
    RowBox[{"64", " ", 
     SuperscriptBox["b1", "2"], " ", "f0", " ", "f5", " ", 
     SuperscriptBox["f6", "2"], " ", "g3"}], "-", 
    RowBox[{"64", " ", 
     SuperscriptBox["b2", "2"], " ", "f2", " ", "f5", " ", 
     SuperscriptBox["f6", "2"], " ", "g3"}], "-", 
    RowBox[{"128", " ", "b2", " ", "b3", " ", "f3", " ", "f5", " ", 
     SuperscriptBox["f6", "2"], " ", "g3"}], "-", 
    RowBox[{"128", " ", 
     SuperscriptBox["b3", "2"], " ", "f4", " ", "f5", " ", 
     SuperscriptBox["f6", "2"], " ", "g3"}], "-", 
    RowBox[{"128", " ", "b1", " ", "b2", " ", "f0", " ", 
     SuperscriptBox["f6", "3"], " ", "g3"}], "-", 
    RowBox[{"64", " ", 
     SuperscriptBox["b2", "2"], " ", "f1", " ", 
     SuperscriptBox["f6", "3"], " ", "g3"}], "+", 
    RowBox[{"64", " ", 
     SuperscriptBox["b3", "2"], " ", "f3", " ", 
     SuperscriptBox["f6", "3"], " ", "g3"}], "-", 
    RowBox[{"64", " ", "b2", " ", "b4", " ", 
     SuperscriptBox["f6", "3"], " ", "g0", " ", "g3"}], "+", 
    RowBox[{"16", " ", 
     SuperscriptBox["b1", "2"], " ", "f5", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g0", "2"], " ", "g3"}], "+", 
    RowBox[{"128", " ", "b1", " ", "b4", " ", 
     SuperscriptBox["f5", "2"], " ", "f6", " ", "g1", " ", "g3"}], "-", 
    RowBox[{"192", " ", "b1", " ", "b4", " ", "f4", " ", 
     SuperscriptBox["f6", "2"], " ", "g1", " ", "g3"}], "-", 
    RowBox[{"192", " ", "b2", " ", "b4", " ", "f5", " ", 
     SuperscriptBox["f6", "2"], " ", "g1", " ", "g3"}], "-", 
    RowBox[{"32", " ", 
     SuperscriptBox["b1", "2"], " ", 
     SuperscriptBox["f5", "2"], " ", "f6", " ", "g0", " ", "g1", " ", "g3"}], 
    "+", 
    RowBox[{"64", " ", 
     SuperscriptBox["b1", "2"], " ", "f4", " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", "g1", " ", "g3"}], "+", 
    RowBox[{"96", " ", "b1", " ", "b2", " ", "f5", " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", "g1", " ", "g3"}], "-", 
    RowBox[{"32", " ", "b1", " ", "b2", " ", 
     SuperscriptBox["f5", "2"], " ", "f6", " ", 
     SuperscriptBox["g1", "2"], " ", "g3"}], "+", 
    RowBox[{"64", " ", "b1", " ", "b2", " ", "f4", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g1", "2"], " ", "g3"}], "+", 
    RowBox[{"80", " ", 
     SuperscriptBox["b2", "2"], " ", "f5", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g1", "2"], " ", "g3"}], "+", 
    RowBox[{
    "256", " ", "b1", " ", "b4", " ", "f4", " ", "f5", " ", "f6", " ", "g2", 
     " ", "g3"}], "+", 
    RowBox[{"384", " ", "b2", " ", "b4", " ", 
     SuperscriptBox["f5", "2"], " ", "f6", " ", "g2", " ", "g3"}], "-", 
    RowBox[{"256", " ", "b2", " ", "b4", " ", "f4", " ", 
     SuperscriptBox["f6", "2"], " ", "g2", " ", "g3"}], "-", 
    RowBox[{"32", " ", 
     SuperscriptBox["b1", "2"], " ", 
     SuperscriptBox["f5", "3"], " ", "g0", " ", "g2", " ", "g3"}], "-", 
    RowBox[{"96", " ", 
     SuperscriptBox["b1", "2"], " ", "f4", " ", "f5", " ", "f6", " ", "g0", 
     " ", "g2", " ", "g3"}], "-", 
    RowBox[{"128", " ", "b1", " ", "b2", " ", 
     SuperscriptBox["f5", "2"], " ", "f6", " ", "g0", " ", "g2", " ", "g3"}], 
    "+", 
    RowBox[{"96", " ", "b1", " ", "b2", " ", "f4", " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", "g2", " ", "g3"}], "-", 
    RowBox[{"32", " ", 
     SuperscriptBox["b2", "2"], " ", "f5", " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", "g2", " ", "g3"}], "+", 
    RowBox[{"32", " ", "b2", " ", "b3", " ", 
     SuperscriptBox["f6", "3"], " ", "g0", " ", "g2", " ", "g3"}], "-", 
    RowBox[{"32", " ", "b1", " ", "b2", " ", 
     SuperscriptBox["f5", "3"], " ", "g1", " ", "g2", " ", "g3"}], "-", 
    RowBox[{
    "96", " ", "b1", " ", "b2", " ", "f4", " ", "f5", " ", "f6", " ", "g1", 
     " ", "g2", " ", "g3"}], "-", 
    RowBox[{"160", " ", 
     SuperscriptBox["b2", "2"], " ", 
     SuperscriptBox["f5", "2"], " ", "f6", " ", "g1", " ", "g2", " ", "g3"}], 
    "+", 
    RowBox[{"128", " ", 
     SuperscriptBox["b2", "2"], " ", "f4", " ", 
     SuperscriptBox["f6", "2"], " ", "g1", " ", "g2", " ", "g3"}], "+", 
    RowBox[{"32", " ", "b1", " ", "b3", " ", "f4", " ", 
     SuperscriptBox["f6", "2"], " ", "g1", " ", "g2", " ", "g3"}], "+", 
    RowBox[{"32", " ", "b2", " ", "b3", " ", "f5", " ", 
     SuperscriptBox["f6", "2"], " ", "g1", " ", "g2", " ", "g3"}], "+", 
    RowBox[{"32", " ", 
     SuperscriptBox["b3", "2"], " ", 
     SuperscriptBox["f6", "3"], " ", "g1", " ", "g2", " ", "g3"}], "-", 
    RowBox[{"32", " ", "b1", " ", "b3", " ", 
     SuperscriptBox["f5", "3"], " ", 
     SuperscriptBox["g2", "2"], " ", "g3"}], "-", 
    RowBox[{
    "96", " ", "b1", " ", "b3", " ", "f4", " ", "f5", " ", "f6", " ", 
     SuperscriptBox["g2", "2"], " ", "g3"}], "-", 
    RowBox[{"160", " ", "b2", " ", "b3", " ", 
     SuperscriptBox["f5", "2"], " ", "f6", " ", 
     SuperscriptBox["g2", "2"], " ", "g3"}], "+", 
    RowBox[{"128", " ", "b2", " ", "b3", " ", "f4", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g2", "2"], " ", "g3"}], "-", 
    RowBox[{"16", " ", 
     SuperscriptBox["b3", "2"], " ", "f5", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g2", "2"], " ", "g3"}], "-", 
    RowBox[{"16", " ", "b1", " ", "b4", " ", 
     SuperscriptBox["f6", "2"], " ", "g1", " ", 
     SuperscriptBox["g2", "2"], " ", "g3"}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["b1", "2"], " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", "g1", " ", 
     SuperscriptBox["g2", "2"], " ", "g3"}], "+", 
    RowBox[{"8", " ", "b1", " ", "b2", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g1", "2"], " ", 
     SuperscriptBox["g2", "2"], " ", "g3"}], "+", 
    RowBox[{"64", " ", "b1", " ", "b4", " ", "f5", " ", "f6", " ", 
     SuperscriptBox["g2", "3"], " ", "g3"}], "-", 
    RowBox[{"32", " ", "b2", " ", "b4", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g2", "3"], " ", "g3"}], "-", 
    RowBox[{"32", " ", 
     SuperscriptBox["b1", "2"], " ", "f5", " ", "f6", " ", "g0", " ", 
     SuperscriptBox["g2", "3"], " ", "g3"}], "+", 
    RowBox[{"16", " ", "b1", " ", "b2", " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", 
     SuperscriptBox["g2", "3"], " ", "g3"}], "-", 
    RowBox[{
    "32", " ", "b1", " ", "b2", " ", "f5", " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g2", "3"], " ", "g3"}], "+", 
    RowBox[{"16", " ", 
     SuperscriptBox["b2", "2"], " ", 
     SuperscriptBox["f6", "2"], " ", "g1", " ", 
     SuperscriptBox["g2", "3"], " ", "g3"}], "+", 
    RowBox[{"8", " ", "b1", " ", "b3", " ", 
     SuperscriptBox["f6", "2"], " ", "g1", " ", 
     SuperscriptBox["g2", "3"], " ", "g3"}], "-", 
    RowBox[{"32", " ", "b1", " ", "b3", " ", "f5", " ", "f6", " ", 
     SuperscriptBox["g2", "4"], " ", "g3"}], "+", 
    RowBox[{"16", " ", "b2", " ", "b3", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g2", "4"], " ", "g3"}], "+", 
    RowBox[{"64", " ", "b1", " ", "b4", " ", "f4", " ", 
     SuperscriptBox["f5", "2"], " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"64", " ", "b2", " ", "b4", " ", 
     SuperscriptBox["f5", "3"], " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"128", " ", "b1", " ", "b4", " ", 
     SuperscriptBox["f4", "2"], " ", "f6", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"256", " ", "b2", " ", "b4", " ", "f4", " ", "f5", " ", "f6", " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"96", " ", "b4", " ", "b5", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"32", " ", 
     SuperscriptBox["b1", "2"], " ", "f4", " ", 
     SuperscriptBox["f5", "2"], " ", "g0", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"64", " ", "b1", " ", "b2", " ", 
     SuperscriptBox["f5", "3"], " ", "g0", " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"64", " ", 
     SuperscriptBox["b1", "2"], " ", 
     SuperscriptBox["f4", "2"], " ", "f6", " ", "g0", " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{
    "160", " ", "b1", " ", "b2", " ", "f4", " ", "f5", " ", "f6", " ", "g0", 
     " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"32", " ", 
     SuperscriptBox["b2", "2"], " ", 
     SuperscriptBox["f5", "2"], " ", "f6", " ", "g0", " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"64", " ", "b1", " ", "b3", " ", 
     SuperscriptBox["f5", "2"], " ", "f6", " ", "g0", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"48", " ", "b1", " ", "b5", " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"64", " ", "b1", " ", "b3", " ", "f4", " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"64", " ", "b2", " ", "b3", " ", "f5", " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"32", " ", 
     SuperscriptBox["b3", "2"], " ", 
     SuperscriptBox["f6", "3"], " ", "g0", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"32", " ", "b1", " ", "b2", " ", "f4", " ", 
     SuperscriptBox["f5", "2"], " ", "g1", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"32", " ", 
     SuperscriptBox["b2", "2"], " ", 
     SuperscriptBox["f5", "3"], " ", "g1", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"32", " ", "b1", " ", "b3", " ", 
     SuperscriptBox["f5", "3"], " ", "g1", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"4", " ", "b1", " ", "b6", " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"64", " ", "b1", " ", "b2", " ", 
     SuperscriptBox["f4", "2"], " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{
    "16", " ", "b1", " ", "b5", " ", "f5", " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"128", " ", 
     SuperscriptBox["b2", "2"], " ", "f4", " ", "f5", " ", "f6", " ", "g1", 
     " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{
    "32", " ", "b1", " ", "b3", " ", "f4", " ", "f5", " ", "f6", " ", "g1", 
     " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"64", " ", "b2", " ", "b3", " ", 
     SuperscriptBox["f5", "2"], " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"64", " ", "b2", " ", "b5", " ", 
     SuperscriptBox["f6", "2"], " ", "g1", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"16", " ", 
     SuperscriptBox["b1", "2"], " ", "f1", " ", 
     SuperscriptBox["f6", "2"], " ", "g1", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"32", " ", "b1", " ", "b2", " ", "f2", " ", 
     SuperscriptBox["f6", "2"], " ", "g1", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"16", " ", 
     SuperscriptBox["b2", "2"], " ", "f3", " ", 
     SuperscriptBox["f6", "2"], " ", "g1", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"32", " ", "b1", " ", "b3", " ", "f3", " ", 
     SuperscriptBox["f6", "2"], " ", "g1", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"64", " ", "b2", " ", "b3", " ", "f4", " ", 
     SuperscriptBox["f6", "2"], " ", "g1", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"48", " ", 
     SuperscriptBox["b3", "2"], " ", "f5", " ", 
     SuperscriptBox["f6", "2"], " ", "g1", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"32", " ", "b1", " ", "b4", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g1", "2"], " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["b1", "2"], " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", 
     SuperscriptBox["g1", "2"], " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"8", " ", "b1", " ", "b2", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g1", "3"], " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"16", " ", "b1", " ", "b6", " ", "f5", " ", "g2", " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"96", " ", "b1", " ", "b5", " ", 
     SuperscriptBox["f5", "2"], " ", "g2", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"32", " ", "b1", " ", "b3", " ", "f4", " ", 
     SuperscriptBox["f5", "2"], " ", "g2", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"32", " ", "b2", " ", "b3", " ", 
     SuperscriptBox["f5", "3"], " ", "g2", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"8", " ", "b2", " ", "b6", " ", "f6", " ", "g2", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{
    "32", " ", "b1", " ", "b5", " ", "f4", " ", "f6", " ", "g2", " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"64", " ", "b1", " ", "b3", " ", 
     SuperscriptBox["f4", "2"], " ", "f6", " ", "g2", " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"64", " ", 
     SuperscriptBox["b1", "2"], " ", "f1", " ", "f5", " ", "f6", " ", "g2", 
     " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{
    "128", " ", "b1", " ", "b2", " ", "f2", " ", "f5", " ", "f6", " ", "g2", 
     " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"64", " ", 
     SuperscriptBox["b2", "2"], " ", "f3", " ", "f5", " ", "f6", " ", "g2", 
     " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{
    "128", " ", "b1", " ", "b3", " ", "f3", " ", "f5", " ", "f6", " ", "g2", 
     " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{
    "256", " ", "b2", " ", "b3", " ", "f4", " ", "f5", " ", "f6", " ", "g2", 
     " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"96", " ", 
     SuperscriptBox["b3", "2"], " ", 
     SuperscriptBox["f5", "2"], " ", "f6", " ", "g2", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"48", " ", "b3", " ", "b5", " ", 
     SuperscriptBox["f6", "2"], " ", "g2", " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"32", " ", 
     SuperscriptBox["b1", "2"], " ", "f0", " ", 
     SuperscriptBox["f6", "2"], " ", "g2", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"32", " ", 
     SuperscriptBox["b2", "2"], " ", "f2", " ", 
     SuperscriptBox["f6", "2"], " ", "g2", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"64", " ", "b2", " ", "b3", " ", "f3", " ", 
     SuperscriptBox["f6", "2"], " ", "g2", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"64", " ", 
     SuperscriptBox["b3", "2"], " ", "f4", " ", 
     SuperscriptBox["f6", "2"], " ", "g2", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"48", " ", "b1", " ", "b4", " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", "g2", " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"32", " ", 
     SuperscriptBox["b1", "2"], " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g0", "2"], " ", "g2", " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{
    "128", " ", "b1", " ", "b4", " ", "f5", " ", "f6", " ", "g1", " ", "g2", 
     " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"144", " ", "b2", " ", "b4", " ", 
     SuperscriptBox["f6", "2"], " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"24", " ", 
     SuperscriptBox["b1", "2"], " ", "f5", " ", "f6", " ", "g0", " ", "g1", 
     " ", "g2", " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"88", " ", "b1", " ", "b2", " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"24", " ", "b1", " ", "b2", " ", "f5", " ", "f6", " ", 
     SuperscriptBox["g1", "2"], " ", "g2", " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"64", " ", 
     SuperscriptBox["b2", "2"], " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g1", "2"], " ", "g2", " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"16", " ", "b1", " ", "b4", " ", 
     SuperscriptBox["f5", "2"], " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"32", " ", "b1", " ", "b4", " ", "f4", " ", "f6", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"160", " ", "b2", " ", "b4", " ", "f5", " ", "f6", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"64", " ", 
     SuperscriptBox["b1", "2"], " ", 
     SuperscriptBox["f5", "2"], " ", "g0", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["b1", "2"], " ", "f4", " ", "f6", " ", "g0", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"8", " ", "b1", " ", "b2", " ", "f5", " ", "f6", " ", "g0", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"16", " ", 
     SuperscriptBox["b2", "2"], " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"16", " ", "b1", " ", "b3", " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"64", " ", "b1", " ", "b2", " ", 
     SuperscriptBox["f5", "2"], " ", "g1", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"8", " ", "b1", " ", "b2", " ", "f4", " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"40", " ", 
     SuperscriptBox["b2", "2"], " ", "f5", " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"8", " ", "b1", " ", "b3", " ", "f5", " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"32", " ", "b2", " ", "b3", " ", 
     SuperscriptBox["f6", "2"], " ", "g1", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"64", " ", "b1", " ", "b3", " ", 
     SuperscriptBox["f5", "2"], " ", 
     SuperscriptBox["g2", "3"], " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"8", " ", "b1", " ", "b3", " ", "f4", " ", "f6", " ", 
     SuperscriptBox["g2", "3"], " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"40", " ", "b2", " ", "b3", " ", "f5", " ", "f6", " ", 
     SuperscriptBox["g2", "3"], " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"16", " ", 
     SuperscriptBox["b3", "2"], " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g2", "3"], " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"16", " ", "b1", " ", "b4", " ", "f6", " ", 
     SuperscriptBox["g2", "4"], " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["b1", "2"], " ", "f6", " ", "g0", " ", 
     SuperscriptBox["g2", "4"], " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"8", " ", "b1", " ", "b2", " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g2", "4"], " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"8", " ", "b1", " ", "b3", " ", "f6", " ", 
     SuperscriptBox["g2", "5"], " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"4", " ", "b1", " ", "b6", " ", "f4", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"4", " ", "b2", " ", "b6", " ", "f5", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"16", " ", "b1", " ", "b5", " ", "f4", " ", "f5", " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"16", " ", 
     SuperscriptBox["b1", "2"], " ", "f1", " ", 
     SuperscriptBox["f5", "2"], " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"32", " ", "b1", " ", "b2", " ", "f2", " ", 
     SuperscriptBox["f5", "2"], " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"16", " ", 
     SuperscriptBox["b2", "2"], " ", "f3", " ", 
     SuperscriptBox["f5", "2"], " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"32", " ", "b1", " ", "b3", " ", "f3", " ", 
     SuperscriptBox["f5", "2"], " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"32", " ", "b2", " ", "b3", " ", "f4", " ", 
     SuperscriptBox["f5", "2"], " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"16", " ", 
     SuperscriptBox["b3", "2"], " ", 
     SuperscriptBox["f5", "3"], " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"8", " ", "b3", " ", "b6", " ", "f6", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"32", " ", "b2", " ", "b5", " ", "f4", " ", "f6", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"32", " ", 
     SuperscriptBox["b1", "2"], " ", "f1", " ", "f4", " ", "f6", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{
    "64", " ", "b1", " ", "b2", " ", "f2", " ", "f4", " ", "f6", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"32", " ", 
     SuperscriptBox["b2", "2"], " ", "f3", " ", "f4", " ", "f6", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{
    "64", " ", "b1", " ", "b3", " ", "f3", " ", "f4", " ", "f6", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"64", " ", "b2", " ", "b3", " ", 
     SuperscriptBox["f4", "2"], " ", "f6", " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"32", " ", 
     SuperscriptBox["b1", "2"], " ", "f0", " ", "f5", " ", "f6", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"32", " ", 
     SuperscriptBox["b2", "2"], " ", "f2", " ", "f5", " ", "f6", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{
    "64", " ", "b2", " ", "b3", " ", "f3", " ", "f5", " ", "f6", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"64", " ", 
     SuperscriptBox["b3", "2"], " ", "f4", " ", "f5", " ", "f6", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"96", " ", "b1", " ", "b2", " ", "f0", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"48", " ", 
     SuperscriptBox["b2", "2"], " ", "f1", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"48", " ", 
     SuperscriptBox["b3", "2"], " ", "f3", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"48", " ", "b2", " ", "b4", " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["b1", "2"], " ", "f5", " ", "f6", " ", 
     SuperscriptBox["g0", "2"], " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"32", " ", "b1", " ", "b4", " ", 
     SuperscriptBox["f5", "2"], " ", "g1", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{
    "96", " ", "b1", " ", "b4", " ", "f4", " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{
    "96", " ", "b2", " ", "b4", " ", "f5", " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"16", " ", 
     SuperscriptBox["b1", "2"], " ", 
     SuperscriptBox["f5", "2"], " ", "g0", " ", "g1", " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"40", " ", 
     SuperscriptBox["b1", "2"], " ", "f4", " ", "f6", " ", "g0", " ", "g1", 
     " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{
    "64", " ", "b1", " ", "b2", " ", "f5", " ", "f6", " ", "g0", " ", "g1", 
     " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"24", " ", "b1", " ", "b3", " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", "g1", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"16", " ", "b1", " ", "b2", " ", 
     SuperscriptBox["f5", "2"], " ", 
     SuperscriptBox["g1", "2"], " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"40", " ", "b1", " ", "b2", " ", "f4", " ", "f6", " ", 
     SuperscriptBox["g1", "2"], " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"48", " ", 
     SuperscriptBox["b2", "2"], " ", "f5", " ", "f6", " ", 
     SuperscriptBox["g1", "2"], " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"8", " ", "b1", " ", "b3", " ", "f5", " ", "f6", " ", 
     SuperscriptBox["g1", "2"], " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"16", " ", "b2", " ", "b3", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g1", "2"], " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{
    "64", " ", "b1", " ", "b4", " ", "f4", " ", "f5", " ", "g2", " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"96", " ", "b2", " ", "b4", " ", 
     SuperscriptBox["f5", "2"], " ", "g2", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"128", " ", "b2", " ", "b4", " ", "f4", " ", "f6", " ", "g2", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"24", " ", 
     SuperscriptBox["b1", "2"], " ", "f4", " ", "f5", " ", "g0", " ", "g2", 
     " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"88", " ", "b1", " ", "b2", " ", 
     SuperscriptBox["f5", "2"], " ", "g0", " ", "g2", " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{
    "72", " ", "b1", " ", "b2", " ", "f4", " ", "f6", " ", "g0", " ", "g2", 
     " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"24", " ", 
     SuperscriptBox["b2", "2"], " ", "f5", " ", "f6", " ", "g0", " ", "g2", 
     " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{
    "64", " ", "b1", " ", "b3", " ", "f5", " ", "f6", " ", "g0", " ", "g2", 
     " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"16", " ", "b2", " ", "b3", " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", "g2", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{
    "24", " ", "b1", " ", "b2", " ", "f4", " ", "f5", " ", "g1", " ", "g2", 
     " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"40", " ", 
     SuperscriptBox["b2", "2"], " ", 
     SuperscriptBox["f5", "2"], " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"48", " ", "b1", " ", "b3", " ", 
     SuperscriptBox["f5", "2"], " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"8", " ", "b1", " ", "b5", " ", "f6", " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"64", " ", 
     SuperscriptBox["b2", "2"], " ", "f4", " ", "f6", " ", "g1", " ", "g2", 
     " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{
    "32", " ", "b1", " ", "b3", " ", "f4", " ", "f6", " ", "g1", " ", "g2", 
     " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{
    "80", " ", "b2", " ", "b3", " ", "f5", " ", "f6", " ", "g1", " ", "g2", 
     " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"4", " ", "b1", " ", "b6", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"48", " ", "b1", " ", "b5", " ", "f5", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"24", " ", "b1", " ", "b3", " ", "f4", " ", "f5", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"40", " ", "b2", " ", "b3", " ", 
     SuperscriptBox["f5", "2"], " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"16", " ", 
     SuperscriptBox["b1", "2"], " ", "f1", " ", "f6", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"32", " ", "b1", " ", "b2", " ", "f2", " ", "f6", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"16", " ", 
     SuperscriptBox["b2", "2"], " ", "f3", " ", "f6", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"32", " ", "b1", " ", "b3", " ", "f3", " ", "f6", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"96", " ", "b2", " ", "b3", " ", "f4", " ", "f6", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"40", " ", 
     SuperscriptBox["b3", "2"], " ", "f5", " ", "f6", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"24", " ", "b1", " ", "b4", " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["b1", "2"], " ", "f6", " ", "g0", " ", "g1", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"2", " ", "b1", " ", "b2", " ", "f6", " ", 
     SuperscriptBox["g1", "2"], " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"16", " ", "b1", " ", "b4", " ", "f5", " ", 
     SuperscriptBox["g2", "3"], " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"16", " ", "b2", " ", "b4", " ", "f6", " ", 
     SuperscriptBox["g2", "3"], " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"40", " ", 
     SuperscriptBox["b1", "2"], " ", "f5", " ", "g0", " ", 
     SuperscriptBox["g2", "3"], " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"12", " ", "b1", " ", "b2", " ", "f6", " ", "g0", " ", 
     SuperscriptBox["g2", "3"], " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"40", " ", "b1", " ", "b2", " ", "f5", " ", "g1", " ", 
     SuperscriptBox["g2", "3"], " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["b2", "2"], " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g2", "3"], " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"10", " ", "b1", " ", "b3", " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g2", "3"], " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"40", " ", "b1", " ", "b3", " ", "f5", " ", 
     SuperscriptBox["g2", "4"], " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"4", " ", "b2", " ", "b3", " ", "f6", " ", 
     SuperscriptBox["g2", "4"], " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"16", " ", "b1", " ", "b4", " ", 
     SuperscriptBox["f4", "2"], " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{"32", " ", "b2", " ", "b4", " ", "f4", " ", "f5", " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{"24", " ", "b4", " ", "b5", " ", "f6", " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["b1", "2"], " ", 
     SuperscriptBox["f4", "2"], " ", "g0", " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{
    "24", " ", "b1", " ", "b2", " ", "f4", " ", "f5", " ", "g0", " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["b2", "2"], " ", 
     SuperscriptBox["f5", "2"], " ", "g0", " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{"8", " ", "b1", " ", "b3", " ", 
     SuperscriptBox["f5", "2"], " ", "g0", " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{"12", " ", "b1", " ", "b5", " ", "f6", " ", "g0", " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{
    "24", " ", "b1", " ", "b3", " ", "f4", " ", "f6", " ", "g0", " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{
    "24", " ", "b2", " ", "b3", " ", "f5", " ", "f6", " ", "g0", " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{"16", " ", 
     SuperscriptBox["b3", "2"], " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{"b1", " ", "b6", " ", "g1", " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{"8", " ", "b1", " ", "b2", " ", 
     SuperscriptBox["f4", "2"], " ", "g1", " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{"4", " ", "b1", " ", "b5", " ", "f5", " ", "g1", " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{"16", " ", 
     SuperscriptBox["b2", "2"], " ", "f4", " ", "f5", " ", "g1", " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{"8", " ", "b1", " ", "b3", " ", "f4", " ", "f5", " ", "g1", " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{"16", " ", "b2", " ", "b3", " ", 
     SuperscriptBox["f5", "2"], " ", "g1", " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{"20", " ", "b2", " ", "b5", " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["b1", "2"], " ", "f1", " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{
    "16", " ", "b1", " ", "b2", " ", "f2", " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["b2", "2"], " ", "f3", " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{
    "16", " ", "b1", " ", "b3", " ", "f3", " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{
    "32", " ", "b2", " ", "b3", " ", "f4", " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{"24", " ", 
     SuperscriptBox["b3", "2"], " ", "f5", " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{"16", " ", "b1", " ", "b4", " ", "f6", " ", 
     SuperscriptBox["g1", "2"], " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["b1", "2"], " ", "f6", " ", "g0", " ", 
     SuperscriptBox["g1", "2"], " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{"6", " ", "b1", " ", "b2", " ", "f6", " ", 
     SuperscriptBox["g1", "3"], " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{"2", " ", "b2", " ", "b6", " ", "g2", " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{"8", " ", "b1", " ", "b5", " ", "f4", " ", "g2", " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{"8", " ", "b1", " ", "b3", " ", 
     SuperscriptBox["f4", "2"], " ", "g2", " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{"16", " ", 
     SuperscriptBox["b1", "2"], " ", "f1", " ", "f5", " ", "g2", " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{
    "32", " ", "b1", " ", "b2", " ", "f2", " ", "f5", " ", "g2", " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{"16", " ", 
     SuperscriptBox["b2", "2"], " ", "f3", " ", "f5", " ", "g2", " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{
    "32", " ", "b1", " ", "b3", " ", "f3", " ", "f5", " ", "g2", " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{
    "48", " ", "b2", " ", "b3", " ", "f4", " ", "f5", " ", "g2", " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{"24", " ", 
     SuperscriptBox["b3", "2"], " ", 
     SuperscriptBox["f5", "2"], " ", "g2", " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{"12", " ", "b3", " ", "b5", " ", "f6", " ", "g2", " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{"16", " ", 
     SuperscriptBox["b1", "2"], " ", "f0", " ", "f6", " ", "g2", " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{"16", " ", 
     SuperscriptBox["b2", "2"], " ", "f2", " ", "f6", " ", "g2", " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{
    "32", " ", "b2", " ", "b3", " ", "f3", " ", "f6", " ", "g2", " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{"32", " ", 
     SuperscriptBox["b3", "2"], " ", "f4", " ", "f6", " ", "g2", " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{
    "12", " ", "b1", " ", "b4", " ", "f6", " ", "g0", " ", "g2", " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["b1", "2"], " ", "f6", " ", 
     SuperscriptBox["g0", "2"], " ", "g2", " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{
    "32", " ", "b1", " ", "b4", " ", "f5", " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{
    "60", " ", "b2", " ", "b4", " ", "f6", " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{"14", " ", 
     SuperscriptBox["b1", "2"], " ", "f5", " ", "g0", " ", "g1", " ", "g2", 
     " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{
    "42", " ", "b1", " ", "b2", " ", "f6", " ", "g0", " ", "g1", " ", "g2", 
     " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{"14", " ", "b1", " ", "b2", " ", "f5", " ", 
     SuperscriptBox["g1", "2"], " ", "g2", " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{"30", " ", 
     SuperscriptBox["b2", "2"], " ", "f6", " ", 
     SuperscriptBox["g1", "2"], " ", "g2", " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{"4", " ", "b1", " ", "b3", " ", "f6", " ", 
     SuperscriptBox["g1", "2"], " ", "g2", " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{"12", " ", "b1", " ", "b4", " ", "f4", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{"44", " ", "b2", " ", "b4", " ", "f5", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{"36", " ", "b1", " ", "b2", " ", "f5", " ", "g0", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["b2", "2"], " ", "f6", " ", "g0", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{"18", " ", "b1", " ", "b3", " ", "f6", " ", "g0", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{"12", " ", 
     SuperscriptBox["b2", "2"], " ", "f5", " ", "g1", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{"22", " ", "b1", " ", "b3", " ", "f5", " ", "g1", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{"26", " ", "b2", " ", "b3", " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{"8", " ", "b1", " ", "b5", " ", 
     SuperscriptBox["g2", "3"], " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{"12", " ", "b2", " ", "b3", " ", "f5", " ", 
     SuperscriptBox["g2", "3"], " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{"4", " ", "b1", " ", "b4", " ", 
     SuperscriptBox["g2", "4"], " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["b1", "2"], " ", "g0", " ", 
     SuperscriptBox["g2", "4"], " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{"8", " ", "b1", " ", "b2", " ", "g1", " ", 
     SuperscriptBox["g2", "4"], " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{"8", " ", "b1", " ", "b3", " ", 
     SuperscriptBox["g2", "5"], " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{"b3", " ", "b6", " ", 
     SuperscriptBox["g3", "5"]}], "-", 
    RowBox[{"4", " ", "b2", " ", "b5", " ", "f4", " ", 
     SuperscriptBox["g3", "5"]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["b1", "2"], " ", "f1", " ", "f4", " ", 
     SuperscriptBox["g3", "5"]}], "-", 
    RowBox[{"8", " ", "b1", " ", "b2", " ", "f2", " ", "f4", " ", 
     SuperscriptBox["g3", "5"]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["b2", "2"], " ", "f3", " ", "f4", " ", 
     SuperscriptBox["g3", "5"]}], "-", 
    RowBox[{"8", " ", "b1", " ", "b3", " ", "f3", " ", "f4", " ", 
     SuperscriptBox["g3", "5"]}], "-", 
    RowBox[{"8", " ", "b2", " ", "b3", " ", 
     SuperscriptBox["f4", "2"], " ", 
     SuperscriptBox["g3", "5"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["b1", "2"], " ", "f0", " ", "f5", " ", 
     SuperscriptBox["g3", "5"]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["b2", "2"], " ", "f2", " ", "f5", " ", 
     SuperscriptBox["g3", "5"]}], "-", 
    RowBox[{"8", " ", "b2", " ", "b3", " ", "f3", " ", "f5", " ", 
     SuperscriptBox["g3", "5"]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["b3", "2"], " ", "f4", " ", "f5", " ", 
     SuperscriptBox["g3", "5"]}], "-", 
    RowBox[{"24", " ", "b1", " ", "b2", " ", "f0", " ", "f6", " ", 
     SuperscriptBox["g3", "5"]}], "-", 
    RowBox[{"12", " ", 
     SuperscriptBox["b2", "2"], " ", "f1", " ", "f6", " ", 
     SuperscriptBox["g3", "5"]}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["b3", "2"], " ", "f3", " ", "f6", " ", 
     SuperscriptBox["g3", "5"]}], "-", 
    RowBox[{"12", " ", "b2", " ", "b4", " ", "f6", " ", "g0", " ", 
     SuperscriptBox["g3", "5"]}], "+", 
    RowBox[{
     SuperscriptBox["b1", "2"], " ", "f5", " ", 
     SuperscriptBox["g0", "2"], " ", 
     SuperscriptBox["g3", "5"]}], "-", 
    RowBox[{"12", " ", "b1", " ", "b4", " ", "f4", " ", "g1", " ", 
     SuperscriptBox["g3", "5"]}], "-", 
    RowBox[{"12", " ", "b2", " ", "b4", " ", "f5", " ", "g1", " ", 
     SuperscriptBox["g3", "5"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["b1", "2"], " ", "f4", " ", "g0", " ", "g1", " ", 
     SuperscriptBox["g3", "5"]}], "+", 
    RowBox[{
    "10", " ", "b1", " ", "b2", " ", "f5", " ", "g0", " ", "g1", " ", 
     SuperscriptBox["g3", "5"]}], "-", 
    RowBox[{
    "10", " ", "b1", " ", "b3", " ", "f6", " ", "g0", " ", "g1", " ", 
     SuperscriptBox["g3", "5"]}], "+", 
    RowBox[{"6", " ", "b1", " ", "b2", " ", "f4", " ", 
     SuperscriptBox["g1", "2"], " ", 
     SuperscriptBox["g3", "5"]}], "+", 
    RowBox[{"7", " ", 
     SuperscriptBox["b2", "2"], " ", "f5", " ", 
     SuperscriptBox["g1", "2"], " ", 
     SuperscriptBox["g3", "5"]}], "+", 
    RowBox[{"2", " ", "b1", " ", "b3", " ", "f5", " ", 
     SuperscriptBox["g1", "2"], " ", 
     SuperscriptBox["g3", "5"]}], "-", 
    RowBox[{"8", " ", "b2", " ", "b3", " ", "f6", " ", 
     SuperscriptBox["g1", "2"], " ", 
     SuperscriptBox["g3", "5"]}], "-", 
    RowBox[{"16", " ", "b2", " ", "b4", " ", "f4", " ", "g2", " ", 
     SuperscriptBox["g3", "5"]}], "+", 
    RowBox[{
    "12", " ", "b1", " ", "b2", " ", "f4", " ", "g0", " ", "g2", " ", 
     SuperscriptBox["g3", "5"]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["b2", "2"], " ", "f5", " ", "g0", " ", "g2", " ", 
     SuperscriptBox["g3", "5"]}], "+", 
    RowBox[{"8", " ", "b1", " ", "b3", " ", "f5", " ", "g0", " ", "g2", " ", 
     SuperscriptBox["g3", "5"]}], "-", 
    RowBox[{
    "10", " ", "b2", " ", "b3", " ", "f6", " ", "g0", " ", "g2", " ", 
     SuperscriptBox["g3", "5"]}], "-", 
    RowBox[{"2", " ", "b1", " ", "b5", " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "5"]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["b2", "2"], " ", "f4", " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "5"]}], "+", 
    RowBox[{"6", " ", "b1", " ", "b3", " ", "f4", " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "5"]}], "+", 
    RowBox[{
    "18", " ", "b2", " ", "b3", " ", "f5", " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "5"]}], "-", 
    RowBox[{"6", " ", 
     SuperscriptBox["b3", "2"], " ", "f6", " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "5"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["b1", "2"], " ", "f1", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "5"]}], "+", 
    RowBox[{"8", " ", "b1", " ", "b2", " ", "f2", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "5"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["b2", "2"], " ", "f3", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "5"]}], "+", 
    RowBox[{"8", " ", "b1", " ", "b3", " ", "f3", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "5"]}], "+", 
    RowBox[{"16", " ", "b2", " ", "b3", " ", "f4", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "5"]}], "+", 
    RowBox[{"11", " ", 
     SuperscriptBox["b3", "2"], " ", "f5", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "5"]}], "+", 
    RowBox[{"7", " ", "b1", " ", "b4", " ", "g1", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "5"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["b1", "2"], " ", "g0", " ", "g1", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "5"]}], "-", 
    RowBox[{"2", " ", "b1", " ", "b2", " ", 
     SuperscriptBox["g1", "2"], " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "5"]}], "+", 
    RowBox[{"6", " ", "b2", " ", "b4", " ", 
     SuperscriptBox["g2", "3"], " ", 
     SuperscriptBox["g3", "5"]}], "-", 
    RowBox[{"4", " ", "b1", " ", "b2", " ", "g0", " ", 
     SuperscriptBox["g2", "3"], " ", 
     SuperscriptBox["g3", "5"]}], "-", 
    RowBox[{"2", " ", "b1", " ", "b3", " ", "g1", " ", 
     SuperscriptBox["g2", "3"], " ", 
     SuperscriptBox["g3", "5"]}], "+", 
    RowBox[{"2", " ", "b4", " ", "b5", " ", 
     SuperscriptBox["g3", "6"]}], "-", 
    RowBox[{"b1", " ", "b5", " ", "g0", " ", 
     SuperscriptBox["g3", "6"]}], "-", 
    RowBox[{"2", " ", "b1", " ", "b3", " ", "f4", " ", "g0", " ", 
     SuperscriptBox["g3", "6"]}], "-", 
    RowBox[{"2", " ", "b2", " ", "b3", " ", "f5", " ", "g0", " ", 
     SuperscriptBox["g3", "6"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["b3", "2"], " ", "f6", " ", "g0", " ", 
     SuperscriptBox["g3", "6"]}], "-", 
    RowBox[{"2", " ", "b2", " ", "b5", " ", "g1", " ", 
     SuperscriptBox["g3", "6"]}], "-", 
    RowBox[{
     SuperscriptBox["b1", "2"], " ", "f1", " ", "g1", " ", 
     SuperscriptBox["g3", "6"]}], "-", 
    RowBox[{"2", " ", "b1", " ", "b2", " ", "f2", " ", "g1", " ", 
     SuperscriptBox["g3", "6"]}], "-", 
    RowBox[{
     SuperscriptBox["b2", "2"], " ", "f3", " ", "g1", " ", 
     SuperscriptBox["g3", "6"]}], "-", 
    RowBox[{"2", " ", "b1", " ", "b3", " ", "f3", " ", "g1", " ", 
     SuperscriptBox["g3", "6"]}], "-", 
    RowBox[{"4", " ", "b2", " ", "b3", " ", "f4", " ", "g1", " ", 
     SuperscriptBox["g3", "6"]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["b3", "2"], " ", "f5", " ", "g1", " ", 
     SuperscriptBox["g3", "6"]}], "-", 
    RowBox[{"2", " ", "b1", " ", "b4", " ", 
     SuperscriptBox["g1", "2"], " ", 
     SuperscriptBox["g3", "6"]}], "+", 
    RowBox[{
     SuperscriptBox["b1", "2"], " ", "g0", " ", 
     SuperscriptBox["g1", "2"], " ", 
     SuperscriptBox["g3", "6"]}], "+", 
    RowBox[{"b1", " ", "b2", " ", 
     SuperscriptBox["g1", "3"], " ", 
     SuperscriptBox["g3", "6"]}], "-", 
    RowBox[{"b3", " ", "b5", " ", "g2", " ", 
     SuperscriptBox["g3", "6"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["b1", "2"], " ", "f0", " ", "g2", " ", 
     SuperscriptBox["g3", "6"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["b2", "2"], " ", "f2", " ", "g2", " ", 
     SuperscriptBox["g3", "6"]}], "-", 
    RowBox[{"4", " ", "b2", " ", "b3", " ", "f3", " ", "g2", " ", 
     SuperscriptBox["g3", "6"]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["b3", "2"], " ", "f4", " ", "g2", " ", 
     SuperscriptBox["g3", "6"]}], "-", 
    RowBox[{"b1", " ", "b4", " ", "g0", " ", "g2", " ", 
     SuperscriptBox["g3", "6"]}], "+", 
    RowBox[{
     SuperscriptBox["b1", "2"], " ", 
     SuperscriptBox["g0", "2"], " ", "g2", " ", 
     SuperscriptBox["g3", "6"]}], "-", 
    RowBox[{"7", " ", "b2", " ", "b4", " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "6"]}], "+", 
    RowBox[{"6", " ", "b1", " ", "b2", " ", "g0", " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "6"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["b2", "2"], " ", 
     SuperscriptBox["g1", "2"], " ", "g2", " ", 
     SuperscriptBox["g3", "6"]}], "+", 
    RowBox[{"b1", " ", "b3", " ", 
     SuperscriptBox["g1", "2"], " ", "g2", " ", 
     SuperscriptBox["g3", "6"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["b2", "2"], " ", "g0", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "6"]}], "+", 
    RowBox[{"2", " ", "b1", " ", "b3", " ", "g0", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "6"]}], "+", 
    RowBox[{"5", " ", "b2", " ", "b3", " ", "g1", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "6"]}], "+", 
    RowBox[{
     SuperscriptBox["b3", "2"], " ", 
     SuperscriptBox["g2", "3"], " ", 
     SuperscriptBox["g3", "6"]}], "-", 
    RowBox[{"2", " ", "b1", " ", "b2", " ", "f0", " ", 
     SuperscriptBox["g3", "7"]}], "-", 
    RowBox[{
     SuperscriptBox["b2", "2"], " ", "f1", " ", 
     SuperscriptBox["g3", "7"]}], "+", 
    RowBox[{
     SuperscriptBox["b3", "2"], " ", "f3", " ", 
     SuperscriptBox["g3", "7"]}], "-", 
    RowBox[{"b2", " ", "b4", " ", "g0", " ", 
     SuperscriptBox["g3", "7"]}], "-", 
    RowBox[{"b1", " ", "b3", " ", "g0", " ", "g1", " ", 
     SuperscriptBox["g3", "7"]}], "-", 
    RowBox[{"b2", " ", "b3", " ", 
     SuperscriptBox["g1", "2"], " ", 
     SuperscriptBox["g3", "7"]}], "-", 
    RowBox[{"b2", " ", "b3", " ", "g0", " ", "g2", " ", 
     SuperscriptBox["g3", "7"]}], "-", 
    RowBox[{
     SuperscriptBox["b3", "2"], " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "7"]}]}], ",", 
   RowBox[{
    RowBox[{"64", " ", 
     SuperscriptBox["b4", "2"], " ", 
     SuperscriptBox["f6", "3"]}], "-", 
    RowBox[{"64", " ", "b1", " ", "b4", " ", 
     SuperscriptBox["f6", "3"], " ", "g0"}], "+", 
    RowBox[{"16", " ", 
     SuperscriptBox["b1", "2"], " ", 
     SuperscriptBox["f6", "3"], " ", 
     SuperscriptBox["g0", "2"]}], "-", 
    RowBox[{"64", " ", "b2", " ", "b4", " ", 
     SuperscriptBox["f6", "3"], " ", "g1"}], "+", 
    RowBox[{"32", " ", "b1", " ", "b2", " ", 
     SuperscriptBox["f6", "3"], " ", "g0", " ", "g1"}], "+", 
    RowBox[{"16", " ", 
     SuperscriptBox["b2", "2"], " ", 
     SuperscriptBox["f6", "3"], " ", 
     SuperscriptBox["g1", "2"]}], "+", 
    RowBox[{"64", " ", "b1", " ", "b4", " ", "f4", " ", 
     SuperscriptBox["f6", "2"], " ", "g2"}], "+", 
    RowBox[{"64", " ", "b2", " ", "b4", " ", "f5", " ", 
     SuperscriptBox["f6", "2"], " ", "g2"}], "-", 
    RowBox[{"32", " ", 
     SuperscriptBox["b1", "2"], " ", "f4", " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", "g2"}], "-", 
    RowBox[{"32", " ", "b1", " ", "b2", " ", "f5", " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", "g2"}], "-", 
    RowBox[{"32", " ", "b1", " ", "b2", " ", "f4", " ", 
     SuperscriptBox["f6", "2"], " ", "g1", " ", "g2"}], "-", 
    RowBox[{"32", " ", 
     SuperscriptBox["b2", "2"], " ", "f5", " ", 
     SuperscriptBox["f6", "2"], " ", "g1", " ", "g2"}], "-", 
    RowBox[{"32", " ", "b1", " ", "b3", " ", "f4", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g2", "2"]}], "-", 
    RowBox[{"32", " ", "b2", " ", "b3", " ", "f5", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g2", "2"]}], "-", 
    RowBox[{"16", " ", 
     SuperscriptBox["b3", "2"], " ", 
     SuperscriptBox["f6", "3"], " ", 
     SuperscriptBox["g2", "2"]}], "+", 
    RowBox[{"16", " ", "b1", " ", "b4", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g2", "3"]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["b1", "2"], " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", 
     SuperscriptBox["g2", "3"]}], "-", 
    RowBox[{"8", " ", "b1", " ", "b2", " ", 
     SuperscriptBox["f6", "2"], " ", "g1", " ", 
     SuperscriptBox["g2", "3"]}], "-", 
    RowBox[{"8", " ", "b1", " ", "b3", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g2", "4"]}], "-", 
    RowBox[{
    "64", " ", "b1", " ", "b4", " ", "f4", " ", "f5", " ", "f6", " ", "g3"}], 
    "-", 
    RowBox[{"64", " ", "b2", " ", "b4", " ", 
     SuperscriptBox["f5", "2"], " ", "f6", " ", "g3"}], "+", 
    RowBox[{"64", " ", "b2", " ", "b4", " ", "f4", " ", 
     SuperscriptBox["f6", "2"], " ", "g3"}], "+", 
    RowBox[{"32", " ", 
     SuperscriptBox["b1", "2"], " ", "f4", " ", "f5", " ", "f6", " ", "g0", 
     " ", "g3"}], "+", 
    RowBox[{"32", " ", "b1", " ", "b2", " ", 
     SuperscriptBox["f5", "2"], " ", "f6", " ", "g0", " ", "g3"}], "-", 
    RowBox[{"32", " ", "b1", " ", "b2", " ", "f4", " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", "g3"}], "+", 
    RowBox[{
    "32", " ", "b1", " ", "b2", " ", "f4", " ", "f5", " ", "f6", " ", "g1", 
     " ", "g3"}], "+", 
    RowBox[{"32", " ", 
     SuperscriptBox["b2", "2"], " ", 
     SuperscriptBox["f5", "2"], " ", "f6", " ", "g1", " ", "g3"}], "-", 
    RowBox[{"32", " ", 
     SuperscriptBox["b2", "2"], " ", "f4", " ", 
     SuperscriptBox["f6", "2"], " ", "g1", " ", "g3"}], "+", 
    RowBox[{"4", " ", "b1", " ", "b6", " ", "f6", " ", "g2", " ", "g3"}], "+", 
    RowBox[{
    "16", " ", "b1", " ", "b5", " ", "f5", " ", "f6", " ", "g2", " ", "g3"}], 
    "+", 
    RowBox[{
    "32", " ", "b1", " ", "b3", " ", "f4", " ", "f5", " ", "f6", " ", "g2", 
     " ", "g3"}], "+", 
    RowBox[{"32", " ", "b2", " ", "b3", " ", 
     SuperscriptBox["f5", "2"], " ", "f6", " ", "g2", " ", "g3"}], "+", 
    RowBox[{"16", " ", "b2", " ", "b5", " ", 
     SuperscriptBox["f6", "2"], " ", "g2", " ", "g3"}], "+", 
    RowBox[{"16", " ", 
     SuperscriptBox["b1", "2"], " ", "f1", " ", 
     SuperscriptBox["f6", "2"], " ", "g2", " ", "g3"}], "+", 
    RowBox[{"32", " ", "b1", " ", "b2", " ", "f2", " ", 
     SuperscriptBox["f6", "2"], " ", "g2", " ", "g3"}], "+", 
    RowBox[{"16", " ", 
     SuperscriptBox["b2", "2"], " ", "f3", " ", 
     SuperscriptBox["f6", "2"], " ", "g2", " ", "g3"}], "+", 
    RowBox[{"32", " ", "b1", " ", "b3", " ", "f3", " ", 
     SuperscriptBox["f6", "2"], " ", "g2", " ", "g3"}], "+", 
    RowBox[{"16", " ", 
     SuperscriptBox["b3", "2"], " ", "f5", " ", 
     SuperscriptBox["f6", "2"], " ", "g2", " ", "g3"}], "+", 
    RowBox[{"32", " ", "b1", " ", "b4", " ", 
     SuperscriptBox["f6", "2"], " ", "g1", " ", "g2", " ", "g3"}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["b1", "2"], " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", "g1", " ", "g2", " ", "g3"}], 
    "-", 
    RowBox[{"8", " ", "b1", " ", "b2", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g1", "2"], " ", "g2", " ", "g3"}], "-", 
    RowBox[{"16", " ", "b1", " ", "b4", " ", "f5", " ", "f6", " ", 
     SuperscriptBox["g2", "2"], " ", "g3"}], "+", 
    RowBox[{"48", " ", "b2", " ", "b4", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g2", "2"], " ", "g3"}], "-", 
    RowBox[{"16", " ", "b1", " ", "b2", " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", 
     SuperscriptBox["g2", "2"], " ", "g3"}], "-", 
    RowBox[{"24", " ", 
     SuperscriptBox["b2", "2"], " ", 
     SuperscriptBox["f6", "2"], " ", "g1", " ", 
     SuperscriptBox["g2", "2"], " ", "g3"}], "-", 
    RowBox[{"24", " ", "b2", " ", "b3", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g2", "3"], " ", "g3"}], "-", 
    RowBox[{"4", " ", "b1", " ", "b6", " ", "f5", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"16", " ", "b1", " ", "b5", " ", 
     SuperscriptBox["f5", "2"], " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"4", " ", "b2", " ", "b6", " ", "f6", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"16", " ", 
     SuperscriptBox["b1", "2"], " ", "f1", " ", "f5", " ", "f6", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{
    "32", " ", "b1", " ", "b2", " ", "f2", " ", "f5", " ", "f6", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"16", " ", 
     SuperscriptBox["b2", "2"], " ", "f3", " ", "f5", " ", "f6", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{
    "32", " ", "b1", " ", "b3", " ", "f3", " ", "f5", " ", "f6", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{
    "32", " ", "b2", " ", "b3", " ", "f4", " ", "f5", " ", "f6", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"16", " ", 
     SuperscriptBox["b3", "2"], " ", 
     SuperscriptBox["f5", "2"], " ", "f6", " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"48", " ", 
     SuperscriptBox["b4", "2"], " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"16", " ", "b3", " ", "b5", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"16", " ", 
     SuperscriptBox["b1", "2"], " ", "f0", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"16", " ", 
     SuperscriptBox["b2", "2"], " ", "f2", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"32", " ", "b2", " ", "b3", " ", "f3", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"16", " ", 
     SuperscriptBox["b3", "2"], " ", "f4", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"48", " ", "b1", " ", "b4", " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["b1", "2"], " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g0", "2"], " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{
    "32", " ", "b1", " ", "b4", " ", "f5", " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"16", " ", "b2", " ", "b4", " ", 
     SuperscriptBox["f6", "2"], " ", "g1", " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["b1", "2"], " ", "f5", " ", "f6", " ", "g0", " ", "g1", 
     " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"8", " ", "b1", " ", "b2", " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", "g1", " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"8", " ", "b1", " ", "b2", " ", "f5", " ", "f6", " ", 
     SuperscriptBox["g1", "2"], " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{
    "32", " ", "b2", " ", "b4", " ", "f5", " ", "f6", " ", "g2", " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["b1", "2"], " ", 
     SuperscriptBox["f5", "2"], " ", "g0", " ", "g2", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{
    "8", " ", "b1", " ", "b2", " ", "f5", " ", "f6", " ", "g0", " ", "g2", 
     " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["b2", "2"], " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", "g2", " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"8", " ", "b1", " ", "b3", " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", "g2", " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"8", " ", "b1", " ", "b2", " ", 
     SuperscriptBox["f5", "2"], " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["b2", "2"], " ", "f5", " ", "f6", " ", "g1", " ", "g2", 
     " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{
    "8", " ", "b1", " ", "b3", " ", "f5", " ", "f6", " ", "g1", " ", "g2", 
     " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"8", " ", "b1", " ", "b3", " ", 
     SuperscriptBox["f5", "2"], " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"8", " ", "b1", " ", "b5", " ", "f6", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"8", " ", "b2", " ", "b3", " ", "f5", " ", "f6", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["b3", "2"], " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"6", " ", 
     SuperscriptBox["b1", "2"], " ", "f6", " ", "g0", " ", 
     SuperscriptBox["g2", "3"], " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"6", " ", "b1", " ", "b2", " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g2", "3"], " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"6", " ", "b1", " ", "b3", " ", "f6", " ", 
     SuperscriptBox["g2", "4"], " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"16", " ", "b1", " ", "b4", " ", "f4", " ", "f5", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"16", " ", "b2", " ", "b4", " ", 
     SuperscriptBox["f5", "2"], " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"32", " ", "b2", " ", "b4", " ", "f4", " ", "f6", " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["b1", "2"], " ", "f4", " ", "f5", " ", "g0", " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"16", " ", "b1", " ", "b2", " ", 
     SuperscriptBox["f5", "2"], " ", "g0", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{
    "16", " ", "b1", " ", "b2", " ", "f4", " ", "f6", " ", "g0", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["b2", "2"], " ", "f5", " ", "f6", " ", "g0", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{
    "16", " ", "b1", " ", "b3", " ", "f5", " ", "f6", " ", "g0", " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"8", " ", "b2", " ", "b3", " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"8", " ", "b1", " ", "b2", " ", "f4", " ", "f5", " ", "g1", " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["b2", "2"], " ", 
     SuperscriptBox["f5", "2"], " ", "g1", " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"8", " ", "b1", " ", "b3", " ", 
     SuperscriptBox["f5", "2"], " ", "g1", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"16", " ", 
     SuperscriptBox["b2", "2"], " ", "f4", " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{
    "16", " ", "b2", " ", "b3", " ", "f5", " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"b1", " ", "b6", " ", "g2", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"12", " ", "b1", " ", "b5", " ", "f5", " ", "g2", " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"8", " ", "b1", " ", "b3", " ", "f4", " ", "f5", " ", "g2", " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"8", " ", "b2", " ", "b3", " ", 
     SuperscriptBox["f5", "2"], " ", "g2", " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"8", " ", "b2", " ", "b5", " ", "f6", " ", "g2", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{
    "16", " ", "b2", " ", "b3", " ", "f4", " ", "f6", " ", "g2", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["b3", "2"], " ", "f5", " ", "f6", " ", "g2", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["b1", "2"], " ", "f6", " ", "g0", " ", "g1", " ", "g2", 
     " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"2", " ", "b1", " ", "b2", " ", "f6", " ", 
     SuperscriptBox["g1", "2"], " ", "g2", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"4", " ", "b1", " ", "b4", " ", "f5", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"8", " ", "b2", " ", "b4", " ", "f6", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["b1", "2"], " ", "f5", " ", "g0", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"16", " ", "b1", " ", "b2", " ", "f6", " ", "g0", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"10", " ", "b1", " ", "b2", " ", "f5", " ", "g1", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"10", " ", 
     SuperscriptBox["b2", "2"], " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"4", " ", "b1", " ", "b3", " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"10", " ", "b1", " ", "b3", " ", "f5", " ", 
     SuperscriptBox["g2", "3"], " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"10", " ", "b2", " ", "b3", " ", "f6", " ", 
     SuperscriptBox["g2", "3"], " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"b2", " ", "b6", " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["b1", "2"], " ", "f1", " ", "f5", " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{"8", " ", "b1", " ", "b2", " ", "f2", " ", "f5", " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["b2", "2"], " ", "f3", " ", "f5", " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{"8", " ", "b1", " ", "b3", " ", "f3", " ", "f5", " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{"8", " ", "b2", " ", "b3", " ", "f4", " ", "f5", " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["b3", "2"], " ", 
     SuperscriptBox["f5", "2"], " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["b4", "2"], " ", "f6", " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{"8", " ", "b3", " ", "b5", " ", "f6", " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["b1", "2"], " ", "f0", " ", "f6", " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["b2", "2"], " ", "f2", " ", "f6", " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{"16", " ", "b2", " ", "b3", " ", "f3", " ", "f6", " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["b3", "2"], " ", "f4", " ", "f6", " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{"12", " ", "b1", " ", "b4", " ", "f6", " ", "g0", " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{
     SuperscriptBox["b1", "2"], " ", "f6", " ", 
     SuperscriptBox["g0", "2"], " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{"8", " ", "b1", " ", "b4", " ", "f5", " ", "g1", " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{"4", " ", "b2", " ", "b4", " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["b1", "2"], " ", "f5", " ", "g0", " ", "g1", " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{"4", " ", "b1", " ", "b2", " ", "f6", " ", "g0", " ", "g1", " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{"4", " ", "b1", " ", "b2", " ", "f5", " ", 
     SuperscriptBox["g1", "2"], " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{"5", " ", 
     SuperscriptBox["b2", "2"], " ", "f6", " ", 
     SuperscriptBox["g1", "2"], " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{"4", " ", "b1", " ", "b4", " ", "f4", " ", "g2", " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{"12", " ", "b2", " ", "b4", " ", "f5", " ", "g2", " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["b1", "2"], " ", "f4", " ", "g0", " ", "g2", " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{
    "10", " ", "b1", " ", "b2", " ", "f5", " ", "g0", " ", "g2", " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["b2", "2"], " ", "f6", " ", "g0", " ", "g2", " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{"6", " ", "b1", " ", "b3", " ", "f6", " ", "g0", " ", "g2", " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{"2", " ", "b1", " ", "b2", " ", "f4", " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["b2", "2"], " ", "f5", " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{"6", " ", "b1", " ", "b3", " ", "f5", " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{"8", " ", "b2", " ", "b3", " ", "f6", " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{"2", " ", "b1", " ", "b5", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{"2", " ", "b1", " ", "b3", " ", "f4", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{"4", " ", "b2", " ", "b3", " ", "f5", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{"5", " ", 
     SuperscriptBox["b3", "2"], " ", "f6", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "4"]}], "-", 
    RowBox[{"b1", " ", "b4", " ", 
     SuperscriptBox["g2", "3"], " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["b1", "2"], " ", "g0", " ", 
     SuperscriptBox["g2", "3"], " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{"2", " ", "b1", " ", "b2", " ", "g1", " ", 
     SuperscriptBox["g2", "3"], " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{"2", " ", "b1", " ", "b3", " ", 
     SuperscriptBox["g2", "4"], " ", 
     SuperscriptBox["g3", "4"]}], "+", 
    RowBox[{"4", " ", "b2", " ", "b4", " ", "f4", " ", 
     SuperscriptBox["g3", "5"]}], "-", 
    RowBox[{"2", " ", "b1", " ", "b2", " ", "f4", " ", "g0", " ", 
     SuperscriptBox["g3", "5"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["b2", "2"], " ", "f5", " ", "g0", " ", 
     SuperscriptBox["g3", "5"]}], "-", 
    RowBox[{"2", " ", "b1", " ", "b3", " ", "f5", " ", "g0", " ", 
     SuperscriptBox["g3", "5"]}], "+", 
    RowBox[{"2", " ", "b2", " ", "b3", " ", "f6", " ", "g0", " ", 
     SuperscriptBox["g3", "5"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["b2", "2"], " ", "f4", " ", "g1", " ", 
     SuperscriptBox["g3", "5"]}], "-", 
    RowBox[{"4", " ", "b2", " ", "b3", " ", "f5", " ", "g1", " ", 
     SuperscriptBox["g3", "5"]}], "+", 
    RowBox[{"b2", " ", "b5", " ", "g2", " ", 
     SuperscriptBox["g3", "5"]}], "-", 
    RowBox[{
     SuperscriptBox["b1", "2"], " ", "f1", " ", "g2", " ", 
     SuperscriptBox["g3", "5"]}], "-", 
    RowBox[{"2", " ", "b1", " ", "b2", " ", "f2", " ", "g2", " ", 
     SuperscriptBox["g3", "5"]}], "-", 
    RowBox[{
     SuperscriptBox["b2", "2"], " ", "f3", " ", "g2", " ", 
     SuperscriptBox["g3", "5"]}], "-", 
    RowBox[{"2", " ", "b1", " ", "b3", " ", "f3", " ", "g2", " ", 
     SuperscriptBox["g3", "5"]}], "-", 
    RowBox[{"4", " ", "b2", " ", "b3", " ", "f4", " ", "g2", " ", 
     SuperscriptBox["g3", "5"]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["b3", "2"], " ", "f5", " ", "g2", " ", 
     SuperscriptBox["g3", "5"]}], "-", 
    RowBox[{"2", " ", "b1", " ", "b4", " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "5"]}], "+", 
    RowBox[{
     SuperscriptBox["b1", "2"], " ", "g0", " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "5"]}], "+", 
    RowBox[{"b1", " ", "b2", " ", 
     SuperscriptBox["g1", "2"], " ", "g2", " ", 
     SuperscriptBox["g3", "5"]}], "-", 
    RowBox[{"b2", " ", "b4", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "5"]}], "-", 
    RowBox[{
     SuperscriptBox["b2", "2"], " ", "g1", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "5"]}], "+", 
    RowBox[{"b1", " ", "b3", " ", "g1", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "5"]}], "-", 
    RowBox[{"b2", " ", "b3", " ", 
     SuperscriptBox["g2", "3"], " ", 
     SuperscriptBox["g3", "5"]}], "+", 
    RowBox[{
     SuperscriptBox["b4", "2"], " ", 
     SuperscriptBox["g3", "6"]}], "+", 
    RowBox[{"b3", " ", "b5", " ", 
     SuperscriptBox["g3", "6"]}], "-", 
    RowBox[{
     SuperscriptBox["b1", "2"], " ", "f0", " ", 
     SuperscriptBox["g3", "6"]}], "+", 
    RowBox[{
     SuperscriptBox["b2", "2"], " ", "f2", " ", 
     SuperscriptBox["g3", "6"]}], "+", 
    RowBox[{"2", " ", "b2", " ", "b3", " ", "f3", " ", 
     SuperscriptBox["g3", "6"]}], "+", 
    RowBox[{
     SuperscriptBox["b3", "2"], " ", "f4", " ", 
     SuperscriptBox["g3", "6"]}], "-", 
    RowBox[{"b1", " ", "b4", " ", "g0", " ", 
     SuperscriptBox["g3", "6"]}], "+", 
    RowBox[{"b2", " ", "b4", " ", "g1", " ", 
     SuperscriptBox["g3", "6"]}], "-", 
    RowBox[{"b1", " ", "b2", " ", "g0", " ", "g1", " ", 
     SuperscriptBox["g3", "6"]}], "-", 
    RowBox[{
     SuperscriptBox["b2", "2"], " ", 
     SuperscriptBox["g1", "2"], " ", 
     SuperscriptBox["g3", "6"]}], "-", 
    RowBox[{
     SuperscriptBox["b2", "2"], " ", "g0", " ", "g2", " ", 
     SuperscriptBox["g3", "6"]}], "-", 
    RowBox[{"b1", " ", "b3", " ", "g0", " ", "g2", " ", 
     SuperscriptBox["g3", "6"]}], "-", 
    RowBox[{"2", " ", "b2", " ", "b3", " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "6"]}], "-", 
    RowBox[{
     SuperscriptBox["b3", "2"], " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "6"]}]}], ",", 
   RowBox[{
    RowBox[{"16", " ", "b1", " ", "b4", " ", "f4", " ", "f6"}], "+", 
    RowBox[{"16", " ", "b2", " ", "b4", " ", "f5", " ", "f6"}], "+", 
    RowBox[{"16", " ", "b3", " ", "b4", " ", 
     SuperscriptBox["f6", "2"]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["b1", "2"], " ", "f4", " ", "f6", " ", "g0"}], "-", 
    RowBox[{"8", " ", "b1", " ", "b2", " ", "f5", " ", "f6", " ", "g0"}], "-", 
    RowBox[{"8", " ", "b1", " ", "b3", " ", 
     SuperscriptBox["f6", "2"], " ", "g0"}], "-", 
    RowBox[{"8", " ", "b1", " ", "b2", " ", "f4", " ", "f6", " ", "g1"}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["b2", "2"], " ", "f5", " ", "f6", " ", "g1"}], "-", 
    RowBox[{"8", " ", "b2", " ", "b3", " ", 
     SuperscriptBox["f6", "2"], " ", "g1"}], "-", 
    RowBox[{"8", " ", "b1", " ", "b3", " ", "f4", " ", "f6", " ", "g2"}], "-", 
    RowBox[{"8", " ", "b2", " ", "b3", " ", "f5", " ", "f6", " ", "g2"}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["b3", "2"], " ", 
     SuperscriptBox["f6", "2"], " ", "g2"}], "+", 
    RowBox[{"4", " ", "b1", " ", "b4", " ", "f6", " ", 
     SuperscriptBox["g2", "2"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["b1", "2"], " ", "f6", " ", "g0", " ", 
     SuperscriptBox["g2", "2"]}], "-", 
    RowBox[{"2", " ", "b1", " ", "b2", " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g2", "2"]}], "-", 
    RowBox[{"2", " ", "b1", " ", "b3", " ", "f6", " ", 
     SuperscriptBox["g2", "3"]}], "+", 
    RowBox[{"b1", " ", "b6", " ", "g3"}], "+", 
    RowBox[{"4", " ", "b1", " ", "b5", " ", "f5", " ", "g3"}], "+", 
    RowBox[{"4", " ", "b2", " ", "b5", " ", "f6", " ", "g3"}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["b1", "2"], " ", "f1", " ", "f6", " ", "g3"}], "+", 
    RowBox[{"8", " ", "b1", " ", "b2", " ", "f2", " ", "f6", " ", "g3"}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["b2", "2"], " ", "f3", " ", "f6", " ", "g3"}], "+", 
    RowBox[{"8", " ", "b1", " ", "b3", " ", "f3", " ", "f6", " ", "g3"}], "+", 
    RowBox[{"8", " ", "b2", " ", "b3", " ", "f4", " ", "f6", " ", "g3"}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["b3", "2"], " ", "f5", " ", "f6", " ", "g3"}], "+", 
    RowBox[{"8", " ", "b1", " ", "b4", " ", "f6", " ", "g1", " ", "g3"}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["b1", "2"], " ", "f6", " ", "g0", " ", "g1", " ", "g3"}], 
    "-", 
    RowBox[{"2", " ", "b1", " ", "b2", " ", "f6", " ", 
     SuperscriptBox["g1", "2"], " ", "g3"}], "+", 
    RowBox[{"8", " ", "b2", " ", "b4", " ", "f6", " ", "g2", " ", "g3"}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["b1", "2"], " ", "f5", " ", "g0", " ", "g2", " ", "g3"}], 
    "-", 
    RowBox[{
    "2", " ", "b1", " ", "b2", " ", "f6", " ", "g0", " ", "g2", " ", "g3"}], 
    "-", 
    RowBox[{
    "2", " ", "b1", " ", "b2", " ", "f5", " ", "g1", " ", "g2", " ", "g3"}], 
    "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["b2", "2"], " ", "f6", " ", "g1", " ", "g2", " ", "g3"}], 
    "-", 
    RowBox[{"2", " ", "b1", " ", "b3", " ", "f5", " ", 
     SuperscriptBox["g2", "2"], " ", "g3"}], "-", 
    RowBox[{"4", " ", "b2", " ", "b3", " ", "f6", " ", 
     SuperscriptBox["g2", "2"], " ", "g3"}], "+", 
    RowBox[{"4", " ", "b1", " ", "b4", " ", "f4", " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"4", " ", "b2", " ", "b4", " ", "f5", " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"8", " ", "b3", " ", "b4", " ", "f6", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["b1", "2"], " ", "f4", " ", "g0", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"4", " ", "b1", " ", "b2", " ", "f5", " ", "g0", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"2", " ", "b1", " ", "b2", " ", "f4", " ", "g1", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["b2", "2"], " ", "f5", " ", "g1", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"2", " ", "b1", " ", "b3", " ", "f5", " ", "g1", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"2", " ", "b2", " ", "b3", " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"2", " ", "b1", " ", "b5", " ", "g2", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"2", " ", "b1", " ", "b3", " ", "f4", " ", "g2", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"2", " ", "b2", " ", "b3", " ", "f5", " ", "g2", " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["b3", "2"], " ", "f6", " ", "g2", " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"b1", " ", "b4", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["b1", "2"], " ", "g0", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"2", " ", "b1", " ", "b2", " ", "g1", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "2"]}], "-", 
    RowBox[{"2", " ", "b1", " ", "b3", " ", 
     SuperscriptBox["g2", "3"], " ", 
     SuperscriptBox["g3", "2"]}], "+", 
    RowBox[{"b2", " ", "b5", " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{
     SuperscriptBox["b1", "2"], " ", "f1", " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"2", " ", "b1", " ", "b2", " ", "f2", " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{
     SuperscriptBox["b2", "2"], " ", "f3", " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"2", " ", "b1", " ", "b3", " ", "f3", " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"2", " ", "b2", " ", "b3", " ", "f4", " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{
     SuperscriptBox["b3", "2"], " ", "f5", " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"2", " ", "b1", " ", "b4", " ", "g1", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{
     SuperscriptBox["b1", "2"], " ", "g0", " ", "g1", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"b1", " ", "b2", " ", 
     SuperscriptBox["g1", "2"], " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"2", " ", "b2", " ", "b4", " ", "g2", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"2", " ", "b1", " ", "b2", " ", "g0", " ", "g2", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{
     SuperscriptBox["b2", "2"], " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"b1", " ", "b3", " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "3"]}], "-", 
    RowBox[{"b2", " ", "b3", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "3"]}], "+", 
    RowBox[{"b3", " ", "b4", " ", 
     SuperscriptBox["g3", "4"]}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.906796853091296*^9, 3.906796878230092*^9}, 
   3.9067975785957737`*^9, 3.9142651017761517`*^9, 3.914392898447831*^9, {
   3.9143929615786552`*^9, 3.914393053479237*^9}, 3.9143932984814243`*^9, {
   3.9143934970580482`*^9, 3.914393517005455*^9}, {3.914393575744748*^9, 
   3.914393580677863*^9}, 3.9143936416930437`*^9, 3.914408326459731*^9, 
   3.914408374333243*^9, 3.9144088306709747`*^9, 3.9144138599987593`*^9, 
   3.9144140105323267`*^9, 3.914416499366886*^9, 3.914420513596487*^9, 
   3.9144216056841383`*^9, 3.914478221001021*^9, 3.91447840415872*^9, 
   3.9144899768934298`*^9, 3.914492738881118*^9, 3.9144947949955397`*^9, 
   3.9144951724838142`*^9, 3.91465026600202*^9, 3.915100124957984*^9, 
   3.9151045938527737`*^9, 3.91510639623521*^9, 3.915109765023945*^9, 
   3.915691448181913*^9, 3.915693038331977*^9, 3.91570747269768*^9, 
   3.915711511697031*^9, 3.915714117766919*^9, 3.915715468554023*^9, 
   3.915720156409998*^9, 3.9157757275351887`*^9, 3.916828718748165*^9, 
   3.916829316764962*^9, 3.916922232305272*^9, 3.916924095634688*^9, 
   3.916986194668222*^9, 3.9169876793587627`*^9, 3.916988695233692*^9, 
   3.9169938144091578`*^9, 3.917084585494248*^9, 3.917439893596539*^9, 
   3.919433789900667*^9, 3.919764380964875*^9, 3.919859687542585*^9, 
   3.920377446006608*^9, 3.921047708321604*^9, 3.923032546694125*^9, 
   3.923236926801124*^9, 3.9233991298727922`*^9, 3.923400847510998*^9, 
   3.924094696865788*^9, 3.9243304367201853`*^9, 3.924604346225919*^9, 
   3.924687509619781*^9, 3.924692180854252*^9, 3.924694358139175*^9, 
   3.929076670879871*^9, 3.93002848654313*^9, 3.933674395499587*^9, 
   3.9345479511521378`*^9, 3.9357262296743813`*^9, 3.941002401223619*^9, 
   3.9411142545253*^9, 3.9411148953431053`*^9},
 CellLabel->"Out[55]=",ExpressionUUID->"f7270673-62cc-494d-ad19-7333416674ed"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DesKummer", "//", "Factor2", " ", 
  RowBox[{"(*", 
   RowBox[{
   "This", " ", "is", " ", "the", " ", "reduction", " ", "of", " ", "the", 
    " ", "equations", " ", "modulo", " ", "2"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.9143935273208933`*^9, 3.914393533370366*^9}, {
  3.9143936488926888`*^9, 3.914393651631809*^9}, {3.9174157587405024`*^9, 
  3.917415771395033*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"b09f1eef-c8b0-4cd3-a811-9dae644db5a6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SuperscriptBox["g3", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"b1", " ", "b6", " ", "g1"}], "+", 
      RowBox[{"b3", " ", "b6", " ", "g3"}], "+", 
      RowBox[{
       SuperscriptBox["b1", "2"], " ", "f5", " ", 
       SuperscriptBox["g0", "2"], " ", "g3"}], "+", 
      RowBox[{
       SuperscriptBox["b2", "2"], " ", "f5", " ", 
       SuperscriptBox["g1", "2"], " ", "g3"}], "+", 
      RowBox[{
       SuperscriptBox["b3", "2"], " ", "f5", " ", 
       SuperscriptBox["g2", "2"], " ", "g3"}], "+", 
      RowBox[{"b1", " ", "b4", " ", "g1", " ", 
       SuperscriptBox["g2", "2"], " ", "g3"}], "+", 
      RowBox[{"b1", " ", "b5", " ", "g0", " ", 
       SuperscriptBox["g3", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["b1", "2"], " ", "f1", " ", "g1", " ", 
       SuperscriptBox["g3", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["b2", "2"], " ", "f3", " ", "g1", " ", 
       SuperscriptBox["g3", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["b3", "2"], " ", "f5", " ", "g1", " ", 
       SuperscriptBox["g3", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["b1", "2"], " ", "g0", " ", 
       SuperscriptBox["g1", "2"], " ", 
       SuperscriptBox["g3", "2"]}], "+", 
      RowBox[{"b1", " ", "b2", " ", 
       SuperscriptBox["g1", "3"], " ", 
       SuperscriptBox["g3", "2"]}], "+", 
      RowBox[{"b3", " ", "b5", " ", "g2", " ", 
       SuperscriptBox["g3", "2"]}], "+", 
      RowBox[{"b1", " ", "b4", " ", "g0", " ", "g2", " ", 
       SuperscriptBox["g3", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["b1", "2"], " ", 
       SuperscriptBox["g0", "2"], " ", "g2", " ", 
       SuperscriptBox["g3", "2"]}], "+", 
      RowBox[{"b2", " ", "b4", " ", "g1", " ", "g2", " ", 
       SuperscriptBox["g3", "2"]}], "+", 
      RowBox[{"b1", " ", "b3", " ", 
       SuperscriptBox["g1", "2"], " ", "g2", " ", 
       SuperscriptBox["g3", "2"]}], "+", 
      RowBox[{"b2", " ", "b3", " ", "g1", " ", 
       SuperscriptBox["g2", "2"], " ", 
       SuperscriptBox["g3", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["b3", "2"], " ", 
       SuperscriptBox["g2", "3"], " ", 
       SuperscriptBox["g3", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["b2", "2"], " ", "f1", " ", 
       SuperscriptBox["g3", "3"]}], "+", 
      RowBox[{
       SuperscriptBox["b3", "2"], " ", "f3", " ", 
       SuperscriptBox["g3", "3"]}], "+", 
      RowBox[{"b2", " ", "b4", " ", "g0", " ", 
       SuperscriptBox["g3", "3"]}], "+", 
      RowBox[{"b1", " ", "b3", " ", "g0", " ", "g1", " ", 
       SuperscriptBox["g3", "3"]}], "+", 
      RowBox[{"b2", " ", "b3", " ", 
       SuperscriptBox["g1", "2"], " ", 
       SuperscriptBox["g3", "3"]}], "+", 
      RowBox[{"b2", " ", "b3", " ", "g0", " ", "g2", " ", 
       SuperscriptBox["g3", "3"]}], "+", 
      RowBox[{
       SuperscriptBox["b3", "2"], " ", "g1", " ", "g2", " ", 
       SuperscriptBox["g3", "3"]}]}], ")"}]}], ",", 
   RowBox[{
    SuperscriptBox["g3", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"b1", " ", "b6", " ", "g2"}], "+", 
      RowBox[{"b2", " ", "b6", " ", "g3"}], "+", 
      RowBox[{
       SuperscriptBox["b1", "2"], " ", "f6", " ", 
       SuperscriptBox["g0", "2"], " ", "g3"}], "+", 
      RowBox[{
       SuperscriptBox["b2", "2"], " ", "f6", " ", 
       SuperscriptBox["g1", "2"], " ", "g3"}], "+", 
      RowBox[{
       SuperscriptBox["b3", "2"], " ", "f6", " ", 
       SuperscriptBox["g2", "2"], " ", "g3"}], "+", 
      RowBox[{"b1", " ", "b4", " ", 
       SuperscriptBox["g2", "3"], " ", "g3"}], "+", 
      RowBox[{"b2", " ", "b5", " ", "g2", " ", 
       SuperscriptBox["g3", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["b1", "2"], " ", "f1", " ", "g2", " ", 
       SuperscriptBox["g3", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["b2", "2"], " ", "f3", " ", "g2", " ", 
       SuperscriptBox["g3", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["b3", "2"], " ", "f5", " ", "g2", " ", 
       SuperscriptBox["g3", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["b1", "2"], " ", "g0", " ", "g1", " ", "g2", " ", 
       SuperscriptBox["g3", "2"]}], "+", 
      RowBox[{"b1", " ", "b2", " ", 
       SuperscriptBox["g1", "2"], " ", "g2", " ", 
       SuperscriptBox["g3", "2"]}], "+", 
      RowBox[{"b2", " ", "b4", " ", 
       SuperscriptBox["g2", "2"], " ", 
       SuperscriptBox["g3", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["b2", "2"], " ", "g1", " ", 
       SuperscriptBox["g2", "2"], " ", 
       SuperscriptBox["g3", "2"]}], "+", 
      RowBox[{"b1", " ", "b3", " ", "g1", " ", 
       SuperscriptBox["g2", "2"], " ", 
       SuperscriptBox["g3", "2"]}], "+", 
      RowBox[{"b2", " ", "b3", " ", 
       SuperscriptBox["g2", "3"], " ", 
       SuperscriptBox["g3", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["b4", "2"], " ", 
       SuperscriptBox["g3", "3"]}], "+", 
      RowBox[{"b3", " ", "b5", " ", 
       SuperscriptBox["g3", "3"]}], "+", 
      RowBox[{
       SuperscriptBox["b1", "2"], " ", "f0", " ", 
       SuperscriptBox["g3", "3"]}], "+", 
      RowBox[{
       SuperscriptBox["b2", "2"], " ", "f2", " ", 
       SuperscriptBox["g3", "3"]}], "+", 
      RowBox[{
       SuperscriptBox["b3", "2"], " ", "f4", " ", 
       SuperscriptBox["g3", "3"]}], "+", 
      RowBox[{"b1", " ", "b4", " ", "g0", " ", 
       SuperscriptBox["g3", "3"]}], "+", 
      RowBox[{"b2", " ", "b4", " ", "g1", " ", 
       SuperscriptBox["g3", "3"]}], "+", 
      RowBox[{"b1", " ", "b2", " ", "g0", " ", "g1", " ", 
       SuperscriptBox["g3", "3"]}], "+", 
      RowBox[{
       SuperscriptBox["b2", "2"], " ", 
       SuperscriptBox["g1", "2"], " ", 
       SuperscriptBox["g3", "3"]}], "+", 
      RowBox[{
       SuperscriptBox["b2", "2"], " ", "g0", " ", "g2", " ", 
       SuperscriptBox["g3", "3"]}], "+", 
      RowBox[{"b1", " ", "b3", " ", "g0", " ", "g2", " ", 
       SuperscriptBox["g3", "3"]}], "+", 
      RowBox[{
       SuperscriptBox["b3", "2"], " ", 
       SuperscriptBox["g2", "2"], " ", 
       SuperscriptBox["g3", "3"]}]}], ")"}]}], ",", 
   RowBox[{"g3", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"b1", " ", "b6"}], "+", 
      RowBox[{"b1", " ", "b4", " ", 
       SuperscriptBox["g2", "2"], " ", "g3"}], "+", 
      RowBox[{"b2", " ", "b5", " ", 
       SuperscriptBox["g3", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["b1", "2"], " ", "f1", " ", 
       SuperscriptBox["g3", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["b2", "2"], " ", "f3", " ", 
       SuperscriptBox["g3", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["b3", "2"], " ", "f5", " ", 
       SuperscriptBox["g3", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["b1", "2"], " ", "g0", " ", "g1", " ", 
       SuperscriptBox["g3", "2"]}], "+", 
      RowBox[{"b1", " ", "b2", " ", 
       SuperscriptBox["g1", "2"], " ", 
       SuperscriptBox["g3", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["b2", "2"], " ", "g1", " ", "g2", " ", 
       SuperscriptBox["g3", "2"]}], "+", 
      RowBox[{"b1", " ", "b3", " ", "g1", " ", "g2", " ", 
       SuperscriptBox["g3", "2"]}], "+", 
      RowBox[{"b2", " ", "b3", " ", 
       SuperscriptBox["g2", "2"], " ", 
       SuperscriptBox["g3", "2"]}], "+", 
      RowBox[{"b3", " ", "b4", " ", 
       SuperscriptBox["g3", "3"]}]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.914393533645297*^9, {3.9143936452599277`*^9, 3.914393652020665*^9}, 
   3.914408374408534*^9, 3.914408834404455*^9, 3.914413860101112*^9, 
   3.914414010608533*^9, 3.914416499445429*^9, 3.9144205137203827`*^9, 
   3.91442160577276*^9, 3.91447822109133*^9, 3.914478404247389*^9, 
   3.914489976982684*^9, 3.9144927389778013`*^9, 3.914494795353375*^9, 
   3.9144951725472727`*^9, 3.914650266054579*^9, 3.9151001250299997`*^9, 
   3.915104593921002*^9, 3.915106396305814*^9, 3.9151097651136103`*^9, 
   3.915691448235276*^9, 3.915693038387034*^9, 3.915707472763041*^9, 
   3.915711511748233*^9, 3.915714117847905*^9, 3.9157154686214437`*^9, 
   3.915720156486537*^9, 3.915775727620349*^9, 3.9168287191154957`*^9, 
   3.9168293168305387`*^9, 3.916922232380525*^9, 3.9169240958346767`*^9, 
   3.916986194734416*^9, 3.916987679444356*^9, 3.916988695345601*^9, 
   3.916993814489386*^9, 3.917084585577903*^9, 3.917439893653404*^9, 
   3.91943378995778*^9, 3.919764381020639*^9, 3.919859687589704*^9, 
   3.920377446092456*^9, 3.921047708379842*^9, 3.923032546772685*^9, 
   3.92323692687952*^9, 3.9233991299564867`*^9, 3.923400847604877*^9, 
   3.9240946969669247`*^9, 3.92433043678916*^9, 3.9246043462967453`*^9, 
   3.92468750967428*^9, 3.92469218091149*^9, 3.924694358251915*^9, 
   3.929076670996073*^9, 3.9300284866119833`*^9, 3.933674395535472*^9, 
   3.934547951215365*^9, 3.935726230051156*^9, 3.9410024012598343`*^9, 
   3.941114254557033*^9, 3.941114895377654*^9},
 CellLabel->"Out[56]=",ExpressionUUID->"1519aa4e-8e05-4cba-a577-9766087dae54"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Odd relations", "Section",
 CellChangeTimes->{{3.917439803150062*^9, 
  3.917439805714633*^9}},ExpressionUUID->"e78eefca-84f3-4cd1-813c-\
408fd54f148a"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
   "We", " ", "have", " ", "computed", " ", "the", " ", "even", " ", 
    "equations", " ", "of", " ", "the", " ", "embedding"}], ",", " ", 
   RowBox[{
    RowBox[{"i", ".", "e", ".", " ", "those"}], " ", "that", " ", "are", " ", 
    "invariant", " ", "under", " ", "the", " ", "involution", " ", "that", 
    " ", "sends", " ", "a", " ", "point", " ", "to", " ", "its", " ", 
    RowBox[{"inverse", ".", "\[IndentingNewLine]", " ", "We"}], " ", "will", 
    " ", "now", " ", "compute", " ", "the", " ", "odd", " ", "ones"}], ",", 
   " ", 
   RowBox[{
   "which", " ", "are", " ", "the", " ", "ones", " ", "that", " ", "change", 
    " ", "sign", " ", "when", " ", "applying", " ", "the", " ", "involution", 
    " ", "to", " ", 
    RowBox[{"them", ".", " ", "How"}], " ", "we", " ", "will", " ", "do", " ",
     "it"}], ",", 
   RowBox[{
   "is", " ", "that", " ", "we", " ", "will", " ", "first", " ", "study", " ",
     "the", " ", "8", " ", "relations", " ", "that", " ", "exist", " ", 
    "between", " ", "the", " ", "elements", " ", "of", " ", "the", " ", 
    "form", " ", "bikj", " ", "and", " ", "then"}], ",", " ", 
   RowBox[{
   "by", " ", "multiplying", " ", "each", " ", "of", " ", "these", " ", 
    "relations", " ", "by", " ", "k1"}], ",", " ", "k2", ",", " ", 
   RowBox[{
   "k3", " ", "and", " ", "k4", " ", "we", " ", "will", " ", "get", " ", 
    "all", " ", "possible", " ", "relations"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.9174164632871227`*^9, 3.917416578341548*^9}, {
  3.917416660920478*^9, 3.91741668796624*^9}, {3.917416960712329*^9, 
  3.917417003805566*^9}, {3.91743978746255*^9, 3.917439793210866*^9}, {
  3.934548844665511*^9, 3.934548882581786*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"ba481122-eabf-4d35-9220-73c07ebefbc1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"combbkmonomials", "=", 
  RowBox[{"Flatten", "[", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Kt", "[", 
       RowBox[{"[", "i", "]"}], "]"}], "*", 
      RowBox[{"Bt", "[", 
       RowBox[{"[", "j", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "Kt", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", 
       RowBox[{"Length", "[", "Bt", "]"}]}], "}"}]}], "]"}], "]"}], 
  " "}]], "Input",
 CellChangeTimes->{{3.914412549603627*^9, 3.9144126672965393`*^9}, {
  3.9144127575376997`*^9, 3.9144127655872173`*^9}, {3.9144145254601173`*^9, 
  3.9144145344447727`*^9}, {3.9174165844826317`*^9, 3.9174165901598053`*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"cf6e63b7-5218-41ed-abc8-a2ddc7694378"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"b1", " ", "k1"}], ",", 
   RowBox[{"b2", " ", "k1"}], ",", 
   RowBox[{"b3", " ", "k1"}], ",", 
   RowBox[{"b4", " ", "k1"}], ",", 
   RowBox[{"b5", " ", "k1"}], ",", 
   RowBox[{"b6", " ", "k1"}], ",", 
   RowBox[{"b1", " ", "k2"}], ",", 
   RowBox[{"b2", " ", "k2"}], ",", 
   RowBox[{"b3", " ", "k2"}], ",", 
   RowBox[{"b4", " ", "k2"}], ",", 
   RowBox[{"b5", " ", "k2"}], ",", 
   RowBox[{"b6", " ", "k2"}], ",", 
   RowBox[{"b1", " ", "k3"}], ",", 
   RowBox[{"b2", " ", "k3"}], ",", 
   RowBox[{"b3", " ", "k3"}], ",", 
   RowBox[{"b4", " ", "k3"}], ",", 
   RowBox[{"b5", " ", "k3"}], ",", 
   RowBox[{"b6", " ", "k3"}], ",", 
   RowBox[{"b1", " ", "k4"}], ",", 
   RowBox[{"b2", " ", "k4"}], ",", 
   RowBox[{"b3", " ", "k4"}], ",", 
   RowBox[{"b4", " ", "k4"}], ",", 
   RowBox[{"b5", " ", "k4"}], ",", 
   RowBox[{"b6", " ", "k4"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.9144125393882627`*^9, {3.914412621762245*^9, 3.914412669055811*^9}, 
   3.914412766406519*^9, 3.914413860234144*^9, 3.914414010738357*^9, {
   3.9144145290046167`*^9, 3.9144145348910437`*^9}, 3.9144164995625134`*^9, 
   3.9144205140084143`*^9, 3.914421605914523*^9, 3.9144239610111837`*^9, 
   3.914478221218872*^9, 3.914478404350746*^9, 3.91448997712901*^9, 
   3.914492739111361*^9, 3.914494795571838*^9, 3.9144951726426363`*^9, 
   3.91465026614935*^9, 3.9151001251313047`*^9, 3.9151045940232058`*^9, 
   3.915106396414692*^9, 3.915109765265506*^9, 3.915691448306082*^9, 
   3.9156930384687634`*^9, 3.915707472864708*^9, 3.915711511777082*^9, 
   3.915714117962101*^9, 3.915715468732115*^9, 3.915720156608347*^9, 
   3.915775727741897*^9, 3.916828719547289*^9, 3.916829316946937*^9, 
   3.916922232505862*^9, 3.9169240960697823`*^9, 3.916986194831904*^9, 
   3.91698767959942*^9, 3.916988695479003*^9, 3.916993814604518*^9, 
   3.917084585672389*^9, 3.9174398936854467`*^9, 3.919433790058052*^9, 
   3.9197643810697327`*^9, 3.9198596876043673`*^9, 3.9203774461683207`*^9, 
   3.921047708431242*^9, 3.923032546840332*^9, 3.923236926959099*^9, 
   3.92339913002376*^9, 3.923400847675419*^9, 3.924094697028885*^9, 
   3.924330436955711*^9, 3.924604346346784*^9, 3.924687509727068*^9, 
   3.924692180958959*^9, 3.924694358322933*^9, 3.9290766711209793`*^9, 
   3.930028486674979*^9, 3.933674395557048*^9, 3.9345479512762127`*^9, 
   3.9357262304109707`*^9, 3.941002401274375*^9, 3.941114254568829*^9, 
   3.941114895389914*^9},
 CellLabel->"Out[58]=",ExpressionUUID->"95441188-8458-4ad3-b4e5-9f79efeb49cd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"listc", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"c", "[", "i", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Length", "[", "combbkmonomials", "]"}]}], "}"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.914412681290337*^9, 3.91441271362689*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"f5f0090c-377c-476c-9079-16186d179a28"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c", "[", "1", "]"}], ",", 
   RowBox[{"c", "[", "2", "]"}], ",", 
   RowBox[{"c", "[", "3", "]"}], ",", 
   RowBox[{"c", "[", "4", "]"}], ",", 
   RowBox[{"c", "[", "5", "]"}], ",", 
   RowBox[{"c", "[", "6", "]"}], ",", 
   RowBox[{"c", "[", "7", "]"}], ",", 
   RowBox[{"c", "[", "8", "]"}], ",", 
   RowBox[{"c", "[", "9", "]"}], ",", 
   RowBox[{"c", "[", "10", "]"}], ",", 
   RowBox[{"c", "[", "11", "]"}], ",", 
   RowBox[{"c", "[", "12", "]"}], ",", 
   RowBox[{"c", "[", "13", "]"}], ",", 
   RowBox[{"c", "[", "14", "]"}], ",", 
   RowBox[{"c", "[", "15", "]"}], ",", 
   RowBox[{"c", "[", "16", "]"}], ",", 
   RowBox[{"c", "[", "17", "]"}], ",", 
   RowBox[{"c", "[", "18", "]"}], ",", 
   RowBox[{"c", "[", "19", "]"}], ",", 
   RowBox[{"c", "[", "20", "]"}], ",", 
   RowBox[{"c", "[", "21", "]"}], ",", 
   RowBox[{"c", "[", "22", "]"}], ",", 
   RowBox[{"c", "[", "23", "]"}], ",", 
   RowBox[{"c", "[", "24", "]"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.9144127013667183`*^9, 3.914412713948823*^9}, 
   3.9144127755628147`*^9, 3.914413860293529*^9, 3.914414010792685*^9, 
   3.914414537033617*^9, 3.914416499616098*^9, 3.914420514246717*^9, 
   3.9144216059810457`*^9, 3.914423963030876*^9, 3.914478221277253*^9, 
   3.914478404400507*^9, 3.9144899771953173`*^9, 3.914492739204672*^9, 
   3.914494795839028*^9, 3.914495172667831*^9, 3.9146502661939898`*^9, 
   3.9151001251851807`*^9, 3.9151045940743303`*^9, 3.91510639646513*^9, 
   3.915109765339252*^9, 3.91569144834101*^9, 3.915693038508027*^9, 
   3.915707472912383*^9, 3.9157115117878923`*^9, 3.9157141180271*^9, 
   3.915715468787408*^9, 3.9157201566664867`*^9, 3.915775727797751*^9, 
   3.9168287195943003`*^9, 3.916829317003519*^9, 3.916922232574213*^9, 
   3.916924096190702*^9, 3.916986194882859*^9, 3.9169876796671*^9, 
   3.916988695545342*^9, 3.916993814663727*^9, 3.9170845857342157`*^9, 
   3.917439893693623*^9, 3.919433790105735*^9, 3.919764381115625*^9, 
   3.9198596876125402`*^9, 3.920377446230308*^9, 3.921047708477641*^9, 
   3.923032546899911*^9, 3.923236927015237*^9, 3.923399130102442*^9, 
   3.923400847738418*^9, 3.92409469708567*^9, 3.924330437107897*^9, 
   3.924604346390154*^9, 3.9246875097781143`*^9, 3.924692181001082*^9, 
   3.924694358386392*^9, 3.9290766711651783`*^9, 3.930028486732108*^9, 
   3.933674395568398*^9, 3.934547951330412*^9, 3.935726230609685*^9, 
   3.941002401281733*^9, 3.941114254575637*^9, 3.941114895396833*^9},
 CellLabel->"Out[59]=",ExpressionUUID->"1be34242-0576-45c9-86dc-0ad9a43cfcbf"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"relationsbk", "=", 
  RowBox[{
   RowBox[{"RemDen", "/@", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"NullSpace", "[", 
       RowBox[{"Linearise", "[", 
        RowBox[{
         RowBox[{"Remove0", "[", 
          RowBox[{"Flatten", "[", 
           RowBox[{"CoefficientList", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"PolynomialReduce", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"combbkmonomials", ".", "listc"}], "/.", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"k1", "->", "K1"}], ",", 
                   RowBox[{"k2", "->", "K2"}], ",", 
                   RowBox[{"k3", "->", "K3"}], ",", 
                   RowBox[{"k4", "->", "K4"}], ",", 
                   RowBox[{"b1", "->", "B1"}], ",", 
                   RowBox[{"b2", "->", "B2"}], ",", 
                   RowBox[{"b3", "->", "B3"}], ",", 
                   RowBox[{"b4", "->", "B4"}], ",", 
                   RowBox[{"b5", "->", "B5"}], ",", 
                   RowBox[{"b6", "->", "B6"}]}], "}"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"Hyp", "[", 
                   RowBox[{"x1", ",", "y1"}], "]"}], ",", 
                  RowBox[{"Hyp", "[", 
                   RowBox[{"x2", ",", "y2"}], "]"}]}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"y2", ",", "y1", ",", "x2", ",", "x1"}], "}"}]}], 
               "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"x1", ",", "x2", ",", "y1", ",", "y2"}], "}"}]}], "]"}],
            "]"}], "]"}], ",", "listc"}], "]"}], "]"}], ".", 
      "combbkmonomials"}], " ", ")"}]}], "//", "Reverse", " ", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"To", " ", "compute", " ", "the", " ", "relations"}], ",", " ", 
     RowBox[{
     "we", " ", "expand", " ", "the", " ", "expressions", " ", "of", " ", 
      "the", " ", "bikj", " ", "in", " ", "terms", " ", "of", " ", "the", " ",
       "x1"}], ",", " ", "x2", ",", " ", "y1", ",", " ", 
     RowBox[{
     "y2", " ", "and", " ", "we", " ", "compare", " ", "coefficients"}]}], 
    "*)"}]}]}]], "Input",
 CellChangeTimes->{
  3.9144790867653522`*^9, {3.9144791359677153`*^9, 3.914479139273559*^9}, {
   3.917417016103438*^9, 3.9174170960530777`*^9}},
 CellLabel->"In[60]:=",ExpressionUUID->"874ecc93-a2ea-4500-b5a6-a2f8eecdc543"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"b3", " ", "k1"}], "-", 
    RowBox[{"b2", " ", "k2"}], "+", 
    RowBox[{"b1", " ", "k3"}]}], ",", 
   RowBox[{
    RowBox[{"2", " ", "b4", " ", "k1"}], "-", 
    RowBox[{"b1", " ", "g0", " ", "k1"}], "-", 
    RowBox[{"b2", " ", "g1", " ", "k1"}], "-", 
    RowBox[{"b3", " ", "g2", " ", "k1"}], "-", 
    RowBox[{"b3", " ", "g3", " ", "k2"}], "+", 
    RowBox[{"b2", " ", "g3", " ", "k3"}]}], ",", 
   RowBox[{
    RowBox[{"16", " ", "b4", " ", 
     SuperscriptBox["f6", "2"], " ", "g1", " ", "k1"}], "-", 
    RowBox[{"8", " ", "b1", " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", "g1", " ", "k1"}], "-", 
    RowBox[{"8", " ", "b2", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g1", "2"], " ", "k1"}], "-", 
    RowBox[{"8", " ", "b3", " ", 
     SuperscriptBox["f6", "2"], " ", "g1", " ", "g2", " ", "k1"}], "-", 
    RowBox[{"32", " ", "b4", " ", "f4", " ", "f6", " ", "g3", " ", "k1"}], 
    "+", 
    RowBox[{
    "16", " ", "b1", " ", "f4", " ", "f6", " ", "g0", " ", "g3", " ", "k1"}], 
    "+", 
    RowBox[{"8", " ", "b3", " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", "g3", " ", "k1"}], "+", 
    RowBox[{
    "16", " ", "b2", " ", "f4", " ", "f6", " ", "g1", " ", "g3", " ", "k1"}], 
    "+", 
    RowBox[{
    "16", " ", "b3", " ", "f4", " ", "f6", " ", "g2", " ", "g3", " ", "k1"}], 
    "-", 
    RowBox[{"8", " ", "b4", " ", "f6", " ", 
     SuperscriptBox["g2", "2"], " ", "g3", " ", "k1"}], "+", 
    RowBox[{"4", " ", "b1", " ", "f6", " ", "g0", " ", 
     SuperscriptBox["g2", "2"], " ", "g3", " ", "k1"}], "+", 
    RowBox[{"4", " ", "b2", " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g2", "2"], " ", "g3", " ", "k1"}], "+", 
    RowBox[{"4", " ", "b3", " ", "f6", " ", 
     SuperscriptBox["g2", "3"], " ", "g3", " ", "k1"}], "-", 
    RowBox[{"2", " ", "b6", " ", 
     SuperscriptBox["g3", "2"], " ", "k1"}], "-", 
    RowBox[{"8", " ", "b5", " ", "f5", " ", 
     SuperscriptBox["g3", "2"], " ", "k1"}], "-", 
    RowBox[{"4", " ", "b1", " ", "f1", " ", "f6", " ", 
     SuperscriptBox["g3", "2"], " ", "k1"}], "-", 
    RowBox[{"8", " ", "b2", " ", "f2", " ", "f6", " ", 
     SuperscriptBox["g3", "2"], " ", "k1"}], "-", 
    RowBox[{"12", " ", "b3", " ", "f3", " ", "f6", " ", 
     SuperscriptBox["g3", "2"], " ", "k1"}], "-", 
    RowBox[{"8", " ", "b4", " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g3", "2"], " ", "k1"}], "+", 
    RowBox[{"2", " ", "b1", " ", "f6", " ", "g0", " ", "g1", " ", 
     SuperscriptBox["g3", "2"], " ", "k1"}], "+", 
    RowBox[{"2", " ", "b2", " ", "f6", " ", 
     SuperscriptBox["g1", "2"], " ", 
     SuperscriptBox["g3", "2"], " ", "k1"}], "+", 
    RowBox[{"4", " ", "b1", " ", "f5", " ", "g0", " ", "g2", " ", 
     SuperscriptBox["g3", "2"], " ", "k1"}], "-", 
    RowBox[{"4", " ", "b2", " ", "f6", " ", "g0", " ", "g2", " ", 
     SuperscriptBox["g3", "2"], " ", "k1"}], "+", 
    RowBox[{"4", " ", "b2", " ", "f5", " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "2"], " ", "k1"}], "-", 
    RowBox[{"2", " ", "b3", " ", "f6", " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "2"], " ", "k1"}], "+", 
    RowBox[{"4", " ", "b3", " ", "f5", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "2"], " ", "k1"}], "-", 
    RowBox[{"8", " ", "b4", " ", "f4", " ", 
     SuperscriptBox["g3", "3"], " ", "k1"}], "+", 
    RowBox[{"4", " ", "b1", " ", "f4", " ", "g0", " ", 
     SuperscriptBox["g3", "3"], " ", "k1"}], "+", 
    RowBox[{"4", " ", "b2", " ", "f5", " ", "g0", " ", 
     SuperscriptBox["g3", "3"], " ", "k1"}], "-", 
    RowBox[{"2", " ", "b3", " ", "f6", " ", "g0", " ", 
     SuperscriptBox["g3", "3"], " ", "k1"}], "+", 
    RowBox[{"4", " ", "b2", " ", "f4", " ", "g1", " ", 
     SuperscriptBox["g3", "3"], " ", "k1"}], "+", 
    RowBox[{"4", " ", "b3", " ", "f5", " ", "g1", " ", 
     SuperscriptBox["g3", "3"], " ", "k1"}], "-", 
    RowBox[{"4", " ", "b5", " ", "g2", " ", 
     SuperscriptBox["g3", "3"], " ", "k1"}], "+", 
    RowBox[{"4", " ", "b3", " ", "f4", " ", "g2", " ", 
     SuperscriptBox["g3", "3"], " ", "k1"}], "-", 
    RowBox[{"2", " ", "b4", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "3"], " ", "k1"}], "+", 
    RowBox[{"4", " ", "b1", " ", "g0", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "3"], " ", "k1"}], "+", 
    RowBox[{"4", " ", "b2", " ", "g1", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "3"], " ", "k1"}], "+", 
    RowBox[{"4", " ", "b3", " ", 
     SuperscriptBox["g2", "3"], " ", 
     SuperscriptBox["g3", "3"], " ", "k1"}], "-", 
    RowBox[{"b1", " ", "f1", " ", 
     SuperscriptBox["g3", "4"], " ", "k1"}], "-", 
    RowBox[{"2", " ", "b2", " ", "f2", " ", 
     SuperscriptBox["g3", "4"], " ", "k1"}], "-", 
    RowBox[{"3", " ", "b3", " ", "f3", " ", 
     SuperscriptBox["g3", "4"], " ", "k1"}], "-", 
    RowBox[{"3", " ", "b4", " ", "g1", " ", 
     SuperscriptBox["g3", "4"], " ", "k1"}], "+", 
    RowBox[{"2", " ", "b1", " ", "g0", " ", "g1", " ", 
     SuperscriptBox["g3", "4"], " ", "k1"}], "+", 
    RowBox[{"2", " ", "b2", " ", 
     SuperscriptBox["g1", "2"], " ", 
     SuperscriptBox["g3", "4"], " ", "k1"}], "+", 
    RowBox[{"2", " ", "b2", " ", "g0", " ", "g2", " ", 
     SuperscriptBox["g3", "4"], " ", "k1"}], "+", 
    RowBox[{"2", " ", "b3", " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "4"], " ", "k1"}], "-", 
    RowBox[{"8", " ", "b4", " ", "f5", " ", "f6", " ", "g3", " ", "k2"}], "+", 
    RowBox[{
    "4", " ", "b1", " ", "f5", " ", "f6", " ", "g0", " ", "g3", " ", "k2"}], 
    "-", 
    RowBox[{"8", " ", "b2", " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", "g3", " ", "k2"}], "+", 
    RowBox[{
    "4", " ", "b2", " ", "f5", " ", "f6", " ", "g1", " ", "g3", " ", "k2"}], 
    "-", 
    RowBox[{"8", " ", "b3", " ", 
     SuperscriptBox["f6", "2"], " ", "g1", " ", "g3", " ", "k2"}], "+", 
    RowBox[{
    "4", " ", "b3", " ", "f5", " ", "f6", " ", "g2", " ", "g3", " ", "k2"}], 
    "-", 
    RowBox[{"4", " ", "b5", " ", "f6", " ", 
     SuperscriptBox["g3", "2"], " ", "k2"}], "-", 
    RowBox[{"4", " ", "b4", " ", "f6", " ", "g2", " ", 
     SuperscriptBox["g3", "2"], " ", "k2"}], "+", 
    RowBox[{"4", " ", "b1", " ", "f6", " ", "g0", " ", "g2", " ", 
     SuperscriptBox["g3", "2"], " ", "k2"}], "+", 
    RowBox[{"4", " ", "b2", " ", "f6", " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "2"], " ", "k2"}], "+", 
    RowBox[{"4", " ", "b3", " ", "f6", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "2"], " ", "k2"}], "-", 
    RowBox[{"2", " ", "b4", " ", "f5", " ", 
     SuperscriptBox["g3", "3"], " ", "k2"}], "+", 
    RowBox[{"b1", " ", "f5", " ", "g0", " ", 
     SuperscriptBox["g3", "3"], " ", "k2"}], "-", 
    RowBox[{"2", " ", "b2", " ", "f6", " ", "g0", " ", 
     SuperscriptBox["g3", "3"], " ", "k2"}], "+", 
    RowBox[{"b2", " ", "f5", " ", "g1", " ", 
     SuperscriptBox["g3", "3"], " ", "k2"}], "-", 
    RowBox[{"2", " ", "b3", " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g3", "3"], " ", "k2"}], "+", 
    RowBox[{"b3", " ", "f5", " ", "g2", " ", 
     SuperscriptBox["g3", "3"], " ", "k2"}], "-", 
    RowBox[{"b5", " ", 
     SuperscriptBox["g3", "4"], " ", "k2"}], "-", 
    RowBox[{"b4", " ", "g2", " ", 
     SuperscriptBox["g3", "4"], " ", "k2"}], "+", 
    RowBox[{"b1", " ", "g0", " ", "g2", " ", 
     SuperscriptBox["g3", "4"], " ", "k2"}], "+", 
    RowBox[{"b2", " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "4"], " ", "k2"}], "+", 
    RowBox[{"b3", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "4"], " ", "k2"}], "+", 
    RowBox[{"16", " ", "b4", " ", 
     SuperscriptBox["f6", "2"], " ", "g3", " ", "k3"}], "-", 
    RowBox[{"8", " ", "b3", " ", 
     SuperscriptBox["f6", "2"], " ", "g2", " ", "g3", " ", "k3"}], "+", 
    RowBox[{"4", " ", "b3", " ", "f5", " ", "f6", " ", 
     SuperscriptBox["g3", "2"], " ", "k3"}], "+", 
    RowBox[{"8", " ", "b4", " ", "f6", " ", 
     SuperscriptBox["g3", "3"], " ", "k3"}], "-", 
    RowBox[{"2", " ", "b3", " ", "f6", " ", "g2", " ", 
     SuperscriptBox["g3", "3"], " ", "k3"}], "+", 
    RowBox[{"b3", " ", "f5", " ", 
     SuperscriptBox["g3", "4"], " ", "k3"}], "+", 
    RowBox[{"b4", " ", 
     SuperscriptBox["g3", "5"], " ", "k3"}]}], ",", 
   RowBox[{
    RowBox[{"192", " ", "b4", " ", "f4", " ", "f5", " ", "f6", " ", "k1"}], 
    "-", 
    RowBox[{"32", " ", "b4", " ", "f3", " ", 
     SuperscriptBox["f6", "2"], " ", "k1"}], "-", 
    RowBox[{
    "96", " ", "b1", " ", "f4", " ", "f5", " ", "f6", " ", "g0", " ", "k1"}], 
    "+", 
    RowBox[{"16", " ", "b1", " ", "f3", " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", "k1"}], "-", 
    RowBox[{
    "96", " ", "b2", " ", "f4", " ", "f5", " ", "f6", " ", "g1", " ", "k1"}], 
    "+", 
    RowBox[{"16", " ", "b2", " ", "f3", " ", 
     SuperscriptBox["f6", "2"], " ", "g1", " ", "k1"}], "-", 
    RowBox[{
    "96", " ", "b3", " ", "f4", " ", "f5", " ", "f6", " ", "g2", " ", "k1"}], 
    "+", 
    RowBox[{"16", " ", "b3", " ", "f3", " ", 
     SuperscriptBox["f6", "2"], " ", "g2", " ", "k1"}], "+", 
    RowBox[{"16", " ", "b4", " ", 
     SuperscriptBox["f6", "2"], " ", "g1", " ", "g2", " ", "k1"}], "-", 
    RowBox[{"8", " ", "b1", " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", "g1", " ", "g2", " ", "k1"}], 
    "-", 
    RowBox[{"8", " ", "b2", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g1", "2"], " ", "g2", " ", "k1"}], "+", 
    RowBox[{"48", " ", "b4", " ", "f5", " ", "f6", " ", 
     SuperscriptBox["g2", "2"], " ", "k1"}], "-", 
    RowBox[{"24", " ", "b1", " ", "f5", " ", "f6", " ", "g0", " ", 
     SuperscriptBox["g2", "2"], " ", "k1"}], "-", 
    RowBox[{"24", " ", "b2", " ", "f5", " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g2", "2"], " ", "k1"}], "-", 
    RowBox[{"8", " ", "b3", " ", 
     SuperscriptBox["f6", "2"], " ", "g1", " ", 
     SuperscriptBox["g2", "2"], " ", "k1"}], "-", 
    RowBox[{"24", " ", "b3", " ", "f5", " ", "f6", " ", 
     SuperscriptBox["g2", "3"], " ", "k1"}], "+", 
    RowBox[{"12", " ", "b6", " ", "f5", " ", "g3", " ", "k1"}], "+", 
    RowBox[{"48", " ", "b5", " ", 
     SuperscriptBox["f5", "2"], " ", "g3", " ", "k1"}], "+", 
    RowBox[{
    "24", " ", "b1", " ", "f1", " ", "f5", " ", "f6", " ", "g3", " ", "k1"}], 
    "+", 
    RowBox[{
    "48", " ", "b2", " ", "f2", " ", "f5", " ", "f6", " ", "g3", " ", "k1"}], 
    "+", 
    RowBox[{
    "72", " ", "b3", " ", "f3", " ", "f5", " ", "f6", " ", "g3", " ", "k1"}], 
    "+", 
    RowBox[{"32", " ", "b1", " ", "f0", " ", 
     SuperscriptBox["f6", "2"], " ", "g3", " ", "k1"}], "+", 
    RowBox[{"16", " ", "b2", " ", "f1", " ", 
     SuperscriptBox["f6", "2"], " ", "g3", " ", "k1"}], "+", 
    RowBox[{"16", " ", "b4", " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", "g3", " ", "k1"}], "+", 
    RowBox[{
    "96", " ", "b4", " ", "f5", " ", "f6", " ", "g1", " ", "g3", " ", "k1"}], 
    "-", 
    RowBox[{
    "36", " ", "b1", " ", "f5", " ", "f6", " ", "g0", " ", "g1", " ", "g3", 
     " ", "k1"}], "-", 
    RowBox[{"36", " ", "b2", " ", "f5", " ", "f6", " ", 
     SuperscriptBox["g1", "2"], " ", "g3", " ", "k1"}], "+", 
    RowBox[{
    "96", " ", "b4", " ", "f4", " ", "f6", " ", "g2", " ", "g3", " ", "k1"}], 
    "-", 
    RowBox[{"24", " ", "b1", " ", 
     SuperscriptBox["f5", "2"], " ", "g0", " ", "g2", " ", "g3", " ", "k1"}], 
    "-", 
    RowBox[{
    "48", " ", "b1", " ", "f4", " ", "f6", " ", "g0", " ", "g2", " ", "g3", 
     " ", "k1"}], "+", 
    RowBox[{
    "24", " ", "b2", " ", "f5", " ", "f6", " ", "g0", " ", "g2", " ", "g3", 
     " ", "k1"}], "+", 
    RowBox[{"8", " ", "b3", " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", "g2", " ", "g3", " ", "k1"}], 
    "-", 
    RowBox[{"24", " ", "b2", " ", 
     SuperscriptBox["f5", "2"], " ", "g1", " ", "g2", " ", "g3", " ", "k1"}], 
    "-", 
    RowBox[{
    "48", " ", "b2", " ", "f4", " ", "f6", " ", "g1", " ", "g2", " ", "g3", 
     " ", "k1"}], "-", 
    RowBox[{
    "12", " ", "b3", " ", "f5", " ", "f6", " ", "g1", " ", "g2", " ", "g3", 
     " ", "k1"}], "-", 
    RowBox[{"24", " ", "b3", " ", 
     SuperscriptBox["f5", "2"], " ", 
     SuperscriptBox["g2", "2"], " ", "g3", " ", "k1"}], "-", 
    RowBox[{"48", " ", "b3", " ", "f4", " ", "f6", " ", 
     SuperscriptBox["g2", "2"], " ", "g3", " ", "k1"}], "+", 
    RowBox[{"24", " ", "b4", " ", "f6", " ", 
     SuperscriptBox["g2", "3"], " ", "g3", " ", "k1"}], "-", 
    RowBox[{"12", " ", "b1", " ", "f6", " ", "g0", " ", 
     SuperscriptBox["g2", "3"], " ", "g3", " ", "k1"}], "-", 
    RowBox[{"12", " ", "b2", " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g2", "3"], " ", "g3", " ", "k1"}], "-", 
    RowBox[{"12", " ", "b3", " ", "f6", " ", 
     SuperscriptBox["g2", "4"], " ", "g3", " ", "k1"}], "+", 
    RowBox[{"48", " ", "b4", " ", "f4", " ", "f5", " ", 
     SuperscriptBox["g3", "2"], " ", "k1"}], "-", 
    RowBox[{"16", " ", "b4", " ", "f3", " ", "f6", " ", 
     SuperscriptBox["g3", "2"], " ", "k1"}], "-", 
    RowBox[{"24", " ", "b1", " ", "f4", " ", "f5", " ", "g0", " ", 
     SuperscriptBox["g3", "2"], " ", "k1"}], "-", 
    RowBox[{"24", " ", "b2", " ", 
     SuperscriptBox["f5", "2"], " ", "g0", " ", 
     SuperscriptBox["g3", "2"], " ", "k1"}], "+", 
    RowBox[{"8", " ", "b1", " ", "f3", " ", "f6", " ", "g0", " ", 
     SuperscriptBox["g3", "2"], " ", "k1"}], "+", 
    RowBox[{"36", " ", "b3", " ", "f5", " ", "f6", " ", "g0", " ", 
     SuperscriptBox["g3", "2"], " ", "k1"}], "-", 
    RowBox[{"24", " ", "b2", " ", "f4", " ", "f5", " ", "g1", " ", 
     SuperscriptBox["g3", "2"], " ", "k1"}], "-", 
    RowBox[{"24", " ", "b3", " ", 
     SuperscriptBox["f5", "2"], " ", "g1", " ", 
     SuperscriptBox["g3", "2"], " ", "k1"}], "+", 
    RowBox[{"8", " ", "b2", " ", "f3", " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g3", "2"], " ", "k1"}], "+", 
    RowBox[{"6", " ", "b6", " ", "g2", " ", 
     SuperscriptBox["g3", "2"], " ", "k1"}], "+", 
    RowBox[{"48", " ", "b5", " ", "f5", " ", "g2", " ", 
     SuperscriptBox["g3", "2"], " ", "k1"}], "-", 
    RowBox[{"24", " ", "b3", " ", "f4", " ", "f5", " ", "g2", " ", 
     SuperscriptBox["g3", "2"], " ", "k1"}], "+", 
    RowBox[{"12", " ", "b1", " ", "f1", " ", "f6", " ", "g2", " ", 
     SuperscriptBox["g3", "2"], " ", "k1"}], "+", 
    RowBox[{"24", " ", "b2", " ", "f2", " ", "f6", " ", "g2", " ", 
     SuperscriptBox["g3", "2"], " ", "k1"}], "+", 
    RowBox[{"44", " ", "b3", " ", "f3", " ", "f6", " ", "g2", " ", 
     SuperscriptBox["g3", "2"], " ", "k1"}], "+", 
    RowBox[{"56", " ", "b4", " ", "f6", " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "2"], " ", "k1"}], "-", 
    RowBox[{
    "22", " ", "b1", " ", "f6", " ", "g0", " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "2"], " ", "k1"}], "-", 
    RowBox[{"22", " ", "b2", " ", "f6", " ", 
     SuperscriptBox["g1", "2"], " ", "g2", " ", 
     SuperscriptBox["g3", "2"], " ", "k1"}], "+", 
    RowBox[{"12", " ", "b4", " ", "f5", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "2"], " ", "k1"}], "-", 
    RowBox[{"36", " ", "b1", " ", "f5", " ", "g0", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "2"], " ", "k1"}], "+", 
    RowBox[{"12", " ", "b2", " ", "f6", " ", "g0", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "2"], " ", "k1"}], "-", 
    RowBox[{"36", " ", "b2", " ", "f5", " ", "g1", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "2"], " ", "k1"}], "-", 
    RowBox[{"10", " ", "b3", " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "2"], " ", "k1"}], "-", 
    RowBox[{"36", " ", "b3", " ", "f5", " ", 
     SuperscriptBox["g2", "3"], " ", 
     SuperscriptBox["g3", "2"], " ", "k1"}], "+", 
    RowBox[{"6", " ", "b1", " ", "f1", " ", "f5", " ", 
     SuperscriptBox["g3", "3"], " ", "k1"}], "+", 
    RowBox[{"12", " ", "b2", " ", "f2", " ", "f5", " ", 
     SuperscriptBox["g3", "3"], " ", "k1"}], "+", 
    RowBox[{"18", " ", "b3", " ", "f3", " ", "f5", " ", 
     SuperscriptBox["g3", "3"], " ", "k1"}], "+", 
    RowBox[{"16", " ", "b1", " ", "f0", " ", "f6", " ", 
     SuperscriptBox["g3", "3"], " ", "k1"}], "+", 
    RowBox[{"8", " ", "b2", " ", "f1", " ", "f6", " ", 
     SuperscriptBox["g3", "3"], " ", "k1"}], "+", 
    RowBox[{"8", " ", "b4", " ", "f6", " ", "g0", " ", 
     SuperscriptBox["g3", "3"], " ", "k1"}], "+", 
    RowBox[{"24", " ", "b4", " ", "f5", " ", "g1", " ", 
     SuperscriptBox["g3", "3"], " ", "k1"}], "-", 
    RowBox[{"15", " ", "b1", " ", "f5", " ", "g0", " ", "g1", " ", 
     SuperscriptBox["g3", "3"], " ", "k1"}], "-", 
    RowBox[{"15", " ", "b2", " ", "f5", " ", 
     SuperscriptBox["g1", "2"], " ", 
     SuperscriptBox["g3", "3"], " ", "k1"}], "+", 
    RowBox[{"24", " ", "b4", " ", "f4", " ", "g2", " ", 
     SuperscriptBox["g3", "3"], " ", "k1"}], "-", 
    RowBox[{"12", " ", "b1", " ", "f4", " ", "g0", " ", "g2", " ", 
     SuperscriptBox["g3", "3"], " ", "k1"}], "-", 
    RowBox[{"24", " ", "b2", " ", "f5", " ", "g0", " ", "g2", " ", 
     SuperscriptBox["g3", "3"], " ", "k1"}], "+", 
    RowBox[{"22", " ", "b3", " ", "f6", " ", "g0", " ", "g2", " ", 
     SuperscriptBox["g3", "3"], " ", "k1"}], "-", 
    RowBox[{"12", " ", "b2", " ", "f4", " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "3"], " ", "k1"}], "-", 
    RowBox[{"27", " ", "b3", " ", "f5", " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "3"], " ", "k1"}], "+", 
    RowBox[{"12", " ", "b5", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "3"], " ", "k1"}], "-", 
    RowBox[{"12", " ", "b3", " ", "f4", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "3"], " ", "k1"}], "+", 
    RowBox[{"6", " ", "b4", " ", 
     SuperscriptBox["g2", "3"], " ", 
     SuperscriptBox["g3", "3"], " ", "k1"}], "-", 
    RowBox[{"12", " ", "b1", " ", "g0", " ", 
     SuperscriptBox["g2", "3"], " ", 
     SuperscriptBox["g3", "3"], " ", "k1"}], "-", 
    RowBox[{"12", " ", "b2", " ", "g1", " ", 
     SuperscriptBox["g2", "3"], " ", 
     SuperscriptBox["g3", "3"], " ", "k1"}], "-", 
    RowBox[{"12", " ", "b3", " ", 
     SuperscriptBox["g2", "4"], " ", 
     SuperscriptBox["g3", "3"], " ", "k1"}], "-", 
    RowBox[{"2", " ", "b4", " ", "f3", " ", 
     SuperscriptBox["g3", "4"], " ", "k1"}], "+", 
    RowBox[{"b1", " ", "f3", " ", "g0", " ", 
     SuperscriptBox["g3", "4"], " ", "k1"}], "+", 
    RowBox[{"3", " ", "b3", " ", "f5", " ", "g0", " ", 
     SuperscriptBox["g3", "4"], " ", "k1"}], "+", 
    RowBox[{"b2", " ", "f3", " ", "g1", " ", 
     SuperscriptBox["g3", "4"], " ", "k1"}], "+", 
    RowBox[{"3", " ", "b1", " ", "f1", " ", "g2", " ", 
     SuperscriptBox["g3", "4"], " ", "k1"}], "+", 
    RowBox[{"6", " ", "b2", " ", "f2", " ", "g2", " ", 
     SuperscriptBox["g3", "4"], " ", "k1"}], "+", 
    RowBox[{"10", " ", "b3", " ", "f3", " ", "g2", " ", 
     SuperscriptBox["g3", "4"], " ", "k1"}], "+", 
    RowBox[{"13", " ", "b4", " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "4"], " ", "k1"}], "-", 
    RowBox[{"8", " ", "b1", " ", "g0", " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "4"], " ", "k1"}], "-", 
    RowBox[{"8", " ", "b2", " ", 
     SuperscriptBox["g1", "2"], " ", "g2", " ", 
     SuperscriptBox["g3", "4"], " ", "k1"}], "-", 
    RowBox[{"6", " ", "b2", " ", "g0", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "4"], " ", "k1"}], "-", 
    RowBox[{"8", " ", "b3", " ", "g1", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "4"], " ", "k1"}], "+", 
    RowBox[{"2", " ", "b1", " ", "f0", " ", 
     SuperscriptBox["g3", "5"], " ", "k1"}], "+", 
    RowBox[{"b2", " ", "f1", " ", 
     SuperscriptBox["g3", "5"], " ", "k1"}], "+", 
    RowBox[{"b4", " ", "g0", " ", 
     SuperscriptBox["g3", "5"], " ", "k1"}], "+", 
    RowBox[{"2", " ", "b3", " ", "g0", " ", "g2", " ", 
     SuperscriptBox["g3", "5"], " ", "k1"}], "+", 
    RowBox[{"48", " ", "b4", " ", 
     SuperscriptBox["f5", "2"], " ", "f6", " ", "k2"}], "+", 
    RowBox[{"64", " ", "b4", " ", "f4", " ", 
     SuperscriptBox["f6", "2"], " ", "k2"}], "-", 
    RowBox[{"24", " ", "b1", " ", 
     SuperscriptBox["f5", "2"], " ", "f6", " ", "g0", " ", "k2"}], "-", 
    RowBox[{"32", " ", "b1", " ", "f4", " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", "k2"}], "-", 
    RowBox[{"24", " ", "b2", " ", 
     SuperscriptBox["f5", "2"], " ", "f6", " ", "g1", " ", "k2"}], "-", 
    RowBox[{"32", " ", "b2", " ", "f4", " ", 
     SuperscriptBox["f6", "2"], " ", "g1", " ", "k2"}], "-", 
    RowBox[{"24", " ", "b3", " ", 
     SuperscriptBox["f5", "2"], " ", "f6", " ", "g2", " ", "k2"}], "-", 
    RowBox[{"32", " ", "b3", " ", "f4", " ", 
     SuperscriptBox["f6", "2"], " ", "g2", " ", "k2"}], "+", 
    RowBox[{"16", " ", "b4", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g2", "2"], " ", "k2"}], "-", 
    RowBox[{"8", " ", "b1", " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", 
     SuperscriptBox["g2", "2"], " ", "k2"}], "-", 
    RowBox[{"8", " ", "b2", " ", 
     SuperscriptBox["f6", "2"], " ", "g1", " ", 
     SuperscriptBox["g2", "2"], " ", "k2"}], "-", 
    RowBox[{"8", " ", "b3", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g2", "3"], " ", "k2"}], "+", 
    RowBox[{"4", " ", "b6", " ", "f6", " ", "g3", " ", "k2"}], "+", 
    RowBox[{"40", " ", "b5", " ", "f5", " ", "f6", " ", "g3", " ", "k2"}], 
    "+", 
    RowBox[{"16", " ", "b1", " ", "f1", " ", 
     SuperscriptBox["f6", "2"], " ", "g3", " ", "k2"}], "+", 
    RowBox[{"32", " ", "b2", " ", "f2", " ", 
     SuperscriptBox["f6", "2"], " ", "g3", " ", "k2"}], "+", 
    RowBox[{"48", " ", "b3", " ", "f3", " ", 
     SuperscriptBox["f6", "2"], " ", "g3", " ", "k2"}], "+", 
    RowBox[{"32", " ", "b4", " ", 
     SuperscriptBox["f6", "2"], " ", "g1", " ", "g3", " ", "k2"}], "-", 
    RowBox[{"8", " ", "b1", " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", "g1", " ", "g3", " ", "k2"}], 
    "-", 
    RowBox[{"8", " ", "b2", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g1", "2"], " ", "g3", " ", "k2"}], "+", 
    RowBox[{
    "48", " ", "b4", " ", "f5", " ", "f6", " ", "g2", " ", "g3", " ", "k2"}], 
    "-", 
    RowBox[{
    "44", " ", "b1", " ", "f5", " ", "f6", " ", "g0", " ", "g2", " ", "g3", 
     " ", "k2"}], "-", 
    RowBox[{
    "44", " ", "b2", " ", "f5", " ", "f6", " ", "g1", " ", "g2", " ", "g3", 
     " ", "k2"}], "-", 
    RowBox[{"8", " ", "b3", " ", 
     SuperscriptBox["f6", "2"], " ", "g1", " ", "g2", " ", "g3", " ", "k2"}], 
    "-", 
    RowBox[{"44", " ", "b3", " ", "f5", " ", "f6", " ", 
     SuperscriptBox["g2", "2"], " ", "g3", " ", "k2"}], "+", 
    RowBox[{"12", " ", "b4", " ", 
     SuperscriptBox["f5", "2"], " ", 
     SuperscriptBox["g3", "2"], " ", "k2"}], "+", 
    RowBox[{"32", " ", "b4", " ", "f4", " ", "f6", " ", 
     SuperscriptBox["g3", "2"], " ", "k2"}], "-", 
    RowBox[{"6", " ", "b1", " ", 
     SuperscriptBox["f5", "2"], " ", "g0", " ", 
     SuperscriptBox["g3", "2"], " ", "k2"}], "-", 
    RowBox[{"16", " ", "b1", " ", "f4", " ", "f6", " ", "g0", " ", 
     SuperscriptBox["g3", "2"], " ", "k2"}], "-", 
    RowBox[{"20", " ", "b2", " ", "f5", " ", "f6", " ", "g0", " ", 
     SuperscriptBox["g3", "2"], " ", "k2"}], "+", 
    RowBox[{"8", " ", "b3", " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", 
     SuperscriptBox["g3", "2"], " ", "k2"}], "-", 
    RowBox[{"6", " ", "b2", " ", 
     SuperscriptBox["f5", "2"], " ", "g1", " ", 
     SuperscriptBox["g3", "2"], " ", "k2"}], "-", 
    RowBox[{"16", " ", "b2", " ", "f4", " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g3", "2"], " ", "k2"}], "-", 
    RowBox[{"20", " ", "b3", " ", "f5", " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g3", "2"], " ", "k2"}], "-", 
    RowBox[{"6", " ", "b3", " ", 
     SuperscriptBox["f5", "2"], " ", "g2", " ", 
     SuperscriptBox["g3", "2"], " ", "k2"}], "+", 
    RowBox[{"20", " ", "b5", " ", "f6", " ", "g2", " ", 
     SuperscriptBox["g3", "2"], " ", "k2"}], "-", 
    RowBox[{"16", " ", "b3", " ", "f4", " ", "f6", " ", "g2", " ", 
     SuperscriptBox["g3", "2"], " ", "k2"}], "+", 
    RowBox[{"20", " ", "b4", " ", "f6", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "2"], " ", "k2"}], "-", 
    RowBox[{"22", " ", "b1", " ", "f6", " ", "g0", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "2"], " ", "k2"}], "-", 
    RowBox[{"22", " ", "b2", " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "2"], " ", "k2"}], "-", 
    RowBox[{"22", " ", "b3", " ", "f6", " ", 
     SuperscriptBox["g2", "3"], " ", 
     SuperscriptBox["g3", "2"], " ", "k2"}], "+", 
    RowBox[{"b6", " ", 
     SuperscriptBox["g3", "3"], " ", "k2"}], "+", 
    RowBox[{"10", " ", "b5", " ", "f5", " ", 
     SuperscriptBox["g3", "3"], " ", "k2"}], "+", 
    RowBox[{"8", " ", "b1", " ", "f1", " ", "f6", " ", 
     SuperscriptBox["g3", "3"], " ", "k2"}], "+", 
    RowBox[{"16", " ", "b2", " ", "f2", " ", "f6", " ", 
     SuperscriptBox["g3", "3"], " ", "k2"}], "+", 
    RowBox[{"24", " ", "b3", " ", "f3", " ", "f6", " ", 
     SuperscriptBox["g3", "3"], " ", "k2"}], "+", 
    RowBox[{"16", " ", "b4", " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g3", "3"], " ", "k2"}], "-", 
    RowBox[{"6", " ", "b1", " ", "f6", " ", "g0", " ", "g1", " ", 
     SuperscriptBox["g3", "3"], " ", "k2"}], "-", 
    RowBox[{"6", " ", "b2", " ", "f6", " ", 
     SuperscriptBox["g1", "2"], " ", 
     SuperscriptBox["g3", "3"], " ", "k2"}], "+", 
    RowBox[{"12", " ", "b4", " ", "f5", " ", "g2", " ", 
     SuperscriptBox["g3", "3"], " ", "k2"}], "-", 
    RowBox[{"11", " ", "b1", " ", "f5", " ", "g0", " ", "g2", " ", 
     SuperscriptBox["g3", "3"], " ", "k2"}], "-", 
    RowBox[{"12", " ", "b2", " ", "f6", " ", "g0", " ", "g2", " ", 
     SuperscriptBox["g3", "3"], " ", "k2"}], "-", 
    RowBox[{"11", " ", "b2", " ", "f5", " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "3"], " ", "k2"}], "-", 
    RowBox[{"14", " ", "b3", " ", "f6", " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "3"], " ", "k2"}], "-", 
    RowBox[{"11", " ", "b3", " ", "f5", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "3"], " ", "k2"}], "+", 
    RowBox[{"4", " ", "b4", " ", "f4", " ", 
     SuperscriptBox["g3", "4"], " ", "k2"}], "-", 
    RowBox[{"2", " ", "b1", " ", "f4", " ", "g0", " ", 
     SuperscriptBox["g3", "4"], " ", "k2"}], "-", 
    RowBox[{"5", " ", "b2", " ", "f5", " ", "g0", " ", 
     SuperscriptBox["g3", "4"], " ", "k2"}], "+", 
    RowBox[{"2", " ", "b3", " ", "f6", " ", "g0", " ", 
     SuperscriptBox["g3", "4"], " ", "k2"}], "-", 
    RowBox[{"2", " ", "b2", " ", "f4", " ", "g1", " ", 
     SuperscriptBox["g3", "4"], " ", "k2"}], "-", 
    RowBox[{"5", " ", "b3", " ", "f5", " ", "g1", " ", 
     SuperscriptBox["g3", "4"], " ", "k2"}], "+", 
    RowBox[{"5", " ", "b5", " ", "g2", " ", 
     SuperscriptBox["g3", "4"], " ", "k2"}], "-", 
    RowBox[{"2", " ", "b3", " ", "f4", " ", "g2", " ", 
     SuperscriptBox["g3", "4"], " ", "k2"}], "+", 
    RowBox[{"4", " ", "b4", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "4"], " ", "k2"}], "-", 
    RowBox[{"5", " ", "b1", " ", "g0", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "4"], " ", "k2"}], "-", 
    RowBox[{"5", " ", "b2", " ", "g1", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "4"], " ", "k2"}], "-", 
    RowBox[{"5", " ", "b3", " ", 
     SuperscriptBox["g2", "3"], " ", 
     SuperscriptBox["g3", "4"], " ", "k2"}], "+", 
    RowBox[{"b1", " ", "f1", " ", 
     SuperscriptBox["g3", "5"], " ", "k2"}], "+", 
    RowBox[{"2", " ", "b2", " ", "f2", " ", 
     SuperscriptBox["g3", "5"], " ", "k2"}], "+", 
    RowBox[{"3", " ", "b3", " ", "f3", " ", 
     SuperscriptBox["g3", "5"], " ", "k2"}], "+", 
    RowBox[{"2", " ", "b4", " ", "g1", " ", 
     SuperscriptBox["g3", "5"], " ", "k2"}], "-", 
    RowBox[{"b1", " ", "g0", " ", "g1", " ", 
     SuperscriptBox["g3", "5"], " ", "k2"}], "-", 
    RowBox[{"b2", " ", 
     SuperscriptBox["g1", "2"], " ", 
     SuperscriptBox["g3", "5"], " ", "k2"}], "-", 
    RowBox[{"3", " ", "b2", " ", "g0", " ", "g2", " ", 
     SuperscriptBox["g3", "5"], " ", "k2"}], "-", 
    RowBox[{"3", " ", "b3", " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "5"], " ", "k2"}], "-", 
    RowBox[{"24", " ", "b3", " ", 
     SuperscriptBox["f5", "2"], " ", "f6", " ", "g3", " ", "k3"}], "+", 
    RowBox[{"32", " ", "b5", " ", 
     SuperscriptBox["f6", "2"], " ", "g3", " ", "k3"}], "+", 
    RowBox[{"32", " ", "b3", " ", "f4", " ", 
     SuperscriptBox["f6", "2"], " ", "g3", " ", "k3"}], "-", 
    RowBox[{"8", " ", "b3", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g2", "2"], " ", "g3", " ", "k3"}], "-", 
    RowBox[{"24", " ", "b3", " ", "f5", " ", "f6", " ", "g2", " ", 
     SuperscriptBox["g3", "2"], " ", "k3"}], "-", 
    RowBox[{"6", " ", "b3", " ", 
     SuperscriptBox["f5", "2"], " ", 
     SuperscriptBox["g3", "3"], " ", "k3"}], "+", 
    RowBox[{"16", " ", "b5", " ", "f6", " ", 
     SuperscriptBox["g3", "3"], " ", "k3"}], "+", 
    RowBox[{"16", " ", "b3", " ", "f4", " ", "f6", " ", 
     SuperscriptBox["g3", "3"], " ", "k3"}], "-", 
    RowBox[{"10", " ", "b3", " ", "f6", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "3"], " ", "k3"}], "-", 
    RowBox[{"6", " ", "b3", " ", "f5", " ", "g2", " ", 
     SuperscriptBox["g3", "4"], " ", "k3"}], "+", 
    RowBox[{"2", " ", "b5", " ", 
     SuperscriptBox["g3", "5"], " ", "k3"}], "+", 
    RowBox[{"2", " ", "b3", " ", "f4", " ", 
     SuperscriptBox["g3", "5"], " ", "k3"}], "-", 
    RowBox[{"2", " ", "b3", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "5"], " ", "k3"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "4"}], " ", "b4", " ", "f5", " ", "k1"}], "+", 
    RowBox[{"2", " ", "b1", " ", "f5", " ", "g0", " ", "k1"}], "+", 
    RowBox[{"2", " ", "b2", " ", "f5", " ", "g1", " ", "k1"}], "+", 
    RowBox[{"2", " ", "b3", " ", "f5", " ", "g2", " ", "k1"}], "-", 
    RowBox[{"b5", " ", "g3", " ", "k1"}], "-", 
    RowBox[{"b2", " ", "f3", " ", "g3", " ", "k1"}], "-", 
    RowBox[{"2", " ", "b3", " ", "f4", " ", "g3", " ", "k1"}], "-", 
    RowBox[{"2", " ", "b4", " ", "g2", " ", "g3", " ", "k1"}], "+", 
    RowBox[{"b1", " ", "g0", " ", "g2", " ", "g3", " ", "k1"}], "+", 
    RowBox[{"b2", " ", "g1", " ", "g2", " ", "g3", " ", "k1"}], "+", 
    RowBox[{"b3", " ", 
     SuperscriptBox["g2", "2"], " ", "g3", " ", "k1"}], "-", 
    RowBox[{"4", " ", "b4", " ", "f6", " ", "k2"}], "+", 
    RowBox[{"2", " ", "b1", " ", "f6", " ", "g0", " ", "k2"}], "+", 
    RowBox[{"2", " ", "b2", " ", "f6", " ", "g1", " ", "k2"}], "+", 
    RowBox[{"2", " ", "b3", " ", "f6", " ", "g2", " ", "k2"}], "-", 
    RowBox[{"b3", " ", "f5", " ", "g3", " ", "k2"}], "-", 
    RowBox[{"b4", " ", 
     SuperscriptBox["g3", "2"], " ", "k2"}], "+", 
    RowBox[{"b1", " ", "g3", " ", "k4"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "16"}], " ", "b4", " ", "f4", " ", "f6", " ", "k1"}], "+", 
    RowBox[{"8", " ", "b1", " ", "f4", " ", "f6", " ", "g0", " ", "k1"}], "+", 
    RowBox[{"8", " ", "b2", " ", "f4", " ", "f6", " ", "g1", " ", "k1"}], "+", 
    RowBox[{"8", " ", "b3", " ", "f4", " ", "f6", " ", "g2", " ", "k1"}], "-", 
    RowBox[{"4", " ", "b4", " ", "f6", " ", 
     SuperscriptBox["g2", "2"], " ", "k1"}], "+", 
    RowBox[{"2", " ", "b1", " ", "f6", " ", "g0", " ", 
     SuperscriptBox["g2", "2"], " ", "k1"}], "+", 
    RowBox[{"2", " ", "b2", " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g2", "2"], " ", "k1"}], "+", 
    RowBox[{"2", " ", "b3", " ", "f6", " ", 
     SuperscriptBox["g2", "3"], " ", "k1"}], "-", 
    RowBox[{"b6", " ", "g3", " ", "k1"}], "-", 
    RowBox[{"4", " ", "b5", " ", "f5", " ", "g3", " ", "k1"}], "-", 
    RowBox[{"4", " ", "b3", " ", "f3", " ", "f6", " ", "g3", " ", "k1"}], "-", 
    RowBox[{"4", " ", "b4", " ", "f6", " ", "g1", " ", "g3", " ", "k1"}], "+", 
    RowBox[{
    "2", " ", "b1", " ", "f6", " ", "g0", " ", "g1", " ", "g3", " ", "k1"}], 
    "+", 
    RowBox[{"2", " ", "b2", " ", "f6", " ", 
     SuperscriptBox["g1", "2"], " ", "g3", " ", "k1"}], "+", 
    RowBox[{
    "2", " ", "b1", " ", "f5", " ", "g0", " ", "g2", " ", "g3", " ", "k1"}], 
    "-", 
    RowBox[{
    "2", " ", "b2", " ", "f6", " ", "g0", " ", "g2", " ", "g3", " ", "k1"}], 
    "+", 
    RowBox[{
    "2", " ", "b2", " ", "f5", " ", "g1", " ", "g2", " ", "g3", " ", "k1"}], 
    "+", 
    RowBox[{"2", " ", "b3", " ", "f5", " ", 
     SuperscriptBox["g2", "2"], " ", "g3", " ", "k1"}], "-", 
    RowBox[{"4", " ", "b4", " ", "f4", " ", 
     SuperscriptBox["g3", "2"], " ", "k1"}], "+", 
    RowBox[{"2", " ", "b1", " ", "f4", " ", "g0", " ", 
     SuperscriptBox["g3", "2"], " ", "k1"}], "+", 
    RowBox[{"2", " ", "b2", " ", "f5", " ", "g0", " ", 
     SuperscriptBox["g3", "2"], " ", "k1"}], "-", 
    RowBox[{"2", " ", "b3", " ", "f6", " ", "g0", " ", 
     SuperscriptBox["g3", "2"], " ", "k1"}], "+", 
    RowBox[{"2", " ", "b2", " ", "f4", " ", "g1", " ", 
     SuperscriptBox["g3", "2"], " ", "k1"}], "+", 
    RowBox[{"2", " ", "b3", " ", "f5", " ", "g1", " ", 
     SuperscriptBox["g3", "2"], " ", "k1"}], "-", 
    RowBox[{"2", " ", "b5", " ", "g2", " ", 
     SuperscriptBox["g3", "2"], " ", "k1"}], "+", 
    RowBox[{"2", " ", "b3", " ", "f4", " ", "g2", " ", 
     SuperscriptBox["g3", "2"], " ", "k1"}], "-", 
    RowBox[{"b4", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "2"], " ", "k1"}], "+", 
    RowBox[{"2", " ", "b1", " ", "g0", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "2"], " ", "k1"}], "+", 
    RowBox[{"2", " ", "b2", " ", "g1", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "2"], " ", "k1"}], "+", 
    RowBox[{"2", " ", "b3", " ", 
     SuperscriptBox["g2", "3"], " ", 
     SuperscriptBox["g3", "2"], " ", "k1"}], "-", 
    RowBox[{"b3", " ", "f3", " ", 
     SuperscriptBox["g3", "3"], " ", "k1"}], "-", 
    RowBox[{"b4", " ", "g1", " ", 
     SuperscriptBox["g3", "3"], " ", "k1"}], "+", 
    RowBox[{"b1", " ", "g0", " ", "g1", " ", 
     SuperscriptBox["g3", "3"], " ", "k1"}], "+", 
    RowBox[{"b2", " ", 
     SuperscriptBox["g1", "2"], " ", 
     SuperscriptBox["g3", "3"], " ", "k1"}], "+", 
    RowBox[{"b2", " ", "g0", " ", "g2", " ", 
     SuperscriptBox["g3", "3"], " ", "k1"}], "+", 
    RowBox[{"b3", " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "3"], " ", "k1"}], "-", 
    RowBox[{"8", " ", "b4", " ", "f5", " ", "f6", " ", "k2"}], "+", 
    RowBox[{"4", " ", "b1", " ", "f5", " ", "f6", " ", "g0", " ", "k2"}], "+", 
    RowBox[{"4", " ", "b2", " ", "f5", " ", "f6", " ", "g1", " ", "k2"}], "+", 
    RowBox[{"4", " ", "b3", " ", "f5", " ", "f6", " ", "g2", " ", "k2"}], "-", 
    RowBox[{"4", " ", "b5", " ", "f6", " ", "g3", " ", "k2"}], "-", 
    RowBox[{"4", " ", "b4", " ", "f6", " ", "g2", " ", "g3", " ", "k2"}], "+", 
    RowBox[{
    "4", " ", "b1", " ", "f6", " ", "g0", " ", "g2", " ", "g3", " ", "k2"}], 
    "+", 
    RowBox[{
    "4", " ", "b2", " ", "f6", " ", "g1", " ", "g2", " ", "g3", " ", "k2"}], 
    "+", 
    RowBox[{"4", " ", "b3", " ", "f6", " ", 
     SuperscriptBox["g2", "2"], " ", "g3", " ", "k2"}], "-", 
    RowBox[{"2", " ", "b4", " ", "f5", " ", 
     SuperscriptBox["g3", "2"], " ", "k2"}], "+", 
    RowBox[{"b1", " ", "f5", " ", "g0", " ", 
     SuperscriptBox["g3", "2"], " ", "k2"}], "+", 
    RowBox[{"b2", " ", "f5", " ", "g1", " ", 
     SuperscriptBox["g3", "2"], " ", "k2"}], "+", 
    RowBox[{"b3", " ", "f5", " ", "g2", " ", 
     SuperscriptBox["g3", "2"], " ", "k2"}], "-", 
    RowBox[{"b5", " ", 
     SuperscriptBox["g3", "3"], " ", "k2"}], "-", 
    RowBox[{"b4", " ", "g2", " ", 
     SuperscriptBox["g3", "3"], " ", "k2"}], "+", 
    RowBox[{"b1", " ", "g0", " ", "g2", " ", 
     SuperscriptBox["g3", "3"], " ", "k2"}], "+", 
    RowBox[{"b2", " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "3"], " ", "k2"}], "+", 
    RowBox[{"b3", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "3"], " ", "k2"}], "+", 
    RowBox[{"4", " ", "b2", " ", "f6", " ", "g3", " ", "k4"}], "+", 
    RowBox[{"b2", " ", 
     SuperscriptBox["g3", "3"], " ", "k4"}]}], ",", 
   RowBox[{
    RowBox[{"64", " ", "b4", " ", "f4", " ", "f5", " ", "f6", " ", "k1"}], 
    "-", 
    RowBox[{"32", " ", "b4", " ", "f3", " ", 
     SuperscriptBox["f6", "2"], " ", "k1"}], "-", 
    RowBox[{
    "32", " ", "b1", " ", "f4", " ", "f5", " ", "f6", " ", "g0", " ", "k1"}], 
    "+", 
    RowBox[{"16", " ", "b1", " ", "f3", " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", "k1"}], "-", 
    RowBox[{
    "32", " ", "b2", " ", "f4", " ", "f5", " ", "f6", " ", "g1", " ", "k1"}], 
    "+", 
    RowBox[{"16", " ", "b2", " ", "f3", " ", 
     SuperscriptBox["f6", "2"], " ", "g1", " ", "k1"}], "-", 
    RowBox[{
    "32", " ", "b3", " ", "f4", " ", "f5", " ", "f6", " ", "g2", " ", "k1"}], 
    "+", 
    RowBox[{"16", " ", "b3", " ", "f3", " ", 
     SuperscriptBox["f6", "2"], " ", "g2", " ", "k1"}], "-", 
    RowBox[{"16", " ", "b4", " ", 
     SuperscriptBox["f6", "2"], " ", "g1", " ", "g2", " ", "k1"}], "+", 
    RowBox[{"8", " ", "b1", " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", "g1", " ", "g2", " ", "k1"}], 
    "+", 
    RowBox[{"8", " ", "b2", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g1", "2"], " ", "g2", " ", "k1"}], "+", 
    RowBox[{"16", " ", "b4", " ", "f5", " ", "f6", " ", 
     SuperscriptBox["g2", "2"], " ", "k1"}], "-", 
    RowBox[{"8", " ", "b1", " ", "f5", " ", "f6", " ", "g0", " ", 
     SuperscriptBox["g2", "2"], " ", "k1"}], "-", 
    RowBox[{"8", " ", "b2", " ", "f5", " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g2", "2"], " ", "k1"}], "+", 
    RowBox[{"8", " ", "b3", " ", 
     SuperscriptBox["f6", "2"], " ", "g1", " ", 
     SuperscriptBox["g2", "2"], " ", "k1"}], "-", 
    RowBox[{"8", " ", "b3", " ", "f5", " ", "f6", " ", 
     SuperscriptBox["g2", "3"], " ", "k1"}], "+", 
    RowBox[{"4", " ", "b6", " ", "f5", " ", "g3", " ", "k1"}], "+", 
    RowBox[{"16", " ", "b5", " ", 
     SuperscriptBox["f5", "2"], " ", "g3", " ", "k1"}], "+", 
    RowBox[{
    "8", " ", "b1", " ", "f1", " ", "f5", " ", "f6", " ", "g3", " ", "k1"}], 
    "+", 
    RowBox[{
    "16", " ", "b2", " ", "f2", " ", "f5", " ", "f6", " ", "g3", " ", "k1"}], 
    "+", 
    RowBox[{
    "24", " ", "b3", " ", "f3", " ", "f5", " ", "f6", " ", "g3", " ", "k1"}], 
    "-", 
    RowBox[{"32", " ", "b1", " ", "f0", " ", 
     SuperscriptBox["f6", "2"], " ", "g3", " ", "k1"}], "-", 
    RowBox[{"16", " ", "b2", " ", "f1", " ", 
     SuperscriptBox["f6", "2"], " ", "g3", " ", "k1"}], "-", 
    RowBox[{"16", " ", "b4", " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", "g3", " ", "k1"}], "+", 
    RowBox[{
    "32", " ", "b4", " ", "f5", " ", "f6", " ", "g1", " ", "g3", " ", "k1"}], 
    "-", 
    RowBox[{
    "12", " ", "b1", " ", "f5", " ", "f6", " ", "g0", " ", "g1", " ", "g3", 
     " ", "k1"}], "-", 
    RowBox[{"12", " ", "b2", " ", "f5", " ", "f6", " ", 
     SuperscriptBox["g1", "2"], " ", "g3", " ", "k1"}], "+", 
    RowBox[{
    "32", " ", "b4", " ", "f4", " ", "f6", " ", "g2", " ", "g3", " ", "k1"}], 
    "-", 
    RowBox[{"8", " ", "b1", " ", 
     SuperscriptBox["f5", "2"], " ", "g0", " ", "g2", " ", "g3", " ", "k1"}], 
    "-", 
    RowBox[{
    "16", " ", "b1", " ", "f4", " ", "f6", " ", "g0", " ", "g2", " ", "g3", 
     " ", "k1"}], "+", 
    RowBox[{
    "8", " ", "b2", " ", "f5", " ", "f6", " ", "g0", " ", "g2", " ", "g3", 
     " ", "k1"}], "-", 
    RowBox[{"8", " ", "b3", " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", "g2", " ", "g3", " ", "k1"}], 
    "-", 
    RowBox[{"8", " ", "b2", " ", 
     SuperscriptBox["f5", "2"], " ", "g1", " ", "g2", " ", "g3", " ", "k1"}], 
    "-", 
    RowBox[{
    "16", " ", "b2", " ", "f4", " ", "f6", " ", "g1", " ", "g2", " ", "g3", 
     " ", "k1"}], "-", 
    RowBox[{
    "4", " ", "b3", " ", "f5", " ", "f6", " ", "g1", " ", "g2", " ", "g3", 
     " ", "k1"}], "-", 
    RowBox[{"8", " ", "b3", " ", 
     SuperscriptBox["f5", "2"], " ", 
     SuperscriptBox["g2", "2"], " ", "g3", " ", "k1"}], "-", 
    RowBox[{"16", " ", "b3", " ", "f4", " ", "f6", " ", 
     SuperscriptBox["g2", "2"], " ", "g3", " ", "k1"}], "+", 
    RowBox[{"8", " ", "b4", " ", "f6", " ", 
     SuperscriptBox["g2", "3"], " ", "g3", " ", "k1"}], "-", 
    RowBox[{"4", " ", "b1", " ", "f6", " ", "g0", " ", 
     SuperscriptBox["g2", "3"], " ", "g3", " ", "k1"}], "-", 
    RowBox[{"4", " ", "b2", " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g2", "3"], " ", "g3", " ", "k1"}], "-", 
    RowBox[{"4", " ", "b3", " ", "f6", " ", 
     SuperscriptBox["g2", "4"], " ", "g3", " ", "k1"}], "+", 
    RowBox[{"16", " ", "b4", " ", "f4", " ", "f5", " ", 
     SuperscriptBox["g3", "2"], " ", "k1"}], "-", 
    RowBox[{"16", " ", "b4", " ", "f3", " ", "f6", " ", 
     SuperscriptBox["g3", "2"], " ", "k1"}], "-", 
    RowBox[{"8", " ", "b1", " ", "f4", " ", "f5", " ", "g0", " ", 
     SuperscriptBox["g3", "2"], " ", "k1"}], "-", 
    RowBox[{"8", " ", "b2", " ", 
     SuperscriptBox["f5", "2"], " ", "g0", " ", 
     SuperscriptBox["g3", "2"], " ", "k1"}], "+", 
    RowBox[{"8", " ", "b1", " ", "f3", " ", "f6", " ", "g0", " ", 
     SuperscriptBox["g3", "2"], " ", "k1"}], "+", 
    RowBox[{"12", " ", "b3", " ", "f5", " ", "f6", " ", "g0", " ", 
     SuperscriptBox["g3", "2"], " ", "k1"}], "-", 
    RowBox[{"8", " ", "b2", " ", "f4", " ", "f5", " ", "g1", " ", 
     SuperscriptBox["g3", "2"], " ", "k1"}], "-", 
    RowBox[{"8", " ", "b3", " ", 
     SuperscriptBox["f5", "2"], " ", "g1", " ", 
     SuperscriptBox["g3", "2"], " ", "k1"}], "+", 
    RowBox[{"8", " ", "b2", " ", "f3", " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g3", "2"], " ", "k1"}], "+", 
    RowBox[{"2", " ", "b6", " ", "g2", " ", 
     SuperscriptBox["g3", "2"], " ", "k1"}], "+", 
    RowBox[{"16", " ", "b5", " ", "f5", " ", "g2", " ", 
     SuperscriptBox["g3", "2"], " ", "k1"}], "-", 
    RowBox[{"8", " ", "b3", " ", "f4", " ", "f5", " ", "g2", " ", 
     SuperscriptBox["g3", "2"], " ", "k1"}], "+", 
    RowBox[{"4", " ", "b1", " ", "f1", " ", "f6", " ", "g2", " ", 
     SuperscriptBox["g3", "2"], " ", "k1"}], "+", 
    RowBox[{"8", " ", "b2", " ", "f2", " ", "f6", " ", "g2", " ", 
     SuperscriptBox["g3", "2"], " ", "k1"}], "+", 
    RowBox[{"20", " ", "b3", " ", "f3", " ", "f6", " ", "g2", " ", 
     SuperscriptBox["g3", "2"], " ", "k1"}], "+", 
    RowBox[{"8", " ", "b4", " ", "f6", " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "2"], " ", "k1"}], "-", 
    RowBox[{"2", " ", "b1", " ", "f6", " ", "g0", " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "2"], " ", "k1"}], "-", 
    RowBox[{"2", " ", "b2", " ", "f6", " ", 
     SuperscriptBox["g1", "2"], " ", "g2", " ", 
     SuperscriptBox["g3", "2"], " ", "k1"}], "+", 
    RowBox[{"4", " ", "b4", " ", "f5", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "2"], " ", "k1"}], "-", 
    RowBox[{"12", " ", "b1", " ", "f5", " ", "g0", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "2"], " ", "k1"}], "+", 
    RowBox[{"4", " ", "b2", " ", "f6", " ", "g0", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "2"], " ", "k1"}], "-", 
    RowBox[{"12", " ", "b2", " ", "f5", " ", "g1", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "2"], " ", "k1"}], "+", 
    RowBox[{"2", " ", "b3", " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "2"], " ", "k1"}], "-", 
    RowBox[{"12", " ", "b3", " ", "f5", " ", 
     SuperscriptBox["g2", "3"], " ", 
     SuperscriptBox["g3", "2"], " ", "k1"}], "+", 
    RowBox[{"2", " ", "b1", " ", "f1", " ", "f5", " ", 
     SuperscriptBox["g3", "3"], " ", "k1"}], "+", 
    RowBox[{"4", " ", "b2", " ", "f2", " ", "f5", " ", 
     SuperscriptBox["g3", "3"], " ", "k1"}], "+", 
    RowBox[{"6", " ", "b3", " ", "f3", " ", "f5", " ", 
     SuperscriptBox["g3", "3"], " ", "k1"}], "-", 
    RowBox[{"16", " ", "b1", " ", "f0", " ", "f6", " ", 
     SuperscriptBox["g3", "3"], " ", "k1"}], "-", 
    RowBox[{"8", " ", "b2", " ", "f1", " ", "f6", " ", 
     SuperscriptBox["g3", "3"], " ", "k1"}], "-", 
    RowBox[{"8", " ", "b4", " ", "f6", " ", "g0", " ", 
     SuperscriptBox["g3", "3"], " ", "k1"}], "+", 
    RowBox[{"8", " ", "b4", " ", "f5", " ", "g1", " ", 
     SuperscriptBox["g3", "3"], " ", "k1"}], "-", 
    RowBox[{"5", " ", "b1", " ", "f5", " ", "g0", " ", "g1", " ", 
     SuperscriptBox["g3", "3"], " ", "k1"}], "-", 
    RowBox[{"5", " ", "b2", " ", "f5", " ", 
     SuperscriptBox["g1", "2"], " ", 
     SuperscriptBox["g3", "3"], " ", "k1"}], "+", 
    RowBox[{"8", " ", "b4", " ", "f4", " ", "g2", " ", 
     SuperscriptBox["g3", "3"], " ", "k1"}], "-", 
    RowBox[{"4", " ", "b1", " ", "f4", " ", "g0", " ", "g2", " ", 
     SuperscriptBox["g3", "3"], " ", "k1"}], "-", 
    RowBox[{"8", " ", "b2", " ", "f5", " ", "g0", " ", "g2", " ", 
     SuperscriptBox["g3", "3"], " ", "k1"}], "+", 
    RowBox[{"2", " ", "b3", " ", "f6", " ", "g0", " ", "g2", " ", 
     SuperscriptBox["g3", "3"], " ", "k1"}], "-", 
    RowBox[{"4", " ", "b2", " ", "f4", " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "3"], " ", "k1"}], "-", 
    RowBox[{"9", " ", "b3", " ", "f5", " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "3"], " ", "k1"}], "+", 
    RowBox[{"4", " ", "b5", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "3"], " ", "k1"}], "-", 
    RowBox[{"4", " ", "b3", " ", "f4", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "3"], " ", "k1"}], "+", 
    RowBox[{"2", " ", "b4", " ", 
     SuperscriptBox["g2", "3"], " ", 
     SuperscriptBox["g3", "3"], " ", "k1"}], "-", 
    RowBox[{"4", " ", "b1", " ", "g0", " ", 
     SuperscriptBox["g2", "3"], " ", 
     SuperscriptBox["g3", "3"], " ", "k1"}], "-", 
    RowBox[{"4", " ", "b2", " ", "g1", " ", 
     SuperscriptBox["g2", "3"], " ", 
     SuperscriptBox["g3", "3"], " ", "k1"}], "-", 
    RowBox[{"4", " ", "b3", " ", 
     SuperscriptBox["g2", "4"], " ", 
     SuperscriptBox["g3", "3"], " ", "k1"}], "-", 
    RowBox[{"2", " ", "b4", " ", "f3", " ", 
     SuperscriptBox["g3", "4"], " ", "k1"}], "+", 
    RowBox[{"b1", " ", "f3", " ", "g0", " ", 
     SuperscriptBox["g3", "4"], " ", "k1"}], "+", 
    RowBox[{"b3", " ", "f5", " ", "g0", " ", 
     SuperscriptBox["g3", "4"], " ", "k1"}], "+", 
    RowBox[{"b2", " ", "f3", " ", "g1", " ", 
     SuperscriptBox["g3", "4"], " ", "k1"}], "+", 
    RowBox[{"b1", " ", "f1", " ", "g2", " ", 
     SuperscriptBox["g3", "4"], " ", "k1"}], "+", 
    RowBox[{"2", " ", "b2", " ", "f2", " ", "g2", " ", 
     SuperscriptBox["g3", "4"], " ", "k1"}], "+", 
    RowBox[{"4", " ", "b3", " ", "f3", " ", "g2", " ", 
     SuperscriptBox["g3", "4"], " ", "k1"}], "+", 
    RowBox[{"3", " ", "b4", " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "4"], " ", "k1"}], "-", 
    RowBox[{"2", " ", "b1", " ", "g0", " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "4"], " ", "k1"}], "-", 
    RowBox[{"2", " ", "b2", " ", 
     SuperscriptBox["g1", "2"], " ", "g2", " ", 
     SuperscriptBox["g3", "4"], " ", "k1"}], "-", 
    RowBox[{"2", " ", "b2", " ", "g0", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "4"], " ", "k1"}], "-", 
    RowBox[{"2", " ", "b3", " ", "g1", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "4"], " ", "k1"}], "-", 
    RowBox[{"2", " ", "b1", " ", "f0", " ", 
     SuperscriptBox["g3", "5"], " ", "k1"}], "-", 
    RowBox[{"b2", " ", "f1", " ", 
     SuperscriptBox["g3", "5"], " ", "k1"}], "-", 
    RowBox[{"b4", " ", "g0", " ", 
     SuperscriptBox["g3", "5"], " ", "k1"}], "+", 
    RowBox[{"16", " ", "b4", " ", 
     SuperscriptBox["f5", "2"], " ", "f6", " ", "k2"}], "+", 
    RowBox[{"64", " ", "b4", " ", "f4", " ", 
     SuperscriptBox["f6", "2"], " ", "k2"}], "-", 
    RowBox[{"8", " ", "b1", " ", 
     SuperscriptBox["f5", "2"], " ", "f6", " ", "g0", " ", "k2"}], "-", 
    RowBox[{"32", " ", "b1", " ", "f4", " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", "k2"}], "-", 
    RowBox[{"8", " ", "b2", " ", 
     SuperscriptBox["f5", "2"], " ", "f6", " ", "g1", " ", "k2"}], "-", 
    RowBox[{"32", " ", "b2", " ", "f4", " ", 
     SuperscriptBox["f6", "2"], " ", "g1", " ", "k2"}], "-", 
    RowBox[{"8", " ", "b3", " ", 
     SuperscriptBox["f5", "2"], " ", "f6", " ", "g2", " ", "k2"}], "-", 
    RowBox[{"32", " ", "b3", " ", "f4", " ", 
     SuperscriptBox["f6", "2"], " ", "g2", " ", "k2"}], "+", 
    RowBox[{"16", " ", "b4", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g2", "2"], " ", "k2"}], "-", 
    RowBox[{"8", " ", "b1", " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", 
     SuperscriptBox["g2", "2"], " ", "k2"}], "-", 
    RowBox[{"8", " ", "b2", " ", 
     SuperscriptBox["f6", "2"], " ", "g1", " ", 
     SuperscriptBox["g2", "2"], " ", "k2"}], "-", 
    RowBox[{"8", " ", "b3", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g2", "3"], " ", "k2"}], "+", 
    RowBox[{"4", " ", "b6", " ", "f6", " ", "g3", " ", "k2"}], "+", 
    RowBox[{"24", " ", "b5", " ", "f5", " ", "f6", " ", "g3", " ", "k2"}], 
    "+", 
    RowBox[{"16", " ", "b1", " ", "f1", " ", 
     SuperscriptBox["f6", "2"], " ", "g3", " ", "k2"}], "+", 
    RowBox[{"32", " ", "b2", " ", "f2", " ", 
     SuperscriptBox["f6", "2"], " ", "g3", " ", "k2"}], "+", 
    RowBox[{"48", " ", "b3", " ", "f3", " ", 
     SuperscriptBox["f6", "2"], " ", "g3", " ", "k2"}], "+", 
    RowBox[{"32", " ", "b4", " ", 
     SuperscriptBox["f6", "2"], " ", "g1", " ", "g3", " ", "k2"}], "-", 
    RowBox[{"8", " ", "b1", " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", "g1", " ", "g3", " ", "k2"}], 
    "-", 
    RowBox[{"8", " ", "b2", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g1", "2"], " ", "g3", " ", "k2"}], "+", 
    RowBox[{
    "16", " ", "b4", " ", "f5", " ", "f6", " ", "g2", " ", "g3", " ", "k2"}], 
    "-", 
    RowBox[{
    "20", " ", "b1", " ", "f5", " ", "f6", " ", "g0", " ", "g2", " ", "g3", 
     " ", "k2"}], "+", 
    RowBox[{"16", " ", "b2", " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", "g2", " ", "g3", " ", "k2"}], 
    "-", 
    RowBox[{
    "20", " ", "b2", " ", "f5", " ", "f6", " ", "g1", " ", "g2", " ", "g3", 
     " ", "k2"}], "+", 
    RowBox[{"8", " ", "b3", " ", 
     SuperscriptBox["f6", "2"], " ", "g1", " ", "g2", " ", "g3", " ", "k2"}], 
    "-", 
    RowBox[{"20", " ", "b3", " ", "f5", " ", "f6", " ", 
     SuperscriptBox["g2", "2"], " ", "g3", " ", "k2"}], "+", 
    RowBox[{"4", " ", "b4", " ", 
     SuperscriptBox["f5", "2"], " ", 
     SuperscriptBox["g3", "2"], " ", "k2"}], "+", 
    RowBox[{"32", " ", "b4", " ", "f4", " ", "f6", " ", 
     SuperscriptBox["g3", "2"], " ", "k2"}], "-", 
    RowBox[{"2", " ", "b1", " ", 
     SuperscriptBox["f5", "2"], " ", "g0", " ", 
     SuperscriptBox["g3", "2"], " ", "k2"}], "-", 
    RowBox[{"16", " ", "b1", " ", "f4", " ", "f6", " ", "g0", " ", 
     SuperscriptBox["g3", "2"], " ", "k2"}], "-", 
    RowBox[{"12", " ", "b2", " ", "f5", " ", "f6", " ", "g0", " ", 
     SuperscriptBox["g3", "2"], " ", "k2"}], "+", 
    RowBox[{"8", " ", "b3", " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", 
     SuperscriptBox["g3", "2"], " ", "k2"}], "-", 
    RowBox[{"2", " ", "b2", " ", 
     SuperscriptBox["f5", "2"], " ", "g1", " ", 
     SuperscriptBox["g3", "2"], " ", "k2"}], "-", 
    RowBox[{"16", " ", "b2", " ", "f4", " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g3", "2"], " ", "k2"}], "-", 
    RowBox[{"12", " ", "b3", " ", "f5", " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g3", "2"], " ", "k2"}], "-", 
    RowBox[{"2", " ", "b3", " ", 
     SuperscriptBox["f5", "2"], " ", "g2", " ", 
     SuperscriptBox["g3", "2"], " ", "k2"}], "+", 
    RowBox[{"12", " ", "b5", " ", "f6", " ", "g2", " ", 
     SuperscriptBox["g3", "2"], " ", "k2"}], "-", 
    RowBox[{"16", " ", "b3", " ", "f4", " ", "f6", " ", "g2", " ", 
     SuperscriptBox["g3", "2"], " ", "k2"}], "+", 
    RowBox[{"12", " ", "b4", " ", "f6", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "2"], " ", "k2"}], "-", 
    RowBox[{"14", " ", "b1", " ", "f6", " ", "g0", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "2"], " ", "k2"}], "-", 
    RowBox[{"14", " ", "b2", " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "2"], " ", "k2"}], "-", 
    RowBox[{"14", " ", "b3", " ", "f6", " ", 
     SuperscriptBox["g2", "3"], " ", 
     SuperscriptBox["g3", "2"], " ", "k2"}], "+", 
    RowBox[{"b6", " ", 
     SuperscriptBox["g3", "3"], " ", "k2"}], "+", 
    RowBox[{"6", " ", "b5", " ", "f5", " ", 
     SuperscriptBox["g3", "3"], " ", "k2"}], "+", 
    RowBox[{"8", " ", "b1", " ", "f1", " ", "f6", " ", 
     SuperscriptBox["g3", "3"], " ", "k2"}], "+", 
    RowBox[{"16", " ", "b2", " ", "f2", " ", "f6", " ", 
     SuperscriptBox["g3", "3"], " ", "k2"}], "+", 
    RowBox[{"24", " ", "b3", " ", "f3", " ", "f6", " ", 
     SuperscriptBox["g3", "3"], " ", "k2"}], "+", 
    RowBox[{"16", " ", "b4", " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g3", "3"], " ", "k2"}], "-", 
    RowBox[{"6", " ", "b1", " ", "f6", " ", "g0", " ", "g1", " ", 
     SuperscriptBox["g3", "3"], " ", "k2"}], "-", 
    RowBox[{"6", " ", "b2", " ", "f6", " ", 
     SuperscriptBox["g1", "2"], " ", 
     SuperscriptBox["g3", "3"], " ", "k2"}], "+", 
    RowBox[{"4", " ", "b4", " ", "f5", " ", "g2", " ", 
     SuperscriptBox["g3", "3"], " ", "k2"}], "-", 
    RowBox[{"5", " ", "b1", " ", "f5", " ", "g0", " ", "g2", " ", 
     SuperscriptBox["g3", "3"], " ", "k2"}], "-", 
    RowBox[{"5", " ", "b2", " ", "f5", " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "3"], " ", "k2"}], "-", 
    RowBox[{"2", " ", "b3", " ", "f6", " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "3"], " ", "k2"}], "-", 
    RowBox[{"5", " ", "b3", " ", "f5", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "3"], " ", "k2"}], "+", 
    RowBox[{"4", " ", "b4", " ", "f4", " ", 
     SuperscriptBox["g3", "4"], " ", "k2"}], "-", 
    RowBox[{"2", " ", "b1", " ", "f4", " ", "g0", " ", 
     SuperscriptBox["g3", "4"], " ", "k2"}], "-", 
    RowBox[{"3", " ", "b2", " ", "f5", " ", "g0", " ", 
     SuperscriptBox["g3", "4"], " ", "k2"}], "+", 
    RowBox[{"2", " ", "b3", " ", "f6", " ", "g0", " ", 
     SuperscriptBox["g3", "4"], " ", "k2"}], "-", 
    RowBox[{"2", " ", "b2", " ", "f4", " ", "g1", " ", 
     SuperscriptBox["g3", "4"], " ", "k2"}], "-", 
    RowBox[{"3", " ", "b3", " ", "f5", " ", "g1", " ", 
     SuperscriptBox["g3", "4"], " ", "k2"}], "+", 
    RowBox[{"3", " ", "b5", " ", "g2", " ", 
     SuperscriptBox["g3", "4"], " ", "k2"}], "-", 
    RowBox[{"2", " ", "b3", " ", "f4", " ", "g2", " ", 
     SuperscriptBox["g3", "4"], " ", "k2"}], "+", 
    RowBox[{"2", " ", "b4", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "4"], " ", "k2"}], "-", 
    RowBox[{"3", " ", "b1", " ", "g0", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "4"], " ", "k2"}], "-", 
    RowBox[{"3", " ", "b2", " ", "g1", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "4"], " ", "k2"}], "-", 
    RowBox[{"3", " ", "b3", " ", 
     SuperscriptBox["g2", "3"], " ", 
     SuperscriptBox["g3", "4"], " ", "k2"}], "+", 
    RowBox[{"b1", " ", "f1", " ", 
     SuperscriptBox["g3", "5"], " ", "k2"}], "+", 
    RowBox[{"2", " ", "b2", " ", "f2", " ", 
     SuperscriptBox["g3", "5"], " ", "k2"}], "+", 
    RowBox[{"3", " ", "b3", " ", "f3", " ", 
     SuperscriptBox["g3", "5"], " ", "k2"}], "+", 
    RowBox[{"2", " ", "b4", " ", "g1", " ", 
     SuperscriptBox["g3", "5"], " ", "k2"}], "-", 
    RowBox[{"b1", " ", "g0", " ", "g1", " ", 
     SuperscriptBox["g3", "5"], " ", "k2"}], "-", 
    RowBox[{"b2", " ", 
     SuperscriptBox["g1", "2"], " ", 
     SuperscriptBox["g3", "5"], " ", "k2"}], "-", 
    RowBox[{"b2", " ", "g0", " ", "g2", " ", 
     SuperscriptBox["g3", "5"], " ", "k2"}], "-", 
    RowBox[{"b3", " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "5"], " ", "k2"}], "-", 
    RowBox[{"8", " ", "b3", " ", 
     SuperscriptBox["f5", "2"], " ", "f6", " ", "g3", " ", "k3"}], "+", 
    RowBox[{"32", " ", "b3", " ", "f4", " ", 
     SuperscriptBox["f6", "2"], " ", "g3", " ", "k3"}], "+", 
    RowBox[{"8", " ", "b3", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g2", "2"], " ", "g3", " ", "k3"}], "-", 
    RowBox[{"8", " ", "b3", " ", "f5", " ", "f6", " ", "g2", " ", 
     SuperscriptBox["g3", "2"], " ", "k3"}], "-", 
    RowBox[{"2", " ", "b3", " ", 
     SuperscriptBox["f5", "2"], " ", 
     SuperscriptBox["g3", "3"], " ", "k3"}], "+", 
    RowBox[{"16", " ", "b3", " ", "f4", " ", "f6", " ", 
     SuperscriptBox["g3", "3"], " ", "k3"}], "+", 
    RowBox[{"2", " ", "b3", " ", "f6", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "3"], " ", "k3"}], "-", 
    RowBox[{"2", " ", "b3", " ", "f5", " ", "g2", " ", 
     SuperscriptBox["g3", "4"], " ", "k3"}], "+", 
    RowBox[{"2", " ", "b3", " ", "f4", " ", 
     SuperscriptBox["g3", "5"], " ", "k3"}], "+", 
    RowBox[{"32", " ", "b3", " ", 
     SuperscriptBox["f6", "2"], " ", "g3", " ", "k4"}], "+", 
    RowBox[{"16", " ", "b3", " ", "f6", " ", 
     SuperscriptBox["g3", "3"], " ", "k4"}], "+", 
    RowBox[{"2", " ", "b3", " ", 
     SuperscriptBox["g3", "5"], " ", "k4"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "512"}], " ", "b4", " ", "f5", " ", 
     SuperscriptBox["f6", "3"], " ", "g0", " ", "k1"}], "+", 
    RowBox[{"256", " ", "b1", " ", "f5", " ", 
     SuperscriptBox["f6", "3"], " ", 
     SuperscriptBox["g0", "2"], " ", "k1"}], "-", 
    RowBox[{"512", " ", "b4", " ", "f4", " ", 
     SuperscriptBox["f6", "3"], " ", "g1", " ", "k1"}], "+", 
    RowBox[{"256", " ", "b1", " ", "f4", " ", 
     SuperscriptBox["f6", "3"], " ", "g0", " ", "g1", " ", "k1"}], "+", 
    RowBox[{"256", " ", "b2", " ", "f5", " ", 
     SuperscriptBox["f6", "3"], " ", "g0", " ", "g1", " ", "k1"}], "+", 
    RowBox[{"256", " ", "b2", " ", "f4", " ", 
     SuperscriptBox["f6", "3"], " ", 
     SuperscriptBox["g1", "2"], " ", "k1"}], "+", 
    RowBox[{"256", " ", "b4", " ", "f4", " ", "f5", " ", 
     SuperscriptBox["f6", "2"], " ", "g2", " ", "k1"}], "-", 
    RowBox[{"128", " ", "b4", " ", "f3", " ", 
     SuperscriptBox["f6", "3"], " ", "g2", " ", "k1"}], "-", 
    RowBox[{"128", " ", "b1", " ", "f4", " ", "f5", " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", "g2", " ", "k1"}], "+", 
    RowBox[{"64", " ", "b1", " ", "f3", " ", 
     SuperscriptBox["f6", "3"], " ", "g0", " ", "g2", " ", "k1"}], "+", 
    RowBox[{"256", " ", "b3", " ", "f5", " ", 
     SuperscriptBox["f6", "3"], " ", "g0", " ", "g2", " ", "k1"}], "-", 
    RowBox[{"128", " ", "b2", " ", "f4", " ", "f5", " ", 
     SuperscriptBox["f6", "2"], " ", "g1", " ", "g2", " ", "k1"}], "+", 
    RowBox[{"64", " ", "b2", " ", "f3", " ", 
     SuperscriptBox["f6", "3"], " ", "g1", " ", "g2", " ", "k1"}], "+", 
    RowBox[{"256", " ", "b3", " ", "f4", " ", 
     SuperscriptBox["f6", "3"], " ", "g1", " ", "g2", " ", "k1"}], "-", 
    RowBox[{"128", " ", "b3", " ", "f4", " ", "f5", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g2", "2"], " ", "k1"}], "+", 
    RowBox[{"64", " ", "b3", " ", "f3", " ", 
     SuperscriptBox["f6", "3"], " ", 
     SuperscriptBox["g2", "2"], " ", "k1"}], "-", 
    RowBox[{"192", " ", "b4", " ", 
     SuperscriptBox["f6", "3"], " ", "g1", " ", 
     SuperscriptBox["g2", "2"], " ", "k1"}], "+", 
    RowBox[{"96", " ", "b1", " ", 
     SuperscriptBox["f6", "3"], " ", "g0", " ", "g1", " ", 
     SuperscriptBox["g2", "2"], " ", "k1"}], "+", 
    RowBox[{"96", " ", "b2", " ", 
     SuperscriptBox["f6", "3"], " ", 
     SuperscriptBox["g1", "2"], " ", 
     SuperscriptBox["g2", "2"], " ", "k1"}], "+", 
    RowBox[{"64", " ", "b4", " ", "f5", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g2", "3"], " ", "k1"}], "-", 
    RowBox[{"32", " ", "b1", " ", "f5", " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", 
     SuperscriptBox["g2", "3"], " ", "k1"}], "-", 
    RowBox[{"32", " ", "b2", " ", "f5", " ", 
     SuperscriptBox["f6", "2"], " ", "g1", " ", 
     SuperscriptBox["g2", "3"], " ", "k1"}], "+", 
    RowBox[{"96", " ", "b3", " ", 
     SuperscriptBox["f6", "3"], " ", "g1", " ", 
     SuperscriptBox["g2", "3"], " ", "k1"}], "-", 
    RowBox[{"32", " ", "b3", " ", "f5", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g2", "4"], " ", "k1"}], "-", 
    RowBox[{"768", " ", "b4", " ", "f4", " ", 
     SuperscriptBox["f5", "2"], " ", "f6", " ", "g3", " ", "k1"}], "+", 
    RowBox[{"1024", " ", "b4", " ", 
     SuperscriptBox["f4", "2"], " ", 
     SuperscriptBox["f6", "2"], " ", "g3", " ", "k1"}], "+", 
    RowBox[{"128", " ", "b4", " ", "f3", " ", "f5", " ", 
     SuperscriptBox["f6", "2"], " ", "g3", " ", "k1"}], "+", 
    RowBox[{"384", " ", "b1", " ", "f4", " ", 
     SuperscriptBox["f5", "2"], " ", "f6", " ", "g0", " ", "g3", " ", "k1"}], 
    "-", 
    RowBox[{"512", " ", "b1", " ", 
     SuperscriptBox["f4", "2"], " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", "g3", " ", "k1"}], "-", 
    RowBox[{"64", " ", "b1", " ", "f3", " ", "f5", " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", "g3", " ", "k1"}], "-", 
    RowBox[{"128", " ", "b5", " ", 
     SuperscriptBox["f6", "3"], " ", "g0", " ", "g3", " ", "k1"}], "-", 
    RowBox[{"128", " ", "b2", " ", "f3", " ", 
     SuperscriptBox["f6", "3"], " ", "g0", " ", "g3", " ", "k1"}], "-", 
    RowBox[{"256", " ", "b3", " ", "f4", " ", 
     SuperscriptBox["f6", "3"], " ", "g0", " ", "g3", " ", "k1"}], "+", 
    RowBox[{"384", " ", "b2", " ", "f4", " ", 
     SuperscriptBox["f5", "2"], " ", "f6", " ", "g1", " ", "g3", " ", "k1"}], 
    "-", 
    RowBox[{"32", " ", "b6", " ", 
     SuperscriptBox["f6", "2"], " ", "g1", " ", "g3", " ", "k1"}], "-", 
    RowBox[{"512", " ", "b2", " ", 
     SuperscriptBox["f4", "2"], " ", 
     SuperscriptBox["f6", "2"], " ", "g1", " ", "g3", " ", "k1"}], "-", 
    RowBox[{"128", " ", "b5", " ", "f5", " ", 
     SuperscriptBox["f6", "2"], " ", "g1", " ", "g3", " ", "k1"}], "-", 
    RowBox[{"64", " ", "b2", " ", "f3", " ", "f5", " ", 
     SuperscriptBox["f6", "2"], " ", "g1", " ", "g3", " ", "k1"}], "-", 
    RowBox[{"128", " ", "b3", " ", "f3", " ", 
     SuperscriptBox["f6", "3"], " ", "g1", " ", "g3", " ", "k1"}], "-", 
    RowBox[{"128", " ", "b4", " ", 
     SuperscriptBox["f6", "3"], " ", 
     SuperscriptBox["g1", "2"], " ", "g3", " ", "k1"}], "+", 
    RowBox[{"64", " ", "b1", " ", 
     SuperscriptBox["f6", "3"], " ", "g0", " ", 
     SuperscriptBox["g1", "2"], " ", "g3", " ", "k1"}], "+", 
    RowBox[{"64", " ", "b2", " ", 
     SuperscriptBox["f6", "3"], " ", 
     SuperscriptBox["g1", "3"], " ", "g3", " ", "k1"}], "+", 
    RowBox[{
    "16", " ", "b6", " ", "f5", " ", "f6", " ", "g2", " ", "g3", " ", "k1"}], 
    "+", 
    RowBox[{"64", " ", "b5", " ", 
     SuperscriptBox["f5", "2"], " ", "f6", " ", "g2", " ", "g3", " ", "k1"}], 
    "+", 
    RowBox[{"384", " ", "b3", " ", "f4", " ", 
     SuperscriptBox["f5", "2"], " ", "f6", " ", "g2", " ", "g3", " ", "k1"}], 
    "-", 
    RowBox[{"512", " ", "b3", " ", 
     SuperscriptBox["f4", "2"], " ", 
     SuperscriptBox["f6", "2"], " ", "g2", " ", "g3", " ", "k1"}], "+", 
    RowBox[{"32", " ", "b1", " ", "f1", " ", "f5", " ", 
     SuperscriptBox["f6", "2"], " ", "g2", " ", "g3", " ", "k1"}], "+", 
    RowBox[{"64", " ", "b2", " ", "f2", " ", "f5", " ", 
     SuperscriptBox["f6", "2"], " ", "g2", " ", "g3", " ", "k1"}], "+", 
    RowBox[{"32", " ", "b3", " ", "f3", " ", "f5", " ", 
     SuperscriptBox["f6", "2"], " ", "g2", " ", "g3", " ", "k1"}], "-", 
    RowBox[{"128", " ", "b1", " ", "f0", " ", 
     SuperscriptBox["f6", "3"], " ", "g2", " ", "g3", " ", "k1"}], "-", 
    RowBox[{"64", " ", "b2", " ", "f1", " ", 
     SuperscriptBox["f6", "3"], " ", "g2", " ", "g3", " ", "k1"}], "-", 
    RowBox[{"448", " ", "b4", " ", 
     SuperscriptBox["f6", "3"], " ", "g0", " ", "g2", " ", "g3", " ", "k1"}], 
    "+", 
    RowBox[{"192", " ", "b1", " ", 
     SuperscriptBox["f6", "3"], " ", 
     SuperscriptBox["g0", "2"], " ", "g2", " ", "g3", " ", "k1"}], "+", 
    RowBox[{"192", " ", "b4", " ", "f5", " ", 
     SuperscriptBox["f6", "2"], " ", "g1", " ", "g2", " ", "g3", " ", "k1"}], 
    "-", 
    RowBox[{"16", " ", "b1", " ", "f5", " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", "g1", " ", "g2", " ", "g3", 
     " ", "k1"}], "+", 
    RowBox[{"128", " ", "b2", " ", 
     SuperscriptBox["f6", "3"], " ", "g0", " ", "g1", " ", "g2", " ", "g3", 
     " ", "k1"}], "-", 
    RowBox[{"16", " ", "b2", " ", "f5", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g1", "2"], " ", "g2", " ", "g3", " ", "k1"}], "-", 
    RowBox[{"192", " ", "b4", " ", 
     SuperscriptBox["f5", "2"], " ", "f6", " ", 
     SuperscriptBox["g2", "2"], " ", "g3", " ", "k1"}], "+", 
    RowBox[{"640", " ", "b4", " ", "f4", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g2", "2"], " ", "g3", " ", "k1"}], "+", 
    RowBox[{"64", " ", "b1", " ", 
     SuperscriptBox["f5", "2"], " ", "f6", " ", "g0", " ", 
     SuperscriptBox["g2", "2"], " ", "g3", " ", "k1"}], "-", 
    RowBox[{"320", " ", "b1", " ", "f4", " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", 
     SuperscriptBox["g2", "2"], " ", "g3", " ", "k1"}], "+", 
    RowBox[{"32", " ", "b2", " ", "f5", " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", 
     SuperscriptBox["g2", "2"], " ", "g3", " ", "k1"}], "+", 
    RowBox[{"160", " ", "b3", " ", 
     SuperscriptBox["f6", "3"], " ", "g0", " ", 
     SuperscriptBox["g2", "2"], " ", "g3", " ", "k1"}], "+", 
    RowBox[{"64", " ", "b2", " ", 
     SuperscriptBox["f5", "2"], " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g2", "2"], " ", "g3", " ", "k1"}], "-", 
    RowBox[{"320", " ", "b2", " ", "f4", " ", 
     SuperscriptBox["f6", "2"], " ", "g1", " ", 
     SuperscriptBox["g2", "2"], " ", "g3", " ", "k1"}], "+", 
    RowBox[{"16", " ", "b3", " ", "f5", " ", 
     SuperscriptBox["f6", "2"], " ", "g1", " ", 
     SuperscriptBox["g2", "2"], " ", "g3", " ", "k1"}], "+", 
    RowBox[{"64", " ", "b3", " ", 
     SuperscriptBox["f5", "2"], " ", "f6", " ", 
     SuperscriptBox["g2", "3"], " ", "g3", " ", "k1"}], "-", 
    RowBox[{"320", " ", "b3", " ", "f4", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g2", "3"], " ", "g3", " ", "k1"}], "+", 
    RowBox[{"96", " ", "b4", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g2", "4"], " ", "g3", " ", "k1"}], "-", 
    RowBox[{"48", " ", "b1", " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", 
     SuperscriptBox["g2", "4"], " ", "g3", " ", "k1"}], "-", 
    RowBox[{"48", " ", "b2", " ", 
     SuperscriptBox["f6", "2"], " ", "g1", " ", 
     SuperscriptBox["g2", "4"], " ", "g3", " ", "k1"}], "-", 
    RowBox[{"48", " ", "b3", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g2", "5"], " ", "g3", " ", "k1"}], "-", 
    RowBox[{"48", " ", "b6", " ", 
     SuperscriptBox["f5", "2"], " ", 
     SuperscriptBox["g3", "2"], " ", "k1"}], "-", 
    RowBox[{"192", " ", "b5", " ", 
     SuperscriptBox["f5", "3"], " ", 
     SuperscriptBox["g3", "2"], " ", "k1"}], "+", 
    RowBox[{"64", " ", "b6", " ", "f4", " ", "f6", " ", 
     SuperscriptBox["g3", "2"], " ", "k1"}], "+", 
    RowBox[{"256", " ", "b5", " ", "f4", " ", "f5", " ", "f6", " ", 
     SuperscriptBox["g3", "2"], " ", "k1"}], "-", 
    RowBox[{"96", " ", "b1", " ", "f1", " ", 
     SuperscriptBox["f5", "2"], " ", "f6", " ", 
     SuperscriptBox["g3", "2"], " ", "k1"}], "-", 
    RowBox[{"192", " ", "b2", " ", "f2", " ", 
     SuperscriptBox["f5", "2"], " ", "f6", " ", 
     SuperscriptBox["g3", "2"], " ", "k1"}], "-", 
    RowBox[{"288", " ", "b3", " ", "f3", " ", 
     SuperscriptBox["f5", "2"], " ", "f6", " ", 
     SuperscriptBox["g3", "2"], " ", "k1"}], "+", 
    RowBox[{"128", " ", "b1", " ", "f1", " ", "f4", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g3", "2"], " ", "k1"}], "+", 
    RowBox[{"256", " ", "b2", " ", "f2", " ", "f4", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g3", "2"], " ", "k1"}], "+", 
    RowBox[{"384", " ", "b3", " ", "f3", " ", "f4", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g3", "2"], " ", "k1"}], "-", 
    RowBox[{"128", " ", "b1", " ", "f0", " ", "f5", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g3", "2"], " ", "k1"}], "-", 
    RowBox[{"64", " ", "b2", " ", "f1", " ", "f5", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g3", "2"], " ", "k1"}], "-", 
    RowBox[{"320", " ", "b4", " ", "f5", " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", 
     SuperscriptBox["g3", "2"], " ", "k1"}], "+", 
    RowBox[{"128", " ", "b1", " ", "f5", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g0", "2"], " ", 
     SuperscriptBox["g3", "2"], " ", "k1"}], "-", 
    RowBox[{"384", " ", "b4", " ", 
     SuperscriptBox["f5", "2"], " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g3", "2"], " ", "k1"}], "+", 
    RowBox[{"384", " ", "b4", " ", "f4", " ", 
     SuperscriptBox["f6", "2"], " ", "g1", " ", 
     SuperscriptBox["g3", "2"], " ", "k1"}], "+", 
    RowBox[{"144", " ", "b1", " ", 
     SuperscriptBox["f5", "2"], " ", "f6", " ", "g0", " ", "g1", " ", 
     SuperscriptBox["g3", "2"], " ", "k1"}], "-", 
    RowBox[{"128", " ", "b1", " ", "f4", " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", "g1", " ", 
     SuperscriptBox["g3", "2"], " ", "k1"}], "+", 
    RowBox[{"192", " ", "b2", " ", "f5", " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", "g1", " ", 
     SuperscriptBox["g3", "2"], " ", "k1"}], "-", 
    RowBox[{"64", " ", "b3", " ", 
     SuperscriptBox["f6", "3"], " ", "g0", " ", "g1", " ", 
     SuperscriptBox["g3", "2"], " ", "k1"}], "+", 
    RowBox[{"144", " ", "b2", " ", 
     SuperscriptBox["f5", "2"], " ", "f6", " ", 
     SuperscriptBox["g1", "2"], " ", 
     SuperscriptBox["g3", "2"], " ", "k1"}], "-", 
    RowBox[{"128", " ", "b2", " ", "f4", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g1", "2"], " ", 
     SuperscriptBox["g3", "2"], " ", "k1"}], "+", 
    RowBox[{"64", " ", "b3", " ", "f5", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g1", "2"], " ", 
     SuperscriptBox["g3", "2"], " ", "k1"}], "-", 
    RowBox[{"640", " ", "b4", " ", "f4", " ", "f5", " ", "f6", " ", "g2", " ", 
     SuperscriptBox["g3", "2"], " ", "k1"}], "-", 
    RowBox[{"32", " ", "b4", " ", "f3", " ", 
     SuperscriptBox["f6", "2"], " ", "g2", " ", 
     SuperscriptBox["g3", "2"], " ", "k1"}], "+", 
    RowBox[{"96", " ", "b1", " ", 
     SuperscriptBox["f5", "3"], " ", "g0", " ", "g2", " ", 
     SuperscriptBox["g3", "2"], " ", "k1"}], "+", 
    RowBox[{
    "192", " ", "b1", " ", "f4", " ", "f5", " ", "f6", " ", "g0", " ", "g2", 
     " ", 
     SuperscriptBox["g3", "2"], " ", "k1"}], "-", 
    RowBox[{"128", " ", "b2", " ", 
     SuperscriptBox["f5", "2"], " ", "f6", " ", "g0", " ", "g2", " ", 
     SuperscriptBox["g3", "2"], " ", "k1"}], "+", 
    RowBox[{"16", " ", "b1", " ", "f3", " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", "g2", " ", 
     SuperscriptBox["g3", "2"], " ", "k1"}], "+", 
    RowBox[{"128", " ", "b2", " ", "f4", " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", "g2", " ", 
     SuperscriptBox["g3", "2"], " ", "k1"}], "+", 
    RowBox[{"208", " ", "b3", " ", "f5", " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", "g2", " ", 
     SuperscriptBox["g3", "2"], " ", "k1"}], "+", 
    RowBox[{"96", " ", "b2", " ", 
     SuperscriptBox["f5", "3"], " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "2"], " ", "k1"}], "+", 
    RowBox[{
    "192", " ", "b2", " ", "f4", " ", "f5", " ", "f6", " ", "g1", " ", "g2", 
     " ", 
     SuperscriptBox["g3", "2"], " ", "k1"}], "+", 
    RowBox[{"16", " ", "b3", " ", 
     SuperscriptBox["f5", "2"], " ", "f6", " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "2"], " ", "k1"}], "-", 
    RowBox[{"64", " ", "b5", " ", 
     SuperscriptBox["f6", "2"], " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "2"], " ", "k1"}], "+", 
    RowBox[{"16", " ", "b2", " ", "f3", " ", 
     SuperscriptBox["f6", "2"], " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "2"], " ", "k1"}], "+", 
    RowBox[{"96", " ", "b3", " ", 
     SuperscriptBox["f5", "3"], " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "2"], " ", "k1"}], "+", 
    RowBox[{"24", " ", "b6", " ", "f6", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "2"], " ", "k1"}], "+", 
    RowBox[{"128", " ", "b5", " ", "f5", " ", "f6", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "2"], " ", "k1"}], "+", 
    RowBox[{"192", " ", "b3", " ", "f4", " ", "f5", " ", "f6", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "2"], " ", "k1"}], "+", 
    RowBox[{"48", " ", "b1", " ", "f1", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "2"], " ", "k1"}], "+", 
    RowBox[{"96", " ", "b2", " ", "f2", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "2"], " ", "k1"}], "+", 
    RowBox[{"160", " ", "b3", " ", "f3", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "2"], " ", "k1"}], "+", 
    RowBox[{"176", " ", "b4", " ", 
     SuperscriptBox["f6", "2"], " ", "g1", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "2"], " ", "k1"}], "-", 
    RowBox[{"16", " ", "b1", " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", "g1", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "2"], " ", "k1"}], "-", 
    RowBox[{"16", " ", "b2", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g1", "2"], " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "2"], " ", "k1"}], "-", 
    RowBox[{"160", " ", "b4", " ", "f5", " ", "f6", " ", 
     SuperscriptBox["g2", "3"], " ", 
     SuperscriptBox["g3", "2"], " ", "k1"}], "+", 
    RowBox[{"8", " ", "b1", " ", "f5", " ", "f6", " ", "g0", " ", 
     SuperscriptBox["g2", "3"], " ", 
     SuperscriptBox["g3", "2"], " ", "k1"}], "+", 
    RowBox[{"48", " ", "b2", " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", 
     SuperscriptBox["g2", "3"], " ", 
     SuperscriptBox["g3", "2"], " ", "k1"}], "+", 
    RowBox[{"8", " ", "b2", " ", "f5", " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g2", "3"], " ", 
     SuperscriptBox["g3", "2"], " ", "k1"}], "+", 
    RowBox[{"32", " ", "b3", " ", 
     SuperscriptBox["f6", "2"], " ", "g1", " ", 
     SuperscriptBox["g2", "3"], " ", 
     SuperscriptBox["g3", "2"], " ", "k1"}], "+", 
    RowBox[{"8", " ", "b3", " ", "f5", " ", "f6", " ", 
     SuperscriptBox["g2", "4"], " ", 
     SuperscriptBox["g3", "2"], " ", "k1"}], "-", 
    RowBox[{"192", " ", "b4", " ", "f4", " ", 
     SuperscriptBox["f5", "2"], " ", 
     SuperscriptBox["g3", "3"], " ", "k1"}], "+", 
    RowBox[{"512", " ", "b4", " ", 
     SuperscriptBox["f4", "2"], " ", "f6", " ", 
     SuperscriptBox["g3", "3"], " ", "k1"}], "+", 
    RowBox[{"64", " ", "b4", " ", "f3", " ", "f5", " ", "f6", " ", 
     SuperscriptBox["g3", "3"], " ", "k1"}], "+", 
    RowBox[{"96", " ", "b1", " ", "f4", " ", 
     SuperscriptBox["f5", "2"], " ", "g0", " ", 
     SuperscriptBox["g3", "3"], " ", "k1"}], "+", 
    RowBox[{"96", " ", "b2", " ", 
     SuperscriptBox["f5", "3"], " ", "g0", " ", 
     SuperscriptBox["g3", "3"], " ", "k1"}], "-", 
    RowBox[{"256", " ", "b1", " ", 
     SuperscriptBox["f4", "2"], " ", "f6", " ", "g0", " ", 
     SuperscriptBox["g3", "3"], " ", "k1"}], "-", 
    RowBox[{
    "32", " ", "b1", " ", "f3", " ", "f5", " ", "f6", " ", "g0", " ", 
     SuperscriptBox["g3", "3"], " ", "k1"}], "-", 
    RowBox[{"128", " ", "b2", " ", "f4", " ", "f5", " ", "f6", " ", "g0", " ", 
     SuperscriptBox["g3", "3"], " ", "k1"}], "-", 
    RowBox[{"144", " ", "b3", " ", 
     SuperscriptBox["f5", "2"], " ", "f6", " ", "g0", " ", 
     SuperscriptBox["g3", "3"], " ", "k1"}], "-", 
    RowBox[{"96", " ", "b5", " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", 
     SuperscriptBox["g3", "3"], " ", "k1"}], "-", 
    RowBox[{"96", " ", "b2", " ", "f3", " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", 
     SuperscriptBox["g3", "3"], " ", "k1"}], "+", 
    RowBox[{"96", " ", "b2", " ", "f4", " ", 
     SuperscriptBox["f5", "2"], " ", "g1", " ", 
     SuperscriptBox["g3", "3"], " ", "k1"}], "+", 
    RowBox[{"96", " ", "b3", " ", 
     SuperscriptBox["f5", "3"], " ", "g1", " ", 
     SuperscriptBox["g3", "3"], " ", "k1"}], "-", 
    RowBox[{"256", " ", "b2", " ", 
     SuperscriptBox["f4", "2"], " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g3", "3"], " ", "k1"}], "-", 
    RowBox[{
    "32", " ", "b2", " ", "f3", " ", "f5", " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g3", "3"], " ", "k1"}], "-", 
    RowBox[{"128", " ", "b3", " ", "f4", " ", "f5", " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g3", "3"], " ", "k1"}], "+", 
    RowBox[{"32", " ", "b1", " ", "f1", " ", 
     SuperscriptBox["f6", "2"], " ", "g1", " ", 
     SuperscriptBox["g3", "3"], " ", "k1"}], "+", 
    RowBox[{"64", " ", "b2", " ", "f2", " ", 
     SuperscriptBox["f6", "2"], " ", "g1", " ", 
     SuperscriptBox["g3", "3"], " ", "k1"}], "+", 
    RowBox[{"64", " ", "b4", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g1", "2"], " ", 
     SuperscriptBox["g3", "3"], " ", "k1"}], "-", 
    RowBox[{"44", " ", "b6", " ", "f5", " ", "g2", " ", 
     SuperscriptBox["g3", "3"], " ", "k1"}], "-", 
    RowBox[{"272", " ", "b5", " ", 
     SuperscriptBox["f5", "2"], " ", "g2", " ", 
     SuperscriptBox["g3", "3"], " ", "k1"}], "+", 
    RowBox[{"96", " ", "b3", " ", "f4", " ", 
     SuperscriptBox["f5", "2"], " ", "g2", " ", 
     SuperscriptBox["g3", "3"], " ", "k1"}], "+", 
    RowBox[{"128", " ", "b5", " ", "f4", " ", "f6", " ", "g2", " ", 
     SuperscriptBox["g3", "3"], " ", "k1"}], "-", 
    RowBox[{"256", " ", "b3", " ", 
     SuperscriptBox["f4", "2"], " ", "f6", " ", "g2", " ", 
     SuperscriptBox["g3", "3"], " ", "k1"}], "-", 
    RowBox[{
    "80", " ", "b1", " ", "f1", " ", "f5", " ", "f6", " ", "g2", " ", 
     SuperscriptBox["g3", "3"], " ", "k1"}], "-", 
    RowBox[{"160", " ", "b2", " ", "f2", " ", "f5", " ", "f6", " ", "g2", " ", 
     SuperscriptBox["g3", "3"], " ", "k1"}], "-", 
    RowBox[{"272", " ", "b3", " ", "f3", " ", "f5", " ", "f6", " ", "g2", " ", 
     SuperscriptBox["g3", "3"], " ", "k1"}], "-", 
    RowBox[{"160", " ", "b1", " ", "f0", " ", 
     SuperscriptBox["f6", "2"], " ", "g2", " ", 
     SuperscriptBox["g3", "3"], " ", "k1"}], "-", 
    RowBox[{"80", " ", "b2", " ", "f1", " ", 
     SuperscriptBox["f6", "2"], " ", "g2", " ", 
     SuperscriptBox["g3", "3"], " ", "k1"}], "-", 
    RowBox[{"272", " ", "b4", " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", "g2", " ", 
     SuperscriptBox["g3", "3"], " ", "k1"}], "+", 
    RowBox[{"96", " ", "b1", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g0", "2"], " ", "g2", " ", 
     SuperscriptBox["g3", "3"], " ", "k1"}], "-", 
    RowBox[{"288", " ", "b4", " ", "f5", " ", "f6", " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "3"], " ", "k1"}], "+", 
    RowBox[{
    "96", " ", "b1", " ", "f5", " ", "f6", " ", "g0", " ", "g1", " ", "g2", 
     " ", 
     SuperscriptBox["g3", "3"], " ", "k1"}], "+", 
    RowBox[{"128", " ", "b2", " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "3"], " ", "k1"}], "+", 
    RowBox[{"96", " ", "b2", " ", "f5", " ", "f6", " ", 
     SuperscriptBox["g1", "2"], " ", "g2", " ", 
     SuperscriptBox["g3", "3"], " ", "k1"}], "-", 
    RowBox[{"48", " ", "b4", " ", 
     SuperscriptBox["f5", "2"], " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "3"], " ", "k1"}], "+", 
    RowBox[{"128", " ", "b4", " ", "f4", " ", "f6", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "3"], " ", "k1"}], "+", 
    RowBox[{"184", " ", "b1", " ", 
     SuperscriptBox["f5", "2"], " ", "g0", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "3"], " ", "k1"}], "-", 
    RowBox[{"160", " ", "b1", " ", "f4", " ", "f6", " ", "g0", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "3"], " ", "k1"}], "-", 
    RowBox[{"152", " ", "b2", " ", "f5", " ", "f6", " ", "g0", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "3"], " ", "k1"}], "+", 
    RowBox[{"176", " ", "b3", " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "3"], " ", "k1"}], "+", 
    RowBox[{"184", " ", "b2", " ", 
     SuperscriptBox["f5", "2"], " ", "g1", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "3"], " ", "k1"}], "-", 
    RowBox[{"160", " ", "b2", " ", "f4", " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "3"], " ", "k1"}], "-", 
    RowBox[{"40", " ", "b3", " ", "f5", " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "3"], " ", "k1"}], "+", 
    RowBox[{"184", " ", "b3", " ", 
     SuperscriptBox["f5", "2"], " ", 
     SuperscriptBox["g2", "3"], " ", 
     SuperscriptBox["g3", "3"], " ", "k1"}], "+", 
    RowBox[{"48", " ", "b5", " ", "f6", " ", 
     SuperscriptBox["g2", "3"], " ", 
     SuperscriptBox["g3", "3"], " ", "k1"}], "-", 
    RowBox[{"160", " ", "b3", " ", "f4", " ", "f6", " ", 
     SuperscriptBox["g2", "3"], " ", 
     SuperscriptBox["g3", "3"], " ", "k1"}], "-", 
    RowBox[{"36", " ", "b1", " ", "f6", " ", "g0", " ", 
     SuperscriptBox["g2", "4"], " ", 
     SuperscriptBox["g3", "3"], " ", "k1"}], "-", 
    RowBox[{"36", " ", "b2", " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g2", "4"], " ", 
     SuperscriptBox["g3", "3"], " ", "k1"}], "-", 
    RowBox[{"36", " ", "b3", " ", "f6", " ", 
     SuperscriptBox["g2", "5"], " ", 
     SuperscriptBox["g3", "3"], " ", "k1"}], "+", 
    RowBox[{"16", " ", "b6", " ", "f4", " ", 
     SuperscriptBox["g3", "4"], " ", "k1"}], "+", 
    RowBox[{"64", " ", "b5", " ", "f4", " ", "f5", " ", 
     SuperscriptBox["g3", "4"], " ", "k1"}], "-", 
    RowBox[{"24", " ", "b1", " ", "f1", " ", 
     SuperscriptBox["f5", "2"], " ", 
     SuperscriptBox["g3", "4"], " ", "k1"}], "-", 
    RowBox[{"48", " ", "b2", " ", "f2", " ", 
     SuperscriptBox["f5", "2"], " ", 
     SuperscriptBox["g3", "4"], " ", "k1"}], "-", 
    RowBox[{"72", " ", "b3", " ", "f3", " ", 
     SuperscriptBox["f5", "2"], " ", 
     SuperscriptBox["g3", "4"], " ", "k1"}], "+", 
    RowBox[{"64", " ", "b1", " ", "f1", " ", "f4", " ", "f6", " ", 
     SuperscriptBox["g3", "4"], " ", "k1"}], "+", 
    RowBox[{"128", " ", "b2", " ", "f2", " ", "f4", " ", "f6", " ", 
     SuperscriptBox["g3", "4"], " ", "k1"}], "+", 
    RowBox[{"192", " ", "b3", " ", "f3", " ", "f4", " ", "f6", " ", 
     SuperscriptBox["g3", "4"], " ", "k1"}], "-", 
    RowBox[{"64", " ", "b1", " ", "f0", " ", "f5", " ", "f6", " ", 
     SuperscriptBox["g3", "4"], " ", "k1"}], "-", 
    RowBox[{"32", " ", "b2", " ", "f1", " ", "f5", " ", "f6", " ", 
     SuperscriptBox["g3", "4"], " ", "k1"}], "-", 
    RowBox[{"64", " ", "b4", " ", "f5", " ", "f6", " ", "g0", " ", 
     SuperscriptBox["g3", "4"], " ", "k1"}], "+", 
    RowBox[{"16", " ", "b1", " ", "f5", " ", "f6", " ", 
     SuperscriptBox["g0", "2"], " ", 
     SuperscriptBox["g3", "4"], " ", "k1"}], "-", 
    RowBox[{"96", " ", "b4", " ", 
     SuperscriptBox["f5", "2"], " ", "g1", " ", 
     SuperscriptBox["g3", "4"], " ", "k1"}], "+", 
    RowBox[{"288", " ", "b4", " ", "f4", " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g3", "4"], " ", "k1"}], "+", 
    RowBox[{"60", " ", "b1", " ", 
     SuperscriptBox["f5", "2"], " ", "g0", " ", "g1", " ", 
     SuperscriptBox["g3", "4"], " ", "k1"}], "-", 
    RowBox[{"144", " ", "b1", " ", "f4", " ", "f6", " ", "g0", " ", "g1", " ", 
     SuperscriptBox["g3", "4"], " ", "k1"}], "+", 
    RowBox[{
    "16", " ", "b2", " ", "f5", " ", "f6", " ", "g0", " ", "g1", " ", 
     SuperscriptBox["g3", "4"], " ", "k1"}], "+", 
    RowBox[{"32", " ", "b3", " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", "g1", " ", 
     SuperscriptBox["g3", "4"], " ", "k1"}], "+", 
    RowBox[{"60", " ", "b2", " ", 
     SuperscriptBox["f5", "2"], " ", 
     SuperscriptBox["g1", "2"], " ", 
     SuperscriptBox["g3", "4"], " ", "k1"}], "-", 
    RowBox[{"144", " ", "b2", " ", "f4", " ", "f6", " ", 
     SuperscriptBox["g1", "2"], " ", 
     SuperscriptBox["g3", "4"], " ", "k1"}], "-", 
    RowBox[{"176", " ", "b4", " ", "f4", " ", "f5", " ", "g2", " ", 
     SuperscriptBox["g3", "4"], " ", "k1"}], "+", 
    RowBox[{"8", " ", "b4", " ", "f3", " ", "f6", " ", "g2", " ", 
     SuperscriptBox["g3", "4"], " ", "k1"}], "+", 
    RowBox[{
    "56", " ", "b1", " ", "f4", " ", "f5", " ", "g0", " ", "g2", " ", 
     SuperscriptBox["g3", "4"], " ", "k1"}], "+", 
    RowBox[{"136", " ", "b2", " ", 
     SuperscriptBox["f5", "2"], " ", "g0", " ", "g2", " ", 
     SuperscriptBox["g3", "4"], " ", "k1"}], "-", 
    RowBox[{"4", " ", "b1", " ", "f3", " ", "f6", " ", "g0", " ", "g2", " ", 
     SuperscriptBox["g3", "4"], " ", "k1"}], "-", 
    RowBox[{
    "32", " ", "b2", " ", "f4", " ", "f6", " ", "g0", " ", "g2", " ", 
     SuperscriptBox["g3", "4"], " ", "k1"}], "-", 
    RowBox[{
    "96", " ", "b3", " ", "f5", " ", "f6", " ", "g0", " ", "g2", " ", 
     SuperscriptBox["g3", "4"], " ", "k1"}], "+", 
    RowBox[{
    "56", " ", "b2", " ", "f4", " ", "f5", " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "4"], " ", "k1"}], "+", 
    RowBox[{"148", " ", "b3", " ", 
     SuperscriptBox["f5", "2"], " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "4"], " ", "k1"}], "-", 
    RowBox[{"4", " ", "b2", " ", "f3", " ", "f6", " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "4"], " ", "k1"}], "-", 
    RowBox[{"112", " ", "b3", " ", "f4", " ", "f6", " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "4"], " ", "k1"}], "-", 
    RowBox[{"6", " ", "b6", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "4"], " ", "k1"}], "-", 
    RowBox[{"112", " ", "b5", " ", "f5", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "4"], " ", "k1"}], "+", 
    RowBox[{"56", " ", "b3", " ", "f4", " ", "f5", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "4"], " ", "k1"}], "-", 
    RowBox[{"4", " ", "b3", " ", "f3", " ", "f6", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "4"], " ", "k1"}], "+", 
    RowBox[{"28", " ", "b4", " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "4"], " ", "k1"}], "-", 
    RowBox[{"26", " ", "b1", " ", "f6", " ", "g0", " ", "g1", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "4"], " ", "k1"}], "-", 
    RowBox[{"26", " ", "b2", " ", "f6", " ", 
     SuperscriptBox["g1", "2"], " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "4"], " ", "k1"}], "-", 
    RowBox[{"44", " ", "b4", " ", "f5", " ", 
     SuperscriptBox["g2", "3"], " ", 
     SuperscriptBox["g3", "4"], " ", "k1"}], "+", 
    RowBox[{"100", " ", "b1", " ", "f5", " ", "g0", " ", 
     SuperscriptBox["g2", "3"], " ", 
     SuperscriptBox["g3", "4"], " ", "k1"}], "-", 
    RowBox[{"36", " ", "b2", " ", "f6", " ", "g0", " ", 
     SuperscriptBox["g2", "3"], " ", 
     SuperscriptBox["g3", "4"], " ", "k1"}], "+", 
    RowBox[{"100", " ", "b2", " ", "f5", " ", "g1", " ", 
     SuperscriptBox["g2", "3"], " ", 
     SuperscriptBox["g3", "4"], " ", "k1"}], "-", 
    RowBox[{"38", " ", "b3", " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g2", "3"], " ", 
     SuperscriptBox["g3", "4"], " ", "k1"}], "+", 
    RowBox[{"100", " ", "b3", " ", "f5", " ", 
     SuperscriptBox["g2", "4"], " ", 
     SuperscriptBox["g3", "4"], " ", "k1"}], "+", 
    RowBox[{"64", " ", "b4", " ", 
     SuperscriptBox["f4", "2"], " ", 
     SuperscriptBox["g3", "5"], " ", "k1"}], "+", 
    RowBox[{"8", " ", "b4", " ", "f3", " ", "f5", " ", 
     SuperscriptBox["g3", "5"], " ", "k1"}], "-", 
    RowBox[{"32", " ", "b1", " ", 
     SuperscriptBox["f4", "2"], " ", "g0", " ", 
     SuperscriptBox["g3", "5"], " ", "k1"}], "-", 
    RowBox[{"4", " ", "b1", " ", "f3", " ", "f5", " ", "g0", " ", 
     SuperscriptBox["g3", "5"], " ", "k1"}], "-", 
    RowBox[{"32", " ", "b2", " ", "f4", " ", "f5", " ", "g0", " ", 
     SuperscriptBox["g3", "5"], " ", "k1"}], "-", 
    RowBox[{"12", " ", "b3", " ", 
     SuperscriptBox["f5", "2"], " ", "g0", " ", 
     SuperscriptBox["g3", "5"], " ", "k1"}], "-", 
    RowBox[{"24", " ", "b5", " ", "f6", " ", "g0", " ", 
     SuperscriptBox["g3", "5"], " ", "k1"}], "-", 
    RowBox[{"24", " ", "b2", " ", "f3", " ", "f6", " ", "g0", " ", 
     SuperscriptBox["g3", "5"], " ", "k1"}], "+", 
    RowBox[{"16", " ", "b3", " ", "f4", " ", "f6", " ", "g0", " ", 
     SuperscriptBox["g3", "5"], " ", "k1"}], "+", 
    RowBox[{"2", " ", "b6", " ", "g1", " ", 
     SuperscriptBox["g3", "5"], " ", "k1"}], "-", 
    RowBox[{"32", " ", "b2", " ", 
     SuperscriptBox["f4", "2"], " ", "g1", " ", 
     SuperscriptBox["g3", "5"], " ", "k1"}], "+", 
    RowBox[{"8", " ", "b5", " ", "f5", " ", "g1", " ", 
     SuperscriptBox["g3", "5"], " ", "k1"}], "-", 
    RowBox[{"4", " ", "b2", " ", "f3", " ", "f5", " ", "g1", " ", 
     SuperscriptBox["g3", "5"], " ", "k1"}], "-", 
    RowBox[{"32", " ", "b3", " ", "f4", " ", "f5", " ", "g1", " ", 
     SuperscriptBox["g3", "5"], " ", "k1"}], "+", 
    RowBox[{"16", " ", "b1", " ", "f1", " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g3", "5"], " ", "k1"}], "+", 
    RowBox[{"32", " ", "b2", " ", "f2", " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g3", "5"], " ", "k1"}], "+", 
    RowBox[{"24", " ", "b3", " ", "f3", " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g3", "5"], " ", "k1"}], "+", 
    RowBox[{"56", " ", "b4", " ", "f6", " ", 
     SuperscriptBox["g1", "2"], " ", 
     SuperscriptBox["g3", "5"], " ", "k1"}], "-", 
    RowBox[{"20", " ", "b1", " ", "f6", " ", "g0", " ", 
     SuperscriptBox["g1", "2"], " ", 
     SuperscriptBox["g3", "5"], " ", "k1"}], "-", 
    RowBox[{"20", " ", "b2", " ", "f6", " ", 
     SuperscriptBox["g1", "3"], " ", 
     SuperscriptBox["g3", "5"], " ", "k1"}], "+", 
    RowBox[{"32", " ", "b5", " ", "f4", " ", "g2", " ", 
     SuperscriptBox["g3", "5"], " ", "k1"}], "-", 
    RowBox[{"32", " ", "b3", " ", 
     SuperscriptBox["f4", "2"], " ", "g2", " ", 
     SuperscriptBox["g3", "5"], " ", "k1"}], "-", 
    RowBox[{"22", " ", "b1", " ", "f1", " ", "f5", " ", "g2", " ", 
     SuperscriptBox["g3", "5"], " ", "k1"}], "-", 
    RowBox[{"44", " ", "b2", " ", "f2", " ", "f5", " ", "g2", " ", 
     SuperscriptBox["g3", "5"], " ", "k1"}], "-", 
    RowBox[{"70", " ", "b3", " ", "f3", " ", "f5", " ", "g2", " ", 
     SuperscriptBox["g3", "5"], " ", "k1"}], "-", 
    RowBox[{"56", " ", "b1", " ", "f0", " ", "f6", " ", "g2", " ", 
     SuperscriptBox["g3", "5"], " ", "k1"}], "-", 
    RowBox[{"28", " ", "b2", " ", "f1", " ", "f6", " ", "g2", " ", 
     SuperscriptBox["g3", "5"], " ", "k1"}], "-", 
    RowBox[{"52", " ", "b4", " ", "f6", " ", "g0", " ", "g2", " ", 
     SuperscriptBox["g3", "5"], " ", "k1"}], "+", 
    RowBox[{"12", " ", "b1", " ", "f6", " ", 
     SuperscriptBox["g0", "2"], " ", "g2", " ", 
     SuperscriptBox["g3", "5"], " ", "k1"}], "-", 
    RowBox[{"84", " ", "b4", " ", "f5", " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "5"], " ", "k1"}], "+", 
    RowBox[{
    "49", " ", "b1", " ", "f5", " ", "g0", " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "5"], " ", "k1"}], "+", 
    RowBox[{
    "16", " ", "b2", " ", "f6", " ", "g0", " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "5"], " ", "k1"}], "+", 
    RowBox[{"49", " ", "b2", " ", "f5", " ", 
     SuperscriptBox["g1", "2"], " ", "g2", " ", 
     SuperscriptBox["g3", "5"], " ", "k1"}], "-", 
    RowBox[{"16", " ", "b3", " ", "f6", " ", 
     SuperscriptBox["g1", "2"], " ", "g2", " ", 
     SuperscriptBox["g3", "5"], " ", "k1"}], "-", 
    RowBox[{"8", " ", "b4", " ", "f4", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "5"], " ", "k1"}], "-", 
    RowBox[{"20", " ", "b1", " ", "f4", " ", "g0", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "5"], " ", "k1"}], "+", 
    RowBox[{"56", " ", "b2", " ", "f5", " ", "g0", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "5"], " ", "k1"}], "+", 
    RowBox[{"10", " ", "b3", " ", "f6", " ", "g0", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "5"], " ", "k1"}], "-", 
    RowBox[{"20", " ", "b2", " ", "f4", " ", "g1", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "5"], " ", "k1"}], "+", 
    RowBox[{"61", " ", "b3", " ", "f5", " ", "g1", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "5"], " ", "k1"}], "-", 
    RowBox[{"12", " ", "b5", " ", 
     SuperscriptBox["g2", "3"], " ", 
     SuperscriptBox["g3", "5"], " ", "k1"}], "-", 
    RowBox[{"20", " ", "b3", " ", "f4", " ", 
     SuperscriptBox["g2", "3"], " ", 
     SuperscriptBox["g3", "5"], " ", "k1"}], "-", 
    RowBox[{"6", " ", "b4", " ", 
     SuperscriptBox["g2", "4"], " ", 
     SuperscriptBox["g3", "5"], " ", "k1"}], "+", 
    RowBox[{"12", " ", "b1", " ", "g0", " ", 
     SuperscriptBox["g2", "4"], " ", 
     SuperscriptBox["g3", "5"], " ", "k1"}], "+", 
    RowBox[{"12", " ", "b2", " ", "g1", " ", 
     SuperscriptBox["g2", "4"], " ", 
     SuperscriptBox["g3", "5"], " ", "k1"}], "+", 
    RowBox[{"12", " ", "b3", " ", 
     SuperscriptBox["g2", "5"], " ", 
     SuperscriptBox["g3", "5"], " ", "k1"}], "+", 
    RowBox[{"8", " ", "b1", " ", "f1", " ", "f4", " ", 
     SuperscriptBox["g3", "6"], " ", "k1"}], "+", 
    RowBox[{"16", " ", "b2", " ", "f2", " ", "f4", " ", 
     SuperscriptBox["g3", "6"], " ", "k1"}], "+", 
    RowBox[{"24", " ", "b3", " ", "f3", " ", "f4", " ", 
     SuperscriptBox["g3", "6"], " ", "k1"}], "-", 
    RowBox[{"8", " ", "b1", " ", "f0", " ", "f5", " ", 
     SuperscriptBox["g3", "6"], " ", "k1"}], "-", 
    RowBox[{"4", " ", "b2", " ", "f1", " ", "f5", " ", 
     SuperscriptBox["g3", "6"], " ", "k1"}], "-", 
    RowBox[{"4", " ", "b4", " ", "f5", " ", "g0", " ", 
     SuperscriptBox["g3", "6"], " ", "k1"}], "+", 
    RowBox[{"40", " ", "b4", " ", "f4", " ", "g1", " ", 
     SuperscriptBox["g3", "6"], " ", "k1"}], "-", 
    RowBox[{"24", " ", "b1", " ", "f4", " ", "g0", " ", "g1", " ", 
     SuperscriptBox["g3", "6"], " ", "k1"}], "-", 
    RowBox[{"4", " ", "b2", " ", "f5", " ", "g0", " ", "g1", " ", 
     SuperscriptBox["g3", "6"], " ", "k1"}], "+", 
    RowBox[{"20", " ", "b3", " ", "f6", " ", "g0", " ", "g1", " ", 
     SuperscriptBox["g3", "6"], " ", "k1"}], "-", 
    RowBox[{"24", " ", "b2", " ", "f4", " ", 
     SuperscriptBox["g1", "2"], " ", 
     SuperscriptBox["g3", "6"], " ", "k1"}], "-", 
    RowBox[{"4", " ", "b3", " ", "f5", " ", 
     SuperscriptBox["g1", "2"], " ", 
     SuperscriptBox["g3", "6"], " ", "k1"}], "+", 
    RowBox[{"2", " ", "b4", " ", "f3", " ", "g2", " ", 
     SuperscriptBox["g3", "6"], " ", "k1"}], "-", 
    RowBox[{"b1", " ", "f3", " ", "g0", " ", "g2", " ", 
     SuperscriptBox["g3", "6"], " ", "k1"}], "-", 
    RowBox[{"16", " ", "b2", " ", "f4", " ", "g0", " ", "g2", " ", 
     SuperscriptBox["g3", "6"], " ", "k1"}], "-", 
    RowBox[{"9", " ", "b3", " ", "f5", " ", "g0", " ", "g2", " ", 
     SuperscriptBox["g3", "6"], " ", "k1"}], "+", 
    RowBox[{"4", " ", "b5", " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "6"], " ", "k1"}], "-", 
    RowBox[{"b2", " ", "f3", " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "6"], " ", "k1"}], "-", 
    RowBox[{"24", " ", "b3", " ", "f4", " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "6"], " ", "k1"}], "-", 
    RowBox[{"3", " ", "b1", " ", "f1", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "6"], " ", "k1"}], "-", 
    RowBox[{"6", " ", "b2", " ", "f2", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "6"], " ", "k1"}], "-", 
    RowBox[{"10", " ", "b3", " ", "f3", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "6"], " ", "k1"}], "-", 
    RowBox[{"7", " ", "b4", " ", "g1", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "6"], " ", "k1"}], "+", 
    RowBox[{"2", " ", "b1", " ", "g0", " ", "g1", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "6"], " ", "k1"}], "+", 
    RowBox[{"2", " ", "b2", " ", 
     SuperscriptBox["g1", "2"], " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "6"], " ", "k1"}], "+", 
    RowBox[{"6", " ", "b2", " ", "g0", " ", 
     SuperscriptBox["g2", "3"], " ", 
     SuperscriptBox["g3", "6"], " ", "k1"}], "+", 
    RowBox[{"2", " ", "b3", " ", "g1", " ", 
     SuperscriptBox["g2", "3"], " ", 
     SuperscriptBox["g3", "6"], " ", "k1"}], "-", 
    RowBox[{"2", " ", "b5", " ", "g0", " ", 
     SuperscriptBox["g3", "7"], " ", "k1"}], "-", 
    RowBox[{"2", " ", "b2", " ", "f3", " ", "g0", " ", 
     SuperscriptBox["g3", "7"], " ", "k1"}], "+", 
    RowBox[{"2", " ", "b1", " ", "f1", " ", "g1", " ", 
     SuperscriptBox["g3", "7"], " ", "k1"}], "+", 
    RowBox[{"4", " ", "b2", " ", "f2", " ", "g1", " ", 
     SuperscriptBox["g3", "7"], " ", "k1"}], "+", 
    RowBox[{"4", " ", "b3", " ", "f3", " ", "g1", " ", 
     SuperscriptBox["g3", "7"], " ", "k1"}], "+", 
    RowBox[{"8", " ", "b4", " ", 
     SuperscriptBox["g1", "2"], " ", 
     SuperscriptBox["g3", "7"], " ", "k1"}], "-", 
    RowBox[{"4", " ", "b1", " ", "g0", " ", 
     SuperscriptBox["g1", "2"], " ", 
     SuperscriptBox["g3", "7"], " ", "k1"}], "-", 
    RowBox[{"4", " ", "b2", " ", 
     SuperscriptBox["g1", "3"], " ", 
     SuperscriptBox["g3", "7"], " ", "k1"}], "-", 
    RowBox[{"6", " ", "b1", " ", "f0", " ", "g2", " ", 
     SuperscriptBox["g3", "7"], " ", "k1"}], "-", 
    RowBox[{"3", " ", "b2", " ", "f1", " ", "g2", " ", 
     SuperscriptBox["g3", "7"], " ", "k1"}], "-", 
    RowBox[{"3", " ", "b4", " ", "g0", " ", "g2", " ", 
     SuperscriptBox["g3", "7"], " ", "k1"}], "-", 
    RowBox[{"2", " ", "b2", " ", "g0", " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "7"], " ", "k1"}], "-", 
    RowBox[{"4", " ", "b3", " ", 
     SuperscriptBox["g1", "2"], " ", "g2", " ", 
     SuperscriptBox["g3", "7"], " ", "k1"}], "+", 
    RowBox[{"2", " ", "b3", " ", "g0", " ", "g1", " ", 
     SuperscriptBox["g3", "8"], " ", "k1"}], "-", 
    RowBox[{"512", " ", "b4", " ", 
     SuperscriptBox["f6", "4"], " ", "g0", " ", "k2"}], "+", 
    RowBox[{"256", " ", "b1", " ", 
     SuperscriptBox["f6", "4"], " ", 
     SuperscriptBox["g0", "2"], " ", "k2"}], "-", 
    RowBox[{"256", " ", "b4", " ", "f5", " ", 
     SuperscriptBox["f6", "3"], " ", "g1", " ", "k2"}], "+", 
    RowBox[{"128", " ", "b1", " ", "f5", " ", 
     SuperscriptBox["f6", "3"], " ", "g0", " ", "g1", " ", "k2"}], "+", 
    RowBox[{"256", " ", "b2", " ", 
     SuperscriptBox["f6", "4"], " ", "g0", " ", "g1", " ", "k2"}], "+", 
    RowBox[{"128", " ", "b2", " ", "f5", " ", 
     SuperscriptBox["f6", "3"], " ", 
     SuperscriptBox["g1", "2"], " ", "k2"}], "+", 
    RowBox[{"64", " ", "b4", " ", 
     SuperscriptBox["f5", "2"], " ", 
     SuperscriptBox["f6", "2"], " ", "g2", " ", "k2"}], "+", 
    RowBox[{"256", " ", "b4", " ", "f4", " ", 
     SuperscriptBox["f6", "3"], " ", "g2", " ", "k2"}], "-", 
    RowBox[{"32", " ", "b1", " ", 
     SuperscriptBox["f5", "2"], " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", "g2", " ", "k2"}], "-", 
    RowBox[{"128", " ", "b1", " ", "f4", " ", 
     SuperscriptBox["f6", "3"], " ", "g0", " ", "g2", " ", "k2"}], "+", 
    RowBox[{"256", " ", "b3", " ", 
     SuperscriptBox["f6", "4"], " ", "g0", " ", "g2", " ", "k2"}], "-", 
    RowBox[{"32", " ", "b2", " ", 
     SuperscriptBox["f5", "2"], " ", 
     SuperscriptBox["f6", "2"], " ", "g1", " ", "g2", " ", "k2"}], "-", 
    RowBox[{"128", " ", "b2", " ", "f4", " ", 
     SuperscriptBox["f6", "3"], " ", "g1", " ", "g2", " ", "k2"}], "+", 
    RowBox[{"128", " ", "b3", " ", "f5", " ", 
     SuperscriptBox["f6", "3"], " ", "g1", " ", "g2", " ", "k2"}], "-", 
    RowBox[{"32", " ", "b3", " ", 
     SuperscriptBox["f5", "2"], " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g2", "2"], " ", "k2"}], "-", 
    RowBox[{"128", " ", "b3", " ", "f4", " ", 
     SuperscriptBox["f6", "3"], " ", 
     SuperscriptBox["g2", "2"], " ", "k2"}], "+", 
    RowBox[{"64", " ", "b4", " ", 
     SuperscriptBox["f6", "3"], " ", 
     SuperscriptBox["g2", "3"], " ", "k2"}], "-", 
    RowBox[{"32", " ", "b1", " ", 
     SuperscriptBox["f6", "3"], " ", "g0", " ", 
     SuperscriptBox["g2", "3"], " ", "k2"}], "-", 
    RowBox[{"32", " ", "b2", " ", 
     SuperscriptBox["f6", "3"], " ", "g1", " ", 
     SuperscriptBox["g2", "3"], " ", "k2"}], "-", 
    RowBox[{"32", " ", "b3", " ", 
     SuperscriptBox["f6", "3"], " ", 
     SuperscriptBox["g2", "4"], " ", "k2"}], "-", 
    RowBox[{"192", " ", "b4", " ", 
     SuperscriptBox["f5", "3"], " ", "f6", " ", "g3", " ", "k2"}], "+", 
    RowBox[{"96", " ", "b1", " ", 
     SuperscriptBox["f5", "3"], " ", "f6", " ", "g0", " ", "g3", " ", "k2"}], 
    "-", 
    RowBox[{"128", " ", "b3", " ", "f5", " ", 
     SuperscriptBox["f6", "3"], " ", "g0", " ", "g3", " ", "k2"}], "+", 
    RowBox[{"96", " ", "b2", " ", 
     SuperscriptBox["f5", "3"], " ", "f6", " ", "g1", " ", "g3", " ", "k2"}], 
    "-", 
    RowBox[{"128", " ", "b5", " ", 
     SuperscriptBox["f6", "3"], " ", "g1", " ", "g3", " ", "k2"}], "+", 
    RowBox[{"96", " ", "b3", " ", 
     SuperscriptBox["f5", "3"], " ", "f6", " ", "g2", " ", "g3", " ", "k2"}], 
    "+", 
    RowBox[{"16", " ", "b6", " ", 
     SuperscriptBox["f6", "2"], " ", "g2", " ", "g3", " ", "k2"}], "+", 
    RowBox[{"96", " ", "b5", " ", "f5", " ", 
     SuperscriptBox["f6", "2"], " ", "g2", " ", "g3", " ", "k2"}], "+", 
    RowBox[{"64", " ", "b1", " ", "f1", " ", 
     SuperscriptBox["f6", "3"], " ", "g2", " ", "g3", " ", "k2"}], "+", 
    RowBox[{"128", " ", "b2", " ", "f2", " ", 
     SuperscriptBox["f6", "3"], " ", "g2", " ", "g3", " ", "k2"}], "+", 
    RowBox[{"192", " ", "b3", " ", "f3", " ", 
     SuperscriptBox["f6", "3"], " ", "g2", " ", "g3", " ", "k2"}], "+", 
    RowBox[{"96", " ", "b1", " ", 
     SuperscriptBox["f6", "3"], " ", "g0", " ", "g1", " ", "g2", " ", "g3", 
     " ", "k2"}], "+", 
    RowBox[{"96", " ", "b2", " ", 
     SuperscriptBox["f6", "3"], " ", 
     SuperscriptBox["g1", "2"], " ", "g2", " ", "g3", " ", "k2"}], "+", 
    RowBox[{"64", " ", "b4", " ", "f5", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g2", "2"], " ", "g3", " ", "k2"}], "-", 
    RowBox[{"80", " ", "b1", " ", "f5", " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", 
     SuperscriptBox["g2", "2"], " ", "g3", " ", "k2"}], "+", 
    RowBox[{"64", " ", "b2", " ", 
     SuperscriptBox["f6", "3"], " ", "g0", " ", 
     SuperscriptBox["g2", "2"], " ", "g3", " ", "k2"}], "-", 
    RowBox[{"80", " ", "b2", " ", "f5", " ", 
     SuperscriptBox["f6", "2"], " ", "g1", " ", 
     SuperscriptBox["g2", "2"], " ", "g3", " ", "k2"}], "+", 
    RowBox[{"160", " ", "b3", " ", 
     SuperscriptBox["f6", "3"], " ", "g1", " ", 
     SuperscriptBox["g2", "2"], " ", "g3", " ", "k2"}], "-", 
    RowBox[{"80", " ", "b3", " ", "f5", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g2", "3"], " ", "g3", " ", "k2"}], "-", 
    RowBox[{"16", " ", "b6", " ", "f5", " ", "f6", " ", 
     SuperscriptBox["g3", "2"], " ", "k2"}], "-", 
    RowBox[{"160", " ", "b5", " ", 
     SuperscriptBox["f5", "2"], " ", "f6", " ", 
     SuperscriptBox["g3", "2"], " ", "k2"}], "+", 
    RowBox[{"128", " ", "b5", " ", "f4", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g3", "2"], " ", "k2"}], "-", 
    RowBox[{"64", " ", "b1", " ", "f1", " ", "f5", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g3", "2"], " ", "k2"}], "-", 
    RowBox[{"128", " ", "b2", " ", "f2", " ", "f5", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g3", "2"], " ", "k2"}], "-", 
    RowBox[{"192", " ", "b3", " ", "f3", " ", "f5", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g3", "2"], " ", "k2"}], "-", 
    RowBox[{"256", " ", "b1", " ", "f0", " ", 
     SuperscriptBox["f6", "3"], " ", 
     SuperscriptBox["g3", "2"], " ", "k2"}], "-", 
    RowBox[{"128", " ", "b2", " ", "f1", " ", 
     SuperscriptBox["f6", "3"], " ", 
     SuperscriptBox["g3", "2"], " ", "k2"}], "-", 
    RowBox[{"640", " ", "b4", " ", 
     SuperscriptBox["f6", "3"], " ", "g0", " ", 
     SuperscriptBox["g3", "2"], " ", "k2"}], "+", 
    RowBox[{"192", " ", "b1", " ", 
     SuperscriptBox["f6", "3"], " ", 
     SuperscriptBox["g0", "2"], " ", 
     SuperscriptBox["g3", "2"], " ", "k2"}], "-", 
    RowBox[{"256", " ", "b4", " ", "f5", " ", 
     SuperscriptBox["f6", "2"], " ", "g1", " ", 
     SuperscriptBox["g3", "2"], " ", "k2"}], "+", 
    RowBox[{"96", " ", "b1", " ", "f5", " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", "g1", " ", 
     SuperscriptBox["g3", "2"], " ", "k2"}], "+", 
    RowBox[{"192", " ", "b2", " ", 
     SuperscriptBox["f6", "3"], " ", "g0", " ", "g1", " ", 
     SuperscriptBox["g3", "2"], " ", "k2"}], "+", 
    RowBox[{"96", " ", "b2", " ", "f5", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g1", "2"], " ", 
     SuperscriptBox["g3", "2"], " ", "k2"}], "-", 
    RowBox[{"256", " ", "b4", " ", 
     SuperscriptBox["f5", "2"], " ", "f6", " ", "g2", " ", 
     SuperscriptBox["g3", "2"], " ", "k2"}], "+", 
    RowBox[{"192", " ", "b4", " ", "f4", " ", 
     SuperscriptBox["f6", "2"], " ", "g2", " ", 
     SuperscriptBox["g3", "2"], " ", "k2"}], "+", 
    RowBox[{"208", " ", "b1", " ", 
     SuperscriptBox["f5", "2"], " ", "f6", " ", "g0", " ", "g2", " ", 
     SuperscriptBox["g3", "2"], " ", "k2"}], "-", 
    RowBox[{"160", " ", "b1", " ", "f4", " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", "g2", " ", 
     SuperscriptBox["g3", "2"], " ", "k2"}], "-", 
    RowBox[{"112", " ", "b2", " ", "f5", " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", "g2", " ", 
     SuperscriptBox["g3", "2"], " ", "k2"}], "+", 
    RowBox[{"288", " ", "b3", " ", 
     SuperscriptBox["f6", "3"], " ", "g0", " ", "g2", " ", 
     SuperscriptBox["g3", "2"], " ", "k2"}], "+", 
    RowBox[{"208", " ", "b2", " ", 
     SuperscriptBox["f5", "2"], " ", "f6", " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "2"], " ", "k2"}], "-", 
    RowBox[{"160", " ", "b2", " ", "f4", " ", 
     SuperscriptBox["f6", "2"], " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "2"], " ", "k2"}], "-", 
    RowBox[{"16", " ", "b3", " ", "f5", " ", 
     SuperscriptBox["f6", "2"], " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "2"], " ", "k2"}], "+", 
    RowBox[{"208", " ", "b3", " ", 
     SuperscriptBox["f5", "2"], " ", "f6", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "2"], " ", "k2"}], "+", 
    RowBox[{"80", " ", "b5", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "2"], " ", "k2"}], "-", 
    RowBox[{"160", " ", "b3", " ", "f4", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "2"], " ", "k2"}], "+", 
    RowBox[{"64", " ", "b4", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g2", "3"], " ", 
     SuperscriptBox["g3", "2"], " ", "k2"}], "-", 
    RowBox[{"80", " ", "b1", " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", 
     SuperscriptBox["g2", "3"], " ", 
     SuperscriptBox["g3", "2"], " ", "k2"}], "-", 
    RowBox[{"80", " ", "b2", " ", 
     SuperscriptBox["f6", "2"], " ", "g1", " ", 
     SuperscriptBox["g2", "3"], " ", 
     SuperscriptBox["g3", "2"], " ", "k2"}], "-", 
    RowBox[{"80", " ", "b3", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g2", "4"], " ", 
     SuperscriptBox["g3", "2"], " ", "k2"}], "-", 
    RowBox[{"48", " ", "b4", " ", 
     SuperscriptBox["f5", "3"], " ", 
     SuperscriptBox["g3", "3"], " ", "k2"}], "+", 
    RowBox[{"24", " ", "b1", " ", 
     SuperscriptBox["f5", "3"], " ", "g0", " ", 
     SuperscriptBox["g3", "3"], " ", "k2"}], "+", 
    RowBox[{"80", " ", "b2", " ", 
     SuperscriptBox["f5", "2"], " ", "f6", " ", "g0", " ", 
     SuperscriptBox["g3", "3"], " ", "k2"}], "-", 
    RowBox[{"64", " ", "b2", " ", "f4", " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", 
     SuperscriptBox["g3", "3"], " ", "k2"}], "-", 
    RowBox[{"192", " ", "b3", " ", "f5", " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", 
     SuperscriptBox["g3", "3"], " ", "k2"}], "+", 
    RowBox[{"24", " ", "b2", " ", 
     SuperscriptBox["f5", "3"], " ", "g1", " ", 
     SuperscriptBox["g3", "3"], " ", "k2"}], "+", 
    RowBox[{"80", " ", "b3", " ", 
     SuperscriptBox["f5", "2"], " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g3", "3"], " ", "k2"}], "-", 
    RowBox[{"64", " ", "b5", " ", 
     SuperscriptBox["f6", "2"], " ", "g1", " ", 
     SuperscriptBox["g3", "3"], " ", "k2"}], "-", 
    RowBox[{"64", " ", "b3", " ", "f4", " ", 
     SuperscriptBox["f6", "2"], " ", "g1", " ", 
     SuperscriptBox["g3", "3"], " ", "k2"}], "+", 
    RowBox[{"24", " ", "b3", " ", 
     SuperscriptBox["f5", "3"], " ", "g2", " ", 
     SuperscriptBox["g3", "3"], " ", "k2"}], "-", 
    RowBox[{"112", " ", "b5", " ", "f5", " ", "f6", " ", "g2", " ", 
     SuperscriptBox["g3", "3"], " ", "k2"}], "+", 
    RowBox[{"16", " ", "b1", " ", "f1", " ", 
     SuperscriptBox["f6", "2"], " ", "g2", " ", 
     SuperscriptBox["g3", "3"], " ", "k2"}], "+", 
    RowBox[{"32", " ", "b2", " ", "f2", " ", 
     SuperscriptBox["f6", "2"], " ", "g2", " ", 
     SuperscriptBox["g3", "3"], " ", "k2"}], "+", 
    RowBox[{"48", " ", "b3", " ", "f3", " ", 
     SuperscriptBox["f6", "2"], " ", "g2", " ", 
     SuperscriptBox["g3", "3"], " ", "k2"}], "-", 
    RowBox[{"32", " ", "b4", " ", 
     SuperscriptBox["f6", "2"], " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "3"], " ", "k2"}], "+", 
    RowBox[{"48", " ", "b1", " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "3"], " ", "k2"}], "+", 
    RowBox[{"48", " ", "b2", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g1", "2"], " ", "g2", " ", 
     SuperscriptBox["g3", "3"], " ", "k2"}], "-", 
    RowBox[{"112", " ", "b4", " ", "f5", " ", "f6", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "3"], " ", "k2"}], "+", 
    RowBox[{"120", " ", "b1", " ", "f5", " ", "f6", " ", "g0", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "3"], " ", "k2"}], "-", 
    RowBox[{"48", " ", "b2", " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "3"], " ", "k2"}], "+", 
    RowBox[{"120", " ", "b2", " ", "f5", " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "3"], " ", "k2"}], "+", 
    RowBox[{"16", " ", "b3", " ", 
     SuperscriptBox["f6", "2"], " ", "g1", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "3"], " ", "k2"}], "+", 
    RowBox[{"120", " ", "b3", " ", "f5", " ", "f6", " ", 
     SuperscriptBox["g2", "3"], " ", 
     SuperscriptBox["g3", "3"], " ", "k2"}], "-", 
    RowBox[{"4", " ", "b6", " ", "f5", " ", 
     SuperscriptBox["g3", "4"], " ", "k2"}], "-", 
    RowBox[{"40", " ", "b5", " ", 
     SuperscriptBox["f5", "2"], " ", 
     SuperscriptBox["g3", "4"], " ", "k2"}], "+", 
    RowBox[{"64", " ", "b5", " ", "f4", " ", "f6", " ", 
     SuperscriptBox["g3", "4"], " ", "k2"}], "-", 
    RowBox[{"32", " ", "b1", " ", "f1", " ", "f5", " ", "f6", " ", 
     SuperscriptBox["g3", "4"], " ", "k2"}], "-", 
    RowBox[{"64", " ", "b2", " ", "f2", " ", "f5", " ", "f6", " ", 
     SuperscriptBox["g3", "4"], " ", "k2"}], "-", 
    RowBox[{"96", " ", "b3", " ", "f3", " ", "f5", " ", "f6", " ", 
     SuperscriptBox["g3", "4"], " ", "k2"}], "-", 
    RowBox[{"192", " ", "b1", " ", "f0", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g3", "4"], " ", "k2"}], "-", 
    RowBox[{"96", " ", "b2", " ", "f1", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g3", "4"], " ", "k2"}], "-", 
    RowBox[{"288", " ", "b4", " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", 
     SuperscriptBox["g3", "4"], " ", "k2"}], "+", 
    RowBox[{"48", " ", "b1", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g0", "2"], " ", 
     SuperscriptBox["g3", "4"], " ", "k2"}], "-", 
    RowBox[{"80", " ", "b4", " ", "f5", " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g3", "4"], " ", "k2"}], "+", 
    RowBox[{
    "32", " ", "b1", " ", "f5", " ", "f6", " ", "g0", " ", "g1", " ", 
     SuperscriptBox["g3", "4"], " ", "k2"}], "+", 
    RowBox[{"16", " ", "b2", " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", "g1", " ", 
     SuperscriptBox["g3", "4"], " ", "k2"}], "+", 
    RowBox[{"32", " ", "b2", " ", "f5", " ", "f6", " ", 
     SuperscriptBox["g1", "2"], " ", 
     SuperscriptBox["g3", "4"], " ", "k2"}], "-", 
    RowBox[{"32", " ", "b3", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g1", "2"], " ", 
     SuperscriptBox["g3", "4"], " ", "k2"}], "-", 
    RowBox[{"68", " ", "b4", " ", 
     SuperscriptBox["f5", "2"], " ", "g2", " ", 
     SuperscriptBox["g3", "4"], " ", "k2"}], "+", 
    RowBox[{"48", " ", "b4", " ", "f4", " ", "f6", " ", "g2", " ", 
     SuperscriptBox["g3", "4"], " ", "k2"}], "+", 
    RowBox[{"54", " ", "b1", " ", 
     SuperscriptBox["f5", "2"], " ", "g0", " ", "g2", " ", 
     SuperscriptBox["g3", "4"], " ", "k2"}], "-", 
    RowBox[{
    "56", " ", "b1", " ", "f4", " ", "f6", " ", "g0", " ", "g2", " ", 
     SuperscriptBox["g3", "4"], " ", "k2"}], "+", 
    RowBox[{
    "32", " ", "b2", " ", "f5", " ", "f6", " ", "g0", " ", "g2", " ", 
     SuperscriptBox["g3", "4"], " ", "k2"}], "+", 
    RowBox[{"48", " ", "b3", " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", "g2", " ", 
     SuperscriptBox["g3", "4"], " ", "k2"}], "+", 
    RowBox[{"54", " ", "b2", " ", 
     SuperscriptBox["f5", "2"], " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "4"], " ", "k2"}], "-", 
    RowBox[{
    "56", " ", "b2", " ", "f4", " ", "f6", " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "4"], " ", "k2"}], "+", 
    RowBox[{
    "48", " ", "b3", " ", "f5", " ", "f6", " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "4"], " ", "k2"}], "+", 
    RowBox[{"54", " ", "b3", " ", 
     SuperscriptBox["f5", "2"], " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "4"], " ", "k2"}], "-", 
    RowBox[{"56", " ", "b3", " ", "f4", " ", "f6", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "4"], " ", "k2"}], "-", 
    RowBox[{"4", " ", "b4", " ", "f6", " ", 
     SuperscriptBox["g2", "3"], " ", 
     SuperscriptBox["g3", "4"], " ", "k2"}], "+", 
    RowBox[{"2", " ", "b1", " ", "f6", " ", "g0", " ", 
     SuperscriptBox["g2", "3"], " ", 
     SuperscriptBox["g3", "4"], " ", "k2"}], "+", 
    RowBox[{"2", " ", "b2", " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g2", "3"], " ", 
     SuperscriptBox["g3", "4"], " ", "k2"}], "+", 
    RowBox[{"2", " ", "b3", " ", "f6", " ", 
     SuperscriptBox["g2", "4"], " ", 
     SuperscriptBox["g3", "4"], " ", "k2"}], "+", 
    RowBox[{"20", " ", "b2", " ", 
     SuperscriptBox["f5", "2"], " ", "g0", " ", 
     SuperscriptBox["g3", "5"], " ", "k2"}], "-", 
    RowBox[{"32", " ", "b2", " ", "f4", " ", "f6", " ", "g0", " ", 
     SuperscriptBox["g3", "5"], " ", "k2"}], "-", 
    RowBox[{"64", " ", "b3", " ", "f5", " ", "f6", " ", "g0", " ", 
     SuperscriptBox["g3", "5"], " ", "k2"}], "+", 
    RowBox[{"20", " ", "b3", " ", 
     SuperscriptBox["f5", "2"], " ", "g1", " ", 
     SuperscriptBox["g3", "5"], " ", "k2"}], "-", 
    RowBox[{"8", " ", "b5", " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g3", "5"], " ", "k2"}], "-", 
    RowBox[{"32", " ", "b3", " ", "f4", " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g3", "5"], " ", "k2"}], "-", 
    RowBox[{"b6", " ", "g2", " ", 
     SuperscriptBox["g3", "5"], " ", "k2"}], "-", 
    RowBox[{"34", " ", "b5", " ", "f5", " ", "g2", " ", 
     SuperscriptBox["g3", "5"], " ", "k2"}], "-", 
    RowBox[{"4", " ", "b1", " ", "f1", " ", "f6", " ", "g2", " ", 
     SuperscriptBox["g3", "5"], " ", "k2"}], "-", 
    RowBox[{"8", " ", "b2", " ", "f2", " ", "f6", " ", "g2", " ", 
     SuperscriptBox["g3", "5"], " ", "k2"}], "-", 
    RowBox[{"12", " ", "b3", " ", "f3", " ", "f6", " ", "g2", " ", 
     SuperscriptBox["g3", "5"], " ", "k2"}], "-", 
    RowBox[{"16", " ", "b4", " ", "f6", " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "5"], " ", "k2"}], "+", 
    RowBox[{
    "10", " ", "b1", " ", "f6", " ", "g0", " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "5"], " ", "k2"}], "+", 
    RowBox[{"10", " ", "b2", " ", "f6", " ", 
     SuperscriptBox["g1", "2"], " ", "g2", " ", 
     SuperscriptBox["g3", "5"], " ", "k2"}], "-", 
    RowBox[{"32", " ", "b4", " ", "f5", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "5"], " ", "k2"}], "+", 
    RowBox[{"35", " ", "b1", " ", "f5", " ", "g0", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "5"], " ", "k2"}], "-", 
    RowBox[{"12", " ", "b2", " ", "f6", " ", "g0", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "5"], " ", "k2"}], "+", 
    RowBox[{"35", " ", "b2", " ", "f5", " ", "g1", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "5"], " ", "k2"}], "-", 
    RowBox[{"2", " ", "b3", " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "5"], " ", "k2"}], "+", 
    RowBox[{"35", " ", "b3", " ", "f5", " ", 
     SuperscriptBox["g2", "3"], " ", 
     SuperscriptBox["g3", "5"], " ", "k2"}], "+", 
    RowBox[{"8", " ", "b5", " ", "f4", " ", 
     SuperscriptBox["g3", "6"], " ", "k2"}], "-", 
    RowBox[{"4", " ", "b1", " ", "f1", " ", "f5", " ", 
     SuperscriptBox["g3", "6"], " ", "k2"}], "-", 
    RowBox[{"8", " ", "b2", " ", "f2", " ", "f5", " ", 
     SuperscriptBox["g3", "6"], " ", "k2"}], "-", 
    RowBox[{"12", " ", "b3", " ", "f3", " ", "f5", " ", 
     SuperscriptBox["g3", "6"], " ", "k2"}], "-", 
    RowBox[{"48", " ", "b1", " ", "f0", " ", "f6", " ", 
     SuperscriptBox["g3", "6"], " ", "k2"}], "-", 
    RowBox[{"24", " ", "b2", " ", "f1", " ", "f6", " ", 
     SuperscriptBox["g3", "6"], " ", "k2"}], "-", 
    RowBox[{"56", " ", "b4", " ", "f6", " ", "g0", " ", 
     SuperscriptBox["g3", "6"], " ", "k2"}], "+", 
    RowBox[{"4", " ", "b1", " ", "f6", " ", 
     SuperscriptBox["g0", "2"], " ", 
     SuperscriptBox["g3", "6"], " ", "k2"}], "-", 
    RowBox[{"8", " ", "b4", " ", "f5", " ", "g1", " ", 
     SuperscriptBox["g3", "6"], " ", "k2"}], "+", 
    RowBox[{"4", " ", "b1", " ", "f5", " ", "g0", " ", "g1", " ", 
     SuperscriptBox["g3", "6"], " ", "k2"}], "-", 
    RowBox[{"12", " ", "b2", " ", "f6", " ", "g0", " ", "g1", " ", 
     SuperscriptBox["g3", "6"], " ", "k2"}], "+", 
    RowBox[{"4", " ", "b2", " ", "f5", " ", 
     SuperscriptBox["g1", "2"], " ", 
     SuperscriptBox["g3", "6"], " ", "k2"}], "-", 
    RowBox[{"16", " ", "b3", " ", "f6", " ", 
     SuperscriptBox["g1", "2"], " ", 
     SuperscriptBox["g3", "6"], " ", "k2"}], "+", 
    RowBox[{"4", " ", "b4", " ", "f4", " ", "g2", " ", 
     SuperscriptBox["g3", "6"], " ", "k2"}], "-", 
    RowBox[{"6", " ", "b1", " ", "f4", " ", "g0", " ", "g2", " ", 
     SuperscriptBox["g3", "6"], " ", "k2"}], "+", 
    RowBox[{"15", " ", "b2", " ", "f5", " ", "g0", " ", "g2", " ", 
     SuperscriptBox["g3", "6"], " ", "k2"}], "-", 
    RowBox[{"10", " ", "b3", " ", "f6", " ", "g0", " ", "g2", " ", 
     SuperscriptBox["g3", "6"], " ", "k2"}], "-", 
    RowBox[{"6", " ", "b2", " ", "f4", " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "6"], " ", "k2"}], "+", 
    RowBox[{"15", " ", "b3", " ", "f5", " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "6"], " ", "k2"}], "-", 
    RowBox[{"5", " ", "b5", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "6"], " ", "k2"}], "-", 
    RowBox[{"6", " ", "b3", " ", "f4", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "6"], " ", "k2"}], "-", 
    RowBox[{"4", " ", "b4", " ", 
     SuperscriptBox["g2", "3"], " ", 
     SuperscriptBox["g3", "6"], " ", "k2"}], "+", 
    RowBox[{"5", " ", "b1", " ", "g0", " ", 
     SuperscriptBox["g2", "3"], " ", 
     SuperscriptBox["g3", "6"], " ", "k2"}], "+", 
    RowBox[{"5", " ", "b2", " ", "g1", " ", 
     SuperscriptBox["g2", "3"], " ", 
     SuperscriptBox["g3", "6"], " ", "k2"}], "+", 
    RowBox[{"5", " ", "b3", " ", 
     SuperscriptBox["g2", "4"], " ", 
     SuperscriptBox["g3", "6"], " ", "k2"}], "-", 
    RowBox[{"4", " ", "b2", " ", "f4", " ", "g0", " ", 
     SuperscriptBox["g3", "7"], " ", "k2"}], "-", 
    RowBox[{"6", " ", "b3", " ", "f5", " ", "g0", " ", 
     SuperscriptBox["g3", "7"], " ", "k2"}], "-", 
    RowBox[{"4", " ", "b3", " ", "f4", " ", "g1", " ", 
     SuperscriptBox["g3", "7"], " ", "k2"}], "-", 
    RowBox[{"b1", " ", "f1", " ", "g2", " ", 
     SuperscriptBox["g3", "7"], " ", "k2"}], "-", 
    RowBox[{"2", " ", "b2", " ", "f2", " ", "g2", " ", 
     SuperscriptBox["g3", "7"], " ", "k2"}], "-", 
    RowBox[{"3", " ", "b3", " ", "f3", " ", "g2", " ", 
     SuperscriptBox["g3", "7"], " ", "k2"}], "-", 
    RowBox[{"2", " ", "b4", " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "7"], " ", "k2"}], "+", 
    RowBox[{"b1", " ", "g0", " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "7"], " ", "k2"}], "+", 
    RowBox[{"b2", " ", 
     SuperscriptBox["g1", "2"], " ", "g2", " ", 
     SuperscriptBox["g3", "7"], " ", "k2"}], "+", 
    RowBox[{"b2", " ", "g0", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "7"], " ", "k2"}], "+", 
    RowBox[{"b3", " ", "g1", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "7"], " ", "k2"}], "-", 
    RowBox[{"4", " ", "b1", " ", "f0", " ", 
     SuperscriptBox["g3", "8"], " ", "k2"}], "-", 
    RowBox[{"2", " ", "b2", " ", "f1", " ", 
     SuperscriptBox["g3", "8"], " ", "k2"}], "-", 
    RowBox[{"4", " ", "b4", " ", "g0", " ", 
     SuperscriptBox["g3", "8"], " ", "k2"}], "-", 
    RowBox[{"2", " ", "b2", " ", "g0", " ", "g1", " ", 
     SuperscriptBox["g3", "8"], " ", "k2"}], "-", 
    RowBox[{"2", " ", "b3", " ", 
     SuperscriptBox["g1", "2"], " ", 
     SuperscriptBox["g3", "8"], " ", "k2"}], "-", 
    RowBox[{"2", " ", "b3", " ", "g0", " ", "g2", " ", 
     SuperscriptBox["g3", "8"], " ", "k2"}], "-", 
    RowBox[{"32", " ", "b3", " ", 
     SuperscriptBox["f5", "2"], " ", 
     SuperscriptBox["f6", "2"], " ", "g2", " ", "g3", " ", "k3"}], "+", 
    RowBox[{"128", " ", "b3", " ", "f4", " ", 
     SuperscriptBox["f6", "3"], " ", "g2", " ", "g3", " ", "k3"}], "+", 
    RowBox[{"32", " ", "b3", " ", 
     SuperscriptBox["f6", "3"], " ", 
     SuperscriptBox["g2", "3"], " ", "g3", " ", "k3"}], "+", 
    RowBox[{"96", " ", "b3", " ", 
     SuperscriptBox["f5", "3"], " ", "f6", " ", 
     SuperscriptBox["g3", "2"], " ", "k3"}], "+", 
    RowBox[{"32", " ", "b6", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g3", "2"], " ", "k3"}], "-", 
    RowBox[{"256", " ", "b3", " ", "f4", " ", "f5", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g3", "2"], " ", "k3"}], "+", 
    RowBox[{"128", " ", "b3", " ", "f3", " ", 
     SuperscriptBox["f6", "3"], " ", 
     SuperscriptBox["g3", "2"], " ", "k3"}], "+", 
    RowBox[{"64", " ", "b3", " ", 
     SuperscriptBox["f6", "3"], " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "2"], " ", "k3"}], "-", 
    RowBox[{"96", " ", "b3", " ", "f5", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "2"], " ", "k3"}], "+", 
    RowBox[{"64", " ", "b3", " ", 
     SuperscriptBox["f6", "3"], " ", "g0", " ", 
     SuperscriptBox["g3", "3"], " ", "k3"}], "-", 
    RowBox[{"96", " ", "b3", " ", "f5", " ", 
     SuperscriptBox["f6", "2"], " ", "g1", " ", 
     SuperscriptBox["g3", "3"], " ", "k3"}], "+", 
    RowBox[{"128", " ", "b3", " ", 
     SuperscriptBox["f5", "2"], " ", "f6", " ", "g2", " ", 
     SuperscriptBox["g3", "3"], " ", "k3"}], "-", 
    RowBox[{"32", " ", "b3", " ", "f4", " ", 
     SuperscriptBox["f6", "2"], " ", "g2", " ", 
     SuperscriptBox["g3", "3"], " ", "k3"}], "-", 
    RowBox[{"32", " ", "b3", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g2", "3"], " ", 
     SuperscriptBox["g3", "3"], " ", "k3"}], "+", 
    RowBox[{"24", " ", "b3", " ", 
     SuperscriptBox["f5", "3"], " ", 
     SuperscriptBox["g3", "4"], " ", "k3"}], "+", 
    RowBox[{"16", " ", "b6", " ", "f6", " ", 
     SuperscriptBox["g3", "4"], " ", "k3"}], "-", 
    RowBox[{"128", " ", "b3", " ", "f4", " ", "f5", " ", "f6", " ", 
     SuperscriptBox["g3", "4"], " ", "k3"}], "+", 
    RowBox[{"96", " ", "b3", " ", "f3", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g3", "4"], " ", "k3"}], "+", 
    RowBox[{"24", " ", "b3", " ", "f5", " ", "f6", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "4"], " ", "k3"}], "+", 
    RowBox[{"32", " ", "b3", " ", 
     SuperscriptBox["f6", "2"], " ", "g0", " ", 
     SuperscriptBox["g3", "5"], " ", "k3"}], "-", 
    RowBox[{"48", " ", "b3", " ", "f5", " ", "f6", " ", "g1", " ", 
     SuperscriptBox["g3", "5"], " ", "k3"}], "+", 
    RowBox[{"34", " ", "b3", " ", 
     SuperscriptBox["f5", "2"], " ", "g2", " ", 
     SuperscriptBox["g3", "5"], " ", "k3"}], "-", 
    RowBox[{"40", " ", "b3", " ", "f4", " ", "f6", " ", "g2", " ", 
     SuperscriptBox["g3", "5"], " ", "k3"}], "-", 
    RowBox[{"10", " ", "b3", " ", "f6", " ", 
     SuperscriptBox["g2", "3"], " ", 
     SuperscriptBox["g3", "5"], " ", "k3"}], "+", 
    RowBox[{"2", " ", "b6", " ", 
     SuperscriptBox["g3", "6"], " ", "k3"}], "-", 
    RowBox[{"16", " ", "b3", " ", "f4", " ", "f5", " ", 
     SuperscriptBox["g3", "6"], " ", "k3"}], "+", 
    RowBox[{"24", " ", "b3", " ", "f3", " ", "f6", " ", 
     SuperscriptBox["g3", "6"], " ", "k3"}], "-", 
    RowBox[{"12", " ", "b3", " ", "f6", " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "6"], " ", "k3"}], "+", 
    RowBox[{"12", " ", "b3", " ", "f5", " ", 
     SuperscriptBox["g2", "2"], " ", 
     SuperscriptBox["g3", "6"], " ", "k3"}], "+", 
    RowBox[{"4", " ", "b3", " ", "f6", " ", "g0", " ", 
     SuperscriptBox["g3", "7"], " ", "k3"}], "-", 
    RowBox[{"6", " ", "b3", " ", "f5", " ", "g1", " ", 
     SuperscriptBox["g3", "7"], " ", "k3"}], "-", 
    RowBox[{"6", " ", "b3", " ", "f4", " ", "g2", " ", 
     SuperscriptBox["g3", "7"], " ", "k3"}], "+", 
    RowBox[{"2", " ", "b3", " ", "f3", " ", 
     SuperscriptBox["g3", "8"], " ", "k3"}], "-", 
    RowBox[{"2", " ", "b3", " ", "g1", " ", "g2", " ", 
     SuperscriptBox["g3", "8"], " ", "k3"}], "+", 
    RowBox[{"256", " ", "b4", " ", 
     SuperscriptBox["f6", "3"], " ", "g3", " ", "k4"}], "+", 
    RowBox[{"192", " ", "b4", " ", 
     SuperscriptBox["f6", "2"], " ", 
     SuperscriptBox["g3", "3"], " ", "k4"}], "+", 
    RowBox[{"48", " ", "b4", " ", "f6", " ", 
     SuperscriptBox["g3", "5"], " ", "k4"}], "+", 
    RowBox[{"4", " ", "b4", " ", 
     SuperscriptBox["g3", "7"], " ", "k4"}]}]}], "}"}]], "Output",
 CellChangeTimes->CompressedData["
1:eJwVzmkowwEYx/FJhHLPO4RQ5pi2OZpNHi/mXlqOchSKF44o+9c2ZSR3pMRy
5pi/XAnRv5WWhReueMELhZByPaYcL8jx7MWvz5vfi29gWa2q3I7H40loVt9b
s0KAoHUc2bVpmvfxzCSP3zSVWWTq9nqVkuQbBcM2N1xfcobJR13aDxOOIHvf
D9eQSVeerloyLOthVUdWqwu5wQiEgt4AvYHkRTR2j5O+tYrWCXLunNubJDcY
Wf0UWXECm0Yy6LLuykyGFP04WKIQ5CPluTbdhKErVjJ+1TT0Sv6JDp7chAga
v/4Zd/JAoAn2INmuXKMXuaDb+Uwkpz8m1M9k3mypi0lMPao4plCCoG7q/O0k
z/SSo7YYBH3SDf8oFqEjITLRIEVwkg04f5Mlj1J5egJ5p/bOIBvt2csxGYLy
WvTlIUdYApYbJO8NhhwzudwQN7pFljDtixYyhrVo/RUIouZsqTUFoW/tlLlV
InBczV9PNkLsLpt/qEIQJi8NXBQhNEeLxfxi+l2oWmz+A1Byy0E=
  "],
 CellLabel->"Out[60]=",ExpressionUUID->"641b7520-4dca-41b0-b253-8142307b44c2"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"OddEquationsBs", "=", 
    RowBox[{"Flatten", "[", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Kt", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "*", 
        RowBox[{"relationsbk", "[", 
         RowBox[{"[", "j", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", 
         RowBox[{"Length", "[", "relationsbk", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "Kt", "]"}]}], "}"}]}], "]"}], "]"}]}], ";"}],
   " ", 
  RowBox[{"(*", 
   RowBox[{"Finally", ",", " ", 
    RowBox[{"we", " ", "multiply", " ", "by", " ", 
     RowBox[{"{", 
      RowBox[{"k1", ",", "k2", ",", "k3", ",", "k4"}], "}"}], " ", "to", " ", 
     "obtain", " ", "the", " ", "relations"}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.91441496062169*^9, 3.914415012291403*^9}, {
   3.9144173115679827`*^9, 3.914417318934977*^9}, {3.914417376120208*^9, 
   3.914417377382914*^9}, {3.9144175335711203`*^9, 3.914417550602512*^9}, {
   3.91741710057638*^9, 3.917417104837914*^9}, {3.9174174204897423`*^9, 
   3.917417433192824*^9}, 3.917444597687305*^9},
 CellLabel->"In[61]:=",ExpressionUUID->"7f789cbf-5311-4c9e-8ddb-d7b0a0d38f0c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"JacBs", "=", 
  RowBox[{"Join", "[", 
   RowBox[{"Pluckereqs", ",", 
    RowBox[{"{", 
     RowBox[{"ChangeCoeff", "[", "Kummer", "]"}], "}"}], ",", 
    RowBox[{"ChangeCoeff", "/@", "EvenEquationsBs"}], ",", 
    RowBox[{"ChangeCoeff", "/@", "OddEquationsBs"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.917417694859002*^9, 3.917417710734499*^9}, 
   3.917440738502623*^9, {3.91744175676945*^9, 3.9174418004669313`*^9}, 
   3.9174446007595778`*^9},
 CellLabel->"In[62]:=",ExpressionUUID->"39a3fe5e-f8cd-4417-b5ee-e90a2de41c85"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{"{", 
       RowBox[{
         RowBox[{
           RowBox[{"-", 
             SuperscriptBox["k12", "2"]}], "+", 
           RowBox[{"k11", " ", "k22"}]}], ",", 
         TemplateBox[{"73"}, "OutputSizeLimit`Skeleton"]}], "}"}], 
     Short[#, 8]& ], "line" -> 62, "sessionID" -> 33935327731729313462, 
   "byteCount" -> 2381464, "size" -> 8, "stored" -> False, "expr" -> 
   Missing["NotStored"], "wrap" -> OutputSizeLimit`Defer, "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{{3.917441782612687*^9, 3.917441803191646*^9}, 
   3.91744460627728*^9, 3.9194338115843*^9, 3.919764394232614*^9, 
   3.919859700644709*^9, 3.920377458046754*^9, 3.9210477194112787`*^9, 
   3.923032561843498*^9, 3.923236941509328*^9, 3.9233991464483223`*^9, 
   3.923400860047185*^9, 3.9240947095480223`*^9, 3.924330449968278*^9, 
   3.924604357555036*^9, 3.9246875252897873`*^9, 3.924692194080271*^9, 
   3.9246943726082373`*^9, 3.929076686466453*^9, 3.930028498897459*^9, 
   3.933674415266994*^9, 3.934547964148748*^9, 3.9357262738248262`*^9, 
   3.94100241377131*^9, 3.941114265932828*^9, 3.9411149069363203`*^9},
 CellLabel->"Out[62]=",ExpressionUUID->"5dd4c99c-f0b2-40db-bcbe-32b483d2e76a"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Change of basis to the ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SubscriptBox[
        StyleBox["v", "TI"], 
        StyleBox["i", "TI"]], TraditionalForm], "errors" -> {}, "input" -> 
     "v_i", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "272120c4-2185-4f4f-a9da-e9a49f10d21a"]
}], "Section",
 CellChangeTimes->{{3.917440646724883*^9, 
  3.917440654866561*^9}},ExpressionUUID->"e43f5583-803e-4a6d-920a-\
a15264191e1c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Simp", "[", "list_", "]"}], ":=", 
  RowBox[{"list", "/", 
   RowBox[{"(", 
    RowBox[{"PolynomialGCD", "@@", "list"}], ")"}], " ", 
   RowBox[{"(*", 
    RowBox[{
    "This", " ", "functions", " ", "remove", " ", "all", " ", "common", " ", 
     "factors", " ", "from", " ", "the", " ", "polynomials", " ", "of", " ", 
     "a", " ", "list"}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.9174174355238333`*^9, 3.917417460744679*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"677a6267-1f6e-49d7-9c2e-64813a198cad"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"rulesbtov", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"b1", "->", 
       RowBox[{"W1", "+", 
        RowBox[{"2", "v1"}]}]}], ",", 
      RowBox[{"b2", "->", 
       RowBox[{"W2", "+", 
        RowBox[{"2", "v2"}]}]}], ",", 
      RowBox[{"b3", "->", 
       RowBox[{"W3", "+", 
        RowBox[{"2", "v3"}]}]}], ",", 
      RowBox[{"b4", "->", 
       RowBox[{"W4", "+", 
        RowBox[{"2", "v4"}]}]}], ",", 
      RowBox[{"b5", "->", 
       RowBox[{"W5", "+", 
        RowBox[{"2", "v5"}]}]}], ",", 
      RowBox[{"b6", "->", 
       RowBox[{"W6", "+", 
        RowBox[{"2", "v6"}]}]}]}], "}"}]}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{
   "This", " ", "allows", " ", "us", " ", "to", " ", "change", " ", 
    "coordinates", " ", "from", " ", "the", " ", "bs", " ", "to", " ", "the", 
    " ", "vs"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.914415135628742*^9, 3.9144151746721907`*^9}, {
  3.914415245006194*^9, 3.914415255764797*^9}, {3.917417462950294*^9, 
  3.9174174767044983`*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"e79d65ed-957e-4b52-8024-8bacde66d18d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"rulesvtob", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"v1", "->", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b1", "-", "W1"}], ")"}], "/", "2"}]}], ",", 
    RowBox[{"v2", "->", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b2", "-", "W2"}], ")"}], "/", "2"}]}], ",", 
    RowBox[{"v3", "->", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b3", "-", "W3"}], ")"}], "/", "2"}]}], ",", 
    RowBox[{"v4", "->", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b4", "-", "W4"}], ")"}], "/", "2"}]}], ",", 
    RowBox[{"v5", "->", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b5", "-", "W5"}], ")"}], "/", "2"}]}], ",", 
    RowBox[{"v6", "->", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b6", "-", "W6"}], ")"}], "/", "2"}]}]}], "}"}], " ", 
  RowBox[{"(*", 
   RowBox[{
   "This", " ", "allows", " ", "us", " ", "to", " ", "change", " ", 
    "coordinates", " ", "from", " ", "the", " ", "vs", " ", "to", " ", "the", 
    " ", "bs"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.9203802511197577`*^9, 3.920380326285042*^9}},
 CellLabel->"In[65]:=",ExpressionUUID->"786c61d2-fb24-4d8f-99f3-a9cc3077fd65"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"v1", "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"b1", "-", 
       RowBox[{"g1", " ", 
        SuperscriptBox["k1", "2"]}], "-", 
       RowBox[{"g2", " ", "k1", " ", "k2"}], "-", 
       RowBox[{"g3", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["k2", "2"], "+", 
          RowBox[{"k1", " ", "k3"}]}], ")"}]}]}], ")"}]}]}], ",", 
   RowBox[{"v2", "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"b2", "-", 
       RowBox[{"g0", " ", 
        SuperscriptBox["k1", "2"]}], "-", 
       RowBox[{"g2", " ", "k1", " ", "k3"}], "-", 
       RowBox[{"g3", " ", "k2", " ", "k3"}]}], ")"}]}]}], ",", 
   RowBox[{"v3", "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"b3", "-", 
       RowBox[{"g0", " ", "k1", " ", "k2"}], "-", 
       RowBox[{"k3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"g1", " ", "k1"}], "+", 
          RowBox[{"g3", " ", "k3"}]}], ")"}]}]}], ")"}]}]}], ",", 
   RowBox[{"v4", "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"b4", "-", 
       RowBox[{"f1", " ", 
        SuperscriptBox["k1", "2"]}], "-", 
       RowBox[{"f3", " ", "k1", " ", "k3"}], "-", 
       RowBox[{"f5", " ", 
        SuperscriptBox["k3", "2"]}], "-", 
       RowBox[{"k2", " ", "k4"}]}], ")"}]}]}], ",", 
   RowBox[{"v5", "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"b5", "-", 
       RowBox[{"f1", " ", "g3", " ", "k1", " ", "k2"}], "-", 
       RowBox[{"f5", " ", "g0", " ", 
        SuperscriptBox["k2", "2"]}], "-", 
       RowBox[{"g0", " ", "g2", " ", "g3", " ", 
        SuperscriptBox["k2", "2"]}], "-", 
       RowBox[{"g0", " ", "g2", " ", "g3", " ", "k1", " ", "k3"}], "-", 
       RowBox[{"f5", " ", "g1", " ", "k2", " ", "k3"}], "-", 
       RowBox[{"g1", " ", "g2", " ", "g3", " ", "k2", " ", "k3"}], "-", 
       RowBox[{
        SuperscriptBox["g2", "2"], " ", "g3", " ", 
        SuperscriptBox["k3", "2"]}], "-", 
       RowBox[{"f3", " ", "k1", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"g0", " ", "k1"}], "+", 
          RowBox[{"g2", " ", "k3"}]}], ")"}]}], "-", 
       RowBox[{"g1", " ", "k1", " ", "k4"}], "-", 
       RowBox[{"g2", " ", "k2", " ", "k4"}], "-", 
       RowBox[{"g3", " ", "k3", " ", "k4"}]}], ")"}]}]}], ",", 
   RowBox[{"v6", "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"b6", "-", 
       RowBox[{"g3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["g0", "2"], " ", "g2", " ", "g3", " ", 
           SuperscriptBox["k1", "2"]}], "+", 
          RowBox[{"f1", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["g2", "2"], " ", 
              SuperscriptBox["k1", "2"]}], "+", 
             RowBox[{"g2", " ", "g3", " ", "k1", " ", "k2"}], "+", 
             RowBox[{"g3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"g1", " ", 
                 SuperscriptBox["k1", "2"]}], "+", 
                RowBox[{"g3", " ", 
                 SuperscriptBox["k2", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"f3", " ", 
           SuperscriptBox["g2", "2"], " ", "k1", " ", "k3"}], "+", 
          RowBox[{
           SuperscriptBox["g1", "2"], " ", 
           SuperscriptBox["g3", "2"], " ", "k2", " ", "k3"}], "+", 
          RowBox[{"f5", " ", 
           SuperscriptBox["g2", "2"], " ", 
           SuperscriptBox["k3", "2"]}], "+", 
          RowBox[{"f5", " ", "g1", " ", "g3", " ", 
           SuperscriptBox["k3", "2"]}], "+", 
          RowBox[{"f3", " ", 
           SuperscriptBox["g3", "2"], " ", 
           SuperscriptBox["k3", "2"]}], "+", 
          RowBox[{"g1", " ", "g2", " ", 
           SuperscriptBox["g3", "2"], " ", 
           SuperscriptBox["k3", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["g2", "2"], " ", "k2", " ", "k4"}], "+", 
          RowBox[{"g2", " ", "g3", " ", "k3", " ", "k4"}], "+", 
          RowBox[{"g0", " ", "g3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["g2", "2"], " ", "k1", " ", "k3"}], "+", 
             RowBox[{"f5", " ", "k2", " ", "k3"}], "+", 
             RowBox[{"g2", " ", "g3", " ", "k2", " ", "k3"}], "+", 
             RowBox[{"g1", " ", "g3", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["k2", "2"], "+", 
                RowBox[{"k1", " ", "k3"}]}], ")"}]}], "+", 
             RowBox[{"k1", " ", "k4"}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.920380308276866*^9, 3.921047719498355*^9, 
  3.923032561950843*^9, 3.923236942013785*^9, 3.923399146564267*^9, 
  3.923400860165893*^9, 3.924094709628849*^9, 3.924330450075059*^9, 
  3.9246043576497993`*^9, 3.9246875254167967`*^9, 3.9246921941495667`*^9, 
  3.9246943726989803`*^9, 3.929076686559273*^9, 3.930028498987591*^9, 
  3.933674415361285*^9, 3.934547964305573*^9, 3.935726287368782*^9, 
  3.941002413812776*^9, 3.941114265965796*^9, 3.9411149069713383`*^9},
 CellLabel->"Out[65]=",ExpressionUUID->"3ff7be41-6945-46b1-bf81-e1fb4b496fb5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Vt", "=", 
  RowBox[{"{", 
   RowBox[{"v1", ",", "v2", ",", "v3", ",", "v4", ",", "v5", ",", "v6"}], 
   "}"}]}]], "Input",
 CellChangeTimes->{{3.9144189271905823`*^9, 3.914418932816897*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"d24f4d5c-b312-490d-9b51-d14b9dc68d78"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"v1", ",", "v2", ",", "v3", ",", "v4", ",", "v5", ",", "v6"}], 
  "}"}]], "Output",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGAwA2Ll09vjNLXeOk6YL6yuBaRnBbGuB9HSRZ+y3ID03yn2
gj5Amsl5YZYvkI5heZTtB6R3+frMAtG5/Zyhs4B0WVva31Ltt45tk19oVwDp
pJ3RvJVAmitDYHMVkN5SX7Zjms5bR+1M6/rpQDrpzqzueUDaxaGkdQGQDmO8
eWohkD6V3V+8CEjLscXuXQKkhfZOvL8fSH9lnMx9SO+tY0MGfxiIXvHRZ+N7
IB3tdHvmByDttv31az79t47nFbYu5QfSOm9nqggAaf99JUuEgPS1VZLf7YC0
StzxkjdA+ue6Uq5dxm8dp631KY02AfIzpv3rBNIHvrieazN965hW9FHknNlb
x6iz9nbTrd46LjE5yvkbSBfFRNh6Wb91VI1sF/YG0ld2bb031wZIX3X+JWD7
1nGN7rYd04C0yK+NIfuBdIWG25yDQFrdZ8aaQ0Ba7e+lSjm3t44WdolW793f
OgaZvyl97PfWsYCt539vwFvHGQWsUWeD3jryOO6aejfmrSOLjL2xSCwwfAPi
m0E0AB/Yzmg=
  "],
 CellLabel->"Out[66]=",ExpressionUUID->"cbeaba00-c575-45c0-9f02-2ce02e579cfa"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Vt", "/.", "rulesvtob"}], "/.", "rulesbtov"}]], "Input",
 CellChangeTimes->{{3.920380334353365*^9, 3.920380343785551*^9}},
 CellLabel->"In[67]:=",ExpressionUUID->"4f4df953-fe21-4f5d-8ec7-e4963c6e2cf3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"v1", ",", "v2", ",", "v3", ",", "v4", ",", "v5", ",", "v6"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.920380344346663*^9, 3.921047719551824*^9, 
  3.92303256203706*^9, 3.923236942315233*^9, 3.923399146983882*^9, 
  3.923400860295126*^9, 3.9240947097308407`*^9, 3.924330450172633*^9, 
  3.924604357736331*^9, 3.924687525586156*^9, 3.9246921942353077`*^9, 
  3.924694372821347*^9, 3.929076686627328*^9, 3.9300284990892057`*^9, 
  3.933674415391903*^9, 3.934547964520339*^9, 3.935726288910617*^9, 
  3.9410024138269672`*^9, 3.941114265978161*^9, 3.941114906984462*^9},
 CellLabel->"Out[67]=",ExpressionUUID->"5243a159-108a-402c-a357-3dadd4fc41da"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Vs", "=", 
  RowBox[{"Bs", "/.", 
   RowBox[{"{", 
    RowBox[{"b", "->", "v"}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.914418795305932*^9, 3.914418803901661*^9}},
 CellLabel->"In[68]:=",ExpressionUUID->"6a2d1fd4-a2e2-4dee-ab55-f8425ffe02e1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"v", "[", 
    RowBox[{"2", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "]"}], 
   ",", 
   RowBox[{"v", "[", 
    RowBox[{"1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}], "]"}], 
   ",", 
   RowBox[{"v", "[", 
    RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0"}], "]"}], 
   ",", 
   RowBox[{"v", "[", 
    RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}], "]"}], 
   ",", 
   RowBox[{"v", "[", 
    RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}], "]"}], 
   ",", 
   RowBox[{"v", "[", 
    RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], "]"}], 
   ",", 
   RowBox[{"v", "[", 
    RowBox[{"0", ",", "2", ",", "0", ",", "0", ",", "0", ",", "0"}], "]"}], 
   ",", 
   RowBox[{"v", "[", 
    RowBox[{"0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0"}], "]"}], 
   ",", 
   RowBox[{"v", "[", 
    RowBox[{"0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0"}], "]"}], 
   ",", 
   RowBox[{"v", "[", 
    RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "0"}], "]"}], 
   ",", 
   RowBox[{"v", "[", 
    RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "1"}], "]"}], 
   ",", 
   RowBox[{"v", "[", 
    RowBox[{"0", ",", "0", ",", "2", ",", "0", ",", "0", ",", "0"}], "]"}], 
   ",", 
   RowBox[{"v", "[", 
    RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0"}], "]"}], 
   ",", 
   RowBox[{"v", "[", 
    RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0"}], "]"}], 
   ",", 
   RowBox[{"v", "[", 
    RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "1"}], "]"}], 
   ",", 
   RowBox[{"v", "[", 
    RowBox[{"0", ",", "0", ",", "0", ",", "2", ",", "0", ",", "0"}], "]"}], 
   ",", 
   RowBox[{"v", "[", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0"}], "]"}], 
   ",", 
   RowBox[{"v", "[", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1"}], "]"}], 
   ",", 
   RowBox[{"v", "[", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "2", ",", "0"}], "]"}], 
   ",", 
   RowBox[{"v", "[", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1"}], "]"}], 
   ",", 
   RowBox[{"v", "[", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "2"}], "]"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.914418795970365*^9, 3.9144188049867983`*^9}, 
   3.914420536673238*^9, 3.914421624249152*^9, 3.914478423592833*^9, 
   3.914489994037218*^9, 3.914492757115254*^9, 3.9144948151257057`*^9, 
   3.914495186466761*^9, 3.914650280344002*^9, 3.915100139225573*^9, 
   3.915104607318616*^9, 3.915106411057502*^9, 3.915109784574914*^9, 
   3.915691459735276*^9, 3.915693049896406*^9, 3.915707484888743*^9, 
   3.915711531686739*^9, 3.9157141349113913`*^9, 3.915715484693585*^9, 
   3.91572017094696*^9, 3.915775740613596*^9, 3.916828764646817*^9, 
   3.916829360808275*^9, 3.916922250459834*^9, 3.916924110890441*^9, 
   3.916986207415875*^9, 3.9169876937544727`*^9, 3.916988708899251*^9, 
   3.916993827704956*^9, 3.9170846009635773`*^9, 3.9174399102458677`*^9, 
   3.9194338117370996`*^9, 3.919764394462182*^9, 3.919859700708255*^9, 
   3.920377458248641*^9, 3.9210477195994883`*^9, 3.9230325620759087`*^9, 
   3.923236942379674*^9, 3.92339914715326*^9, 3.923400860359425*^9, 
   3.924094709739335*^9, 3.924330450223653*^9, 3.92460435777916*^9, 
   3.924687525636307*^9, 3.92469219427851*^9, 3.924694372882107*^9, 
   3.929076686662951*^9, 3.930028499142346*^9, 3.933674415402467*^9, 
   3.9345479647624817`*^9, 3.935726289901763*^9, 3.941002413835088*^9, 
   3.9411142659849987`*^9, 3.941114906991385*^9},
 CellLabel->"Out[68]=",ExpressionUUID->"fc74b685-649f-4ab8-8e4a-0309c9f044c0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"vsubstitutioninv", "=", 
  RowBox[{"bsubstitutioninv", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"b", "->", "v"}], ",", 
     RowBox[{"b1", "->", "v1"}], ",", 
     RowBox[{"b2", "->", "v2"}], ",", 
     RowBox[{"b3", "->", "v3"}], ",", 
     RowBox[{"b4", "->", "v4"}], ",", 
     RowBox[{"b5", "->", "v5"}], ",", 
     RowBox[{"b6", "->", "v6"}]}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.9144188070861893`*^9, 3.914418841684696*^9}, {
  3.914418873613557*^9, 3.91441892107017*^9}, {3.9144194198400173`*^9, 
  3.914419422242354*^9}},
 CellLabel->"In[69]:=",ExpressionUUID->"da5e12e6-357b-42d5-a5a3-4f04b02f400e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SuperscriptBox["v1", "2"], "\[Rule]", 
    RowBox[{"v", "[", 
     RowBox[{"2", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "]"}]}],
    ",", 
   RowBox[{
    RowBox[{"v1", " ", "v2"}], "\[Rule]", 
    RowBox[{"v", "[", 
     RowBox[{"1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}], "]"}]}],
    ",", 
   RowBox[{
    RowBox[{"v1", " ", "v3"}], "\[Rule]", 
    RowBox[{"v", "[", 
     RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0"}], "]"}]}],
    ",", 
   RowBox[{
    RowBox[{"v1", " ", "v4"}], "\[Rule]", 
    RowBox[{"v", "[", 
     RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}], "]"}]}],
    ",", 
   RowBox[{
    RowBox[{"v1", " ", "v5"}], "\[Rule]", 
    RowBox[{"v", "[", 
     RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}], "]"}]}],
    ",", 
   RowBox[{
    RowBox[{"v1", " ", "v6"}], "\[Rule]", 
    RowBox[{"v", "[", 
     RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], "]"}]}],
    ",", 
   RowBox[{
    SuperscriptBox["v2", "2"], "\[Rule]", 
    RowBox[{"v", "[", 
     RowBox[{"0", ",", "2", ",", "0", ",", "0", ",", "0", ",", "0"}], "]"}]}],
    ",", 
   RowBox[{
    RowBox[{"v2", " ", "v3"}], "\[Rule]", 
    RowBox[{"v", "[", 
     RowBox[{"0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0"}], "]"}]}],
    ",", 
   RowBox[{
    RowBox[{"v2", " ", "v4"}], "\[Rule]", 
    RowBox[{"v", "[", 
     RowBox[{"0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0"}], "]"}]}],
    ",", 
   RowBox[{
    RowBox[{"v2", " ", "v5"}], "\[Rule]", 
    RowBox[{"v", "[", 
     RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "0"}], "]"}]}],
    ",", 
   RowBox[{
    RowBox[{"v2", " ", "v6"}], "\[Rule]", 
    RowBox[{"v", "[", 
     RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "1"}], "]"}]}],
    ",", 
   RowBox[{
    SuperscriptBox["v3", "2"], "\[Rule]", 
    RowBox[{"v", "[", 
     RowBox[{"0", ",", "0", ",", "2", ",", "0", ",", "0", ",", "0"}], "]"}]}],
    ",", 
   RowBox[{
    RowBox[{"v3", " ", "v4"}], "\[Rule]", 
    RowBox[{"v", "[", 
     RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0"}], "]"}]}],
    ",", 
   RowBox[{
    RowBox[{"v3", " ", "v5"}], "\[Rule]", 
    RowBox[{"v", "[", 
     RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0"}], "]"}]}],
    ",", 
   RowBox[{
    RowBox[{"v3", " ", "v6"}], "\[Rule]", 
    RowBox[{"v", "[", 
     RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "1"}], "]"}]}],
    ",", 
   RowBox[{
    SuperscriptBox["v4", "2"], "\[Rule]", 
    RowBox[{"v", "[", 
     RowBox[{"0", ",", "0", ",", "0", ",", "2", ",", "0", ",", "0"}], "]"}]}],
    ",", 
   RowBox[{
    RowBox[{"v4", " ", "v5"}], "\[Rule]", 
    RowBox[{"v", "[", 
     RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0"}], "]"}]}],
    ",", 
   RowBox[{
    RowBox[{"v4", " ", "v6"}], "\[Rule]", 
    RowBox[{"v", "[", 
     RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1"}], "]"}]}],
    ",", 
   RowBox[{
    SuperscriptBox["v5", "2"], "\[Rule]", 
    RowBox[{"v", "[", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "2", ",", "0"}], "]"}]}],
    ",", 
   RowBox[{
    RowBox[{"v5", " ", "v6"}], "\[Rule]", 
    RowBox[{"v", "[", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1"}], "]"}]}],
    ",", 
   RowBox[{
    SuperscriptBox["v6", "2"], "\[Rule]", 
    RowBox[{"v", "[", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "2"}], 
     "]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.9144188244666758`*^9, 3.914418842190246*^9}, {
   3.914418897219486*^9, 3.91441892156179*^9}, 3.914419422482502*^9, 
   3.914420536730423*^9, 3.914421624312972*^9, 3.914478423639922*^9, 
   3.914489994094987*^9, 3.9144927571840153`*^9, 3.914494815191794*^9, 
   3.914495186511211*^9, 3.9146502803932858`*^9, 3.915100139275917*^9, 
   3.915104607371647*^9, 3.915106411142975*^9, 3.91510978464986*^9, 
   3.915691459769644*^9, 3.9156930499406023`*^9, 3.915707484938134*^9, 
   3.9157115317868977`*^9, 3.915714134996599*^9, 3.915715484904207*^9, 
   3.915720170989353*^9, 3.915775740693345*^9, 3.916828764698874*^9, 
   3.916829360976099*^9, 3.916922250504821*^9, 3.9169241109404297`*^9, 
   3.916986207467298*^9, 3.91698769382024*^9, 3.916988708962726*^9, 
   3.9169938277621326`*^9, 3.917084601055764*^9, 3.917439910261664*^9, 
   3.9194338117955*^9, 3.919764394524332*^9, 3.9198597007177753`*^9, 
   3.92037745831083*^9, 3.921047719647738*^9, 3.923032562121303*^9, 
   3.923236942532506*^9, 3.923399147221736*^9, 3.923400860426847*^9, 
   3.924094709793948*^9, 3.92433045027396*^9, 3.924604357822727*^9, 
   3.924687525695602*^9, 3.92469219432407*^9, 3.924694372945365*^9, 
   3.929076686702422*^9, 3.930028499197773*^9, 3.933674415416542*^9, 
   3.934547964944963*^9, 3.9357262909735613`*^9, 3.941002413845286*^9, 
   3.941114265992599*^9, 3.941114906998761*^9},
 CellLabel->"Out[69]=",ExpressionUUID->"8aeb92a4-58ea-41de-9ed4-f3bb318360a7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Powersvk2", "=", 
  RowBox[{"Flatten", "[", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Powersks2", "[", 
       RowBox[{"[", "i", "]"}], "]"}], "*", 
      RowBox[{"Vt", "[", 
       RowBox[{"[", "j", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "Powersks2", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", 
       RowBox[{"Length", "[", "Vt", "]"}]}], "}"}]}], "]"}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.914418983074054*^9, 3.914418983715084*^9}, {
  3.9144190491915894`*^9, 3.914419113323916*^9}, {3.9144191748030863`*^9, 
  3.914419189983809*^9}, {3.914419293923036*^9, 3.914419313155223*^9}},
 CellLabel->"In[70]:=",ExpressionUUID->"67dfa8c8-ecc7-4963-a79d-db771b3026c6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SuperscriptBox["k1", "2"], " ", "v1"}], ",", 
   RowBox[{
    SuperscriptBox["k1", "2"], " ", "v2"}], ",", 
   RowBox[{
    SuperscriptBox["k1", "2"], " ", "v3"}], ",", 
   RowBox[{
    SuperscriptBox["k1", "2"], " ", "v4"}], ",", 
   RowBox[{
    SuperscriptBox["k1", "2"], " ", "v5"}], ",", 
   RowBox[{
    SuperscriptBox["k1", "2"], " ", "v6"}], ",", 
   RowBox[{"k1", " ", "k2", " ", "v1"}], ",", 
   RowBox[{"k1", " ", "k2", " ", "v2"}], ",", 
   RowBox[{"k1", " ", "k2", " ", "v3"}], ",", 
   RowBox[{"k1", " ", "k2", " ", "v4"}], ",", 
   RowBox[{"k1", " ", "k2", " ", "v5"}], ",", 
   RowBox[{"k1", " ", "k2", " ", "v6"}], ",", 
   RowBox[{"k1", " ", "k3", " ", "v1"}], ",", 
   RowBox[{"k1", " ", "k3", " ", "v2"}], ",", 
   RowBox[{"k1", " ", "k3", " ", "v3"}], ",", 
   RowBox[{"k1", " ", "k3", " ", "v4"}], ",", 
   RowBox[{"k1", " ", "k3", " ", "v5"}], ",", 
   RowBox[{"k1", " ", "k3", " ", "v6"}], ",", 
   RowBox[{"k1", " ", "k4", " ", "v1"}], ",", 
   RowBox[{"k1", " ", "k4", " ", "v2"}], ",", 
   RowBox[{"k1", " ", "k4", " ", "v3"}], ",", 
   RowBox[{"k1", " ", "k4", " ", "v4"}], ",", 
   RowBox[{"k1", " ", "k4", " ", "v5"}], ",", 
   RowBox[{"k1", " ", "k4", " ", "v6"}], ",", 
   RowBox[{
    SuperscriptBox["k2", "2"], " ", "v1"}], ",", 
   RowBox[{
    SuperscriptBox["k2", "2"], " ", "v2"}], ",", 
   RowBox[{
    SuperscriptBox["k2", "2"], " ", "v3"}], ",", 
   RowBox[{
    SuperscriptBox["k2", "2"], " ", "v4"}], ",", 
   RowBox[{
    SuperscriptBox["k2", "2"], " ", "v5"}], ",", 
   RowBox[{
    SuperscriptBox["k2", "2"], " ", "v6"}], ",", 
   RowBox[{"k2", " ", "k3", " ", "v1"}], ",", 
   RowBox[{"k2", " ", "k3", " ", "v2"}], ",", 
   RowBox[{"k2", " ", "k3", " ", "v3"}], ",", 
   RowBox[{"k2", " ", "k3", " ", "v4"}], ",", 
   RowBox[{"k2", " ", "k3", " ", "v5"}], ",", 
   RowBox[{"k2", " ", "k3", " ", "v6"}], ",", 
   RowBox[{"k2", " ", "k4", " ", "v1"}], ",", 
   RowBox[{"k2", " ", "k4", " ", "v2"}], ",", 
   RowBox[{"k2", " ", "k4", " ", "v3"}], ",", 
   RowBox[{"k2", " ", "k4", " ", "v4"}], ",", 
   RowBox[{"k2", " ", "k4", " ", "v5"}], ",", 
   RowBox[{"k2", " ", "k4", " ", "v6"}], ",", 
   RowBox[{
    SuperscriptBox["k3", "2"], " ", "v1"}], ",", 
   RowBox[{
    SuperscriptBox["k3", "2"], " ", "v2"}], ",", 
   RowBox[{
    SuperscriptBox["k3", "2"], " ", "v3"}], ",", 
   RowBox[{
    SuperscriptBox["k3", "2"], " ", "v4"}], ",", 
   RowBox[{
    SuperscriptBox["k3", "2"], " ", "v5"}], ",", 
   RowBox[{
    SuperscriptBox["k3", "2"], " ", "v6"}], ",", 
   RowBox[{"k3", " ", "k4", " ", "v1"}], ",", 
   RowBox[{"k3", " ", "k4", " ", "v2"}], ",", 
   RowBox[{"k3", " ", "k4", " ", "v3"}], ",", 
   RowBox[{"k3", " ", "k4", " ", "v4"}], ",", 
   RowBox[{"k3", " ", "k4", " ", "v5"}], ",", 
   RowBox[{"k3", " ", "k4", " ", "v6"}], ",", 
   RowBox[{
    SuperscriptBox["k4", "2"], " ", "v1"}], ",", 
   RowBox[{
    SuperscriptBox["k4", "2"], " ", "v2"}], ",", 
   RowBox[{
    SuperscriptBox["k4", "2"], " ", "v3"}], ",", 
   RowBox[{
    SuperscriptBox["k4", "2"], " ", "v4"}], ",", 
   RowBox[{
    SuperscriptBox["k4", "2"], " ", "v5"}], ",", 
   RowBox[{
    SuperscriptBox["k4", "2"], " ", "v6"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.9144190806557083`*^9, 3.914419113746151*^9}, 
   3.914419190406567*^9, {3.9144192967209044`*^9, 3.914419318315291*^9}, 
   3.914420536777095*^9, 3.914421624372518*^9, 3.9144784236912117`*^9, 
   3.914489994159649*^9, 3.914492757210556*^9, 3.914494815259622*^9, 
   3.9144951865569344`*^9, 3.914650280450057*^9, 3.9151001393304253`*^9, 
   3.915104607423815*^9, 3.91510641119788*^9, 3.915109784679923*^9, 
   3.9156914598059263`*^9, 3.915693049984918*^9, 3.9157074849866467`*^9, 
   3.915711531867917*^9, 3.915714135047886*^9, 3.915715485104394*^9, 
   3.91572017103181*^9, 3.915775740760672*^9, 3.916828764749331*^9, 
   3.916829361188305*^9, 3.916922250560403*^9, 3.91692411101875*^9, 
   3.916986207558114*^9, 3.916987693889674*^9, 3.916988709105785*^9, 
   3.916993827833252*^9, 3.917084601121121*^9, 3.9174399102777653`*^9, 
   3.919433811854678*^9, 3.919764394577899*^9, 3.919859700726832*^9, 
   3.920377458372737*^9, 3.921047719694702*^9, 3.9230325621631002`*^9, 
   3.9232369427008743`*^9, 3.923399147288741*^9, 3.923400860493218*^9, 
   3.924094709850194*^9, 3.9243304503221397`*^9, 3.924604357867742*^9, 
   3.9246875257505074`*^9, 3.924692194367949*^9, 3.924694373008361*^9, 
   3.929076686742141*^9, 3.9300284992586727`*^9, 3.933674415432913*^9, 
   3.934547965133719*^9, 3.935726298514132*^9, 3.941002413855309*^9, 
   3.941114266000517*^9, 3.9411149070061073`*^9},
 CellLabel->"Out[70]=",ExpressionUUID->"43d62940-4172-44f5-a1af-0566dbee3851"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"listvk", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"vk", "[", "i", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Length", "[", "Powersvk2", "]"}]}], "}"}]}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.914419258977912*^9, 3.914419315451181*^9}, {
  3.9144193696579103`*^9, 3.9144193699146147`*^9}},
 CellLabel->"In[71]:=",ExpressionUUID->"20ab4046-81bc-446f-8e0f-6e0e24c727fd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"vk", "[", "1", "]"}], ",", 
   RowBox[{"vk", "[", "2", "]"}], ",", 
   RowBox[{"vk", "[", "3", "]"}], ",", 
   RowBox[{"vk", "[", "4", "]"}], ",", 
   RowBox[{"vk", "[", "5", "]"}], ",", 
   RowBox[{"vk", "[", "6", "]"}], ",", 
   RowBox[{"vk", "[", "7", "]"}], ",", 
   RowBox[{"vk", "[", "8", "]"}], ",", 
   RowBox[{"vk", "[", "9", "]"}], ",", 
   RowBox[{"vk", "[", "10", "]"}], ",", 
   RowBox[{"vk", "[", "11", "]"}], ",", 
   RowBox[{"vk", "[", "12", "]"}], ",", 
   RowBox[{"vk", "[", "13", "]"}], ",", 
   RowBox[{"vk", "[", "14", "]"}], ",", 
   RowBox[{"vk", "[", "15", "]"}], ",", 
   RowBox[{"vk", "[", "16", "]"}], ",", 
   RowBox[{"vk", "[", "17", "]"}], ",", 
   RowBox[{"vk", "[", "18", "]"}], ",", 
   RowBox[{"vk", "[", "19", "]"}], ",", 
   RowBox[{"vk", "[", "20", "]"}], ",", 
   RowBox[{"vk", "[", "21", "]"}], ",", 
   RowBox[{"vk", "[", "22", "]"}], ",", 
   RowBox[{"vk", "[", "23", "]"}], ",", 
   RowBox[{"vk", "[", "24", "]"}], ",", 
   RowBox[{"vk", "[", "25", "]"}], ",", 
   RowBox[{"vk", "[", "26", "]"}], ",", 
   RowBox[{"vk", "[", "27", "]"}], ",", 
   RowBox[{"vk", "[", "28", "]"}], ",", 
   RowBox[{"vk", "[", "29", "]"}], ",", 
   RowBox[{"vk", "[", "30", "]"}], ",", 
   RowBox[{"vk", "[", "31", "]"}], ",", 
   RowBox[{"vk", "[", "32", "]"}], ",", 
   RowBox[{"vk", "[", "33", "]"}], ",", 
   RowBox[{"vk", "[", "34", "]"}], ",", 
   RowBox[{"vk", "[", "35", "]"}], ",", 
   RowBox[{"vk", "[", "36", "]"}], ",", 
   RowBox[{"vk", "[", "37", "]"}], ",", 
   RowBox[{"vk", "[", "38", "]"}], ",", 
   RowBox[{"vk", "[", "39", "]"}], ",", 
   RowBox[{"vk", "[", "40", "]"}], ",", 
   RowBox[{"vk", "[", "41", "]"}], ",", 
   RowBox[{"vk", "[", "42", "]"}], ",", 
   RowBox[{"vk", "[", "43", "]"}], ",", 
   RowBox[{"vk", "[", "44", "]"}], ",", 
   RowBox[{"vk", "[", "45", "]"}], ",", 
   RowBox[{"vk", "[", "46", "]"}], ",", 
   RowBox[{"vk", "[", "47", "]"}], ",", 
   RowBox[{"vk", "[", "48", "]"}], ",", 
   RowBox[{"vk", "[", "49", "]"}], ",", 
   RowBox[{"vk", "[", "50", "]"}], ",", 
   RowBox[{"vk", "[", "51", "]"}], ",", 
   RowBox[{"vk", "[", "52", "]"}], ",", 
   RowBox[{"vk", "[", "53", "]"}], ",", 
   RowBox[{"vk", "[", "54", "]"}], ",", 
   RowBox[{"vk", "[", "55", "]"}], ",", 
   RowBox[{"vk", "[", "56", "]"}], ",", 
   RowBox[{"vk", "[", "57", "]"}], ",", 
   RowBox[{"vk", "[", "58", "]"}], ",", 
   RowBox[{"vk", "[", "59", "]"}], ",", 
   RowBox[{"vk", "[", "60", "]"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.9144192839557056`*^9, {3.914419315747221*^9, 3.9144193200684357`*^9}, 
   3.914419370482974*^9, 3.914420536827839*^9, 3.9144216243930483`*^9, 
   3.914478423743414*^9, 3.914489994186398*^9, 3.914492757274042*^9, 
   3.914494815325513*^9, 3.9144951866021147`*^9, 3.914650280502886*^9, 
   3.915100139385725*^9, 3.915104607521718*^9, 3.915106411226618*^9, 
   3.915109784746855*^9, 3.915691459841629*^9, 3.915693050028913*^9, 
   3.915707485048781*^9, 3.915711531942337*^9, 3.915714135098118*^9, 
   3.915715485347571*^9, 3.9157201710740337`*^9, 3.9157757408228416`*^9, 
   3.9168287647996798`*^9, 3.9168293614461727`*^9, 3.916922250637775*^9, 
   3.916924111065167*^9, 3.916986207605991*^9, 3.916987693960773*^9, 
   3.9169887092426147`*^9, 3.916993827889456*^9, 3.917084601188624*^9, 
   3.917439910292788*^9, 3.919433811911852*^9, 3.919764394629285*^9, 
   3.9198597007359753`*^9, 3.9203774584360323`*^9, 3.921047719741858*^9, 
   3.923032562175503*^9, 3.9232369428619833`*^9, 3.923399147361092*^9, 
   3.923400860559887*^9, 3.924094709904997*^9, 3.9243304503720703`*^9, 
   3.9246043579130096`*^9, 3.92468752579805*^9, 3.924692194411805*^9, 
   3.924694373070839*^9, 3.92907668678261*^9, 3.930028499317409*^9, 
   3.933674415446282*^9, 3.934547965309864*^9, 3.935726302132889*^9, 
   3.9410024138651543`*^9, 3.941114266007712*^9, 3.9411149070135393`*^9},
 CellLabel->"Out[71]=",ExpressionUUID->"164ad4bb-c547-47b8-a88a-19d9f92d4cde"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"vsubstitution", "=", 
  RowBox[{"bsubstitution", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"b", "->", "v"}], ",", 
     RowBox[{"b1", "->", "v1"}], ",", 
     RowBox[{"b2", "->", "v2"}], ",", 
     RowBox[{"b3", "->", "v3"}], ",", 
     RowBox[{"b4", "->", "v4"}], ",", 
     RowBox[{"b5", "->", "v5"}], ",", 
     RowBox[{"b6", "->", "v6"}]}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.914482134178492*^9, 3.9144821524027443`*^9}},
 CellLabel->"In[72]:=",ExpressionUUID->"287600f9-d84b-46eb-a032-676be28feafc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"v", "[", 
     RowBox[{"2", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "]"}], 
    "\[Rule]", 
    SuperscriptBox["v1", "2"]}], ",", 
   RowBox[{
    RowBox[{"v", "[", 
     RowBox[{"1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}], "]"}], 
    "\[Rule]", 
    RowBox[{"v1", " ", "v2"}]}], ",", 
   RowBox[{
    RowBox[{"v", "[", 
     RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0"}], "]"}], 
    "\[Rule]", 
    RowBox[{"v1", " ", "v3"}]}], ",", 
   RowBox[{
    RowBox[{"v", "[", 
     RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}], "]"}], 
    "\[Rule]", 
    RowBox[{"v1", " ", "v4"}]}], ",", 
   RowBox[{
    RowBox[{"v", "[", 
     RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}], "]"}], 
    "\[Rule]", 
    RowBox[{"v1", " ", "v5"}]}], ",", 
   RowBox[{
    RowBox[{"v", "[", 
     RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], "]"}], 
    "\[Rule]", 
    RowBox[{"v1", " ", "v6"}]}], ",", 
   RowBox[{
    RowBox[{"v", "[", 
     RowBox[{"0", ",", "2", ",", "0", ",", "0", ",", "0", ",", "0"}], "]"}], 
    "\[Rule]", 
    SuperscriptBox["v2", "2"]}], ",", 
   RowBox[{
    RowBox[{"v", "[", 
     RowBox[{"0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0"}], "]"}], 
    "\[Rule]", 
    RowBox[{"v2", " ", "v3"}]}], ",", 
   RowBox[{
    RowBox[{"v", "[", 
     RowBox[{"0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0"}], "]"}], 
    "\[Rule]", 
    RowBox[{"v2", " ", "v4"}]}], ",", 
   RowBox[{
    RowBox[{"v", "[", 
     RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "0"}], "]"}], 
    "\[Rule]", 
    RowBox[{"v2", " ", "v5"}]}], ",", 
   RowBox[{
    RowBox[{"v", "[", 
     RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "1"}], "]"}], 
    "\[Rule]", 
    RowBox[{"v2", " ", "v6"}]}], ",", 
   RowBox[{
    RowBox[{"v", "[", 
     RowBox[{"0", ",", "0", ",", "2", ",", "0", ",", "0", ",", "0"}], "]"}], 
    "\[Rule]", 
    SuperscriptBox["v3", "2"]}], ",", 
   RowBox[{
    RowBox[{"v", "[", 
     RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0"}], "]"}], 
    "\[Rule]", 
    RowBox[{"v3", " ", "v4"}]}], ",", 
   RowBox[{
    RowBox[{"v", "[", 
     RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0"}], "]"}], 
    "\[Rule]", 
    RowBox[{"v3", " ", "v5"}]}], ",", 
   RowBox[{
    RowBox[{"v", "[", 
     RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "1"}], "]"}], 
    "\[Rule]", 
    RowBox[{"v3", " ", "v6"}]}], ",", 
   RowBox[{
    RowBox[{"v", "[", 
     RowBox[{"0", ",", "0", ",", "0", ",", "2", ",", "0", ",", "0"}], "]"}], 
    "\[Rule]", 
    SuperscriptBox["v4", "2"]}], ",", 
   RowBox[{
    RowBox[{"v", "[", 
     RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0"}], "]"}], 
    "\[Rule]", 
    RowBox[{"v4", " ", "v5"}]}], ",", 
   RowBox[{
    RowBox[{"v", "[", 
     RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1"}], "]"}], 
    "\[Rule]", 
    RowBox[{"v4", " ", "v6"}]}], ",", 
   RowBox[{
    RowBox[{"v", "[", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "2", ",", "0"}], "]"}], 
    "\[Rule]", 
    SuperscriptBox["v5", "2"]}], ",", 
   RowBox[{
    RowBox[{"v", "[", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1"}], "]"}], 
    "\[Rule]", 
    RowBox[{"v5", " ", "v6"}]}], ",", 
   RowBox[{
    RowBox[{"v", "[", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "2"}], "]"}], 
    "\[Rule]", 
    SuperscriptBox["v6", "2"]}]}], "}"}]], "Output",
 CellChangeTimes->CompressedData["
1:eJwV0FsoAwAYBeDJpZCZWSlJKSTXNOQ29k+hYYRtDyiRCKFYoYWISJOHsewi
l3nAhFCLRvaEMo9rwggPsp+FmkvGv4fT93rOiWrorGzyYjAYXIrLGsYrjkew
PBaFlJJO91prGenadLSJSKG/WO3xDdhiNdnq6PiVJSAkCd4Sesnpy5agPlIa
Fr7TTzJZcuNsIsJVlWBQRSqTlifnyb/todEFcvXz4WyRvFjY614iC4yNJj3p
LtDaj8j9Yk2gORmhR54p8ciySrZfydiYhzknyf7+eGamIIx7H68Ek5qT1WgW
qeQP6NnkU0ScK49Mtp32OEi+z2DAPhfBuCWW1aQhdNlV7gny9r7cMpaOMJX/
xbFkIKT+FOapshH8DHf+P2RiXAdPmIOg9VOGlpAbK4c3ulzqMVT2zeIh5BpM
xlmyufqg+ogc1om0x+Rult5gJqXll32RhbTXtz37tQihxPYiuxchGMLX/xQV
CJmc95rzSvrx82DmuhZBIedzOXUIA2v1Ix7/ATAEzD4=
  "],
 CellLabel->"Out[72]=",ExpressionUUID->"3527f2ca-1b93-4fa6-85e7-73364874a3a2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"vksubstitutioninv", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Powersvk2", "[", 
      RowBox[{"[", "i", "]"}], "]"}], "->", 
     RowBox[{"listvk", "[", 
      RowBox[{"[", "i", "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Length", "[", "listvk", "]"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9144193235331097`*^9, 3.914419386239518*^9}},
 CellLabel->"In[73]:=",ExpressionUUID->"5460d806-7d1e-4df7-bf7e-0324aa0a3be0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     SuperscriptBox["k1", "2"], " ", "v1"}], "\[Rule]", 
    RowBox[{"vk", "[", "1", "]"}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["k1", "2"], " ", "v2"}], "\[Rule]", 
    RowBox[{"vk", "[", "2", "]"}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["k1", "2"], " ", "v3"}], "\[Rule]", 
    RowBox[{"vk", "[", "3", "]"}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["k1", "2"], " ", "v4"}], "\[Rule]", 
    RowBox[{"vk", "[", "4", "]"}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["k1", "2"], " ", "v5"}], "\[Rule]", 
    RowBox[{"vk", "[", "5", "]"}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["k1", "2"], " ", "v6"}], "\[Rule]", 
    RowBox[{"vk", "[", "6", "]"}]}], ",", 
   RowBox[{
    RowBox[{"k1", " ", "k2", " ", "v1"}], "\[Rule]", 
    RowBox[{"vk", "[", "7", "]"}]}], ",", 
   RowBox[{
    RowBox[{"k1", " ", "k2", " ", "v2"}], "\[Rule]", 
    RowBox[{"vk", "[", "8", "]"}]}], ",", 
   RowBox[{
    RowBox[{"k1", " ", "k2", " ", "v3"}], "\[Rule]", 
    RowBox[{"vk", "[", "9", "]"}]}], ",", 
   RowBox[{
    RowBox[{"k1", " ", "k2", " ", "v4"}], "\[Rule]", 
    RowBox[{"vk", "[", "10", "]"}]}], ",", 
   RowBox[{
    RowBox[{"k1", " ", "k2", " ", "v5"}], "\[Rule]", 
    RowBox[{"vk", "[", "11", "]"}]}], ",", 
   RowBox[{
    RowBox[{"k1", " ", "k2", " ", "v6"}], "\[Rule]", 
    RowBox[{"vk", "[", "12", "]"}]}], ",", 
   RowBox[{
    RowBox[{"k1", " ", "k3", " ", "v1"}], "\[Rule]", 
    RowBox[{"vk", "[", "13", "]"}]}], ",", 
   RowBox[{
    RowBox[{"k1", " ", "k3", " ", "v2"}], "\[Rule]", 
    RowBox[{"vk", "[", "14", "]"}]}], ",", 
   RowBox[{
    RowBox[{"k1", " ", "k3", " ", "v3"}], "\[Rule]", 
    RowBox[{"vk", "[", "15", "]"}]}], ",", 
   RowBox[{
    RowBox[{"k1", " ", "k3", " ", "v4"}], "\[Rule]", 
    RowBox[{"vk", "[", "16", "]"}]}], ",", 
   RowBox[{
    RowBox[{"k1", " ", "k3", " ", "v5"}], "\[Rule]", 
    RowBox[{"vk", "[", "17", "]"}]}], ",", 
   RowBox[{
    RowBox[{"k1", " ", "k3", " ", "v6"}], "\[Rule]", 
    RowBox[{"vk", "[", "18", "]"}]}], ",", 
   RowBox[{
    RowBox[{"k1", " ", "k4", " ", "v1"}], "\[Rule]", 
    RowBox[{"vk", "[", "19", "]"}]}], ",", 
   RowBox[{
    RowBox[{"k1", " ", "k4", " ", "v2"}], "\[Rule]", 
    RowBox[{"vk", "[", "20", "]"}]}], ",", 
   RowBox[{
    RowBox[{"k1", " ", "k4", " ", "v3"}], "\[Rule]", 
    RowBox[{"vk", "[", "21", "]"}]}], ",", 
   RowBox[{
    RowBox[{"k1", " ", "k4", " ", "v4"}], "\[Rule]", 
    RowBox[{"vk", "[", "22", "]"}]}], ",", 
   RowBox[{
    RowBox[{"k1", " ", "k4", " ", "v5"}], "\[Rule]", 
    RowBox[{"vk", "[", "23", "]"}]}], ",", 
   RowBox[{
    RowBox[{"k1", " ", "k4", " ", "v6"}], "\[Rule]", 
    RowBox[{"vk", "[", "24", "]"}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["k2", "2"], " ", "v1"}], "\[Rule]", 
    RowBox[{"vk", "[", "25", "]"}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["k2", "2"], " ", "v2"}], "\[Rule]", 
    RowBox[{"vk", "[", "26", "]"}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["k2", "2"], " ", "v3"}], "\[Rule]", 
    RowBox[{"vk", "[", "27", "]"}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["k2", "2"], " ", "v4"}], "\[Rule]", 
    RowBox[{"vk", "[", "28", "]"}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["k2", "2"], " ", "v5"}], "\[Rule]", 
    RowBox[{"vk", "[", "29", "]"}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["k2", "2"], " ", "v6"}], "\[Rule]", 
    RowBox[{"vk", "[", "30", "]"}]}], ",", 
   RowBox[{
    RowBox[{"k2", " ", "k3", " ", "v1"}], "\[Rule]", 
    RowBox[{"vk", "[", "31", "]"}]}], ",", 
   RowBox[{
    RowBox[{"k2", " ", "k3", " ", "v2"}], "\[Rule]", 
    RowBox[{"vk", "[", "32", "]"}]}], ",", 
   RowBox[{
    RowBox[{"k2", " ", "k3", " ", "v3"}], "\[Rule]", 
    RowBox[{"vk", "[", "33", "]"}]}], ",", 
   RowBox[{
    RowBox[{"k2", " ", "k3", " ", "v4"}], "\[Rule]", 
    RowBox[{"vk", "[", "34", "]"}]}], ",", 
   RowBox[{
    RowBox[{"k2", " ", "k3", " ", "v5"}], "\[Rule]", 
    RowBox[{"vk", "[", "35", "]"}]}], ",", 
   RowBox[{
    RowBox[{"k2", " ", "k3", " ", "v6"}], "\[Rule]", 
    RowBox[{"vk", "[", "36", "]"}]}], ",", 
   RowBox[{
    RowBox[{"k2", " ", "k4", " ", "v1"}], "\[Rule]", 
    RowBox[{"vk", "[", "37", "]"}]}], ",", 
   RowBox[{
    RowBox[{"k2", " ", "k4", " ", "v2"}], "\[Rule]", 
    RowBox[{"vk", "[", "38", "]"}]}], ",", 
   RowBox[{
    RowBox[{"k2", " ", "k4", " ", "v3"}], "\[Rule]", 
    RowBox[{"vk", "[", "39", "]"}]}], ",", 
   RowBox[{
    RowBox[{"k2", " ", "k4", " ", "v4"}], "\[Rule]", 
    RowBox[{"vk", "[", "40", "]"}]}], ",", 
   RowBox[{
    RowBox[{"k2", " ", "k4", " ", "v5"}], "\[Rule]", 
    RowBox[{"vk", "[", "41", "]"}]}], ",", 
   RowBox[{
    RowBox[{"k2", " ", "k4", " ", "v6"}], "\[Rule]", 
    RowBox[{"vk", "[", "42", "]"}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["k3", "2"], " ", "v1"}], "\[Rule]", 
    RowBox[{"vk", "[", "43", "]"}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["k3", "2"], " ", "v2"}], "\[Rule]", 
    RowBox[{"vk", "[", "44", "]"}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["k3", "2"], " ", "v3"}], "\[Rule]", 
    RowBox[{"vk", "[", "45", "]"}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["k3", "2"], " ", "v4"}], "\[Rule]", 
    RowBox[{"vk", "[", "46", "]"}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["k3", "2"], " ", "v5"}], "\[Rule]", 
    RowBox[{"vk", "[", "47", "]"}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["k3", "2"], " ", "v6"}], "\[Rule]", 
    RowBox[{"vk", "[", "48", "]"}]}], ",", 
   RowBox[{
    RowBox[{"k3", " ", "k4", " ", "v1"}], "\[Rule]", 
    RowBox[{"vk", "[", "49", "]"}]}], ",", 
   RowBox[{
    RowBox[{"k3", " ", "k4", " ", "v2"}], "\[Rule]", 
    RowBox[{"vk", "[", "50", "]"}]}], ",", 
   RowBox[{
    RowBox[{"k3", " ", "k4", " ", "v3"}], "\[Rule]", 
    RowBox[{"vk", "[", "51", "]"}]}], ",", 
   RowBox[{
    RowBox[{"k3", " ", "k4", " ", "v4"}], "\[Rule]", 
    RowBox[{"vk", "[", "52", "]"}]}], ",", 
   RowBox[{
    RowBox[{"k3", " ", "k4", " ", "v5"}], "\[Rule]", 
    RowBox[{"vk", "[", "53", "]"}]}], ",", 
   RowBox[{
    RowBox[{"k3", " ", "k4", " ", "v6"}], "\[Rule]", 
    RowBox[{"vk", "[", "54", "]"}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["k4", "2"], " ", "v1"}], "\[Rule]", 
    RowBox[{"vk", "[", "55", "]"}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["k4", "2"], " ", "v2"}], "\[Rule]", 
    RowBox[{"vk", "[", "56", "]"}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["k4", "2"], " ", "v3"}], "\[Rule]", 
    RowBox[{"vk", "[", "57", "]"}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["k4", "2"], " ", "v4"}], "\[Rule]", 
    RowBox[{"vk", "[", "58", "]"}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["k4", "2"], " ", "v5"}], "\[Rule]", 
    RowBox[{"vk", "[", "59", "]"}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["k4", "2"], " ", "v6"}], "\[Rule]", 
    RowBox[{"vk", "[", "60", "]"}]}]}], "}"}]], "Output",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGAwA+KDV6Kna2q9dWQLlVHXAtKr9/GtB9FJ2T+z3ID0sjWe
gj5A+lPS2ixfIB33/322H5DWUAibBaJ9OERCZwHpussFf0u13zq+efVZuwJI
823M4q0E0mdWy2yuAtK/HGt3TNN56+jC7lI/HUjXHF3SPQ9I3/vU3LoASAst
eXpqIZDmkt9RvAhIO65K3bsESIsEzLu/H0jXfpvDfUjvreO+DY5hIPocR+TG
90Ca7/rTmR+AdPXCb6/59N86FhgfXsoPpB/dWK0iAKSDZBqWCAFpW22t73ZA
elPKqZI3QFr4cQPXLuO3jsUl4aXRJm8dvYxm/OsE0hfUg861mb51/Lzrl8g5
s7eOZcs87KZbvXX8sPAZ528gfbuqyNbL+q3jHNdpwt5AWiX+wL25Nm8di9T9
fwnYvnU8YbZ/xzQgXXdtb8h+IH2PPWDOQSCtP23JmkNAWnH+7Uo5t7eOss9y
rd67A8Pb733pYz+gO3k2/u8NeOt4qcQt5mzQW0ce/z1T78a8dTxy1MFYJPat
447XCc0gGgAqctYd
  "],
 CellLabel->"Out[73]=",ExpressionUUID->"9c973940-20fc-42be-9cc3-5b5a64a299b3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"involutionvs", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"v1", "->", 
     RowBox[{
      RowBox[{"-", "v1"}], "-", "W1"}]}], ",", 
    RowBox[{"v2", "->", 
     RowBox[{
      RowBox[{"-", "v2"}], "-", "W2"}]}], ",", 
    RowBox[{"v3", "->", 
     RowBox[{
      RowBox[{"-", "v3"}], "-", "W3"}]}], ",", 
    RowBox[{"v4", "->", 
     RowBox[{
      RowBox[{"-", "v4"}], "-", "W4"}]}], ",", 
    RowBox[{"v5", "->", 
     RowBox[{
      RowBox[{"-", "v5"}], "-", "W5"}]}], ",", 
    RowBox[{"v6", "->", 
     RowBox[{
      RowBox[{"-", "v6"}], "-", "W6"}]}]}], "}"}], " ", 
  RowBox[{"(*", 
   RowBox[{
   "This", " ", "is", " ", "the", " ", "hyperelliptic", " ", "involution", 
    " ", "in", " ", "the", " ", "system", " ", "of", " ", "coordinates", " ", 
    "for", " ", "the", " ", "vi"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.914422915683772*^9, 3.914422988963758*^9}, {
  3.9174422871318483`*^9, 3.9174423259067507`*^9}},
 CellLabel->"In[74]:=",ExpressionUUID->"ddd1ea7c-49ec-4d89-b894-7a78e4ec1220"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"v1", "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "g1"}], " ", 
      SuperscriptBox["k1", "2"]}], "-", 
     RowBox[{"g2", " ", "k1", " ", "k2"}], "-", 
     RowBox[{"g3", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["k2", "2"], "+", 
        RowBox[{"k1", " ", "k3"}]}], ")"}]}], "-", "v1"}]}], ",", 
   RowBox[{"v2", "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "g0"}], " ", 
      SuperscriptBox["k1", "2"]}], "-", 
     RowBox[{"g2", " ", "k1", " ", "k3"}], "-", 
     RowBox[{"g3", " ", "k2", " ", "k3"}], "-", "v2"}]}], ",", 
   RowBox[{"v3", "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "g0"}], " ", "k1", " ", "k2"}], "-", 
     RowBox[{"k3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"g1", " ", "k1"}], "+", 
        RowBox[{"g3", " ", "k3"}]}], ")"}]}], "-", "v3"}]}], ",", 
   RowBox[{"v4", "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "f1"}], " ", 
      SuperscriptBox["k1", "2"]}], "-", 
     RowBox[{"f3", " ", "k1", " ", "k3"}], "-", 
     RowBox[{"f5", " ", 
      SuperscriptBox["k3", "2"]}], "-", 
     RowBox[{"k2", " ", "k4"}], "-", "v4"}]}], ",", 
   RowBox[{"v5", "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "f1"}], " ", "g3", " ", "k1", " ", "k2"}], "-", 
     RowBox[{"f5", " ", "g0", " ", 
      SuperscriptBox["k2", "2"]}], "-", 
     RowBox[{"g0", " ", "g2", " ", "g3", " ", 
      SuperscriptBox["k2", "2"]}], "-", 
     RowBox[{"g0", " ", "g2", " ", "g3", " ", "k1", " ", "k3"}], "-", 
     RowBox[{"f5", " ", "g1", " ", "k2", " ", "k3"}], "-", 
     RowBox[{"g1", " ", "g2", " ", "g3", " ", "k2", " ", "k3"}], "-", 
     RowBox[{
      SuperscriptBox["g2", "2"], " ", "g3", " ", 
      SuperscriptBox["k3", "2"]}], "-", 
     RowBox[{"f3", " ", "k1", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"g0", " ", "k1"}], "+", 
        RowBox[{"g2", " ", "k3"}]}], ")"}]}], "-", 
     RowBox[{"g1", " ", "k1", " ", "k4"}], "-", 
     RowBox[{"g2", " ", "k2", " ", "k4"}], "-", 
     RowBox[{"g3", " ", "k3", " ", "k4"}], "-", "v5"}]}], ",", 
   RowBox[{"v6", "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "g3"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["g0", "2"], " ", "g2", " ", "g3", " ", 
         SuperscriptBox["k1", "2"]}], "+", 
        RowBox[{"f1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["g2", "2"], " ", 
            SuperscriptBox["k1", "2"]}], "+", 
           RowBox[{"g2", " ", "g3", " ", "k1", " ", "k2"}], "+", 
           RowBox[{"g3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"g1", " ", 
               SuperscriptBox["k1", "2"]}], "+", 
              RowBox[{"g3", " ", 
               SuperscriptBox["k2", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"f3", " ", 
         SuperscriptBox["g2", "2"], " ", "k1", " ", "k3"}], "+", 
        RowBox[{
         SuperscriptBox["g1", "2"], " ", 
         SuperscriptBox["g3", "2"], " ", "k2", " ", "k3"}], "+", 
        RowBox[{"f5", " ", 
         SuperscriptBox["g2", "2"], " ", 
         SuperscriptBox["k3", "2"]}], "+", 
        RowBox[{"f5", " ", "g1", " ", "g3", " ", 
         SuperscriptBox["k3", "2"]}], "+", 
        RowBox[{"f3", " ", 
         SuperscriptBox["g3", "2"], " ", 
         SuperscriptBox["k3", "2"]}], "+", 
        RowBox[{"g1", " ", "g2", " ", 
         SuperscriptBox["g3", "2"], " ", 
         SuperscriptBox["k3", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["g2", "2"], " ", "k2", " ", "k4"}], "+", 
        RowBox[{"g2", " ", "g3", " ", "k3", " ", "k4"}], "+", 
        RowBox[{"g0", " ", "g3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["g2", "2"], " ", "k1", " ", "k3"}], "+", 
           RowBox[{"f5", " ", "k2", " ", "k3"}], "+", 
           RowBox[{"g2", " ", "g3", " ", "k2", " ", "k3"}], "+", 
           RowBox[{"g1", " ", "g3", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["k2", "2"], "+", 
              RowBox[{"k1", " ", "k3"}]}], ")"}]}], "+", 
           RowBox[{"k1", " ", "k4"}]}], ")"}]}]}], ")"}]}], "-", "v6"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.91442291910812*^9, 3.9144229258114443`*^9}, 
   3.914422989529983*^9, 3.914478423846925*^9, 3.914489994362233*^9, 
   3.914492757484359*^9, 3.9144948155679893`*^9, 3.914495186736781*^9, 
   3.914650280677878*^9, 3.915100139578678*^9, 3.915104607675664*^9, 
   3.915106411392872*^9, 3.915109784970735*^9, 3.9156914599678497`*^9, 
   3.915693050168971*^9, 3.915707485164792*^9, 3.915711532199587*^9, 
   3.9157141352256308`*^9, 3.9157154858526373`*^9, 3.9157201712212877`*^9, 
   3.915775741012125*^9, 3.916828764958807*^9, 3.916829362366376*^9, 
   3.916922250848091*^9, 3.916924111239747*^9, 3.916986207755934*^9, 
   3.916987694170793*^9, 3.9169887094380817`*^9, 3.916993828061865*^9, 
   3.917084601381402*^9, 3.917439910344743*^9, 3.91943381203786*^9, 
   3.9197643947880096`*^9, 3.9198597007689323`*^9, 3.9203774586291513`*^9, 
   3.921047719883895*^9, 3.9230325623179197`*^9, 3.92323694335748*^9, 
   3.9233991478030653`*^9, 3.923400860774748*^9, 3.9240947100666027`*^9, 
   3.924330450528165*^9, 3.9246043580224133`*^9, 3.924687526095532*^9, 
   3.9246921945433197`*^9, 3.924694373208783*^9, 3.9290766869023027`*^9, 
   3.9300284994958467`*^9, 3.9336744154926367`*^9, 3.9345479657834997`*^9, 
   3.935726307732746*^9, 3.94100241389638*^9, 3.941114266033074*^9, 
   3.941114907036771*^9},
 CellLabel->"Out[74]=",ExpressionUUID->"0a3ae925-1b12-47e7-b36b-d65879bf1fee"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
   "If", " ", "we", " ", "substitute", " ", "the", " ", "bs", " ", "by", " ", 
    "the", " ", "vs", " ", "as", " ", "things", " ", "many", " ", "of", " ", 
    "the", " ", "equations", " ", "will", " ", "reduce", " ", "to", " ", 
    RowBox[{"zero", ".", " ", "Therefore"}]}], ",", " ", 
   RowBox[{
   "we", " ", "need", " ", "to", " ", "divide", " ", "by", " ", "the", " ", 
    "appropriate", " ", "powers", " ", "of", " ", "2", " ", "to", " ", 
    "ensure", " ", "that", " ", "the", " ", "reduction", " ", "of", " ", 
    "every", " ", "equation", " ", "modulo", " ", "2", " ", "is", " ", "not", 
    " ", "zero"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.9174176682047977`*^9, 3.917417686722897*^9}, {
  3.917441891263376*^9, 3.9174419427962646`*^9}, {3.917442228105486*^9, 
  3.9174422467003098`*^9}, {3.917443099768651*^9, 3.917443123835553*^9}},
 CellLabel->"In[75]:=",ExpressionUUID->"23692b69-eb19-44e3-b853-47fd8fff27bf"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "We", " ", "will", " ", "start", " ", "by", " ", "computing", " ", "all", 
   " ", "the", " ", "relations", " ", "coming", " ", "from", " ", "the", " ", 
   "odd", " ", "functions"}], "*)"}]], "Input",
 CellChangeTimes->{{3.917445038248211*^9, 3.9174450844554462`*^9}},
 CellLabel->"In[76]:=",ExpressionUUID->"6a5169d8-7678-4ab4-bd54-ccce41d40237"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"provrelationsvk", "=", 
  RowBox[{"(", 
   RowBox[{"Factor", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", "2"}], "relationsbk"}], "/.", "rulesbtov"}], "]"}], 
   ")"}], " "}]], "Input",
 CellChangeTimes->{{3.914423617581991*^9, 3.914423700990747*^9}, {
   3.914491504753375*^9, 3.914491519032703*^9}, 3.917443951785179*^9, {
   3.917444072386958*^9, 3.91744407769416*^9}},
 CellLabel->"In[77]:=",ExpressionUUID->"315d5fbe-51ad-4d32-b107-02f773231a71"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{"{", 
       RowBox[{
         RowBox[{
           RowBox[{"g1", " ", 
             SuperscriptBox["k1", "2"], " ", "k3"}], "+", 
           RowBox[{"g3", " ", "k1", " ", 
             SuperscriptBox["k3", "2"]}], "+", 
           RowBox[{"k3", " ", "v1"}], "-", 
           RowBox[{"k2", " ", "v2"}], "+", 
           RowBox[{"k1", " ", "v3"}]}], ",", 
         TemplateBox[{"6"}, "OutputSizeLimit`Skeleton"], ",", 
         RowBox[{
           RowBox[{
             RowBox[{"-", "256"}], " ", "f1", " ", "f5", " ", 
             SuperscriptBox["f6", "3"], " ", "g0", " ", 
             SuperscriptBox["k1", "3"]}], "-", 
           RowBox[{"256", " ", "f1", " ", "f4", " ", 
             SuperscriptBox["f6", "3"], " ", "g1", " ", 
             SuperscriptBox["k1", "3"]}], "+", 
           RowBox[{"256", " ", "f5", " ", 
             SuperscriptBox["f6", "3"], " ", 
             SuperscriptBox["g0", "2"], " ", "g1", " ", 
             SuperscriptBox["k1", "3"]}], "+", 
           RowBox[{"256", " ", "f4", " ", 
             SuperscriptBox["f6", "3"], " ", "g0", " ", 
             SuperscriptBox["g1", "2"], " ", 
             SuperscriptBox["k1", "3"]}], "+", 
           RowBox[{"128", " ", "f1", " ", "f4", " ", "f5", " ", 
             SuperscriptBox["f6", "2"], " ", "g2", " ", 
             SuperscriptBox["k1", "3"]}], "-", 
           RowBox[{"64", " ", "f1", " ", "f3", " ", 
             SuperscriptBox["f6", "3"], " ", "g2", " ", 
             SuperscriptBox["k1", "3"]}], "-", 
           RowBox[{"128", " ", "f4", " ", "f5", " ", 
             SuperscriptBox["f6", "2"], " ", "g0", " ", "g1", " ", "g2", " ", 
             
             SuperscriptBox["k1", "3"]}], "+", 
           RowBox[{"64", " ", "f3", " ", 
             SuperscriptBox["f6", "3"], " ", "g0", " ", "g1", " ", "g2", " ", 
             
             SuperscriptBox["k1", "3"]}], "-", 
           RowBox[{"96", " ", "f1", " ", 
             SuperscriptBox["f6", "3"], " ", "g1", " ", 
             SuperscriptBox["g2", "2"], " ", 
             SuperscriptBox["k1", "3"]}], "+", 
           RowBox[{"96", " ", 
             SuperscriptBox["f6", "3"], " ", "g0", " ", 
             SuperscriptBox["g1", "2"], " ", 
             SuperscriptBox["g2", "2"], " ", 
             SuperscriptBox["k1", "3"]}], "+", 
           RowBox[{"32", " ", "f1", " ", "f5", " ", 
             SuperscriptBox["f6", "2"], " ", 
             SuperscriptBox["g2", "3"], " ", 
             SuperscriptBox["k1", "3"]}], "-", 
           RowBox[{"32", " ", "f5", " ", 
             SuperscriptBox["f6", "2"], " ", "g0", " ", "g1", " ", 
             SuperscriptBox["g2", "3"], " ", 
             SuperscriptBox["k1", "3"]}], "-", 
           RowBox[{"384", " ", "f1", " ", "f4", " ", 
             SuperscriptBox["f5", "2"], " ", "f6", " ", "g3", " ", 
             SuperscriptBox["k1", "3"]}], "+", 
           RowBox[{"512", " ", "f1", " ", 
             SuperscriptBox["f4", "2"], " ", 
             SuperscriptBox["f6", "2"], " ", "g3", " ", 
             SuperscriptBox["k1", "3"]}], "+", 
           RowBox[{"64", " ", "f1", " ", "f3", " ", "f5", " ", 
             SuperscriptBox["f6", "2"], " ", "g3", " ", 
             SuperscriptBox["k1", "3"]}], "-", 
           RowBox[{"128", " ", "f3", " ", 
             SuperscriptBox["f6", "3"], " ", 
             SuperscriptBox["g0", "2"], " ", "g3", " ", 
             SuperscriptBox["k1", "3"]}], "+", 
           RowBox[{"384", " ", "f4", " ", 
             SuperscriptBox["f5", "2"], " ", "f6", " ", "g0", " ", "g1", " ", 
             "g3", " ", 
             SuperscriptBox["k1", "3"]}], "-", 
           RowBox[{"512", " ", 
             SuperscriptBox["f4", "2"], " ", 
             SuperscriptBox["f6", "2"], " ", "g0", " ", "g1", " ", "g3", " ", 
             
             SuperscriptBox["k1", "3"]}], "-", 
           RowBox[{"128", " ", "f3", " ", "f5", " ", 
             SuperscriptBox["f6", "2"], " ", "g0", " ", "g1", " ", "g3", " ", 
             
             SuperscriptBox["k1", "3"]}], "-", 
           RowBox[{"64", " ", "f1", " ", 
             SuperscriptBox["f6", "3"], " ", 
             SuperscriptBox["g1", "2"], " ", "g3", " ", 
             SuperscriptBox["k1", "3"]}], "+", 
           RowBox[{"64", " ", 
             SuperscriptBox["f6", "3"], " ", "g0", " ", 
             SuperscriptBox["g1", "3"], " ", "g3", " ", 
             SuperscriptBox["k1", "3"]}], "+", 
           RowBox[{"32", " ", "f3", " ", 
             SuperscriptBox["f5", "2"], " ", "f6", " ", "g0", " ", "g2", " ", 
             "g3", " ", 
             SuperscriptBox["k1", "3"]}], "+", 
           TemplateBox[{"2323"}, "OutputSizeLimit`Skeleton"], "+", 
           RowBox[{"64", " ", "f4", " ", "f6", " ", 
             SuperscriptBox["g3", "4"], " ", "k2", " ", "v5"}], "-", 
           RowBox[{"8", " ", "f6", " ", "g1", " ", 
             SuperscriptBox["g3", "5"], " ", "k2", " ", "v5"}], "-", 
           RowBox[{"34", " ", "f5", " ", "g2", " ", 
             SuperscriptBox["g3", "5"], " ", "k2", " ", "v5"}], "+", 
           RowBox[{"8", " ", "f4", " ", 
             SuperscriptBox["g3", "6"], " ", "k2", " ", "v5"}], "-", 
           RowBox[{"5", " ", 
             SuperscriptBox["g2", "2"], " ", 
             SuperscriptBox["g3", "6"], " ", "k2", " ", "v5"}], "-", 
           RowBox[{"32", " ", 
             SuperscriptBox["f6", "2"], " ", "g1", " ", "g3", " ", "k1", " ", 
             "v6"}], "+", 
           
           RowBox[{"16", " ", "f5", " ", "f6", " ", "g2", " ", "g3", " ", 
             "k1", " ", "v6"}], "-", 
           RowBox[{"48", " ", 
             SuperscriptBox["f5", "2"], " ", 
             SuperscriptBox["g3", "2"], " ", "k1", " ", "v6"}], "+", 
           RowBox[{"64", " ", "f4", " ", "f6", " ", 
             SuperscriptBox["g3", "2"], " ", "k1", " ", "v6"}], "+", 
           RowBox[{"24", " ", "f6", " ", 
             SuperscriptBox["g2", "2"], " ", 
             SuperscriptBox["g3", "2"], " ", "k1", " ", "v6"}], "-", 
           RowBox[{"44", " ", "f5", " ", "g2", " ", 
             SuperscriptBox["g3", "3"], " ", "k1", " ", "v6"}], "+", 
           RowBox[{"16", " ", "f4", " ", 
             SuperscriptBox["g3", "4"], " ", "k1", " ", "v6"}], "-", 
           RowBox[{"6", " ", 
             SuperscriptBox["g2", "2"], " ", 
             SuperscriptBox["g3", "4"], " ", "k1", " ", "v6"}], "+", 
           RowBox[{"2", " ", "g1", " ", 
             SuperscriptBox["g3", "5"], " ", "k1", " ", "v6"}], "+", 
           RowBox[{"16", " ", 
             SuperscriptBox["f6", "2"], " ", "g2", " ", "g3", " ", "k2", " ", 
             "v6"}], "-", 
           RowBox[{"16", " ", "f5", " ", "f6", " ", 
             SuperscriptBox["g3", "2"], " ", "k2", " ", "v6"}], "-", 
           RowBox[{"4", " ", "f5", " ", 
             SuperscriptBox["g3", "4"], " ", "k2", " ", "v6"}], "-", 
           RowBox[{"g2", " ", 
             SuperscriptBox["g3", "5"], " ", "k2", " ", "v6"}], "+", 
           RowBox[{"32", " ", 
             SuperscriptBox["f6", "2"], " ", 
             SuperscriptBox["g3", "2"], " ", "k3", " ", "v6"}], "+", 
           RowBox[{"16", " ", "f6", " ", 
             SuperscriptBox["g3", "4"], " ", "k3", " ", "v6"}], "+", 
           RowBox[{"2", " ", 
             SuperscriptBox["g3", "6"], " ", "k3", " ", "v6"}]}]}], "}"}], 
     Short[#, 8]& ], "line" -> 77, "sessionID" -> 33935327731729313462, 
   "byteCount" -> 806648, "size" -> 8, "stored" -> False, "expr" -> 
   Missing["NotStored"], "wrap" -> OutputSizeLimit`Defer, "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{{3.914423644102537*^9, 3.9144237015211277`*^9}, 
   3.914478425528034*^9, 3.914479372516109*^9, 3.9144900014926233`*^9, {
   3.9144915076878357`*^9, 3.914491520180841*^9}, 3.9144927582893553`*^9, 
   3.91449481632157*^9, 3.9144951874065332`*^9, 3.914650281377007*^9, 
   3.915100140162982*^9, 3.915104608271633*^9, 3.915106412281351*^9, 
   3.915109785759921*^9, 3.915691460544352*^9, 3.915693050737702*^9, 
   3.9157074857704163`*^9, 3.915711533041127*^9, 3.915714136106958*^9, 
   3.915715487274105*^9, 3.915720171805183*^9, 3.915775741632907*^9, 
   3.9168287650128727`*^9, 3.916829367050686*^9, 3.9169222515990467`*^9, 
   3.916924111950663*^9, 3.91698620838561*^9, 3.916987694819029*^9, 
   3.916988710090753*^9, 3.916993828694881*^9, 3.917084602083469*^9, 
   3.917439911258257*^9, 3.917444126428564*^9, 3.9194338133964987`*^9, 
   3.919764396088459*^9, 3.919859701364813*^9, 3.920377459331584*^9, 
   3.9210477204838037`*^9, 3.923032563038445*^9, 3.923236944136915*^9, 
   3.9233991487115917`*^9, 3.923400861428939*^9, 3.9240947106726227`*^9, 
   3.924330451170991*^9, 3.924604358629884*^9, 3.924687527048819*^9, 
   3.924692195180928*^9, 3.924694373948464*^9, 3.9290766875056887`*^9, 
   3.9300285002014513`*^9, 3.933674416538898*^9, 3.934547966972674*^9, 
   3.9357263136119843`*^9, 3.9410024145472403`*^9, 3.941114266623069*^9, 
   3.9411149076662416`*^9},
 CellLabel->"Out[77]=",ExpressionUUID->"5b2f2887-5c50-48e3-bf58-5280cd3eb70a"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
   "Even", " ", "though", " ", "all", " ", "of", " ", "these", " ", 
    "equation", " ", "do", " ", "not", " ", "reduce", " ", "to", " ", "zero", 
    " ", "modulo", " ", "2"}], ",", " ", 
   RowBox[{
   "there", " ", "may", " ", "no", " ", "longer", " ", "be", " ", "linearly", 
    " ", 
    RowBox[{"independent", ".", " ", "To"}], " ", "find", " ", "another", " ",
     "basis", " ", "that", " ", "reduces", " ", "to", " ", "linearly", " ", 
    "independent", " ", "equations", " ", "modulo", " ", "2"}], ",", " ", 
   RowBox[{
   "we", " ", "compute", " ", "the", " ", "matrix", " ", "of", " ", 
    "coefficients", " ", "and", " ", "check", " ", "the", " ", "kernel", " ", 
    "of", " ", "the", " ", "matrix", " ", "modulo", " ", "2"}]}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.91744408557755*^9, 3.917444248514162*^9}},
 CellLabel->"In[78]:=",ExpressionUUID->"7aa7cd41-c367-4f23-992c-e90abcb4f084"],

Cell[BoxData[
 RowBox[{
  RowBox[{"flt", "=", 
   RowBox[{"Select", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"CoefficientList", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"a", "[", "i", "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", "8"}], "}"}]}], "]"}], ".", 
         "provrelationsvk"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "k1", ",", "k2", ",", "k3", ",", "k4", ",", "v1", ",", "v2", ",", 
          "v3", ",", "v4", ",", "v5", ",", "v6"}], "}"}]}], "]"}], "//", 
      "Flatten"}], ",", 
     RowBox[{
      RowBox[{"!", 
       RowBox[{"IntegerQ", "[", "#", "]"}]}], "&"}]}], "]"}]}], ";", 
  RowBox[{"lin", "=", 
   RowBox[{"Linearise", "[", 
    RowBox[{"flt", ",", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"a", "[", "i", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "8"}], "}"}]}], "]"}]}], "]"}]}], ";", 
  RowBox[{"ker", "=", 
   RowBox[{"Simp", "/@", 
    RowBox[{"RemDen", "/@", 
     RowBox[{"LinearAlgebraMod", "[", 
      RowBox[{"\"\<NullSpace\>\"", ",", "lin", ",", "2"}], "]"}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.914491603133953*^9, 3.914491614381847*^9}, 
   3.917443952889556*^9},
 CellLabel->"In[79]:=",ExpressionUUID->"1617b01f-a90a-4a35-857d-4f5804bec3cf"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
   "In", " ", "this", " ", "case", " ", "there", " ", "are", " ", "2", " ", 
    "elements", " ", "on", " ", "the", " ", 
    RowBox[{"kernel", ".", " ", "By"}], " ", "changing", " ", "the", " ", 
    "last", " ", "two", " ", "equations", " ", "by", " ", "a", " ", "linear", 
    " ", "combination", " ", "of", " ", "them", " ", "and", " ", "dividing", 
    " ", "by", " ", "a", " ", "half"}], ",", " ", 
   RowBox[{
   "we", " ", "get", " ", "a", " ", "system", " ", "of", " ", "linear", " ", 
    "relations", " ", "that", " ", "reduce", " ", "well", " ", "modulo", " ", 
    "2"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.917444254792006*^9, 3.917444323322385*^9}, {
  3.9174444939315987`*^9, 3.917444502920945*^9}},
 CellLabel->"In[80]:=",ExpressionUUID->"3a7a931d-dbee-46db-974c-7f7eecb1d38b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"relationsvk", "=", 
  RowBox[{"Join", "[", 
   RowBox[{
    RowBox[{"provrelationsvk", "[", 
     RowBox[{"[", 
      RowBox[{"1", ";;", "6"}], "]"}], "]"}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", "2"}], 
      RowBox[{"ker", ".", "provrelationsvk"}]}], "//", "Factor"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.914491616507655*^9, 3.9144916823325777`*^9}, {
   3.9144917256535*^9, 3.914491747041072*^9}, {3.9144918032043858`*^9, 
   3.9144918397345047`*^9}, {3.9174439633664503`*^9, 3.91744396691501*^9}, 
   3.9174440522828817`*^9},
 CellLabel->"In[81]:=",ExpressionUUID->"e97b6515-7203-466d-ad28-f20aace48ab2"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{"{", 
       RowBox[{
         RowBox[{
           RowBox[{"g1", " ", 
             SuperscriptBox["k1", "2"], " ", "k3"}], "+", 
           RowBox[{"g3", " ", "k1", " ", 
             SuperscriptBox["k3", "2"]}], "+", 
           RowBox[{"k3", " ", "v1"}], "-", 
           RowBox[{"k2", " ", "v2"}], "+", 
           RowBox[{"k1", " ", "v3"}]}], ",", 
         TemplateBox[{"6"}, "OutputSizeLimit`Skeleton"], ",", 
         RowBox[{
           RowBox[{
             RowBox[{"-", "128"}], " ", "f1", " ", "f5", " ", 
             SuperscriptBox["f6", "3"], " ", "g0", " ", 
             SuperscriptBox["k1", "3"]}], "-", 
           RowBox[{"128", " ", "f1", " ", "f4", " ", 
             SuperscriptBox["f6", "3"], " ", "g1", " ", 
             SuperscriptBox["k1", "3"]}], "+", 
           RowBox[{"128", " ", "f5", " ", 
             SuperscriptBox["f6", "3"], " ", 
             SuperscriptBox["g0", "2"], " ", "g1", " ", 
             SuperscriptBox["k1", "3"]}], "+", 
           RowBox[{"128", " ", "f4", " ", 
             SuperscriptBox["f6", "3"], " ", "g0", " ", 
             SuperscriptBox["g1", "2"], " ", 
             SuperscriptBox["k1", "3"]}], "+", 
           RowBox[{"64", " ", "f1", " ", "f4", " ", "f5", " ", 
             SuperscriptBox["f6", "2"], " ", "g2", " ", 
             SuperscriptBox["k1", "3"]}], "-", 
           RowBox[{"32", " ", "f1", " ", "f3", " ", 
             SuperscriptBox["f6", "3"], " ", "g2", " ", 
             SuperscriptBox["k1", "3"]}], "-", 
           RowBox[{"64", " ", "f4", " ", "f5", " ", 
             SuperscriptBox["f6", "2"], " ", "g0", " ", "g1", " ", "g2", " ", 
             
             SuperscriptBox["k1", "3"]}], "+", 
           RowBox[{"32", " ", "f3", " ", 
             SuperscriptBox["f6", "3"], " ", "g0", " ", "g1", " ", "g2", " ", 
             
             SuperscriptBox["k1", "3"]}], "-", 
           RowBox[{"48", " ", "f1", " ", 
             SuperscriptBox["f6", "3"], " ", "g1", " ", 
             SuperscriptBox["g2", "2"], " ", 
             SuperscriptBox["k1", "3"]}], "+", 
           RowBox[{"48", " ", 
             SuperscriptBox["f6", "3"], " ", "g0", " ", 
             SuperscriptBox["g1", "2"], " ", 
             SuperscriptBox["g2", "2"], " ", 
             SuperscriptBox["k1", "3"]}], "+", 
           RowBox[{"16", " ", "f1", " ", "f5", " ", 
             SuperscriptBox["f6", "2"], " ", 
             SuperscriptBox["g2", "3"], " ", 
             SuperscriptBox["k1", "3"]}], "-", 
           RowBox[{"16", " ", "f5", " ", 
             SuperscriptBox["f6", "2"], " ", "g0", " ", "g1", " ", 
             SuperscriptBox["g2", "3"], " ", 
             SuperscriptBox["k1", "3"]}], "-", 
           RowBox[{"192", " ", "f1", " ", "f4", " ", 
             SuperscriptBox["f5", "2"], " ", "f6", " ", "g3", " ", 
             SuperscriptBox["k1", "3"]}], "+", 
           RowBox[{"256", " ", "f1", " ", 
             SuperscriptBox["f4", "2"], " ", 
             SuperscriptBox["f6", "2"], " ", "g3", " ", 
             SuperscriptBox["k1", "3"]}], "+", 
           RowBox[{"32", " ", "f1", " ", "f3", " ", "f5", " ", 
             SuperscriptBox["f6", "2"], " ", "g3", " ", 
             SuperscriptBox["k1", "3"]}], "-", 
           RowBox[{"64", " ", "f3", " ", 
             SuperscriptBox["f6", "3"], " ", 
             SuperscriptBox["g0", "2"], " ", "g3", " ", 
             SuperscriptBox["k1", "3"]}], "+", 
           RowBox[{"192", " ", "f4", " ", 
             SuperscriptBox["f5", "2"], " ", "f6", " ", "g0", " ", "g1", " ", 
             "g3", " ", 
             SuperscriptBox["k1", "3"]}], "-", 
           RowBox[{"256", " ", 
             SuperscriptBox["f4", "2"], " ", 
             SuperscriptBox["f6", "2"], " ", "g0", " ", "g1", " ", "g3", " ", 
             
             SuperscriptBox["k1", "3"]}], "-", 
           RowBox[{"64", " ", "f3", " ", "f5", " ", 
             SuperscriptBox["f6", "2"], " ", "g0", " ", "g1", " ", "g3", " ", 
             
             SuperscriptBox["k1", "3"]}], "-", 
           RowBox[{"32", " ", "f1", " ", 
             SuperscriptBox["f6", "3"], " ", 
             SuperscriptBox["g1", "2"], " ", "g3", " ", 
             SuperscriptBox["k1", "3"]}], "+", 
           RowBox[{"32", " ", 
             SuperscriptBox["f6", "3"], " ", "g0", " ", 
             SuperscriptBox["g1", "3"], " ", "g3", " ", 
             SuperscriptBox["k1", "3"]}], "+", 
           RowBox[{"16", " ", "f3", " ", 
             SuperscriptBox["f5", "2"], " ", "f6", " ", "g0", " ", "g2", " ", 
             "g3", " ", 
             SuperscriptBox["k1", "3"]}], "+", 
           RowBox[{"16", " ", "f2", " ", "f5", " ", 
             SuperscriptBox["f6", "2"], " ", "g0", " ", "g2", " ", "g3", " ", 
             
             SuperscriptBox["k1", "3"]}], "-", 
           RowBox[{"128", " ", "f1", " ", 
             SuperscriptBox["f6", "3"], " ", "g0", " ", "g2", " ", "g3", " ", 
             
             SuperscriptBox["k1", "3"]}], "+", 
           TemplateBox[{"2221"}, "OutputSizeLimit`Skeleton"], "+", 
           RowBox[{"32", " ", "f4", " ", "f6", " ", 
             SuperscriptBox["g3", "4"], " ", "k2", " ", "v5"}], "+", 
           RowBox[{"10", " ", "f6", " ", 
             SuperscriptBox["g2", "2"], " ", 
             SuperscriptBox["g3", "4"], " ", "k2", " ", "v5"}], "-", 
           RowBox[{"4", " ", "f6", " ", "g1", " ", 
             SuperscriptBox["g3", "5"], " ", "k2", " ", "v5"}], "-", 
           RowBox[{"12", " ", "f5", " ", "g2", " ", 
             SuperscriptBox["g3", "5"], " ", "k2", " ", "v5"}], "+", 
           RowBox[{"4", " ", "f4", " ", 
             SuperscriptBox["g3", "6"], " ", "k2", " ", "v5"}], "+", 
           RowBox[{"16", " ", 
             SuperscriptBox["f6", "2"], " ", "g2", " ", 
             SuperscriptBox["g3", "3"], " ", "k3", " ", "v5"}], "+", 
           RowBox[{"8", " ", "f6", " ", "g2", " ", 
             SuperscriptBox["g3", "5"], " ", "k3", " ", "v5"}], "+", 
           RowBox[{"g2", " ", 
             SuperscriptBox["g3", "7"], " ", "k3", " ", "v5"}], "-", 
           RowBox[{"16", " ", 
             SuperscriptBox["f6", "2"], " ", "g1", " ", "g3", " ", "k1", " ", 
             "v6"}], "+", 
           
           RowBox[{"8", " ", "f5", " ", "f6", " ", "g2", " ", "g3", " ", "k1",
              " ", "v6"}], "-", 
           RowBox[{"24", " ", 
             SuperscriptBox["f5", "2"], " ", 
             SuperscriptBox["g3", "2"], " ", "k1", " ", "v6"}], "+", 
           RowBox[{"32", " ", "f4", " ", "f6", " ", 
             SuperscriptBox["g3", "2"], " ", "k1", " ", "v6"}], "+", 
           RowBox[{"12", " ", "f6", " ", 
             SuperscriptBox["g2", "2"], " ", 
             SuperscriptBox["g3", "2"], " ", "k1", " ", "v6"}], "-", 
           RowBox[{"16", " ", "f5", " ", "g2", " ", 
             SuperscriptBox["g3", "3"], " ", "k1", " ", "v6"}], "+", 
           RowBox[{"8", " ", "f4", " ", 
             SuperscriptBox["g3", "4"], " ", "k1", " ", "v6"}], "+", 
           RowBox[{"g1", " ", 
             SuperscriptBox["g3", "5"], " ", "k1", " ", "v6"}], "+", 
           RowBox[{"8", " ", 
             SuperscriptBox["f6", "2"], " ", "g2", " ", "g3", " ", "k2", " ", 
             "v6"}], "-", 
           RowBox[{"8", " ", "f5", " ", "f6", " ", 
             SuperscriptBox["g3", "2"], " ", "k2", " ", "v6"}], "+", 
           RowBox[{"2", " ", "f6", " ", "g2", " ", 
             SuperscriptBox["g3", "3"], " ", "k2", " ", "v6"}], "-", 
           RowBox[{"2", " ", "f5", " ", 
             SuperscriptBox["g3", "4"], " ", "k2", " ", "v6"}], "+", 
           RowBox[{"16", " ", 
             SuperscriptBox["f6", "2"], " ", 
             SuperscriptBox["g3", "2"], " ", "k3", " ", "v6"}], "+", 
           RowBox[{"8", " ", "f6", " ", 
             SuperscriptBox["g3", "4"], " ", "k3", " ", "v6"}], "+", 
           RowBox[{
             SuperscriptBox["g3", "6"], " ", "k3", " ", "v6"}]}]}], "}"}], 
     Short[#, 8]& ], "line" -> 81, "sessionID" -> 33935327731729313462, 
   "byteCount" -> 785272, "size" -> 8, "stored" -> False, "expr" -> 
   Missing["NotStored"], "wrap" -> OutputSizeLimit`Defer, "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{
  3.914491617174177*^9, 3.914491682752334*^9, {3.9144917391893797`*^9, 
   3.914491748285438*^9}, 3.914491840670104*^9, 3.9144927594290247`*^9, 
   3.914494818928816*^9, 3.914495188441407*^9, 3.914650282458984*^9, 
   3.915100140999731*^9, 3.915104609095689*^9, 3.9151064141815987`*^9, 
   3.915109786820574*^9, 3.915691461389917*^9, 3.9156930515793953`*^9, 
   3.915707486618957*^9, 3.915711533980599*^9, 3.915714137303259*^9, 
   3.9157154889315643`*^9, 3.9157201726364517`*^9, 3.915775742534588*^9, 
   3.9168287652360363`*^9, 3.916829371965849*^9, 3.916922252715436*^9, 
   3.916924112922532*^9, 3.916986209351615*^9, 3.916987695792717*^9, 
   3.916988711058652*^9, 3.9169938296268873`*^9, 3.917084603182907*^9, 
   3.917439913287218*^9, 3.917444550149798*^9, 3.9194338148687553`*^9, 
   3.919764397076982*^9, 3.919859701966221*^9, 3.920377460022197*^9, 
   3.921047721069545*^9, 3.92303256373428*^9, 3.9232369448583527`*^9, 
   3.9233991493499813`*^9, 3.9234008620789623`*^9, 3.9240947113012867`*^9, 
   3.9243304517835817`*^9, 3.9246043592362947`*^9, 3.9246875281166773`*^9, 
   3.924692195813327*^9, 3.924694374647561*^9, 3.929076688099873*^9, 
   3.9300285008881683`*^9, 3.933674417805228*^9, 3.934547967633548*^9, 
   3.93572631753095*^9, 3.94100241522018*^9, 3.9411142672225113`*^9, 
   3.941114908347719*^9},
 CellLabel->"Out[81]=",ExpressionUUID->"56e7f711-f85c-4411-b8b8-090475492039"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
   "When", " ", "we", " ", "multiply", " ", "these", " ", "relations", " ", 
    "by", " ", 
    RowBox[{"{", 
     RowBox[{"k1", ",", " ", "k2", ",", " ", "k3", ",", " ", "k4"}], "}"}]}], 
   ",", " ", 
   RowBox[{"we", " ", "obtain", " ", "32", " ", "relations"}], ",", " ", 
   RowBox[{
   "for", " ", "which", " ", "they", " ", "may", " ", "be", " ", "at", " ", 
    "least", " ", "two", " ", "linearly", " ", "dependent", " ", "of", " ", 
    "the", " ", "rest", " ", 
    RowBox[{"(", 
     RowBox[{
     "as", " ", "the", " ", "space", " ", "has", " ", "dimension", " ", "30", 
      " ", "even", " ", "in", " ", "dimension", " ", "0"}], ")"}]}], ",", " ", 
   RowBox[{
   "but", " ", "we", " ", "can", " ", "also", " ", "get", " ", "additional", 
    " ", "relations", " ", "when", " ", "reducing", " ", "modulo", " ", 
    "2"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.9174446713153563`*^9, 3.9174447769227962`*^9}, {
  3.9174448333234587`*^9, 3.917444841744916*^9}},
 CellLabel->"In[82]:=",ExpressionUUID->"cf3cbfbe-5caa-451a-a363-b7a865a76ba1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"prov1OddEquationsVs", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Kt", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "*", 
       RowBox[{"relationsvk", "[", 
        RowBox[{"[", "j", "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", 
        RowBox[{"Length", "[", "relationsvk", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "Kt", "]"}]}], "}"}]}], "]"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.914491892390141*^9, 3.914491905930818*^9}, {
   3.917444056147807*^9, 3.917444058142583*^9}, 3.917444878502573*^9},
 CellLabel->"In[83]:=",ExpressionUUID->"96933f80-11f5-44af-9a35-50029c683e7c"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "We", " ", "compute", " ", "the", " ", "linear", " ", "relations", " ", 
   "in", " ", "characteristic", " ", "0", " ", "first"}], "*)"}]], "Input",
 CellChangeTimes->{{3.917444902181142*^9, 3.91744492084899*^9}, {
  3.917444984852666*^9, 3.917444986496338*^9}},
 CellLabel->"In[84]:=",ExpressionUUID->"4610613d-62fd-4fe5-8ac8-f3f9c4e28344"],

Cell[BoxData[
 RowBox[{
  RowBox[{"flt", "=", 
   RowBox[{"Select", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"CoefficientList", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"a", "[", "i", "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", "33"}], "}"}]}], "]"}], ".", 
         RowBox[{"Join", "[", 
          RowBox[{"prov1OddEquationsVs", ",", 
           RowBox[{"{", "Kummer", "}"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{
         "k1", ",", "k2", ",", "k3", ",", "k4", ",", "v1", ",", "v2", ",", 
          "v3", ",", "v4", ",", "v5", ",", "v6"}], "}"}]}], "]"}], "//", 
      "Flatten"}], ",", 
     RowBox[{
      RowBox[{"!", 
       RowBox[{"IntegerQ", "[", "#", "]"}]}], "&"}]}], "]"}]}], ";", 
  RowBox[{"lin", "=", 
   RowBox[{"Linearise", "[", 
    RowBox[{"flt", ",", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"a", "[", "i", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "33"}], "}"}]}], "]"}]}], "]"}]}], ";", 
  RowBox[{"ker", "=", 
   RowBox[{"Simp", "/@", 
    RowBox[{"RemDen", "/@", 
     RowBox[{"NullSpace", "[", "lin", "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9144940639155827`*^9, 3.9144940983037558`*^9}, 
   3.917444879287962*^9},
 CellLabel->"In[85]:=",ExpressionUUID->"6fb17a3c-7343-4889-a519-4f100f55d113"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "We", " ", "then", " ", "obtain", " ", "relations", " ", "that", " ", "are",
    " ", "independent", " ", "in", " ", "characteristic", " ", "zero"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.917444997682065*^9, 3.917445024656752*^9}, {
  3.917445192200045*^9, 3.917445203684936*^9}},
 CellLabel->"In[86]:=",ExpressionUUID->"fedd62d0-5333-4800-87bf-c6d6ccd2a897"],

Cell[BoxData[
 RowBox[{
  RowBox[{"prov2OddEquationsVs", "=", 
   RowBox[{"prov1OddEquationsVs", "[", 
    RowBox[{"[", 
     RowBox[{"Complement", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{"i", ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "32"}], "}"}]}], "]"}], ",", 
       RowBox[{"Flatten", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Position", "[", 
           RowBox[{"#", ",", "1"}], "]"}], "&"}], "/@", "ker"}], "]"}]}], 
      "]"}], "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.914494157035205*^9, 3.914494245223674*^9}, 
   3.9174448799913273`*^9, 3.917445104127541*^9},
 CellLabel->"In[87]:=",ExpressionUUID->"76ff2bdb-a170-4394-a78c-f86b0108f742"],

Cell[BoxData[
 RowBox[{
  RowBox[{"flt", "=", 
   RowBox[{"Select", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"CoefficientList", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"a", "[", "i", "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", "31"}], "}"}]}], "]"}], ".", 
         RowBox[{"Join", "[", 
          RowBox[{"prov2OddEquationsVs", ",", 
           RowBox[{"{", "Kummer", "}"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{
         "k1", ",", "k2", ",", "k3", ",", "k4", ",", "v1", ",", "v2", ",", 
          "v3", ",", "v4", ",", "v5", ",", "v6"}], "}"}]}], "]"}], "//", 
      "Flatten"}], ",", 
     RowBox[{
      RowBox[{"!", 
       RowBox[{"IntegerQ", "[", "#", "]"}]}], "&"}]}], "]"}]}], ";", 
  RowBox[{"lin", "=", 
   RowBox[{"Linearise", "[", 
    RowBox[{"flt", ",", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"a", "[", "i", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "31"}], "}"}]}], "]"}]}], "]"}]}], ";", 
  RowBox[{"ker", "=", 
   RowBox[{"RemoveCommonFactors", "/@", 
    RowBox[{"Factor2", "/@", 
     RowBox[{"RemDen", "/@", 
      RowBox[{"LinearAlgebraMod", "[", 
       RowBox[{"\"\<NullSpace\>\"", ",", "lin", ",", "2"}], "]"}]}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.914495905574545*^9, 3.914495913244089*^9}, 
   3.917445106115348*^9},
 CellLabel->"In[88]:=",ExpressionUUID->"63f8e91c-db20-4438-8967-44db2c7c4740"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
   "There", " ", "is", " ", "one", " ", "relation", " ", "that", " ", "is", 
    " ", "dependent", " ", "that", " ", "the", " ", "others", " ", "in", " ", 
    "characteristic", " ", "2.", " ", "Substituting", " ", "it", " ", "in"}], 
   ",", " ", 
   RowBox[{"we", " ", "obtain", " ", "independent", " ", "relations"}]}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.917445426795024*^9, 3.917445521087315*^9}, {
  3.91744597938678*^9, 3.917445989437426*^9}},
 CellLabel->"In[89]:=",ExpressionUUID->"39756fd8-28e9-44f5-8742-d98ac80e30c2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"newelement", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"1", "/", "2"}], 
    RowBox[{
     RowBox[{"Join", "[", 
      RowBox[{"prov2OddEquationsVs", ",", 
       RowBox[{"{", "Kummer", "}"}]}], "]"}], ".", 
     RowBox[{"ker", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}]}], "//", "Factor"}]}]], "Input",
 CellChangeTimes->{{3.91449587705825*^9, 3.914495890136869*^9}, {
   3.914495928975424*^9, 3.9144959362000103`*^9}, 3.917445107073009*^9},
 CellLabel->"In[90]:=",ExpressionUUID->"cef0c1b6-a577-4fc4-97bf-f220441a4c77"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{
       RowBox[{
        "48", " ", "f1", " ", "f4", " ", "f5", " ", "f6", " ", "g1", " ", 
         SuperscriptBox["g3", "2"], " ", 
         SuperscriptBox["k1", "4"]}], "-", 
       RowBox[{"8", " ", "f1", " ", "f3", " ", 
         SuperscriptBox["f6", "2"], " ", "g1", " ", 
         SuperscriptBox["g3", "2"], " ", 
         SuperscriptBox["k1", "4"]}], "-", 
       RowBox[{"48", " ", "f4", " ", "f5", " ", "f6", " ", "g0", " ", 
         SuperscriptBox["g1", "2"], " ", 
         SuperscriptBox["g3", "2"], " ", 
         SuperscriptBox["k1", "4"]}], "+", 
       RowBox[{"8", " ", "f3", " ", 
         SuperscriptBox["f6", "2"], " ", "g0", " ", 
         SuperscriptBox["g1", "2"], " ", 
         SuperscriptBox["g3", "2"], " ", 
         SuperscriptBox["k1", "4"]}], "+", 
       RowBox[{"8", " ", "f1", " ", 
         SuperscriptBox["f6", "2"], " ", 
         SuperscriptBox["g1", "2"], " ", "g2", " ", 
         SuperscriptBox["g3", "2"], " ", 
         SuperscriptBox["k1", "4"]}], "-", 
       RowBox[{"8", " ", 
         SuperscriptBox["f6", "2"], " ", "g0", " ", 
         SuperscriptBox["g1", "3"], " ", "g2", " ", 
         SuperscriptBox["g3", "2"], " ", 
         SuperscriptBox["k1", "4"]}], "+", 
       RowBox[{"12", " ", "f1", " ", "f5", " ", "f6", " ", "g1", " ", 
         SuperscriptBox["g2", "2"], " ", 
         SuperscriptBox["g3", "2"], " ", 
         SuperscriptBox["k1", "4"]}], "-", 
       RowBox[{"12", " ", "f5", " ", "f6", " ", "g0", " ", 
         SuperscriptBox["g1", "2"], " ", 
         SuperscriptBox["g2", "2"], " ", 
         SuperscriptBox["g3", "2"], " ", 
         SuperscriptBox["k1", "4"]}], "+", 
       RowBox[{"12", " ", "f3", " ", 
         SuperscriptBox["f5", "2"], " ", "g0", " ", "g1", " ", 
         SuperscriptBox["g3", "3"], " ", 
         SuperscriptBox["k1", "4"]}], "+", 
       RowBox[{
        "12", " ", "f2", " ", "f5", " ", "f6", " ", "g0", " ", "g1", " ", 
         SuperscriptBox["g3", "3"], " ", 
         SuperscriptBox["k1", "4"]}], "+", 
       RowBox[{"12", " ", "f1", " ", 
         SuperscriptBox["f6", "2"], " ", "g0", " ", "g1", " ", 
         SuperscriptBox["g3", "3"], " ", 
         SuperscriptBox["k1", "4"]}], "+", 
       RowBox[{"30", " ", "f1", " ", "f5", " ", "f6", " ", 
         SuperscriptBox["g1", "2"], " ", 
         SuperscriptBox["g3", "3"], " ", 
         SuperscriptBox["k1", "4"]}], "+", 
       RowBox[{"8", " ", "f0", " ", 
         SuperscriptBox["f6", "2"], " ", 
         SuperscriptBox["g1", "2"], " ", 
         SuperscriptBox["g3", "3"], " ", 
         SuperscriptBox["k1", "4"]}], "-", 
       RowBox[{"4", " ", 
         SuperscriptBox["f6", "2"], " ", 
         SuperscriptBox["g0", "2"], " ", 
         SuperscriptBox["g1", "2"], " ", 
         SuperscriptBox["g3", "3"], " ", 
         SuperscriptBox["k1", "4"]}], "-", 
       RowBox[{"18", " ", "f5", " ", "f6", " ", "g0", " ", 
         SuperscriptBox["g1", "3"], " ", 
         SuperscriptBox["g3", "3"], " ", 
         SuperscriptBox["k1", "4"]}], "+", 
       RowBox[{
        "16", " ", "f1", " ", "f4", " ", "f6", " ", "g1", " ", "g2", " ", 
         SuperscriptBox["g3", "3"], " ", 
         SuperscriptBox["k1", "4"]}], "+", 
       RowBox[{"6", " ", "f5", " ", "f6", " ", 
         SuperscriptBox["g0", "2"], " ", "g1", " ", "g2", " ", 
         SuperscriptBox["g3", "3"], " ", 
         SuperscriptBox["k1", "4"]}], "-", 
       RowBox[{"12", " ", 
         SuperscriptBox["f5", "2"], " ", "g0", " ", 
         SuperscriptBox["g1", "2"], " ", "g2", " ", 
         SuperscriptBox["g3", "3"], " ", 
         SuperscriptBox["k1", "4"]}], "-", 
       RowBox[{"16", " ", "f4", " ", "f6", " ", "g0", " ", 
         SuperscriptBox["g1", "2"], " ", "g2", " ", 
         SuperscriptBox["g3", "3"], " ", 
         SuperscriptBox["k1", "4"]}], "+", 
       RowBox[{"4", " ", "f1", " ", "f6", " ", "g1", " ", 
         SuperscriptBox["g2", "3"], " ", 
         SuperscriptBox["g3", "3"], " ", 
         SuperscriptBox["k1", "4"]}], "-", 
       RowBox[{"4", " ", "f6", " ", "g0", " ", 
         SuperscriptBox["g1", "2"], " ", 
         SuperscriptBox["g2", "3"], " ", 
         SuperscriptBox["g3", "3"], " ", 
         SuperscriptBox["k1", "4"]}], "-", 
       RowBox[{"8", " ", "f1", " ", "f4", " ", "f6", " ", "g0", " ", 
         SuperscriptBox["g3", "4"], " ", 
         SuperscriptBox["k1", "4"]}], "+", 
       TemplateBox[{"3135"}, "OutputSizeLimit`Skeleton"], "+", 
       RowBox[{"8", " ", "f6", " ", 
         SuperscriptBox["g3", "6"], " ", 
         SuperscriptBox["k3", "2"], " ", "v5"}], "+", 
       RowBox[{
         SuperscriptBox["g3", "8"], " ", 
         SuperscriptBox["k3", "2"], " ", "v5"}], "+", 
       RowBox[{"6", " ", "f5", " ", "g1", " ", 
         SuperscriptBox["g3", "3"], " ", 
         SuperscriptBox["k1", "2"], " ", "v6"}], "+", 
       RowBox[{"2", " ", "g1", " ", "g2", " ", 
         SuperscriptBox["g3", "4"], " ", 
         SuperscriptBox["k1", "2"], " ", "v6"}], "-", 
       RowBox[{"g0", " ", 
         SuperscriptBox["g3", "5"], " ", 
         SuperscriptBox["k1", "2"], " ", "v6"}], "-", 
       RowBox[{"8", " ", 
         SuperscriptBox["f6", "2"], " ", "g1", " ", "g3", " ", "k1", " ", 
         "k2", " ", "v6"}], "+", 
       RowBox[{
        "4", " ", "f5", " ", "f6", " ", "g2", " ", "g3", " ", "k1", " ", "k2",
          " ", "v6"}], "-", 
       RowBox[{"12", " ", 
         SuperscriptBox["f5", "2"], " ", 
         SuperscriptBox["g3", "2"], " ", "k1", " ", "k2", " ", "v6"}], "+", 
       RowBox[{"16", " ", "f4", " ", "f6", " ", 
         SuperscriptBox["g3", "2"], " ", "k1", " ", "k2", " ", "v6"}], "+", 
       RowBox[{"6", " ", "f6", " ", 
         SuperscriptBox["g2", "2"], " ", 
         SuperscriptBox["g3", "2"], " ", "k1", " ", "k2", " ", "v6"}], "+", 
       RowBox[{"2", " ", "f6", " ", "g1", " ", 
         SuperscriptBox["g3", "3"], " ", "k1", " ", "k2", " ", "v6"}], "-", 
       RowBox[{"8", " ", "f5", " ", "g2", " ", 
         SuperscriptBox["g3", "3"], " ", "k1", " ", "k2", " ", "v6"}], "+", 
       RowBox[{"4", " ", "f4", " ", 
         SuperscriptBox["g3", "4"], " ", "k1", " ", "k2", " ", "v6"}], "+", 
       RowBox[{"g1", " ", 
         SuperscriptBox["g3", "5"], " ", "k1", " ", "k2", " ", "v6"}], "+", 
       RowBox[{"4", " ", 
         SuperscriptBox["f6", "2"], " ", "g2", " ", "g3", " ", 
         SuperscriptBox["k2", "2"], " ", "v6"}], "-", 
       RowBox[{"4", " ", "f5", " ", "f6", " ", 
         SuperscriptBox["g3", "2"], " ", 
         SuperscriptBox["k2", "2"], " ", "v6"}], "+", 
       RowBox[{"f6", " ", "g2", " ", 
         SuperscriptBox["g3", "3"], " ", 
         SuperscriptBox["k2", "2"], " ", "v6"}], "-", 
       RowBox[{"f5", " ", 
         SuperscriptBox["g3", "4"], " ", 
         SuperscriptBox["k2", "2"], " ", "v6"}], "+", 
       RowBox[{"6", " ", "f5", " ", 
         SuperscriptBox["g3", "4"], " ", "k1", " ", "k3", " ", "v6"}], "+", 
       RowBox[{"3", " ", "g2", " ", 
         SuperscriptBox["g3", "5"], " ", "k1", " ", "k3", " ", "v6"}], "+", 
       RowBox[{"8", " ", 
         SuperscriptBox["f6", "2"], " ", 
         SuperscriptBox["g3", "2"], " ", "k2", " ", "k3", " ", "v6"}], "+", 
       RowBox[{"6", " ", "f6", " ", 
         SuperscriptBox["g3", "4"], " ", "k2", " ", "k3", " ", "v6"}], "+", 
       RowBox[{
         SuperscriptBox["g3", "6"], " ", "k2", " ", "k3", " ", "v6"}]}], 
     Short[#, 8]& ], "line" -> 90, "sessionID" -> 33935327731729313462, 
   "byteCount" -> 670144, "size" -> 8, "stored" -> False, "expr" -> 
   Missing["NotStored"], "wrap" -> OutputSizeLimit`Defer, "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{
  3.914495880440103*^9, {3.914495931088943*^9, 3.914495936954142*^9}, 
   3.914650296694759*^9, 3.9151001565560017`*^9, 3.915104621850264*^9, 
   3.915106431261702*^9, 3.915109802221266*^9, 3.915691475125354*^9, 
   3.915693065592627*^9, 3.9157075013729277`*^9, 3.915711549954443*^9, 
   3.915714155057411*^9, 3.9157155093449593`*^9, 3.915720187589238*^9, 
   3.9157757572671824`*^9, 3.91682876620123*^9, 3.9168294147718678`*^9, 
   3.9169222723627377`*^9, 3.916924129148131*^9, 3.9169862240472937`*^9, 
   3.916987712486434*^9, 3.91698872663982*^9, 3.9169938443211927`*^9, 
   3.917084620145619*^9, 3.917439929368649*^9, 3.917446109862575*^9, 
   3.91943383645507*^9, 3.919764412812183*^9, 3.9198597165762377`*^9, 
   3.920377473329611*^9, 3.921047733667729*^9, 3.923032579999214*^9, 
   3.923236961158277*^9, 3.923399164639127*^9, 3.9234008748932056`*^9, 
   3.9240947249638767`*^9, 3.9243304651157303`*^9, 3.924604373381103*^9, 
   3.924687545275588*^9, 3.9246922096377583`*^9, 3.924694387943551*^9, 
   3.929076701656478*^9, 3.930028516634639*^9, 3.9336744421718807`*^9, 
   3.934547984267527*^9, 3.93572637421021*^9, 3.941002430647705*^9, 
   3.941114285454397*^9, 3.941114923830905*^9},
 CellLabel->"Out[90]=",ExpressionUUID->"6d5ada69-b2ad-46d7-a045-5c3864cc3cfb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"OddEquationsVs", "=", 
  RowBox[{"Append", "[", 
   RowBox[{
    RowBox[{"prov2OddEquationsVs", "[", 
     RowBox[{"[", 
      RowBox[{"Join", "[", 
       RowBox[{"Complement", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{"i", ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", "30"}], "}"}]}], "]"}], ",", 
         RowBox[{"Flatten", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Position", "[", 
             RowBox[{"#", ",", "1"}], "]"}], "&"}], "/@", "ker"}], "]"}]}], 
        "]"}], "]"}], "]"}], "]"}], ",", "newelement"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.914495692495638*^9, 3.914495870099456*^9}, {
   3.914495940907797*^9, 3.914495942507063*^9}, 3.917445108699006*^9, 
   3.917446119857551*^9},
 CellLabel->"In[91]:=",ExpressionUUID->"8d7be521-7ee2-4fca-b2ea-31d8361b182f"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{"{", 
       RowBox[{
         RowBox[{"k1", " ", 
           RowBox[{"(", 
             RowBox[{
               RowBox[{"g1", " ", 
                 SuperscriptBox["k1", "2"], " ", "k3"}], "+", 
               RowBox[{"g3", " ", "k1", " ", 
                 SuperscriptBox["k3", "2"]}], "+", 
               RowBox[{"k3", " ", "v1"}], "-", 
               RowBox[{"k2", " ", "v2"}], "+", 
               RowBox[{"k1", " ", "v3"}]}], ")"}]}], ",", 
         TemplateBox[{"28"}, "OutputSizeLimit`Skeleton"], ",", 
         RowBox[{
           
           RowBox[{"48", " ", "f1", " ", "f4", " ", "f5", " ", "f6", " ", 
             "g1", " ", 
             SuperscriptBox["g3", "2"], " ", 
             SuperscriptBox["k1", "4"]}], "-", 
           RowBox[{"8", " ", "f1", " ", "f3", " ", 
             SuperscriptBox["f6", "2"], " ", "g1", " ", 
             SuperscriptBox["g3", "2"], " ", 
             SuperscriptBox["k1", "4"]}], "-", 
           RowBox[{"48", " ", "f4", " ", "f5", " ", "f6", " ", "g0", " ", 
             SuperscriptBox["g1", "2"], " ", 
             SuperscriptBox["g3", "2"], " ", 
             SuperscriptBox["k1", "4"]}], "+", 
           RowBox[{"8", " ", "f3", " ", 
             SuperscriptBox["f6", "2"], " ", "g0", " ", 
             SuperscriptBox["g1", "2"], " ", 
             SuperscriptBox["g3", "2"], " ", 
             SuperscriptBox["k1", "4"]}], "+", 
           RowBox[{"8", " ", "f1", " ", 
             SuperscriptBox["f6", "2"], " ", 
             SuperscriptBox["g1", "2"], " ", "g2", " ", 
             SuperscriptBox["g3", "2"], " ", 
             SuperscriptBox["k1", "4"]}], "-", 
           RowBox[{"8", " ", 
             SuperscriptBox["f6", "2"], " ", "g0", " ", 
             SuperscriptBox["g1", "3"], " ", "g2", " ", 
             SuperscriptBox["g3", "2"], " ", 
             SuperscriptBox["k1", "4"]}], "+", 
           RowBox[{"12", " ", "f1", " ", "f5", " ", "f6", " ", "g1", " ", 
             SuperscriptBox["g2", "2"], " ", 
             SuperscriptBox["g3", "2"], " ", 
             SuperscriptBox["k1", "4"]}], "-", 
           RowBox[{"12", " ", "f5", " ", "f6", " ", "g0", " ", 
             SuperscriptBox["g1", "2"], " ", 
             SuperscriptBox["g2", "2"], " ", 
             SuperscriptBox["g3", "2"], " ", 
             SuperscriptBox["k1", "4"]}], "+", 
           RowBox[{"12", " ", "f3", " ", 
             SuperscriptBox["f5", "2"], " ", "g0", " ", "g1", " ", 
             SuperscriptBox["g3", "3"], " ", 
             SuperscriptBox["k1", "4"]}], "+", 
           
           RowBox[{"12", " ", "f2", " ", "f5", " ", "f6", " ", "g0", " ", 
             "g1", " ", 
             SuperscriptBox["g3", "3"], " ", 
             SuperscriptBox["k1", "4"]}], "+", 
           RowBox[{"12", " ", "f1", " ", 
             SuperscriptBox["f6", "2"], " ", "g0", " ", "g1", " ", 
             SuperscriptBox["g3", "3"], " ", 
             SuperscriptBox["k1", "4"]}], "+", 
           RowBox[{"30", " ", "f1", " ", "f5", " ", "f6", " ", 
             SuperscriptBox["g1", "2"], " ", 
             SuperscriptBox["g3", "3"], " ", 
             SuperscriptBox["k1", "4"]}], "+", 
           RowBox[{"8", " ", "f0", " ", 
             SuperscriptBox["f6", "2"], " ", 
             SuperscriptBox["g1", "2"], " ", 
             SuperscriptBox["g3", "3"], " ", 
             SuperscriptBox["k1", "4"]}], "-", 
           RowBox[{"4", " ", 
             SuperscriptBox["f6", "2"], " ", 
             SuperscriptBox["g0", "2"], " ", 
             SuperscriptBox["g1", "2"], " ", 
             SuperscriptBox["g3", "3"], " ", 
             SuperscriptBox["k1", "4"]}], "-", 
           RowBox[{"18", " ", "f5", " ", "f6", " ", "g0", " ", 
             SuperscriptBox["g1", "3"], " ", 
             SuperscriptBox["g3", "3"], " ", 
             SuperscriptBox["k1", "4"]}], "+", 
           RowBox[{
            "16", " ", "f1", " ", "f4", " ", "f6", " ", "g1", " ", "g2", " ", 
             
             SuperscriptBox["g3", "3"], " ", 
             SuperscriptBox["k1", "4"]}], "+", 
           RowBox[{"6", " ", "f5", " ", "f6", " ", 
             SuperscriptBox["g0", "2"], " ", "g1", " ", "g2", " ", 
             SuperscriptBox["g3", "3"], " ", 
             SuperscriptBox["k1", "4"]}], "-", 
           RowBox[{"12", " ", 
             SuperscriptBox["f5", "2"], " ", "g0", " ", 
             SuperscriptBox["g1", "2"], " ", "g2", " ", 
             SuperscriptBox["g3", "3"], " ", 
             SuperscriptBox["k1", "4"]}], "-", 
           RowBox[{"16", " ", "f4", " ", "f6", " ", "g0", " ", 
             SuperscriptBox["g1", "2"], " ", "g2", " ", 
             SuperscriptBox["g3", "3"], " ", 
             SuperscriptBox["k1", "4"]}], "+", 
           RowBox[{"4", " ", "f1", " ", "f6", " ", "g1", " ", 
             SuperscriptBox["g2", "3"], " ", 
             SuperscriptBox["g3", "3"], " ", 
             SuperscriptBox["k1", "4"]}], "-", 
           RowBox[{"4", " ", "f6", " ", "g0", " ", 
             SuperscriptBox["g1", "2"], " ", 
             SuperscriptBox["g2", "3"], " ", 
             SuperscriptBox["g3", "3"], " ", 
             SuperscriptBox["k1", "4"]}], "-", 
           RowBox[{"8", " ", "f1", " ", "f4", " ", "f6", " ", "g0", " ", 
             SuperscriptBox["g3", "4"], " ", 
             SuperscriptBox["k1", "4"]}], "+", 
           TemplateBox[{"3136"}, "OutputSizeLimit`Skeleton"], "+", 
           RowBox[{
             SuperscriptBox["g3", "8"], " ", 
             SuperscriptBox["k3", "2"], " ", "v5"}], "+", 
           RowBox[{"6", " ", "f5", " ", "g1", " ", 
             SuperscriptBox["g3", "3"], " ", 
             SuperscriptBox["k1", "2"], " ", "v6"}], "+", 
           RowBox[{"2", " ", "g1", " ", "g2", " ", 
             SuperscriptBox["g3", "4"], " ", 
             SuperscriptBox["k1", "2"], " ", "v6"}], "-", 
           RowBox[{"g0", " ", 
             SuperscriptBox["g3", "5"], " ", 
             SuperscriptBox["k1", "2"], " ", "v6"}], "-", 
           RowBox[{"8", " ", 
             SuperscriptBox["f6", "2"], " ", "g1", " ", "g3", " ", "k1", " ", 
             "k2", " ", "v6"}], "+", 
           
           RowBox[{"4", " ", "f5", " ", "f6", " ", "g2", " ", "g3", " ", "k1",
              " ", "k2", " ", "v6"}], "-", 
           RowBox[{"12", " ", 
             SuperscriptBox["f5", "2"], " ", 
             SuperscriptBox["g3", "2"], " ", "k1", " ", "k2", " ", "v6"}], 
           "+", 
           RowBox[{"16", " ", "f4", " ", "f6", " ", 
             SuperscriptBox["g3", "2"], " ", "k1", " ", "k2", " ", "v6"}], 
           "+", 
           RowBox[{"6", " ", "f6", " ", 
             SuperscriptBox["g2", "2"], " ", 
             SuperscriptBox["g3", "2"], " ", "k1", " ", "k2", " ", "v6"}], 
           "+", 
           RowBox[{"2", " ", "f6", " ", "g1", " ", 
             SuperscriptBox["g3", "3"], " ", "k1", " ", "k2", " ", "v6"}], 
           "-", 
           RowBox[{"8", " ", "f5", " ", "g2", " ", 
             SuperscriptBox["g3", "3"], " ", "k1", " ", "k2", " ", "v6"}], 
           "+", 
           RowBox[{"4", " ", "f4", " ", 
             SuperscriptBox["g3", "4"], " ", "k1", " ", "k2", " ", "v6"}], 
           "+", 
           RowBox[{"g1", " ", 
             SuperscriptBox["g3", "5"], " ", "k1", " ", "k2", " ", "v6"}], 
           "+", 
           RowBox[{"4", " ", 
             SuperscriptBox["f6", "2"], " ", "g2", " ", "g3", " ", 
             SuperscriptBox["k2", "2"], " ", "v6"}], "-", 
           RowBox[{"4", " ", "f5", " ", "f6", " ", 
             SuperscriptBox["g3", "2"], " ", 
             SuperscriptBox["k2", "2"], " ", "v6"}], "+", 
           RowBox[{"f6", " ", "g2", " ", 
             SuperscriptBox["g3", "3"], " ", 
             SuperscriptBox["k2", "2"], " ", "v6"}], "-", 
           RowBox[{"f5", " ", 
             SuperscriptBox["g3", "4"], " ", 
             SuperscriptBox["k2", "2"], " ", "v6"}], "+", 
           RowBox[{"6", " ", "f5", " ", 
             SuperscriptBox["g3", "4"], " ", "k1", " ", "k3", " ", "v6"}], 
           "+", 
           RowBox[{"3", " ", "g2", " ", 
             SuperscriptBox["g3", "5"], " ", "k1", " ", "k3", " ", "v6"}], 
           "+", 
           RowBox[{"8", " ", 
             SuperscriptBox["f6", "2"], " ", 
             SuperscriptBox["g3", "2"], " ", "k2", " ", "k3", " ", "v6"}], 
           "+", 
           RowBox[{"6", " ", "f6", " ", 
             SuperscriptBox["g3", "4"], " ", "k2", " ", "k3", " ", "v6"}], 
           "+", 
           RowBox[{
             SuperscriptBox["g3", "6"], " ", "k2", " ", "k3", " ", "v6"}]}]}],
        "}"}], Short[#, 8]& ], "line" -> 91, "sessionID" -> 
   33935327731729313462, "byteCount" -> 2825048, "size" -> 8, "stored" -> 
   False, "expr" -> Missing["NotStored"], "wrap" -> OutputSizeLimit`Defer, 
   "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{{3.914495761667804*^9, 3.914495826474226*^9}, 
   3.914495865848413*^9, 3.914495943117087*^9, 3.914650296838089*^9, 
   3.9151001567139473`*^9, 3.915104622004695*^9, 3.9151064314328012`*^9, 
   3.915109802408326*^9, 3.915691475285194*^9, 3.915693065741042*^9, 
   3.9157075015207777`*^9, 3.9157115501109467`*^9, 3.915714155242752*^9, 
   3.915715509511939*^9, 3.915720187831715*^9, 3.915775757440098*^9, 
   3.9168287663418617`*^9, 3.9168294150682497`*^9, 3.916922272549074*^9, 
   3.916924129337216*^9, 3.916986224236168*^9, 3.9169877126665154`*^9, 
   3.916988726812088*^9, 3.916993844498908*^9, 3.9170846204402246`*^9, 
   3.917439929522708*^9, 3.9174461502379503`*^9, 3.9194338365949183`*^9, 
   3.919764413011907*^9, 3.919859716713419*^9, 3.9203774735077257`*^9, 
   3.921047733773581*^9, 3.9230325801742983`*^9, 3.923236961421238*^9, 
   3.923399164804268*^9, 3.923400875045499*^9, 3.924094725106389*^9, 
   3.924330465261485*^9, 3.924604373543404*^9, 3.9246875454315968`*^9, 
   3.924692209798828*^9, 3.9246943880641623`*^9, 3.929076701804409*^9, 
   3.9300285167787447`*^9, 3.933674442389943*^9, 3.934547984384274*^9, 
   3.935726374886457*^9, 3.941002430779255*^9, 3.941114285612844*^9, 
   3.941114923958926*^9},
 CellLabel->"Out[91]=",ExpressionUUID->"9a67d153-8b97-402c-9aa3-8979047eec99"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "OddEquationsVs", "]"}]], "Input",
 CellChangeTimes->{{3.917446172338793*^9, 3.9174461775837507`*^9}},
 CellLabel->"In[92]:=",ExpressionUUID->"5f72f3da-78b1-42b5-b02a-983209320d13"],

Cell[BoxData["30"], "Output",
 CellChangeTimes->{3.917446178338408*^9, 3.919433836674817*^9, 
  3.919764413116496*^9, 3.919859716770857*^9, 3.920377473620315*^9, 
  3.921047733842041*^9, 3.923032580271158*^9, 3.923236961550226*^9, 
  3.92339916491572*^9, 3.923400875157577*^9, 3.9240947251837387`*^9, 
  3.924330465350052*^9, 3.924604373650022*^9, 3.924687545546349*^9, 
  3.924692209860301*^9, 3.924694388140032*^9, 3.9290767018858757`*^9, 
  3.930028516861676*^9, 3.933674442491991*^9, 3.934547984464529*^9, 
  3.935726375081946*^9, 3.9410024308151217`*^9, 3.941114285660121*^9, 
  3.941114923993804*^9},
 CellLabel->"Out[92]=",ExpressionUUID->"2cb6b959-7342-4b83-91a1-834c8aa3bd90"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "We", " ", "now", " ", "proceed", " ", "to", " ", "compute", " ", "the", 
   " ", "equations", " ", "that", " ", "come", " ", "from", " ", "the", " ", 
   "even", " ", "equations"}], "*)"}]], "Input",
 CellChangeTimes->{{3.917446251294948*^9, 3.917446260148161*^9}, 
   3.9174464119592323`*^9, {3.9174464544957933`*^9, 3.9174464674536657`*^9}},
 CellLabel->"In[93]:=",ExpressionUUID->"c7940f2a-523b-43a8-8e2c-d6763dc63918"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"prov1EvenEquationsVs", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"#", "[", 
     RowBox[{"[", 
      RowBox[{"-", "1"}], "]"}], "]"}], "&"}], "/@", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"EvenEquationsBs", "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"EvenEquationsBs", "/.", "rulesbtov"}], ")"}], "/", 
           "Kummer"}], "//", "Factor2"}], ")"}], "Kummer"}]}], "/.", 
      "rulesbtov"}], "//", "Factor"}], ")"}]}]}]], "Input",
 CellChangeTimes->{3.917446486877063*^9},
 CellLabel->"In[94]:=",ExpressionUUID->"5ac80be0-f893-4e9e-93ac-6231d1d707c8"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{"{", 
       RowBox[{
         RowBox[{
           RowBox[{"f2", " ", 
             SuperscriptBox["k1", "4"]}], "+", 
           RowBox[{"f3", " ", 
             SuperscriptBox["k1", "3"], " ", "k2"}], "+", 
           RowBox[{"f4", " ", 
             SuperscriptBox["k1", "2"], " ", 
             SuperscriptBox["k2", "2"]}], "+", 
           RowBox[{"f5", " ", "k1", " ", 
             SuperscriptBox["k2", "3"]}], "+", 
           RowBox[{"f6", " ", 
             SuperscriptBox["k2", "4"]}], "-", 
           RowBox[{"g1", " ", "g3", " ", 
             SuperscriptBox["k1", "3"], " ", "k3"}], "-", 
           RowBox[{"f5", " ", 
             SuperscriptBox["k1", "2"], " ", "k2", " ", "k3"}], "-", 
           RowBox[{"g2", " ", "g3", " ", 
             SuperscriptBox["k1", "2"], " ", "k2", " ", "k3"}], "-", 
           RowBox[{"2", " ", "f6", " ", "k1", " ", 
             SuperscriptBox["k2", "2"], " ", "k3"}], "-", 
           RowBox[{
             SuperscriptBox["g3", "2"], " ", "k1", " ", 
             SuperscriptBox["k2", "2"], " ", "k3"}], "+", 
           RowBox[{"f6", " ", 
             SuperscriptBox["k1", "2"], " ", 
             SuperscriptBox["k3", "2"]}], "+", 
           RowBox[{
             SuperscriptBox["k1", "3"], " ", "k4"}], "-", 
           RowBox[{"g1", " ", 
             SuperscriptBox["k1", "2"], " ", "v1"}], "-", 
           RowBox[{"g2", " ", "k1", " ", "k2", " ", "v1"}], "-", 
           RowBox[{"g3", " ", 
             SuperscriptBox["k2", "2"], " ", "v1"}], "-", 
           RowBox[{"g3", " ", "k1", " ", "k3", " ", "v1"}], "-", 
           SuperscriptBox["v1", "2"]}], ",", 
         RowBox[{
           RowBox[{"f1", " ", 
             SuperscriptBox["k1", "4"]}], "+", 
           RowBox[{"g0", " ", "g1", " ", 
             SuperscriptBox["k1", "4"]}], "+", 
           RowBox[{"g0", " ", "g2", " ", 
             SuperscriptBox["k1", "3"], " ", "k2"}], "+", 
           RowBox[{"g0", " ", "g3", " ", 
             SuperscriptBox["k1", "2"], " ", 
             SuperscriptBox["k2", "2"]}], "-", 
           RowBox[{"f3", " ", 
             SuperscriptBox["k1", "3"], " ", "k3"}], "-", 
           RowBox[{"2", " ", "f4", " ", 
             SuperscriptBox["k1", "2"], " ", "k2", " ", "k3"}], "-", 
           RowBox[{"2", " ", "f5", " ", "k1", " ", 
             SuperscriptBox["k2", "2"], " ", "k3"}], "-", 
           RowBox[{"2", " ", "f6", " ", 
             SuperscriptBox["k2", "3"], " ", "k3"}], "+", 
           RowBox[{"f5", " ", 
             SuperscriptBox["k1", "2"], " ", 
             SuperscriptBox["k3", "2"]}], "+", 
           RowBox[{"g2", " ", "g3", " ", 
             SuperscriptBox["k1", "2"], " ", 
             SuperscriptBox["k3", "2"]}], "+", 
           RowBox[{"2", " ", "f6", " ", "k1", " ", "k2", " ", 
             SuperscriptBox["k3", "2"]}], "+", 
           RowBox[{
             SuperscriptBox["g3", "2"], " ", "k1", " ", "k2", " ", 
             SuperscriptBox["k3", "2"]}], "-", 
           RowBox[{
             SuperscriptBox["k1", "2"], " ", "k2", " ", "k4"}], "+", 
           RowBox[{"g0", " ", 
             SuperscriptBox["k1", "2"], " ", "v1"}], "+", 
           RowBox[{"g2", " ", "k1", " ", "k3", " ", "v1"}], "+", 
           RowBox[{"g3", " ", "k2", " ", "k3", " ", "v1"}], "+", 
           RowBox[{"g1", " ", 
             SuperscriptBox["k1", "2"], " ", "v2"}], "+", 
           RowBox[{"g2", " ", "k1", " ", "k2", " ", "v2"}], "+", 
           RowBox[{"g3", " ", 
             SuperscriptBox["k2", "2"], " ", "v2"}], "+", 
           RowBox[{"g3", " ", "k1", " ", "k3", " ", "v2"}], "+", 
           RowBox[{"2", " ", "v1", " ", "v2"}]}], ",", 
         TemplateBox[{"17"}, "OutputSizeLimit`Skeleton"], ",", 
         RowBox[{
           RowBox[{"8", " ", "f0", " ", 
             SuperscriptBox["f3", "2"], " ", "f5", " ", 
             SuperscriptBox["k1", "4"]}], "-", 
           RowBox[{"2", " ", 
             SuperscriptBox["f1", "2"], " ", "f3", " ", "f6", " ", 
             SuperscriptBox["k1", "4"]}], "+", 
           RowBox[{"8", " ", "f0", " ", "f2", " ", "f3", " ", "f6", " ", 
             SuperscriptBox["k1", "4"]}], "+", 
           RowBox[{"2", " ", 
             SuperscriptBox["f3", "2"], " ", "f5", " ", 
             SuperscriptBox["g0", "2"], " ", 
             SuperscriptBox["k1", "4"]}], "+", 
           TemplateBox[{"1909"}, "OutputSizeLimit`Skeleton"], "+", 
           RowBox[{"g1", " ", "k1", " ", "k4", " ", "v6"}], "+", 
           RowBox[{"g2", " ", "k2", " ", "k4", " ", "v6"}], "+", 
           RowBox[{"g3", " ", "k3", " ", "k4", " ", "v6"}], "+", 
           RowBox[{"2", " ", "v5", " ", "v6"}]}], ",", 
         RowBox[{
           RowBox[{"32", " ", "f0", " ", 
             SuperscriptBox["f3", "2"], " ", 
             SuperscriptBox["f5", "2"], " ", 
             SuperscriptBox["k1", "4"]}], "-", 
           RowBox[{"32", " ", 
             SuperscriptBox["f1", "2"], " ", "f4", " ", 
             SuperscriptBox["f5", "2"], " ", 
             SuperscriptBox["k1", "4"]}], "+", 
           RowBox[{"128", " ", "f0", " ", "f2", " ", "f4", " ", 
             SuperscriptBox["f5", "2"], " ", 
             SuperscriptBox["k1", "4"]}], "+", 
           RowBox[{"64", " ", 
             SuperscriptBox["f1", "2"], " ", 
             SuperscriptBox["f4", "2"], " ", "f6", " ", 
             SuperscriptBox["k1", "4"]}], "-", 
           RowBox[{"256", " ", "f0", " ", "f2", " ", 
             SuperscriptBox["f4", "2"], " ", "f6", " ", 
             SuperscriptBox["k1", "4"]}], "-", 
           RowBox[{"24", " ", 
             SuperscriptBox["f1", "2"], " ", "f3", " ", "f5", " ", "f6", " ", 
             
             SuperscriptBox["k1", "4"]}], "+", 
           
           RowBox[{"96", " ", "f0", " ", "f2", " ", "f3", " ", "f5", " ", 
             "f6", " ", 
             SuperscriptBox["k1", "4"]}], "+", 
           RowBox[{"8", " ", 
             SuperscriptBox["f3", "2"], " ", 
             SuperscriptBox["f5", "2"], " ", 
             SuperscriptBox["g0", "2"], " ", 
             SuperscriptBox["k1", "4"]}], "+", 
           RowBox[{"32", " ", "f2", " ", "f4", " ", 
             SuperscriptBox["f5", "2"], " ", 
             SuperscriptBox["g0", "2"], " ", 
             SuperscriptBox["k1", "4"]}], "-", 
           RowBox[{"64", " ", "f2", " ", 
             SuperscriptBox["f4", "2"], " ", "f6", " ", 
             SuperscriptBox["g0", "2"], " ", 
             SuperscriptBox["k1", "4"]}], "+", 
           RowBox[{"24", " ", "f2", " ", "f3", " ", "f5", " ", "f6", " ", 
             SuperscriptBox["g0", "2"], " ", 
             SuperscriptBox["k1", "4"]}], "-", 
           RowBox[{"32", " ", "f1", " ", "f4", " ", 
             SuperscriptBox["f5", "2"], " ", "g0", " ", "g1", " ", 
             SuperscriptBox["k1", "4"]}], "+", 
           RowBox[{"64", " ", "f1", " ", 
             SuperscriptBox["f4", "2"], " ", "f6", " ", "g0", " ", "g1", " ", 
             
             SuperscriptBox["k1", "4"]}], "-", 
           
           RowBox[{"24", " ", "f1", " ", "f3", " ", "f5", " ", "f6", " ", 
             "g0", " ", "g1", " ", 
             SuperscriptBox["k1", "4"]}], "+", 
           RowBox[{"32", " ", "f0", " ", "f4", " ", 
             SuperscriptBox["f5", "2"], " ", 
             SuperscriptBox["g1", "2"], " ", 
             SuperscriptBox["k1", "4"]}], "-", 
           RowBox[{"64", " ", "f0", " ", 
             SuperscriptBox["f4", "2"], " ", "f6", " ", 
             SuperscriptBox["g1", "2"], " ", 
             SuperscriptBox["k1", "4"]}], "+", 
           RowBox[{"24", " ", "f0", " ", "f3", " ", "f5", " ", "f6", " ", 
             SuperscriptBox["g1", "2"], " ", 
             SuperscriptBox["k1", "4"]}], "-", 
           RowBox[{"16", " ", "f1", " ", "f3", " ", 
             SuperscriptBox["f5", "2"], " ", "g0", " ", "g2", " ", 
             SuperscriptBox["k1", "4"]}], "-", 
           
           RowBox[{"32", " ", "f0", " ", "f3", " ", "f5", " ", "f6", " ", 
             "g0", " ", "g2", " ", 
             SuperscriptBox["k1", "4"]}], "-", 
           RowBox[{"8", " ", "f3", " ", "f5", " ", "f6", " ", 
             SuperscriptBox["g0", "3"], " ", "g2", " ", 
             SuperscriptBox["k1", "4"]}], "+", 
           TemplateBox[{"5311"}, "OutputSizeLimit`Skeleton"]}]}], "}"}], 
     Short[#, 8]& ], "line" -> 94, "sessionID" -> 33935327731729313462, 
   "byteCount" -> 2166704, "size" -> 8, "stored" -> False, "expr" -> 
   Missing["NotStored"], "wrap" -> OutputSizeLimit`Defer, "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{3.917446493039453*^9, 3.919433837429659*^9, 
  3.919764413991652*^9, 3.9198597173789043`*^9, 3.920377474291397*^9, 
  3.9210477344107933`*^9, 3.923032581028759*^9, 3.9232369624227133`*^9, 
  3.9233991655379543`*^9, 3.923400875757821*^9, 3.924094725911912*^9, 
  3.924330466305027*^9, 3.924604374571505*^9, 3.924687546394577*^9, 
  3.924692210683793*^9, 3.924694388763377*^9, 3.929076702493473*^9, 
  3.930028517558632*^9, 3.933674443664906*^9, 3.934547985164878*^9, 
  3.93572637781933*^9, 3.941002431483726*^9, 3.941114286379356*^9, 
  3.941114924617629*^9},
 CellLabel->"Out[94]=",ExpressionUUID->"f8e3345d-2bb5-4077-935a-df03ca56c7b1"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"To", " ", "each", " ", "of", " ", "these", " ", "functions"}], 
   ",", " ", 
   RowBox[{
   "we", " ", "need", " ", "to", " ", "add", " ", "relations", " ", "from", 
    " ", "OddEquationVs"}], ",", " ", 
   RowBox[{
   "so", " ", "that", " ", "the", " ", "factor", " ", "of", " ", "bibj", " ", 
    "does", " ", "not", " ", "have", " ", "a", " ", "coefficient", " ", 
    "that", " ", "divides", " ", "two"}], ",", " ", 
   RowBox[{
   "for", " ", "which", " ", "we", " ", "use", " ", "the", " ", "following", 
    " ", 
    RowBox[{"function", ":"}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.9174465938192053`*^9, 3.91744666085863*^9}, {
  3.917446710681189*^9, 3.9174467392253647`*^9}},
 CellLabel->"In[95]:=",ExpressionUUID->"347a2ab7-c580-49dc-89d3-4d7ca8931992"],

Cell[BoxData[
 RowBox[{
  RowBox[{"GoodReductionVs", "[", "pol_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"join", ",", "flt", ",", "lin", ",", "ker"}], "}"}], ",", 
    RowBox[{
     RowBox[{"flt", "=", 
      RowBox[{"Select", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"CoefficientList", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"a", "[", "i", "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "1", ",", "32"}], "}"}]}], "]"}], ".", 
            RowBox[{"Join", "[", 
             RowBox[{"OddEquationsVs", ",", 
              RowBox[{"{", 
               RowBox[{"Kummer", ",", "pol"}], "}"}]}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{
            "k1", ",", "k2", ",", "k3", ",", "k4", ",", "v1", ",", "v2", ",", 
             "v3", ",", "v4", ",", "v5", ",", "v6"}], "}"}]}], "]"}], "//", 
         "Flatten"}], ",", 
        RowBox[{
         RowBox[{"!", 
          RowBox[{"IntegerQ", "[", "#", "]"}]}], "&"}]}], "]"}]}], ";", 
     RowBox[{"lin", "=", 
      RowBox[{"Linearise", "[", 
       RowBox[{"flt", ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"a", "[", "i", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "32"}], "}"}]}], "]"}]}], "]"}]}], ";", 
     RowBox[{"ker", "=", 
      RowBox[{"RemoveCommonFactors", "/@", 
       RowBox[{"Factor2", "/@", 
        RowBox[{"RemDen", "/@", 
         RowBox[{"LinearAlgebraMod", "[", 
          RowBox[{"\"\<NullSpace\>\"", ",", "lin", ",", "2"}], "]"}]}]}]}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"ker", "==", 
        RowBox[{"{", "}"}]}], ",", 
       RowBox[{"-", "pol"}], ",", 
       RowBox[{
        RowBox[{"1", "/", "2"}], 
        RowBox[{
         RowBox[{"ker", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", 
            RowBox[{"1", ";;", "32"}]}], "]"}], "]"}], ".", 
         RowBox[{"Join", "[", 
          RowBox[{"OddEquationsVs", ",", 
           RowBox[{"{", 
            RowBox[{"Kummer", ",", "pol"}], "}"}]}], "]"}]}]}]}], "]"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{3.917446584686339*^9},
 CellLabel->"In[96]:=",ExpressionUUID->"f1e56c4b-5dae-47e0-b9d2-3ea0e0c478d8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"EvenEquationsVs", "=", 
  RowBox[{
   RowBox[{"GoodReductionVs", "/@", "prov1EvenEquationsVs"}], "//", 
   "Factor"}]}]], "Input",
 CellChangeTimes->{{3.914496863064887*^9, 3.9144968790890923`*^9}, {
   3.9144970687702007`*^9, 3.9144970700467577`*^9}, 3.91744648771561*^9, 
   3.917446585327462*^9, 3.9174467618570232`*^9},
 CellLabel->"In[97]:=",ExpressionUUID->"49e32887-4d4e-4462-87e1-1f058da03d51"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{"{", 
       RowBox[{
         RowBox[{
           RowBox[{
             RowBox[{"-", "f2"}], " ", 
             SuperscriptBox["k1", "4"]}], "-", 
           RowBox[{"f3", " ", 
             SuperscriptBox["k1", "3"], " ", "k2"}], "-", 
           RowBox[{"f4", " ", 
             SuperscriptBox["k1", "2"], " ", 
             SuperscriptBox["k2", "2"]}], "-", 
           RowBox[{"f5", " ", "k1", " ", 
             SuperscriptBox["k2", "3"]}], "-", 
           RowBox[{"f6", " ", 
             SuperscriptBox["k2", "4"]}], "+", 
           RowBox[{"g1", " ", "g3", " ", 
             SuperscriptBox["k1", "3"], " ", "k3"}], "+", 
           RowBox[{"f5", " ", 
             SuperscriptBox["k1", "2"], " ", "k2", " ", "k3"}], "+", 
           RowBox[{"g2", " ", "g3", " ", 
             SuperscriptBox["k1", "2"], " ", "k2", " ", "k3"}], "+", 
           RowBox[{"2", " ", "f6", " ", "k1", " ", 
             SuperscriptBox["k2", "2"], " ", "k3"}], "+", 
           RowBox[{
             SuperscriptBox["g3", "2"], " ", "k1", " ", 
             SuperscriptBox["k2", "2"], " ", "k3"}], "-", 
           RowBox[{"f6", " ", 
             SuperscriptBox["k1", "2"], " ", 
             SuperscriptBox["k3", "2"]}], "-", 
           RowBox[{
             SuperscriptBox["k1", "3"], " ", "k4"}], "+", 
           RowBox[{"g1", " ", 
             SuperscriptBox["k1", "2"], " ", "v1"}], "+", 
           RowBox[{"g2", " ", "k1", " ", "k2", " ", "v1"}], "+", 
           RowBox[{"g3", " ", 
             SuperscriptBox["k2", "2"], " ", "v1"}], "+", 
           RowBox[{"g3", " ", "k1", " ", "k3", " ", "v1"}], "+", 
           SuperscriptBox["v1", "2"]}], ",", 
         RowBox[{
           TemplateBox[{"15"}, "OutputSizeLimit`Skeleton"], "+", 
           RowBox[{
             SuperscriptBox["k1", "2"], " ", "v4"}]}], ",", 
         TemplateBox[{"17"}, "OutputSizeLimit`Skeleton"], ",", 
         TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], ",", 
         RowBox[{
           RowBox[{"16", " ", "f0", " ", 
             SuperscriptBox["f3", "2"], " ", 
             SuperscriptBox["f5", "2"], " ", 
             SuperscriptBox["k1", "4"]}], "-", 
           RowBox[{"16", " ", 
             SuperscriptBox["f1", "2"], " ", "f4", " ", 
             SuperscriptBox["f5", "2"], " ", 
             SuperscriptBox["k1", "4"]}], "+", 
           RowBox[{"64", " ", "f0", " ", "f2", " ", "f4", " ", 
             SuperscriptBox["f5", "2"], " ", 
             SuperscriptBox["k1", "4"]}], "+", 
           RowBox[{"32", " ", 
             SuperscriptBox["f1", "2"], " ", 
             SuperscriptBox["f4", "2"], " ", "f6", " ", 
             SuperscriptBox["k1", "4"]}], "-", 
           RowBox[{"128", " ", "f0", " ", "f2", " ", 
             SuperscriptBox["f4", "2"], " ", "f6", " ", 
             SuperscriptBox["k1", "4"]}], "-", 
           RowBox[{"12", " ", 
             SuperscriptBox["f1", "2"], " ", "f3", " ", "f5", " ", "f6", " ", 
             
             SuperscriptBox["k1", "4"]}], "+", 
           
           RowBox[{"48", " ", "f0", " ", "f2", " ", "f3", " ", "f5", " ", 
             "f6", " ", 
             SuperscriptBox["k1", "4"]}], "+", 
           RowBox[{"4", " ", 
             SuperscriptBox["f3", "2"], " ", 
             SuperscriptBox["f5", "2"], " ", 
             SuperscriptBox["g0", "2"], " ", 
             SuperscriptBox["k1", "4"]}], "+", 
           RowBox[{"16", " ", "f2", " ", "f4", " ", 
             SuperscriptBox["f5", "2"], " ", 
             SuperscriptBox["g0", "2"], " ", 
             SuperscriptBox["k1", "4"]}], "-", 
           RowBox[{"32", " ", "f2", " ", 
             SuperscriptBox["f4", "2"], " ", "f6", " ", 
             SuperscriptBox["g0", "2"], " ", 
             SuperscriptBox["k1", "4"]}], "+", 
           RowBox[{"12", " ", "f2", " ", "f3", " ", "f5", " ", "f6", " ", 
             SuperscriptBox["g0", "2"], " ", 
             SuperscriptBox["k1", "4"]}], "-", 
           RowBox[{"16", " ", "f1", " ", "f4", " ", 
             SuperscriptBox["f5", "2"], " ", "g0", " ", "g1", " ", 
             SuperscriptBox["k1", "4"]}], "+", 
           RowBox[{"32", " ", "f1", " ", 
             SuperscriptBox["f4", "2"], " ", "f6", " ", "g0", " ", "g1", " ", 
             
             SuperscriptBox["k1", "4"]}], "-", 
           
           RowBox[{"12", " ", "f1", " ", "f3", " ", "f5", " ", "f6", " ", 
             "g0", " ", "g1", " ", 
             SuperscriptBox["k1", "4"]}], "+", 
           RowBox[{"16", " ", "f0", " ", "f4", " ", 
             SuperscriptBox["f5", "2"], " ", 
             SuperscriptBox["g1", "2"], " ", 
             SuperscriptBox["k1", "4"]}], "-", 
           RowBox[{"32", " ", "f0", " ", 
             SuperscriptBox["f4", "2"], " ", "f6", " ", 
             SuperscriptBox["g1", "2"], " ", 
             SuperscriptBox["k1", "4"]}], "+", 
           RowBox[{"12", " ", "f0", " ", "f3", " ", "f5", " ", "f6", " ", 
             SuperscriptBox["g1", "2"], " ", 
             SuperscriptBox["k1", "4"]}], "-", 
           RowBox[{"8", " ", "f1", " ", "f3", " ", 
             SuperscriptBox["f5", "2"], " ", "g0", " ", "g2", " ", 
             SuperscriptBox["k1", "4"]}], "-", 
           
           RowBox[{"16", " ", "f0", " ", "f3", " ", "f5", " ", "f6", " ", 
             "g0", " ", "g2", " ", 
             SuperscriptBox["k1", "4"]}], "-", 
           RowBox[{"4", " ", "f3", " ", "f5", " ", "f6", " ", 
             SuperscriptBox["g0", "3"], " ", "g2", " ", 
             SuperscriptBox["k1", "4"]}], "+", 
           TemplateBox[{"5242"}, "OutputSizeLimit`Skeleton"], "+", 
           RowBox[{
             SuperscriptBox["g3", "4"], " ", "k3", " ", 
             SuperscriptBox["k4", "3"]}], "-", 
           RowBox[{"f1", " ", 
             SuperscriptBox["g2", "2"], " ", "g3", " ", 
             SuperscriptBox["k1", "2"], " ", "v6"}], "-", 
           RowBox[{"f1", " ", "g1", " ", 
             SuperscriptBox["g3", "2"], " ", 
             SuperscriptBox["k1", "2"], " ", "v6"}], "-", 
           RowBox[{
             SuperscriptBox["g0", "2"], " ", "g2", " ", 
             SuperscriptBox["g3", "2"], " ", 
             SuperscriptBox["k1", "2"], " ", "v6"}], "-", 
           RowBox[{"f1", " ", "g2", " ", 
             SuperscriptBox["g3", "2"], " ", "k1", " ", "k2", " ", "v6"}], 
           "-", 
           RowBox[{"f1", " ", 
             SuperscriptBox["g3", "3"], " ", 
             SuperscriptBox["k2", "2"], " ", "v6"}], "-", 
           RowBox[{"g0", " ", "g1", " ", 
             SuperscriptBox["g3", "3"], " ", 
             SuperscriptBox["k2", "2"], " ", "v6"}], "-", 
           RowBox[{"f3", " ", 
             SuperscriptBox["g2", "2"], " ", "g3", " ", "k1", " ", "k3", " ", 
             "v6"}], "-", 
           RowBox[{"g0", " ", 
             SuperscriptBox["g2", "2"], " ", 
             SuperscriptBox["g3", "2"], " ", "k1", " ", "k3", " ", "v6"}], 
           "-", 
           RowBox[{"g0", " ", "g1", " ", 
             SuperscriptBox["g3", "3"], " ", "k1", " ", "k3", " ", "v6"}], 
           "-", 
           RowBox[{"f5", " ", "g0", " ", 
             SuperscriptBox["g3", "2"], " ", "k2", " ", "k3", " ", "v6"}], 
           "-", 
           RowBox[{
             SuperscriptBox["g1", "2"], " ", 
             SuperscriptBox["g3", "3"], " ", "k2", " ", "k3", " ", "v6"}], 
           "-", 
           RowBox[{"g0", " ", "g2", " ", 
             SuperscriptBox["g3", "3"], " ", "k2", " ", "k3", " ", "v6"}], 
           "-", 
           RowBox[{"f5", " ", 
             SuperscriptBox["g2", "2"], " ", "g3", " ", 
             SuperscriptBox["k3", "2"], " ", "v6"}], "-", 
           RowBox[{"f5", " ", "g1", " ", 
             SuperscriptBox["g3", "2"], " ", 
             SuperscriptBox["k3", "2"], " ", "v6"}], "-", 
           RowBox[{"f3", " ", 
             SuperscriptBox["g3", "3"], " ", 
             SuperscriptBox["k3", "2"], " ", "v6"}], "-", 
           RowBox[{"g1", " ", "g2", " ", 
             SuperscriptBox["g3", "3"], " ", 
             SuperscriptBox["k3", "2"], " ", "v6"}], "-", 
           RowBox[{"g0", " ", 
             SuperscriptBox["g3", "2"], " ", "k1", " ", "k4", " ", "v6"}], 
           "-", 
           RowBox[{
             SuperscriptBox["g2", "2"], " ", "g3", " ", "k2", " ", "k4", " ", 
             "v6"}], "-", 
           RowBox[{"g2", " ", 
             SuperscriptBox["g3", "2"], " ", "k3", " ", "k4", " ", "v6"}], 
           "-", 
           SuperscriptBox["v6", "2"]}]}], "}"}], Short[#, 8]& ], "line" -> 97,
    "sessionID" -> 33935327731729313462, "byteCount" -> 8377232, "size" -> 8, 
   "stored" -> False, "expr" -> Missing["NotStored"], "wrap" -> 
   OutputSizeLimit`Defer, "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGAwAGLBK2ca/bXeOs7ady59FpDe35AjWKb91vGTsKZtBZAW
aTNWqATSh/+/OV4FpKfFrj85Teeto5PoognTgfS5Wt5584D0Or5P8xYA6Yyn
eU8WAukKF7/uRUC6w7Nt9k4g/bZY/PN+IB2yICVlju5bxzlvbzQc0nvrGMXI
d+I9kBbb6LvuA5Becn8JA7/+W8cZXq67QfTh3nILASAtb6N3WAhI39pdLmAP
pPfLcHS8AdInI/Y/fA+kHeUUVHYZv3XMO+zVE23y1nH3e16BLiCdM/Hr/TbT
t44ftqirnTN76yiefC5iuhXQ3BORir+BdPnXyAAv67eONp5tat5A+oR9zce5
Nm8dw7zdeARt3zr2a14/NQ1Iz3j2PWs/kK46d3/LQSBtohN56BCQ1ljQ3yPn
BvTXJaOA9+5vHX88rZj12O+tY8y3LtG+gLeO7MZ/Ks4GvXXck/Zq5d2Yt44O
E7rdRWKB8ovvzgDRAATcv3M=
  "],
 CellLabel->"Out[97]=",ExpressionUUID->"2773123a-993d-4930-bdde-8cf475d0b8da"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"EvenEquationsVs", "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"k1", "->", "0"}], ",", 
    RowBox[{"k2", "->", "0"}], ",", 
    RowBox[{"k3", "->", "0"}], ",", 
    RowBox[{"k4", "->", "0"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.914497051383934*^9, 3.9144970862719812`*^9}, 
   3.915972734246003*^9, 3.91744676417419*^9},
 CellLabel->"In[98]:=",ExpressionUUID->"4527d816-072b-4155-8b9f-7e1a7b4a4396"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SuperscriptBox["v1", "2"], ",", 
   RowBox[{"v1", " ", "v2"}], ",", 
   RowBox[{"v1", " ", "v3"}], ",", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox["g3", "4"]}], " ", "v1", " ", "v4"}], ",", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox["g3", "3"]}], " ", "v1", " ", "v5"}], ",", 
   RowBox[{
    SuperscriptBox["g3", "3"], " ", "v1", " ", "v6"}], ",", 
   SuperscriptBox["v2", "2"], ",", 
   RowBox[{
    RowBox[{"-", "v2"}], " ", "v3"}], ",", 
   RowBox[{
    SuperscriptBox["g3", "5"], " ", "v2", " ", "v4"}], ",", 
   RowBox[{
    SuperscriptBox["g3", "4"], " ", "v2", " ", "v5"}], ",", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox["g3", "4"]}], " ", "v2", " ", "v6"}], ",", 
   SuperscriptBox["v3", "2"], ",", 
   RowBox[{
    SuperscriptBox["g3", "5"], " ", "v3", " ", "v4"}], ",", 
   RowBox[{
    SuperscriptBox["g3", "5"], " ", "v3", " ", "v5"}], ",", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox["g3", "5"]}], " ", "v3", " ", "v6"}], ",", 
   SuperscriptBox["v4", "2"], ",", 
   RowBox[{
    SuperscriptBox["g3", "6"], " ", "v4", " ", "v5"}], ",", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox["g3", "6"]}], " ", "v4", " ", "v6"}], ",", 
   SuperscriptBox["v5", "2"], ",", 
   RowBox[{
    SuperscriptBox["g3", "5"], " ", "v5", " ", "v6"}], ",", 
   RowBox[{"-", 
    SuperscriptBox["v6", "2"]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.914497063152184*^9, 3.9144970867160892`*^9}, 
   3.914650430683948*^9, 3.915100299658739*^9, 3.915104745498879*^9, 
   3.915106561853244*^9, 3.915109951682741*^9, 3.915691597712908*^9, 
   3.915693189261635*^9, 3.915707632636795*^9, 3.915711735758439*^9, 
   3.9157143396960793`*^9, 3.9157156746614227`*^9, 3.91576290890436*^9, 
   3.91577589697885*^9, 3.916227363417493*^9, 3.916829703374017*^9, 
   3.916922432685952*^9, 3.9169242746904707`*^9, 3.916986373886656*^9, 
   3.916987866428431*^9, 3.9169888682166033`*^9, 3.916994074251728*^9, 
   3.9170848039716387`*^9, 3.917440064585319*^9, 3.917446926218207*^9, 
   3.919434017209264*^9, 3.919764578578394*^9, 3.919859840625997*^9, 
   3.9203776000184717`*^9, 3.9210478574303827`*^9, 3.92303277471375*^9, 
   3.923237131062745*^9, 3.923399299042225*^9, 3.923401012429689*^9, 
   3.924094860084865*^9, 3.924330594417601*^9, 3.9246045030619097`*^9, 
   3.924687703925909*^9, 3.9246923915502234`*^9, 3.924694546997314*^9, 
   3.929076836709785*^9, 3.9300286737930727`*^9, 3.933674708344385*^9, 
   3.934548140606431*^9, 3.9357265365077667`*^9, 3.941002575500868*^9, 
   3.941114428528934*^9, 3.9411150790891953`*^9},
 CellLabel->"Out[98]=",ExpressionUUID->"783848f2-0282-41fd-8c23-943b01afaeaa"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Jac", "=", 
  RowBox[{"Join", "[", 
   RowBox[{"Pluckereqs", ",", 
    RowBox[{"{", 
     RowBox[{"ChangeCoeff", "[", "Kummer", "]"}], "}"}], ",", 
    RowBox[{"ChangeCoeff", "/@", "EvenEquationsVs"}], ",", 
    RowBox[{"ChangeCoeff", "/@", "OddEquationsVs"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9144990386300297`*^9, 3.914499138640985*^9}, 
   3.917422108968997*^9, 3.917445111342408*^9, {3.917446141474762*^9, 
   3.917446142346883*^9}, 3.917446766346779*^9},
 CellLabel->"In[99]:=",ExpressionUUID->"9899a73f-7705-4306-871d-55fad36e7f0e"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{"{", 
       RowBox[{
         RowBox[{
           RowBox[{"-", 
             SuperscriptBox["k12", "2"]}], "+", 
           RowBox[{"k11", " ", "k22"}]}], ",", 
         TemplateBox[{"70"}, "OutputSizeLimit`Skeleton"], ",", 
         RowBox[{
           RowBox[{
             RowBox[{"(", 
               RowBox[{
                 
                 RowBox[{
                  "48", " ", "f1", " ", "f4", " ", "f5", " ", "f6", " ", "g1",
                    " ", 
                   SuperscriptBox["g3", "2"]}], "-", 
                 RowBox[{"8", " ", "f1", " ", "f3", " ", 
                   SuperscriptBox["f6", "2"], " ", "g1", " ", 
                   SuperscriptBox["g3", "2"]}], "-", 
                 
                 RowBox[{
                  "48", " ", "f4", " ", "f5", " ", "f6", " ", "g0", " ", 
                   SuperscriptBox["g1", "2"], " ", 
                   SuperscriptBox["g3", "2"]}], "+", 
                 RowBox[{"8", " ", "f3", " ", 
                   SuperscriptBox["f6", "2"], " ", "g0", " ", 
                   SuperscriptBox["g1", "2"], " ", 
                   SuperscriptBox["g3", "2"]}], "+", 
                 RowBox[{"8", " ", "f1", " ", 
                   SuperscriptBox["f6", "2"], " ", 
                   SuperscriptBox["g1", "2"], " ", "g2", " ", 
                   SuperscriptBox["g3", "2"]}], "-", 
                 RowBox[{"8", " ", 
                   SuperscriptBox["f6", "2"], " ", "g0", " ", 
                   SuperscriptBox["g1", "3"], " ", "g2", " ", 
                   SuperscriptBox["g3", "2"]}], "+", 
                 
                 RowBox[{
                  "12", " ", "f1", " ", "f5", " ", "f6", " ", "g1", " ", 
                   SuperscriptBox["g2", "2"], " ", 
                   SuperscriptBox["g3", "2"]}], "-", 
                 RowBox[{"12", " ", "f5", " ", "f6", " ", "g0", " ", 
                   SuperscriptBox["g1", "2"], " ", 
                   SuperscriptBox["g2", "2"], " ", 
                   SuperscriptBox["g3", "2"]}], "+", 
                 RowBox[{"12", " ", "f3", " ", 
                   SuperscriptBox["f5", "2"], " ", "g0", " ", "g1", " ", 
                   SuperscriptBox["g3", "3"]}], "+", 
                 
                 RowBox[{
                  "12", " ", "f2", " ", "f5", " ", "f6", " ", "g0", " ", "g1",
                    " ", 
                   SuperscriptBox["g3", "3"]}], "+", 
                 RowBox[{"12", " ", "f1", " ", 
                   SuperscriptBox["f6", "2"], " ", "g0", " ", "g1", " ", 
                   SuperscriptBox["g3", "3"]}], "+", 
                 RowBox[{"30", " ", "f1", " ", "f5", " ", "f6", " ", 
                   SuperscriptBox["g1", "2"], " ", 
                   SuperscriptBox["g3", "3"]}], "+", 
                 RowBox[{"8", " ", "f0", " ", 
                   SuperscriptBox["f6", "2"], " ", 
                   SuperscriptBox["g1", "2"], " ", 
                   SuperscriptBox["g3", "3"]}], "-", 
                 RowBox[{"4", " ", 
                   SuperscriptBox["f6", "2"], " ", 
                   SuperscriptBox["g0", "2"], " ", 
                   SuperscriptBox["g1", "2"], " ", 
                   SuperscriptBox["g3", "3"]}], "-", 
                 RowBox[{"18", " ", "f5", " ", "f6", " ", "g0", " ", 
                   SuperscriptBox["g1", "3"], " ", 
                   SuperscriptBox["g3", "3"]}], "+", 
                 
                 RowBox[{
                  "16", " ", "f1", " ", "f4", " ", "f6", " ", "g1", " ", "g2",
                    " ", 
                   SuperscriptBox["g3", "3"]}], "+", 
                 RowBox[{"6", " ", "f5", " ", "f6", " ", 
                   SuperscriptBox["g0", "2"], " ", "g1", " ", "g2", " ", 
                   SuperscriptBox["g3", "3"]}], "-", 
                 RowBox[{"12", " ", 
                   SuperscriptBox["f5", "2"], " ", "g0", " ", 
                   SuperscriptBox["g1", "2"], " ", "g2", " ", 
                   SuperscriptBox["g3", "3"]}], "-", 
                 RowBox[{"16", " ", "f4", " ", "f6", " ", "g0", " ", 
                   SuperscriptBox["g1", "2"], " ", "g2", " ", 
                   SuperscriptBox["g3", "3"]}], "+", 
                 RowBox[{"4", " ", "f1", " ", "f6", " ", "g1", " ", 
                   SuperscriptBox["g2", "3"], " ", 
                   SuperscriptBox["g3", "3"]}], "-", 
                 RowBox[{"4", " ", "f6", " ", "g0", " ", 
                   SuperscriptBox["g1", "2"], " ", 
                   SuperscriptBox["g2", "3"], " ", 
                   SuperscriptBox["g3", "3"]}], "-", 
                 RowBox[{"8", " ", "f1", " ", "f4", " ", "f6", " ", "g0", " ", 
                   SuperscriptBox["g3", "4"]}], "+", 
                 
                 RowBox[{
                  "12", " ", "f1", " ", "f4", " ", "f5", " ", "g1", " ", 
                   SuperscriptBox["g3", "4"]}], "-", 
                 RowBox[{"4", " ", "f1", " ", "f3", " ", "f6", " ", "g1", " ", 
                   SuperscriptBox["g3", "4"]}], "-", 
                 RowBox[{"6", " ", 
                   SuperscriptBox["f5", "2"], " ", 
                   SuperscriptBox["g0", "2"], " ", "g1", " ", 
                   SuperscriptBox["g3", "4"]}], "+", 
                 RowBox[{"8", " ", "f4", " ", "f6", " ", 
                   SuperscriptBox["g0", "2"], " ", "g1", " ", 
                   SuperscriptBox["g3", "4"]}], "-", 
                 RowBox[{"12", " ", "f4", " ", "f5", " ", "g0", " ", 
                   SuperscriptBox["g1", "2"], " ", 
                   SuperscriptBox["g3", "4"]}], "+", 
                 TemplateBox[{"16"}, "OutputSizeLimit`Skeleton"], "+", 
                 RowBox[{"3", " ", "f2", " ", "f5", " ", "g0", " ", "g1", " ", 
                   SuperscriptBox["g3", "5"]}], "+", 
                 RowBox[{"f1", " ", "f6", " ", "g0", " ", "g1", " ", 
                   SuperscriptBox["g3", "5"]}], "+", 
                 RowBox[{"11", " ", "f1", " ", "f5", " ", 
                   SuperscriptBox["g1", "2"], " ", 
                   SuperscriptBox["g3", "5"]}], "+", 
                 RowBox[{"4", " ", "f0", " ", "f6", " ", 
                   SuperscriptBox["g1", "2"], " ", 
                   SuperscriptBox["g3", "5"]}], "+", 
                 RowBox[{"f6", " ", 
                   SuperscriptBox["g0", "2"], " ", 
                   SuperscriptBox["g1", "2"], " ", 
                   SuperscriptBox["g3", "5"]}], "-", 
                 RowBox[{"8", " ", "f5", " ", "g0", " ", 
                   SuperscriptBox["g1", "3"], " ", 
                   SuperscriptBox["g3", "5"]}], "-", 
                 RowBox[{"f6", " ", 
                   SuperscriptBox["g0", "3"], " ", "g2", " ", 
                   SuperscriptBox["g3", "5"]}], "+", 
                 RowBox[{"4", " ", "f1", " ", "f4", " ", "g1", " ", "g2", " ", 
                   SuperscriptBox["g3", "5"]}], "-", 
                 RowBox[{"4", " ", "f4", " ", "g0", " ", 
                   SuperscriptBox["g1", "2"], " ", "g2", " ", 
                   SuperscriptBox["g3", "5"]}], "+", 
                 RowBox[{"2", " ", "f3", " ", "g0", " ", "g1", " ", 
                   SuperscriptBox["g2", "2"], " ", 
                   SuperscriptBox["g3", "5"]}], "+", 
                 RowBox[{"2", " ", "f1", " ", "g1", " ", 
                   SuperscriptBox["g2", "3"], " ", 
                   SuperscriptBox["g3", "5"]}], "-", 
                 RowBox[{"4", " ", "g0", " ", 
                   SuperscriptBox["g1", "2"], " ", 
                   SuperscriptBox["g2", "3"], " ", 
                   SuperscriptBox["g3", "5"]}], "-", 
                 RowBox[{"2", " ", "f1", " ", "f4", " ", "g0", " ", 
                   SuperscriptBox["g3", "6"]}], "+", 
                 RowBox[{"f5", " ", 
                   SuperscriptBox["g0", "3"], " ", 
                   SuperscriptBox["g3", "6"]}], "+", 
                 RowBox[{"2", " ", "f4", " ", 
                   SuperscriptBox["g0", "2"], " ", "g1", " ", 
                   SuperscriptBox["g3", "6"]}], "-", 
                 RowBox[{"f3", " ", 
                   SuperscriptBox["g0", "2"], " ", "g2", " ", 
                   SuperscriptBox["g3", "6"]}], "+", 
                 RowBox[{"f2", " ", "g0", " ", "g1", " ", "g2", " ", 
                   SuperscriptBox["g3", "6"]}], "+", 
                 RowBox[{"4", " ", "f1", " ", 
                   SuperscriptBox["g1", "2"], " ", "g2", " ", 
                   SuperscriptBox["g3", "6"]}], "-", 
                 RowBox[{"3", " ", "g0", " ", 
                   SuperscriptBox["g1", "3"], " ", "g2", " ", 
                   SuperscriptBox["g3", "6"]}], "-", 
                 RowBox[{"f1", " ", "g0", " ", 
                   SuperscriptBox["g2", "2"], " ", 
                   SuperscriptBox["g3", "6"]}], "+", 
                 RowBox[{"2", " ", 
                   SuperscriptBox["g0", "2"], " ", "g1", " ", 
                   SuperscriptBox["g2", "2"], " ", 
                   SuperscriptBox["g3", "6"]}], "+", 
                 RowBox[{"2", " ", "f0", " ", "f2", " ", 
                   SuperscriptBox["g3", "7"]}], "-", 
                 RowBox[{"2", " ", "f1", " ", "g0", " ", "g1", " ", 
                   SuperscriptBox["g3", "7"]}], "+", 
                 RowBox[{"f0", " ", 
                   SuperscriptBox["g1", "2"], " ", 
                   SuperscriptBox["g3", "7"]}], "+", 
                 RowBox[{
                   SuperscriptBox["g0", "2"], " ", 
                   SuperscriptBox["g1", "2"], " ", 
                   SuperscriptBox["g3", "7"]}]}], ")"}], " ", 
             SuperscriptBox["k11", "2"]}], "+", 
           TemplateBox[{"32"}, "OutputSizeLimit`Skeleton"], "+", 
           RowBox[{"k23", " ", 
             RowBox[{"(", 
               TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], ")"}]}]}]}], 
       "}"}], Short[#, 8]& ], "line" -> 99, "sessionID" -> 
   33935327731729313462, "byteCount" -> 8571720, "size" -> 8, "stored" -> 
   False, "expr" -> Missing["NotStored"], "wrap" -> OutputSizeLimit`Defer, 
   "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{{3.9144991177261963`*^9, 3.9144991400107613`*^9}, 
   3.914650433251218*^9, 3.915100302034252*^9, 3.9151047478689404`*^9, 
   3.915106565731262*^9, 3.915109954664133*^9, 3.9156915998638563`*^9, 
   3.915693191235564*^9, 3.915707634851313*^9, 3.915711737614963*^9, 
   3.915714341993137*^9, 3.915715678159264*^9, 3.9157629114719887`*^9, 
   3.9157758995763073`*^9, 3.916829710264805*^9, 3.916922435378723*^9, 
   3.916924277148295*^9, 3.916986376754197*^9, 3.916987870034505*^9, 
   3.9169888727078543`*^9, 3.916994081586581*^9, 3.91708480769208*^9, 
   3.9174400660855417`*^9, {3.917446145605578*^9, 3.917446159629457*^9}, 
   3.917446927504903*^9, 3.9194340186994333`*^9, 3.919764579496716*^9, 
   3.919859841476412*^9, 3.9203776009920807`*^9, 3.921047858260944*^9, 
   3.923032776436879*^9, 3.9232371321458273`*^9, 3.9233992999059563`*^9, 
   3.9234010133033047`*^9, 3.924094860946577*^9, 3.924330595305794*^9, 
   3.9246045040856447`*^9, 3.924687704769562*^9, 3.9246923927181597`*^9, 
   3.9246945480652113`*^9, 3.929076837561919*^9, 3.930028674760301*^9, 
   3.933674709998659*^9, 3.934548141533805*^9, 3.9357265379027767`*^9, 
   3.94100257645142*^9, 3.9411144300427427`*^9, 3.941115080011753*^9},
 CellLabel->"Out[99]=",ExpressionUUID->"6f093ec7-4e37-49f9-bf00-5b38fb5215ed"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Connection between Mumford form of Jacobian and the projective model\
\>", "Section",
 CellChangeTimes->{{3.919434244250161*^9, 3.919434304920961*^9}, {
  3.9194343427590437`*^9, 
  3.919434354099729*^9}},ExpressionUUID->"c31c8a85-b8b6-42a0-b65f-\
f49c45b1f69a"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "Here", " ", "I", " ", "compute", " ", "how", " ", "to", " ", "link", " ", 
   "the", " ", "way", " ", "MAGMA", " ", "expresses", " ", "points", " ", 
   "in", " ", "a", " ", "Jacobian", " ", "with", " ", "the", " ", "points", 
   " ", "in", " ", "the", " ", "explicit", " ", "projective", " ", "model"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.919434356074954*^9, 3.9194344471132917`*^9}},
 CellLabel->
  "In[100]:=",ExpressionUUID->"3a4143e9-1173-4779-804e-2844ba6c1b12"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"v1aff", ",", "v2aff", ",", "v3aff"}], "}"}], "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"1", "/", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["k2", "2"], "-", 
           RowBox[{"4", " ", "k3"}]}], ")"}], "2"]}], " ", 
       RowBox[{
        RowBox[{"SymmetricReduction", "[", 
         RowBox[{
          RowBox[{"#", "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"y1", "->", 
              RowBox[{
               RowBox[{"b1", " ", "x1"}], "+", "b0"}]}], ",", 
             RowBox[{"y2", "->", 
              RowBox[{
               RowBox[{"b1", " ", "x2"}], "+", "b0"}]}]}], "}"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"x1", ",", "x2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"k2", ",", "k3"}], "}"}]}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "&"}], "/@", 
     RowBox[{"{", 
      RowBox[{"V1", ",", "V2", ",", "V3"}], "}"}]}], ")"}], "//", 
   "Factor"}]}]], "Input",
 CellChangeTimes->{{3.9159826907485743`*^9, 3.915982710649993*^9}, {
  3.915982948621993*^9, 3.915982954913074*^9}},
 CellLabel->
  "In[101]:=",ExpressionUUID->"bb45590e-1bc2-4363-9587-6bdfc03f1e10"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"b1", "-", 
    RowBox[{"g3", " ", "k3"}]}], ",", 
   RowBox[{
    RowBox[{"-", "b0"}], "-", "g0"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "b0"}], " ", "k2"}], "-", 
    RowBox[{"g0", " ", "k2"}], "-", 
    RowBox[{"b1", " ", "k3"}], "-", 
    RowBox[{"g1", " ", "k3"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.915982687080069*^9, 3.915982711098589*^9}, 
   3.915982969281588*^9, 3.916829722455686*^9, 3.9169224382369957`*^9, 
   3.91692427988409*^9, 3.916986379956814*^9, 3.916987873779129*^9, 
   3.916988876726666*^9, 3.916994089729166*^9, 3.917084810835018*^9, 
   3.917440067917797*^9, 3.919434019411652*^9, 3.919764579605444*^9, 
   3.9198598415709753`*^9, 3.92037760114027*^9, 3.9210478583535223`*^9, 
   3.9230327766193867`*^9, 3.92323713231443*^9, 3.923399300038856*^9, 
   3.9234010134497547`*^9, 3.924094861042715*^9, 3.924330595423193*^9, 
   3.9246045041976643`*^9, 3.9246877048555117`*^9, 3.924692392831843*^9, 
   3.924694548173852*^9, 3.9290768376913557`*^9, 3.930028674864949*^9, 
   3.9336747101620197`*^9, 3.9345481417259083`*^9, 3.9357265379858007`*^9, 
   3.9410025765196657`*^9, 3.9411144300966473`*^9, 3.941115080063518*^9},
 CellLabel->
  "Out[101]=",ExpressionUUID->"2d5ad6d0-fd17-4a87-839a-37fc8b07f656"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"v4aff", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"v4", "/.", 
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"EvenEquationsVs", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "==", "0"}], ",", "v4"}], "]"}], 
       "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"k1", "->", "1"}], ",", 
      RowBox[{"v1", "->", "v1aff"}], ",", 
      RowBox[{"v2", "->", "v2aff"}], ",", 
      RowBox[{"v3", "->", "v3aff"}]}], "}"}]}], "//", "Factor"}]}]], "Input",
 CellChangeTimes->{{3.915982907514627*^9, 3.915982916942863*^9}, {
   3.915982955778144*^9, 3.91598295748166*^9}, 3.916230445894611*^9, 
   3.917446772031109*^9},
 CellLabel->
  "In[102]:=",ExpressionUUID->"d3782a84-a5a6-4e5b-b836-8912f233634a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"b0", " ", "b1"}], "-", "f1", "+", 
  RowBox[{"b1", " ", "g0"}], "-", 
  RowBox[{"b1", " ", "g2", " ", "k3"}], "+", 
  RowBox[{"f4", " ", "k2", " ", "k3"}], "-", 
  RowBox[{"b1", " ", "g3", " ", "k2", " ", "k3"}], "+", 
  RowBox[{"f5", " ", 
   SuperscriptBox["k2", "2"], " ", "k3"}], "+", 
  RowBox[{"f6", " ", 
   SuperscriptBox["k2", "3"], " ", "k3"}], "-", 
  RowBox[{"f5", " ", 
   SuperscriptBox["k3", "2"]}], "-", 
  RowBox[{"f6", " ", "k2", " ", 
   SuperscriptBox["k3", "2"]}]}]], "Output",
 CellChangeTimes->{{3.915982908389707*^9, 3.915982917456171*^9}, 
   3.915982972016699*^9, 3.916829722635138*^9, 3.9169224384377832`*^9, 
   3.916924280040181*^9, 3.916986380195331*^9, 3.9169878741174393`*^9, 
   3.916988877011611*^9, 3.91699409020673*^9, 3.917084811071885*^9, 
   3.917440067976035*^9, 3.919434019469664*^9, 3.919764579648196*^9, 
   3.919859841583501*^9, 3.9203776012064238`*^9, 3.92104785840406*^9, 
   3.923032776756443*^9, 3.923237132402339*^9, 3.923399300098649*^9, 
   3.923401013523041*^9, 3.924094861100422*^9, 3.924330595470944*^9, 
   3.924604504240947*^9, 3.924687704901245*^9, 3.924692392893318*^9, 
   3.924694548244966*^9, 3.9290768377293158`*^9, 3.930028674915571*^9, 
   3.93367471028095*^9, 3.934548141810088*^9, 3.935726538002005*^9, 
   3.94100257653232*^9, 3.941114430105864*^9, 3.941115080073474*^9},
 CellLabel->
  "Out[102]=",ExpressionUUID->"8deb764d-09ea-4069-a432-9690c172426f"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"v5aff", ",", "v6aff"}], "}"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"v5", ",", "v6"}], "}"}], "/.", 
       RowBox[{
        RowBox[{"Solve", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"relationsvk", "[", 
              RowBox[{"[", "5", "]"}], "]"}], "==", "0"}], ",", 
            RowBox[{
             RowBox[{"relationsvk", "[", 
              RowBox[{"[", "6", "]"}], "]"}], "==", "0"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"v5", ",", "v6"}], "}"}]}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"k1", "->", "1"}], ",", 
       RowBox[{"v1", "->", "v1aff"}], ",", 
       RowBox[{"v2", "->", "v2aff"}], ",", 
       RowBox[{"v3", "->", "v3aff"}], ",", 
       RowBox[{"v4", "->", "v4aff"}]}], "}"}]}], "//", "Factor"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.91598271602696*^9, 3.9159828352758007`*^9}, {
   3.9159829211661043`*^9, 3.9159830224509163`*^9}, 3.915983472123844*^9},
 CellLabel->
  "In[103]:=",ExpressionUUID->"2911fc7e-d677-47d7-b6b7-79aa0eeb89f7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"k4affinf", "=", 
   RowBox[{
    RowBox[{"f5", " ", 
     SuperscriptBox["k3", "2"]}], "+", 
    RowBox[{"2", " ", "f6", " ", 
     SuperscriptBox["k3", "3"]}], "-", 
    RowBox[{"g3", " ", "y1"}], "-", 
    RowBox[{"g0", " ", "yinf"}], "-", 
    RowBox[{"g1", " ", "k3", " ", "yinf"}], "-", 
    RowBox[{"g2", " ", 
     SuperscriptBox["k3", "2"], " ", "yinf"}], "-", 
    RowBox[{"g3", " ", 
     SuperscriptBox["k3", "3"], " ", "yinf"}], "-", 
    RowBox[{"2", " ", "y1", " ", "yinf"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9170640165110073`*^9, 3.917064023296863*^9}},
 CellLabel->
  "In[104]:=",ExpressionUUID->"2baa05ac-8681-4cae-b4da-cc8974452790"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"v1affinf", ",", "v2affinf", ",", "v3affinf"}], "}"}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         SuperscriptBox["Z2", "6"], "/", 
         SuperscriptBox["X2", "6"]}], 
        RowBox[{"{", 
         RowBox[{"V1", ",", "V2", ",", "V3"}], "}"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"x2", "->", 
          RowBox[{"X2", "/", "Z2"}]}], ",", 
         RowBox[{"y2", "->", 
          RowBox[{"Y2", "/", 
           RowBox[{"Z2", "^", "3"}]}]}]}], "}"}]}], "//", "Factor"}], ")"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Z2", "->", "0"}], ",", 
      RowBox[{"Y2", "->", 
       RowBox[{"yinf", " ", 
        RowBox[{"X2", "^", "3"}]}]}], ",", 
      RowBox[{"x1", "->", "k3"}]}], "}"}]}], "//", "Factor"}]}]], "Input",
 CellChangeTimes->{{3.9162285183758707`*^9, 3.9162285492801743`*^9}, {
  3.916228858028831*^9, 3.9162288603094807`*^9}, {3.916228900051*^9, 
  3.9162289022491217`*^9}, {3.91622979723092*^9, 3.916229798337154*^9}, {
  3.9162298453453703`*^9, 3.9162298607217093`*^9}, {3.916229899052492*^9, 
  3.916229929723983*^9}},
 CellLabel->
  "In[105]:=",ExpressionUUID->"27a45007-d438-4894-a880-e22041ab8b78"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"yinf", ",", 
   RowBox[{"k3", " ", "yinf"}], ",", 
   RowBox[{
    SuperscriptBox["k3", "2"], " ", "yinf"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.916228529506446*^9, 3.916228549647284*^9}, 
   3.916228861387411*^9, 3.916228903394034*^9, 3.9162297989234467`*^9, {
   3.9162298507000713`*^9, 3.916229861073017*^9}, 3.916229930416471*^9, 
   3.916829724045887*^9, 3.916922439115518*^9, 3.9169242807132797`*^9, 
   3.916986381149137*^9, 3.916987874724186*^9, 3.916988878033692*^9, 
   3.916994091732564*^9, 3.9170848118667307`*^9, 3.917440068423986*^9, 
   3.919434019853899*^9, 3.9197645797478027`*^9, 3.919859841663815*^9, 
   3.9203776013558826`*^9, 3.921047858484209*^9, 3.9230327770703278`*^9, 
   3.923237132649559*^9, 3.923399300213304*^9, 3.923401013653448*^9, 
   3.924094861193624*^9, 3.924330595584058*^9, 3.9246045043308287`*^9, 
   3.924687704991437*^9, 3.924692393009429*^9, 3.924694548338204*^9, 
   3.9290768378362617`*^9, 3.930028675028058*^9, 3.9336747104804688`*^9, 
   3.934548141911755*^9, 3.935726538104355*^9, 3.9410025766241198`*^9, 
   3.941114430182122*^9, 3.941115080149515*^9},
 CellLabel->
  "Out[105]=",ExpressionUUID->"15c0f47f-3e19-4e6e-9f6e-3399504b1595"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"v4affinf", "=", 
  RowBox[{"v4", "/.", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"relationsvk", "[", 
          RowBox[{"[", "5", "]"}], "]"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"k1", "->", "0"}], ",", 
           RowBox[{"k2", "->", "1"}]}], "}"}]}], ")"}], "==", "0"}], ",", 
      "v4"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.916229416512974*^9, 3.9162294432900457`*^9}, {
  3.916229811109744*^9, 3.916229815784389*^9}, {3.916229882886305*^9, 
  3.9162298951838837`*^9}, {3.91622993487822*^9, 3.916229975178504*^9}, {
  3.916230361866684*^9, 3.9162303620897417`*^9}, {3.916230404336152*^9, 
  3.9162304136014214`*^9}},
 CellLabel->
  "In[106]:=",ExpressionUUID->"98bd7b31-1b7e-41d9-8fbc-d3a6f06058ce"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"f6", " ", "g0", " ", "g3"}], "+", 
   RowBox[{"f6", " ", "g1", " ", "g3", " ", "k3"}], "-", 
   RowBox[{"2", " ", "f5", " ", "f6", " ", 
    SuperscriptBox["k3", "2"]}], "+", 
   RowBox[{"f6", " ", "g2", " ", "g3", " ", 
    SuperscriptBox["k3", "2"]}], "-", 
   RowBox[{"f5", " ", 
    SuperscriptBox["g3", "2"], " ", 
    SuperscriptBox["k3", "2"]}], "-", 
   RowBox[{"2", " ", "f6", " ", "k4"}], "+", 
   RowBox[{"2", " ", "f6", " ", "g0", " ", "v1"}], "+", 
   RowBox[{"g3", " ", "k4", " ", "v1"}], "+", 
   RowBox[{"2", " ", "f6", " ", "g1", " ", "v2"}], "+", 
   RowBox[{"2", " ", "f6", " ", "g2", " ", "v3"}], "-", 
   RowBox[{"f5", " ", "g3", " ", "v3"}]}], 
  RowBox[{
   RowBox[{"4", " ", "f6"}], "+", 
   SuperscriptBox["g3", "2"]}]]], "Output",
 CellChangeTimes->{{3.916229956334651*^9, 3.916229976003243*^9}, 
   3.916230362476412*^9, 3.9162304143762913`*^9, 3.9162304683363457`*^9, 
   3.91682972429422*^9, 3.916922439184977*^9, 3.916924280792967*^9, 
   3.916986381283589*^9, 3.9169878748141003`*^9, 3.9169888781803513`*^9, 
   3.916994092239192*^9, 3.917084811983745*^9, 3.917440068464953*^9, 
   3.919434019935392*^9, 3.919764579789331*^9, 3.91985984167348*^9, 
   3.9203776014138927`*^9, 3.921047858531829*^9, 3.92303277712735*^9, 
   3.923237132771119*^9, 3.92339930026748*^9, 3.9234010137135878`*^9, 
   3.924094861244981*^9, 3.924330595628248*^9, 3.924604504372736*^9, 
   3.924687705030249*^9, 3.924692393073728*^9, 3.924694548407303*^9, 
   3.9290768378699837`*^9, 3.93002867507928*^9, 3.933674710580008*^9, 
   3.934548141961771*^9, 3.935726538114192*^9, 3.941002576633947*^9, 
   3.9411144301901417`*^9, 3.9411150801573753`*^9},
 CellLabel->
  "Out[106]=",ExpressionUUID->"81d86e6a-82d5-485e-81f2-60820415743a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"v5affinf", "=", 
  RowBox[{
   RowBox[{"v5", "/.", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"relationsvk", "[", 
           RowBox[{"[", "6", "]"}], "]"}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"k1", "->", "0"}], ",", 
            RowBox[{"k2", "->", "1"}]}], "}"}]}], ")"}], "==", "0"}], ",", 
       "v5"}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], "//", "Factor"}]}]], "Input",
 CellChangeTimes->{{3.916230178891407*^9, 3.916230206138617*^9}, {
  3.9162303468638277`*^9, 3.916230347268435*^9}},
 CellLabel->
  "In[107]:=",ExpressionUUID->"635aa923-e985-4046-8d41-db51a5300912"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{
     SuperscriptBox["f5", "2"], " ", 
     SuperscriptBox["k3", "2"]}], "+", 
    RowBox[{"f5", " ", "k4"}], "+", 
    RowBox[{"g2", " ", "g3", " ", "k4"}], "-", 
    RowBox[{"f5", " ", "g0", " ", "v1"}], "-", 
    RowBox[{"g0", " ", "g2", " ", "g3", " ", "v1"}], "-", 
    RowBox[{"f5", " ", "g1", " ", "v2"}], "-", 
    RowBox[{"g1", " ", "g2", " ", "g3", " ", "v2"}], "-", 
    RowBox[{"g3", " ", "k4", " ", "v2"}], "-", 
    RowBox[{"f5", " ", "g2", " ", "v3"}], "-", 
    RowBox[{
     SuperscriptBox["g2", "2"], " ", "g3", " ", "v3"}], "+", 
    RowBox[{"2", " ", "f5", " ", "v4"}], "+", 
    RowBox[{"g2", " ", "g3", " ", "v4"}]}], "g3"]}]], "Output",
 CellChangeTimes->{{3.916230193966449*^9, 3.916230206875705*^9}, 
   3.9162303476755457`*^9, 3.916829724730049*^9, 3.916922439254506*^9, 
   3.916924280856629*^9, 3.916986381409829*^9, 3.9169878749023123`*^9, 
   3.9169888783443623`*^9, 3.916994092506942*^9, 3.917084812136957*^9, 
   3.9174400685059566`*^9, 3.919434020056306*^9, 3.919764579835267*^9, 
   3.919859841685198*^9, 3.9203776014824963`*^9, 3.921047858579565*^9, 
   3.923032777188385*^9, 3.9232371328701487`*^9, 3.923399300328477*^9, 
   3.9234010137811947`*^9, 3.924094861298753*^9, 3.9243305956773577`*^9, 
   3.924604504419495*^9, 3.924687705076289*^9, 3.924692393137109*^9, 
   3.924694548480081*^9, 3.929076837920203*^9, 3.930028675191123*^9, 
   3.933674710692399*^9, 3.93454814201427*^9, 3.935726538126441*^9, 
   3.941002576645177*^9, 3.9411144302000427`*^9, 3.941115080167651*^9},
 CellLabel->
  "Out[107]=",ExpressionUUID->"2906a9a2-5cd5-4e7a-8700-a804462cad7c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"v6affinf", "=", 
  RowBox[{
   RowBox[{"v6", "/.", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"relationsvk", "[", 
           RowBox[{"[", "7", "]"}], "]"}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"k1", "->", "0"}], ",", 
            RowBox[{"k2", "->", "1"}]}], "}"}]}], ")"}], "==", "0"}], ",", 
       "v6"}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], "//", "Factor"}]}]], "Input",
 CellChangeTimes->{{3.916230268700775*^9, 3.916230326732936*^9}},
 CellLabel->
  "In[108]:=",ExpressionUUID->"f2b9d8fc-f77f-40ea-93c2-7bda22a69cd9"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", "g3"], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      SuperscriptBox["f5", "2"], " ", "g0", " ", "g3"}], "-", 
     RowBox[{"4", " ", "f4", " ", "f6", " ", "g0", " ", "g3"}], "-", 
     RowBox[{"f6", " ", "g0", " ", 
      SuperscriptBox["g2", "2"], " ", "g3"}], "+", 
     RowBox[{"2", " ", "f1", " ", "f6", " ", 
      SuperscriptBox["g3", "2"]}], "-", 
     RowBox[{"f6", " ", "g0", " ", "g1", " ", 
      SuperscriptBox["g3", "2"]}], "+", 
     RowBox[{"2", " ", "f5", " ", "g0", " ", "g2", " ", 
      SuperscriptBox["g3", "2"]}], "-", 
     RowBox[{"f4", " ", "g0", " ", 
      SuperscriptBox["g3", "3"]}], "+", 
     RowBox[{"f1", " ", 
      SuperscriptBox["g3", "4"]}], "+", 
     RowBox[{"2", " ", "f5", " ", "f6", " ", "g0", " ", "g3", " ", "k3"}], 
     "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["f5", "2"], " ", "g1", " ", "g3", " ", "k3"}], "-", 
     RowBox[{"4", " ", "f4", " ", "f6", " ", "g1", " ", "g3", " ", "k3"}], 
     "-", 
     RowBox[{"f6", " ", "g1", " ", 
      SuperscriptBox["g2", "2"], " ", "g3", " ", "k3"}], "+", 
     RowBox[{"4", " ", "f2", " ", "f6", " ", 
      SuperscriptBox["g3", "2"], " ", "k3"}], "-", 
     RowBox[{"f6", " ", 
      SuperscriptBox["g1", "2"], " ", 
      SuperscriptBox["g3", "2"], " ", "k3"}], "+", 
     RowBox[{"3", " ", "f6", " ", "g0", " ", "g2", " ", 
      SuperscriptBox["g3", "2"], " ", "k3"}], "+", 
     RowBox[{"2", " ", "f5", " ", "g1", " ", "g2", " ", 
      SuperscriptBox["g3", "2"], " ", "k3"}], "-", 
     RowBox[{"f5", " ", "g0", " ", 
      SuperscriptBox["g3", "3"], " ", "k3"}], "-", 
     RowBox[{"f4", " ", "g1", " ", 
      SuperscriptBox["g3", "3"], " ", "k3"}], "+", 
     RowBox[{"f2", " ", 
      SuperscriptBox["g3", "4"], " ", "k3"}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["f5", "3"], " ", 
      SuperscriptBox["k3", "2"]}], "+", 
     RowBox[{"8", " ", "f4", " ", "f5", " ", "f6", " ", 
      SuperscriptBox["k3", "2"]}], "+", 
     RowBox[{"2", " ", "f5", " ", "f6", " ", 
      SuperscriptBox["g2", "2"], " ", 
      SuperscriptBox["k3", "2"]}], "+", 
     RowBox[{"6", " ", "f5", " ", "f6", " ", "g1", " ", "g3", " ", 
      SuperscriptBox["k3", "2"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["f5", "2"], " ", "g2", " ", "g3", " ", 
      SuperscriptBox["k3", "2"]}], "-", 
     RowBox[{"4", " ", "f4", " ", "f6", " ", "g2", " ", "g3", " ", 
      SuperscriptBox["k3", "2"]}], "-", 
     RowBox[{"f6", " ", 
      SuperscriptBox["g2", "3"], " ", "g3", " ", 
      SuperscriptBox["k3", "2"]}], "+", 
     RowBox[{"2", " ", "f4", " ", "f5", " ", 
      SuperscriptBox["g3", "2"], " ", 
      SuperscriptBox["k3", "2"]}], "+", 
     RowBox[{"6", " ", "f3", " ", "f6", " ", 
      SuperscriptBox["g3", "2"], " ", 
      SuperscriptBox["k3", "2"]}], "+", 
     RowBox[{"2", " ", "f6", " ", "g1", " ", "g2", " ", 
      SuperscriptBox["g3", "2"], " ", 
      SuperscriptBox["k3", "2"]}], "+", 
     RowBox[{"2", " ", "f5", " ", 
      SuperscriptBox["g2", "2"], " ", 
      SuperscriptBox["g3", "2"], " ", 
      SuperscriptBox["k3", "2"]}], "+", 
     RowBox[{"f6", " ", "g0", " ", 
      SuperscriptBox["g3", "3"], " ", 
      SuperscriptBox["k3", "2"]}], "-", 
     RowBox[{"f4", " ", "g2", " ", 
      SuperscriptBox["g3", "3"], " ", 
      SuperscriptBox["k3", "2"]}], "+", 
     RowBox[{"2", " ", "f3", " ", 
      SuperscriptBox["g3", "4"], " ", 
      SuperscriptBox["k3", "2"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["f5", "2"], " ", 
      SuperscriptBox["g3", "2"], " ", 
      SuperscriptBox["k3", "3"]}], "+", 
     RowBox[{"4", " ", "f4", " ", "f6", " ", 
      SuperscriptBox["g3", "2"], " ", 
      SuperscriptBox["k3", "3"]}], "+", 
     RowBox[{"2", " ", "f6", " ", 
      SuperscriptBox["g2", "2"], " ", 
      SuperscriptBox["g3", "2"], " ", 
      SuperscriptBox["k3", "3"]}], "-", 
     RowBox[{"2", " ", "f5", " ", "g2", " ", 
      SuperscriptBox["g3", "3"], " ", 
      SuperscriptBox["k3", "3"]}], "+", 
     RowBox[{"f4", " ", 
      SuperscriptBox["g3", "4"], " ", 
      SuperscriptBox["k3", "3"]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["f5", "2"], " ", "k4"}], "+", 
     RowBox[{"8", " ", "f4", " ", "f6", " ", "k4"}], "+", 
     RowBox[{"2", " ", "f6", " ", 
      SuperscriptBox["g2", "2"], " ", "k4"}], "+", 
     RowBox[{"4", " ", "f6", " ", "g1", " ", "g3", " ", "k4"}], "+", 
     RowBox[{"8", " ", "f5", " ", "g2", " ", "g3", " ", "k4"}], "+", 
     RowBox[{"2", " ", "f4", " ", 
      SuperscriptBox["g3", "2"], " ", "k4"}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["g2", "2"], " ", 
      SuperscriptBox["g3", "2"], " ", "k4"}], "+", 
     RowBox[{"g1", " ", 
      SuperscriptBox["g3", "3"], " ", "k4"}], "+", 
     RowBox[{"2", " ", "f6", " ", "g2", " ", "g3", " ", "k3", " ", "k4"}], 
     "+", 
     RowBox[{"4", " ", "f5", " ", 
      SuperscriptBox["g3", "2"], " ", "k3", " ", "k4"}], "+", 
     RowBox[{"3", " ", "g2", " ", 
      SuperscriptBox["g3", "3"], " ", "k3", " ", "k4"}], "+", 
     RowBox[{"4", " ", "f6", " ", 
      SuperscriptBox["g3", "2"], " ", 
      SuperscriptBox["k3", "2"], " ", "k4"}], "+", 
     RowBox[{
      SuperscriptBox["g3", "4"], " ", 
      SuperscriptBox["k3", "2"], " ", "k4"}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["f5", "2"], " ", "g0", " ", "v1"}], "-", 
     RowBox[{"8", " ", "f4", " ", "f6", " ", "g0", " ", "v1"}], "-", 
     RowBox[{"2", " ", "f6", " ", "g0", " ", 
      SuperscriptBox["g2", "2"], " ", "v1"}], "+", 
     RowBox[{"4", " ", "f1", " ", "f6", " ", "g3", " ", "v1"}], "-", 
     RowBox[{"2", " ", "f6", " ", "g0", " ", "g1", " ", "g3", " ", "v1"}], 
     "-", 
     RowBox[{"8", " ", "f5", " ", "g0", " ", "g2", " ", "g3", " ", "v1"}], 
     "-", 
     RowBox[{"2", " ", "f4", " ", "g0", " ", 
      SuperscriptBox["g3", "2"], " ", "v1"}], "-", 
     RowBox[{"4", " ", "g0", " ", 
      SuperscriptBox["g2", "2"], " ", 
      SuperscriptBox["g3", "2"], " ", "v1"}], "+", 
     RowBox[{"f1", " ", 
      SuperscriptBox["g3", "3"], " ", "v1"}], "-", 
     RowBox[{"g0", " ", "g1", " ", 
      SuperscriptBox["g3", "3"], " ", "v1"}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["f5", "2"], " ", "g1", " ", "v2"}], "-", 
     RowBox[{"8", " ", "f4", " ", "f6", " ", "g1", " ", "v2"}], "-", 
     RowBox[{"2", " ", "f6", " ", "g1", " ", 
      SuperscriptBox["g2", "2"], " ", "v2"}], "+", 
     RowBox[{"8", " ", "f2", " ", "f6", " ", "g3", " ", "v2"}], "-", 
     RowBox[{"2", " ", "f6", " ", 
      SuperscriptBox["g1", "2"], " ", "g3", " ", "v2"}], "+", 
     RowBox[{"2", " ", "f6", " ", "g0", " ", "g2", " ", "g3", " ", "v2"}], 
     "-", 
     RowBox[{"8", " ", "f5", " ", "g1", " ", "g2", " ", "g3", " ", "v2"}], 
     "-", 
     RowBox[{"4", " ", "f5", " ", "g0", " ", 
      SuperscriptBox["g3", "2"], " ", "v2"}], "-", 
     RowBox[{"2", " ", "f4", " ", "g1", " ", 
      SuperscriptBox["g3", "2"], " ", "v2"}], "-", 
     RowBox[{"4", " ", "g1", " ", 
      SuperscriptBox["g2", "2"], " ", 
      SuperscriptBox["g3", "2"], " ", "v2"}], "+", 
     RowBox[{"2", " ", "f2", " ", 
      SuperscriptBox["g3", "3"], " ", "v2"}], "-", 
     RowBox[{
      SuperscriptBox["g1", "2"], " ", 
      SuperscriptBox["g3", "3"], " ", "v2"}], "-", 
     RowBox[{"2", " ", "g0", " ", "g2", " ", 
      SuperscriptBox["g3", "3"], " ", "v2"}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["f5", "2"], " ", "g2", " ", "v3"}], "-", 
     RowBox[{"8", " ", "f4", " ", "f6", " ", "g2", " ", "v3"}], "-", 
     RowBox[{"2", " ", "f6", " ", 
      SuperscriptBox["g2", "3"], " ", "v3"}], "+", 
     RowBox[{"12", " ", "f3", " ", "f6", " ", "g3", " ", "v3"}], "-", 
     RowBox[{"8", " ", "f5", " ", 
      SuperscriptBox["g2", "2"], " ", "g3", " ", "v3"}], "+", 
     RowBox[{"2", " ", "f6", " ", "g0", " ", 
      SuperscriptBox["g3", "2"], " ", "v3"}], "-", 
     RowBox[{"4", " ", "f5", " ", "g1", " ", 
      SuperscriptBox["g3", "2"], " ", "v3"}], "-", 
     RowBox[{"2", " ", "f4", " ", "g2", " ", 
      SuperscriptBox["g3", "2"], " ", "v3"}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["g2", "3"], " ", 
      SuperscriptBox["g3", "2"], " ", "v3"}], "+", 
     RowBox[{"3", " ", "f3", " ", 
      SuperscriptBox["g3", "3"], " ", "v3"}], "-", 
     RowBox[{"2", " ", "g1", " ", "g2", " ", 
      SuperscriptBox["g3", "3"], " ", "v3"}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["f5", "2"], " ", "g3", " ", "k3", " ", "v3"}], "+", 
     RowBox[{"8", " ", "f4", " ", "f6", " ", "g3", " ", "k3", " ", "v3"}], 
     "-", 
     RowBox[{"4", " ", "f5", " ", "g2", " ", 
      SuperscriptBox["g3", "2"], " ", "k3", " ", "v3"}], "+", 
     RowBox[{"2", " ", "f4", " ", 
      SuperscriptBox["g3", "3"], " ", "k3", " ", "v3"}], "-", 
     RowBox[{
      SuperscriptBox["g2", "2"], " ", 
      SuperscriptBox["g3", "3"], " ", "k3", " ", "v3"}], "+", 
     RowBox[{"4", " ", "f6", " ", "g3", " ", "k4", " ", "v3"}], "+", 
     RowBox[{
      SuperscriptBox["g3", "3"], " ", "k4", " ", "v3"}], "+", 
     RowBox[{"8", " ", 
      SuperscriptBox["f5", "2"], " ", "v4"}], "+", 
     RowBox[{"16", " ", "f4", " ", "f6", " ", "v4"}], "+", 
     RowBox[{"4", " ", "f6", " ", 
      SuperscriptBox["g2", "2"], " ", "v4"}], "+", 
     RowBox[{"8", " ", "f6", " ", "g1", " ", "g3", " ", "v4"}], "+", 
     RowBox[{"8", " ", "f5", " ", "g2", " ", "g3", " ", "v4"}], "+", 
     RowBox[{"4", " ", "f4", " ", 
      SuperscriptBox["g3", "2"], " ", "v4"}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["g2", "2"], " ", 
      SuperscriptBox["g3", "2"], " ", "v4"}], "+", 
     RowBox[{"2", " ", "g1", " ", 
      SuperscriptBox["g3", "3"], " ", "v4"}], "+", 
     RowBox[{"8", " ", "f5", " ", "g3", " ", "v5"}], "+", 
     RowBox[{"4", " ", "g2", " ", 
      SuperscriptBox["g3", "2"], " ", "v5"}], "+", 
     RowBox[{"4", " ", "f6", " ", "g3", " ", "k3", " ", "v5"}], "+", 
     RowBox[{
      SuperscriptBox["g3", "3"], " ", "k3", " ", "v5"}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{{3.916230288492028*^9, 3.916230327382235*^9}, 
   3.916230358363875*^9, 3.916829725048583*^9, 3.916922439360965*^9, 
   3.916924280957601*^9, 3.9169863815671263`*^9, 3.91698787503119*^9, 
   3.916988878507738*^9, 3.916994092803348*^9, 3.9170848123858147`*^9, 
   3.917440068555669*^9, 3.919434020190693*^9, 3.919764579891947*^9, 
   3.9198598417322197`*^9, 3.920377601562358*^9, 3.9210478586309834`*^9, 
   3.923032777336906*^9, 3.923237133009349*^9, 3.923399300408259*^9, 
   3.9234010138710527`*^9, 3.924094861357171*^9, 3.924330595747177*^9, 
   3.924604504478127*^9, 3.924687705149892*^9, 3.9246923932009706`*^9, 
   3.92469454855127*^9, 3.9290768379780493`*^9, 3.930028675289487*^9, 
   3.933674710815453*^9, 3.934548142072124*^9, 3.9357265381759977`*^9, 
   3.941002576699177*^9, 3.9411144302450733`*^9, 3.941115080213485*^9},
 CellLabel->
  "Out[108]=",ExpressionUUID->"c22d526e-7bb6-49b5-a4eb-78446f330e74"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"v4inf", ",", "v5inf", ",", "v6inf"}], "}"}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{"v4", ",", "v5", ",", "v6"}], "}"}], "/.", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"#", "==", "0"}], "&"}], "/@", 
        RowBox[{"(", 
         RowBox[{"relationsvk", "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"k1", "->", "0"}], ",", 
            RowBox[{"k2", "->", "0"}], ",", 
            RowBox[{"k3", "->", "1"}], ",", 
            RowBox[{"k4", "->", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"f5", "^", "2"}], "-", 
                RowBox[{"4", "*", "f4", "*", "f6"}], "-", 
                RowBox[{
                 RowBox[{"g3", "^", "2"}], "*", "f4"}], "-", 
                RowBox[{
                 RowBox[{"g2", "^", "2"}], "*", "f6"}], "+", 
                RowBox[{"g2", "*", "g3", "*", "f5"}]}], ")"}], "/", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", "*", "f6"}], "+", 
                RowBox[{"g3", "^", "2"}]}], ")"}]}]}], ",", 
            RowBox[{"v1", "->", "0"}], ",", 
            RowBox[{"v2", "->", "0"}]}], "}"}]}], ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"v4", ",", "v5", ",", "v6"}], "}"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], "//", "Factor"}]}]], "Input",
 CellChangeTimes->{{3.9162322001224737`*^9, 3.91623223782594*^9}},
 CellLabel->
  "In[109]:=",ExpressionUUID->"78b5e203-a8a1-40e2-992b-a6165896b4ac"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", "f5", " ", "f6"}], "+", 
     RowBox[{"f6", " ", "g2", " ", "g3"}], "-", 
     RowBox[{"f5", " ", 
      SuperscriptBox["g3", "2"]}], "+", 
     RowBox[{"2", " ", "f6", " ", "g2", " ", "v3"}], "-", 
     RowBox[{"f5", " ", "g3", " ", "v3"}]}], 
    RowBox[{
     RowBox[{"4", " ", "f6"}], "+", 
     SuperscriptBox["g3", "2"]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["f5", "2"]}], " ", "g3"}], "+", 
      RowBox[{"f6", " ", 
       SuperscriptBox["g2", "2"], " ", "g3"}], "-", 
      RowBox[{"f5", " ", "g2", " ", 
       SuperscriptBox["g3", "2"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["f5", "2"], " ", "v3"}], "+", 
      RowBox[{"4", " ", "f4", " ", "f6", " ", "v3"}], "-", 
      RowBox[{"f6", " ", 
       SuperscriptBox["g2", "2"], " ", "v3"}], "-", 
      RowBox[{"3", " ", "f5", " ", "g2", " ", "g3", " ", "v3"}], "+", 
      RowBox[{"f4", " ", 
       SuperscriptBox["g3", "2"], " ", "v3"}], "-", 
      RowBox[{
       SuperscriptBox["g2", "2"], " ", 
       SuperscriptBox["g3", "2"], " ", "v3"}]}], 
     RowBox[{
      RowBox[{"4", " ", "f6"}], "+", 
      SuperscriptBox["g3", "2"]}]]}], ",", 
   RowBox[{"-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{
       RowBox[{"4", " ", "f6"}], "+", 
       SuperscriptBox["g3", "2"]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5", " ", 
        SuperscriptBox["f5", "3"], " ", "g3"}], "-", 
       RowBox[{"12", " ", "f4", " ", "f5", " ", "f6", " ", "g3"}], "+", 
       RowBox[{"8", " ", "f3", " ", 
        SuperscriptBox["f6", "2"], " ", "g3"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["f6", "2"], " ", "g1", " ", "g2", " ", "g3"}], "-", 
       RowBox[{"f5", " ", "f6", " ", 
        SuperscriptBox["g2", "2"], " ", "g3"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["f6", "2"], " ", "g0", " ", 
        SuperscriptBox["g3", "2"]}], "-", 
       RowBox[{"4", " ", "f5", " ", "f6", " ", "g1", " ", 
        SuperscriptBox["g3", "2"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["f5", "2"], " ", "g2", " ", 
        SuperscriptBox["g3", "2"]}], "-", 
       RowBox[{"8", " ", "f4", " ", "f6", " ", "g2", " ", 
        SuperscriptBox["g3", "2"]}], "-", 
       RowBox[{"3", " ", "f6", " ", 
        SuperscriptBox["g2", "3"], " ", 
        SuperscriptBox["g3", "2"]}], "-", 
       RowBox[{"3", " ", "f4", " ", "f5", " ", 
        SuperscriptBox["g3", "3"]}], "+", 
       RowBox[{"6", " ", "f3", " ", "f6", " ", 
        SuperscriptBox["g3", "3"]}], "+", 
       RowBox[{"f6", " ", "g1", " ", "g2", " ", 
        SuperscriptBox["g3", "3"]}], "+", 
       RowBox[{"4", " ", "f5", " ", 
        SuperscriptBox["g2", "2"], " ", 
        SuperscriptBox["g3", "3"]}], "+", 
       RowBox[{"f6", " ", "g0", " ", 
        SuperscriptBox["g3", "4"]}], "-", 
       RowBox[{"f5", " ", "g1", " ", 
        SuperscriptBox["g3", "4"]}], "-", 
       RowBox[{"2", " ", "f4", " ", "g2", " ", 
        SuperscriptBox["g3", "4"]}], "+", 
       RowBox[{"f3", " ", 
        SuperscriptBox["g3", "5"]}], "+", 
       RowBox[{"10", " ", 
        SuperscriptBox["f5", "3"], " ", "v3"}], "-", 
       RowBox[{"24", " ", "f4", " ", "f5", " ", "f6", " ", "v3"}], "+", 
       RowBox[{"16", " ", "f3", " ", 
        SuperscriptBox["f6", "2"], " ", "v3"}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["f6", "2"], " ", "g1", " ", "g2", " ", "v3"}], "-", 
       RowBox[{"6", " ", "f5", " ", "f6", " ", 
        SuperscriptBox["g2", "2"], " ", "v3"}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["f6", "2"], " ", "g0", " ", "g3", " ", "v3"}], "-", 
       RowBox[{"12", " ", "f5", " ", "f6", " ", "g1", " ", "g3", " ", "v3"}], 
       "+", 
       RowBox[{"15", " ", 
        SuperscriptBox["f5", "2"], " ", "g2", " ", "g3", " ", "v3"}], "-", 
       RowBox[{"12", " ", "f4", " ", "f6", " ", "g2", " ", "g3", " ", "v3"}], 
       "-", 
       RowBox[{"5", " ", "f6", " ", 
        SuperscriptBox["g2", "3"], " ", "g3", " ", "v3"}], "-", 
       RowBox[{"6", " ", "f4", " ", "f5", " ", 
        SuperscriptBox["g3", "2"], " ", "v3"}], "+", 
       RowBox[{"8", " ", "f3", " ", "f6", " ", 
        SuperscriptBox["g3", "2"], " ", "v3"}], "-", 
       RowBox[{"2", " ", "f6", " ", "g1", " ", "g2", " ", 
        SuperscriptBox["g3", "2"], " ", "v3"}], "+", 
       RowBox[{"6", " ", "f5", " ", 
        SuperscriptBox["g2", "2"], " ", 
        SuperscriptBox["g3", "2"], " ", "v3"}], "+", 
       RowBox[{"2", " ", "f6", " ", "g0", " ", 
        SuperscriptBox["g3", "3"], " ", "v3"}], "-", 
       RowBox[{"3", " ", "f5", " ", "g1", " ", 
        SuperscriptBox["g3", "3"], " ", "v3"}], "-", 
       RowBox[{"3", " ", "f4", " ", "g2", " ", 
        SuperscriptBox["g3", "3"], " ", "v3"}], "+", 
       RowBox[{"f3", " ", 
        SuperscriptBox["g3", "4"], " ", "v3"}], "-", 
       RowBox[{"g1", " ", "g2", " ", 
        SuperscriptBox["g3", "4"], " ", "v3"}]}], ")"}]}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.916232228580368*^9, 3.9162322383799257`*^9}, 
   3.916829726117653*^9, 3.916922439743576*^9, 3.916924281372117*^9, 
   3.916986382110401*^9, 3.916987875592836*^9, 3.916988879395028*^9, 
   3.9169940945127172`*^9, 3.9170848130819473`*^9, 3.917440068789155*^9, 
   3.9194340207850513`*^9, 3.919764579960135*^9, 3.9198598417888327`*^9, 
   3.920377601650378*^9, 3.921047858687141*^9, 3.923032777533939*^9, 
   3.923237133160954*^9, 3.9233993004971113`*^9, 3.923401013966112*^9, 
   3.9240948614184847`*^9, 3.924330595836985*^9, 3.924604504543521*^9, 
   3.924687705213182*^9, 3.9246923932794857`*^9, 3.9246945486202507`*^9, 
   3.929076838046009*^9, 3.9300286753969183`*^9, 3.9336747109115467`*^9, 
   3.93454814213558*^9, 3.935726538238199*^9, 3.9410025767613983`*^9, 
   3.941114430298501*^9, 3.941115080265883*^9},
 CellLabel->
  "Out[109]=",ExpressionUUID->"34136681-98dc-444b-a2cb-39c0c3747c12"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1440, 792},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
TaggingRules-><|"TryRealOnly" -> False|>,
FrontEndVersion->"13.3 for Linux x86 (64-bit) (July 24, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"1bb6c982-ff76-42ec-b1b7-c9bde697a747"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[422, 15, 202, 2, 98, "Title",ExpressionUUID->"adb56d22-bddc-4bd4-9040-da53b6316836"],
Cell[627, 19, 6995, 181, 140, "Text",ExpressionUUID->"4bc4444e-208a-4cf5-8f6f-70104270254e"],
Cell[CellGroupData[{
Cell[7647, 204, 1054, 23, 72, "Input",ExpressionUUID->"ccec6719-ab2c-4148-8510-8aac7218a828"],
Cell[8704, 229, 420, 10, 28, "Message",ExpressionUUID->"57c2db8a-43e3-424f-bc3f-9bf793737d9a"],
Cell[9127, 241, 420, 10, 28, "Message",ExpressionUUID->"9acd24f6-bfe6-4cf9-8a82-fdd605869d12"],
Cell[9550, 253, 420, 10, 28, "Message",ExpressionUUID->"96385480-6da7-43a9-b43c-40d0cba8e913"],
Cell[9973, 265, 450, 10, 28, "Message",ExpressionUUID->"4fc2f1f1-1399-44a2-b577-f5ba99886a21"],
Cell[10426, 277, 422, 10, 28, "Message",ExpressionUUID->"57d4e080-4a18-453d-be05-9b3a9b8ebc23"],
Cell[10851, 289, 420, 10, 28, "Message",ExpressionUUID->"45b6c4c4-8ae8-415d-91a8-73b2985b546f"],
Cell[11274, 301, 422, 10, 28, "Message",ExpressionUUID->"3b250eea-2e62-46bd-a526-2d4ba976692f"],
Cell[11699, 313, 453, 10, 28, "Message",ExpressionUUID->"2524aff8-2eaf-4229-8b0b-cf031a57ede5"]
}, Open  ]],
Cell[12167, 326, 498, 9, 29, "Input",ExpressionUUID->"f924dba6-39c5-43f8-8509-2ffc8cf1a154"],
Cell[CellGroupData[{
Cell[12690, 339, 725, 19, 29, "Input",ExpressionUUID->"5b6b09cf-2316-4298-a7aa-6ee48f4337c3"],
Cell[13418, 360, 4278, 90, 74, "Output",ExpressionUUID->"55302a5b-a29c-4664-b302-955b259765a0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17733, 455, 701, 18, 29, "Input",ExpressionUUID->"749eef5d-4266-4ac7-a9cc-8e9cce788485"],
Cell[18437, 475, 2138, 40, 33, "Output",ExpressionUUID->"9488f7e1-9d24-46e6-a7c4-0ea530756668"]
}, Open  ]],
Cell[CellGroupData[{
Cell[20612, 520, 1173, 34, 29, "Input",ExpressionUUID->"6a658a31-f466-423b-821c-b76f3c031d88"],
Cell[21788, 556, 6894, 205, 114, "Output",ExpressionUUID->"399b72a4-0894-40c7-847f-15a80446992c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[28719, 766, 1312, 32, 31, "Input",ExpressionUUID->"c6524757-d7b4-42cd-8c15-430e4db6fb60"],
Cell[30034, 800, 6047, 158, 114, "Output",ExpressionUUID->"2bc6630f-c45d-439f-bd23-dcb3878054b7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[36118, 963, 1119, 28, 31, "Input",ExpressionUUID->"389bed37-cd00-448e-92d8-a27002adb505"],
Cell[37240, 993, 1939, 45, 54, "Output",ExpressionUUID->"37c5e43b-243e-4d5c-bb7c-e7f3b657f579"]
}, Open  ]],
Cell[39194, 1041, 1904, 41, 74, "Input",ExpressionUUID->"384fba63-1a31-4030-bfda-8db888b501b7"],
Cell[41101, 1084, 854, 22, 29, "Input",ExpressionUUID->"da60f4b4-0ed3-436f-81eb-b1da5af78038"],
Cell[CellGroupData[{
Cell[41980, 1110, 1085, 33, 75, "Section",ExpressionUUID->"14e533bc-34a9-4c60-8ce3-e92bd044856f"],
Cell[CellGroupData[{
Cell[43090, 1147, 352, 7, 29, "Input",ExpressionUUID->"4a1b4df1-6de7-48ab-8647-f566e379775f"],
Cell[43445, 1156, 823, 16, 33, "Output",ExpressionUUID->"6ff3bb1d-cedc-422b-9685-c122e387a872"]
}, Open  ]],
Cell[CellGroupData[{
Cell[44305, 1177, 479, 12, 29, "Input",ExpressionUUID->"d9400b12-9019-4fb4-9b0d-2f88c8c224e9"],
Cell[44787, 1191, 1286, 30, 35, "Output",ExpressionUUID->"f65b1f6c-6173-4910-8a9e-50e8357ad8e3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[46110, 1226, 632, 15, 29, "Input",ExpressionUUID->"3fdd8de0-2d66-44be-aa9b-3fdcf3ecef8d"],
Cell[46745, 1243, 1047, 23, 33, "Output",ExpressionUUID->"ebe89e53-f48a-411f-abf7-5db177124a2a"]
}, Open  ]],
Cell[47807, 1269, 1141, 34, 29, "Input",ExpressionUUID->"2f78a10d-41b9-4b4d-9c78-065306dbc038"],
Cell[CellGroupData[{
Cell[48973, 1307, 944, 24, 29, "Input",ExpressionUUID->"e1cbee35-c7d3-4a3b-839b-6810b2cd3e8f"],
Cell[49920, 1333, 4090, 90, 74, "Output",ExpressionUUID->"91320507-effb-474a-a1e5-9148058d2af7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[54047, 1428, 365, 7, 29, "Input",ExpressionUUID->"52199840-78e7-463c-931b-da8f725cf44d"],
Cell[54415, 1437, 1409, 21, 33, "Output",ExpressionUUID->"168c0d1b-c52e-4134-833f-7e22f16f37d5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[55861, 1463, 188, 4, 29, "Input",ExpressionUUID->"89f85991-f04b-4c9b-a6c2-084c82921150"],
Cell[56052, 1469, 1042, 26, 33, "Output",ExpressionUUID->"a2c3203a-cccc-433f-ac41-c89ff87242aa"]
}, Open  ]],
Cell[CellGroupData[{
Cell[57131, 1500, 636, 19, 29, "Input",ExpressionUUID->"c47bf200-dcfa-4125-a6f7-c83d5b7666ea"],
Cell[57770, 1521, 1167, 32, 33, "Output",ExpressionUUID->"66068c07-bdfa-47d8-bf5a-fd66c13ca5f2"]
}, Open  ]],
Cell[58952, 1556, 1459, 36, 50, "Input",ExpressionUUID->"863dfe21-e23a-4850-989f-7db73e299a69"],
Cell[CellGroupData[{
Cell[60436, 1596, 357, 6, 29, "Input",ExpressionUUID->"c27b1303-5252-49fc-b3d9-6f5b2460fb2f"],
Cell[60796, 1604, 1520, 24, 35, "Output",ExpressionUUID->"0e865f5d-5101-4e6e-b6ec-f78c9a82d090"]
}, Open  ]],
Cell[62331, 1631, 1223, 30, 50, "Input",ExpressionUUID->"d49c5072-5a16-4805-a30c-c2c12b7d178b"],
Cell[CellGroupData[{
Cell[63579, 1665, 823, 18, 29, "Input",ExpressionUUID->"4eb132ed-cea7-4130-b54e-cba777ff2908"],
Cell[64405, 1685, 3645, 102, 58, "Output",ExpressionUUID->"ebcfe88d-47f5-4c0d-9c4c-cf853a75f07b"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[68099, 1793, 169, 3, 67, "Section",ExpressionUUID->"0ee130f0-a92b-4865-880a-a6ec1403806c"],
Cell[68271, 1798, 264, 6, 35, "Text",ExpressionUUID->"ed02f279-ca8c-4fd8-a5b4-170f238ffe7c"],
Cell[CellGroupData[{
Cell[68560, 1808, 1400, 39, 50, "Input",ExpressionUUID->"19665d0b-8cf2-4ebd-bfba-5c453ef55b3b"],
Cell[69963, 1849, 1670, 41, 33, "Output",ExpressionUUID->"b1337c54-4877-4b83-8067-3891991aae21"]
}, Open  ]],
Cell[CellGroupData[{
Cell[71670, 1895, 2064, 50, 50, "Input",ExpressionUUID->"588af022-3f26-432c-ab87-c8d27a5fc2f7"],
Cell[73737, 1947, 2908, 55, 33, "Output",ExpressionUUID->"09c3a8a8-fa50-4f86-a1e8-e6125e0fb30d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[76682, 2007, 1044, 27, 31, "Input",ExpressionUUID->"e23d4a1c-6828-4f1f-b06e-2f53321491f1"],
Cell[77729, 2036, 1202, 25, 33, "Output",ExpressionUUID->"9226e9a7-38a2-414a-8f19-37d2426f457a"]
}, Open  ]],
Cell[78946, 2064, 303, 7, 29, "Input",ExpressionUUID->"37bda39e-2464-4428-bf32-17540dd413fe"],
Cell[79252, 2073, 330, 8, 29, "Input",ExpressionUUID->"2e0b076a-b43b-4879-9b33-ba37ef003fd9"],
Cell[79585, 2083, 1140, 26, 31, "Input",ExpressionUUID->"ab9e39ad-035c-4d7e-93d6-f0afae1843ff"],
Cell[CellGroupData[{
Cell[80750, 2113, 1801, 45, 52, "Input",ExpressionUUID->"53e17dbf-4de9-4863-8ae4-4e1ad6613c45"],
Cell[82554, 2160, 9060, 245, 134, "Output",ExpressionUUID->"24fe827d-d0d3-4225-ae7f-6886ffb8a6bd"]
}, Open  ]],
Cell[91629, 2408, 1183, 30, 52, "Input",ExpressionUUID->"674425bf-838b-4d01-9909-617c9815da7f"],
Cell[CellGroupData[{
Cell[92837, 2442, 1061, 27, 50, "Input",ExpressionUUID->"6acf99bc-75bb-4b4e-8a81-4a56933f39af"],
Cell[93901, 2471, 3021, 80, 74, "Output",ExpressionUUID->"b4b25eaa-f1fc-45c5-8e46-1d4adb1e3342"]
}, Open  ]],
Cell[CellGroupData[{
Cell[96959, 2556, 659, 16, 29, "Input",ExpressionUUID->"070ac636-d668-4c5c-81c0-d9be69f42b41"],
Cell[97621, 2574, 6339, 174, 114, "Output",ExpressionUUID->"73326b35-7571-4c9c-89fe-4c910f204354"]
}, Open  ]],
Cell[103975, 2751, 10072, 241, 293, "Input",ExpressionUUID->"ab52fd01-9256-4d48-91cc-062e13cad464"],
Cell[114050, 2994, 1298, 31, 50, "Input",ExpressionUUID->"1eb9ab12-259c-42a5-80f2-f750f93e2488"],
Cell[115351, 3027, 1415, 39, 52, "Input",ExpressionUUID->"72cf459e-9333-4589-8d20-69285382281e"],
Cell[116769, 3068, 1907, 52, 52, "Input",ExpressionUUID->"2f94a7c4-d257-4758-804c-ffea8d34336c"],
Cell[118679, 3122, 1658, 38, 70, "Input",ExpressionUUID->"e2cf96b3-97e8-46f0-9f55-8027c3fc3e1a"],
Cell[120340, 3162, 452, 8, 29, "Input",ExpressionUUID->"f96f5457-3fde-40e3-8498-971c5c1ac8fc"],
Cell[CellGroupData[{
Cell[120817, 3174, 516, 13, 29, "Input",ExpressionUUID->"94f70333-70a1-45bf-8263-30471d2ea411"],
Cell[121336, 3189, 7083, 194, 118, "Output",ExpressionUUID->"63d7a40e-c43e-4144-b752-2030a13b6673"]
}, Open  ]],
Cell[CellGroupData[{
Cell[128456, 3388, 513, 13, 29, "Input",ExpressionUUID->"6ba730fe-7136-4622-9849-d533d2b95279"],
Cell[128972, 3403, 5543, 135, 98, "Output",ExpressionUUID->"93dfa170-93a7-459b-9967-f257796e25da"]
}, Open  ]],
Cell[CellGroupData[{
Cell[134552, 3543, 521, 13, 29, "Input",ExpressionUUID->"a57f08a3-d4eb-40c1-b142-f595af3089d4"],
Cell[135076, 3558, 8150, 207, 118, "Output",ExpressionUUID->"aa31fe68-2f88-4699-a4b3-c3a1277afa0b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[143263, 3770, 514, 13, 29, "Input",ExpressionUUID->"1b1d7026-ec1c-4869-9c9d-bc5b38dfad8f"],
Cell[143780, 3785, 5174, 130, 98, "Output",ExpressionUUID->"01d8f0c6-1e4b-49cd-a523-4f30cebf1478"]
}, Open  ]],
Cell[CellGroupData[{
Cell[148991, 3920, 1415, 34, 50, "Input",ExpressionUUID->"e61a82e9-9bfa-4a38-9272-241a6d1bcee2"],
Cell[150409, 3956, 4050, 100, 116, "Output",ExpressionUUID->"a8c84c5e-e256-4ba6-a464-a068515d427c"]
}, Open  ]],
Cell[154474, 4059, 3501, 66, 172, "Input",ExpressionUUID->"e415a775-c7a1-47f0-b4e9-43172a557adf"],
Cell[157978, 4127, 10588, 241, 403, "Input",ExpressionUUID->"a911de79-d55f-4d8f-8e35-170cc8943546"],
Cell[CellGroupData[{
Cell[168591, 4372, 751, 15, 29, "Input",ExpressionUUID->"e4c83065-3981-46df-8c23-1283a373b875"],
Cell[169345, 4389, 3033, 58, 35, "Output",ExpressionUUID->"806c5d39-b6f3-4649-8cba-7d11d4e850c3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[172415, 4452, 175, 2, 29, "Input",ExpressionUUID->"16015a2f-53db-4d5b-889d-87da00708731"],
Cell[172593, 4456, 7485, 226, 134, "Output",ExpressionUUID->"10e73e6c-32c5-43c6-9711-fcce232e44a2"]
}, Open  ]],
Cell[180093, 4685, 1848, 33, 92, "Input",ExpressionUUID->"5b581d55-925b-4911-a1a4-b94685665a32"],
Cell[181944, 4720, 4525, 112, 181, "Input",ExpressionUUID->"6ee966a6-51f0-46fd-9b16-7726aa0d41a0"],
Cell[CellGroupData[{
Cell[186494, 4836, 329, 6, 29, "Input",ExpressionUUID->"4ef9bb7a-3be3-42ef-a1f9-e2de83973592"],
Cell[186826, 4844, 2020, 44, 35, "Output",ExpressionUUID->"bac2b259-84f8-4855-9439-97f566d991fe"]
}, Open  ]],
Cell[CellGroupData[{
Cell[188883, 4893, 639, 12, 29, "Input",ExpressionUUID->"96433e0d-e282-4a2c-b7ef-33cfed25d791"],
Cell[189525, 4907, 13111, 299, 214, "Output",ExpressionUUID->"d5fda715-b7d5-4555-8063-2a74839fdc47"]
}, Open  ]],
Cell[202651, 5209, 1552, 37, 91, "Input",ExpressionUUID->"2fb9896c-303c-4857-a4ee-844238d1b31c"],
Cell[CellGroupData[{
Cell[204228, 5250, 502, 11, 31, "Input",ExpressionUUID->"b99f531c-6575-4a3a-a98f-1b61897e04ef"],
Cell[204733, 5263, 10951, 218, 178, "Output",ExpressionUUID->"9cd4eeb2-57f5-46e9-be5d-5d707bc1dd12"]
}, Open  ]],
Cell[CellGroupData[{
Cell[215721, 5486, 1476, 34, 70, "Input",ExpressionUUID->"5f6987a3-c42a-4d7c-a30b-13ec75520383"],
Cell[217200, 5522, 2112, 31, 85, "Output",ExpressionUUID->"195c30cd-3631-4f5b-bc13-42c980ff8fe2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[219349, 5558, 1849, 46, 52, "Input",ExpressionUUID->"d4936d66-35c8-4e2a-888c-2949f9a0071a"],
Cell[221201, 5606, 63816, 1697, 1077, "Output",ExpressionUUID->"f3109bc1-9459-4de0-9787-30187d3b5370"]
}, Open  ]],
Cell[CellGroupData[{
Cell[285054, 7308, 1309, 31, 50, "Input",ExpressionUUID->"30d41caa-d2ee-42c8-8c91-937b950bc834"],
Cell[286366, 7341, 87622, 1972, 1480, "Output",ExpressionUUID->"f7270673-62cc-494d-ad19-7333416674ed"]
}, Open  ]],
Cell[CellGroupData[{
Cell[374025, 9318, 481, 9, 29, "Input",ExpressionUUID->"b09f1eef-c8b0-4cd3-a811-9dae644db5a6"],
Cell[374509, 9329, 8962, 211, 165, "Output",ExpressionUUID->"1519aa4e-8e05-4cba-a577-9766087dae54"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[383520, 9546, 158, 3, 67, "Section",ExpressionUUID->"e78eefca-84f3-4cd1-813c-408fd54f148a"],
Cell[383681, 9551, 1828, 34, 90, "Input",ExpressionUUID->"ba481122-eabf-4d35-9220-73c07ebefbc1"],
Cell[CellGroupData[{
Cell[385534, 9589, 828, 20, 29, "Input",ExpressionUUID->"cf6e63b7-5218-41ed-abc8-a2ddc7694378"],
Cell[386365, 9611, 2547, 50, 35, "Output",ExpressionUUID->"95441188-8458-4ad3-b4e5-9f79efeb49cd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[388949, 9666, 399, 10, 29, "Input",ExpressionUUID->"f5f0090c-377c-476c-9079-16186d179a28"],
Cell[389351, 9678, 2570, 48, 33, "Output",ExpressionUUID->"1be34242-0576-45c9-86dc-0ad9a43cfcbf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[391958, 9731, 2473, 57, 154, "Input",ExpressionUUID->"874ecc93-a2ea-4500-b5a6-a2f8eecdc543"],
Cell[394434, 9790, 129502, 2663, 2462, "Output",ExpressionUUID->"641b7520-4dca-41b0-b253-8142307b44c2"]
}, Open  ]],
Cell[523951, 12456, 1277, 30, 29, "Input",ExpressionUUID->"7f789cbf-5311-4c9e-8ddb-d7b0a0d38f0c"],
Cell[CellGroupData[{
Cell[525253, 12490, 553, 11, 29, "Input",ExpressionUUID->"39a3fe5e-f8cd-4417-b5ee-e90a2de41c85"],
Cell[525809, 12503, 1274, 22, 85, "Output",ExpressionUUID->"5dd4c99c-f0b2-40db-bcbe-32b483d2e76a"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[527132, 12531, 514, 14, 69, "Section",ExpressionUUID->"e43f5583-803e-4a6d-920a-a15264191e1c"],
Cell[527649, 12547, 549, 12, 31, "Input",ExpressionUUID->"677a6267-1f6e-49d7-9c2e-64813a198cad"],
Cell[528201, 12561, 1133, 32, 31, "Input",ExpressionUUID->"e79d65ed-957e-4b52-8024-8bacde66d18d"],
Cell[CellGroupData[{
Cell[529359, 12597, 1159, 34, 29, "Input",ExpressionUUID->"786c61d2-fb24-4d8f-99f3-a9cc3077fd65"],
Cell[530521, 12633, 5383, 136, 146, "Output",ExpressionUUID->"3ff7be41-6945-46b1-bf81-e1fb4b496fb5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[535941, 12774, 294, 6, 29, "Input",ExpressionUUID->"d24f4d5c-b312-490d-9b51-d14b9dc68d78"],
Cell[536238, 12782, 806, 16, 33, "Output",ExpressionUUID->"cbeaba00-c575-45c0-9f02-2ce02e579cfa"]
}, Open  ]],
Cell[CellGroupData[{
Cell[537081, 12803, 236, 4, 29, "Input",ExpressionUUID->"4f4df953-fe21-4f5d-8ec7-e4963c6e2cf3"],
Cell[537320, 12809, 686, 11, 33, "Output",ExpressionUUID->"5243a159-108a-402c-a357-3dadd4fc41da"]
}, Open  ]],
Cell[CellGroupData[{
Cell[538043, 12825, 270, 6, 29, "Input",ExpressionUUID->"6a2d1fd4-a2e2-4dee-ab55-f8425ffe02e1"],
Cell[538316, 12833, 3721, 85, 74, "Output",ExpressionUUID->"fc74b685-649f-4ab8-8e4a-0309c9f044c0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[542074, 12923, 649, 15, 29, "Input",ExpressionUUID->"da5e12e6-357b-42d5-a5a3-4f04b02f400e"],
Cell[542726, 12940, 5027, 128, 98, "Output",ExpressionUUID->"8aeb92a4-58ea-41de-9ed4-f3bb318360a7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[547790, 13073, 820, 20, 29, "Input",ExpressionUUID->"67dfa8c8-ecc7-4963-a79d-db771b3026c6"],
Cell[548613, 13095, 4713, 107, 78, "Output",ExpressionUUID->"43d62940-4172-44f5-a1af-0566dbee3851"]
}, Open  ]],
Cell[CellGroupData[{
Cell[553363, 13207, 447, 11, 29, "Input",ExpressionUUID->"20ab4046-81bc-446f-8e0f-6e0e24c727fd"],
Cell[553813, 13220, 3964, 83, 74, "Output",ExpressionUUID->"164ad4bb-c547-47b8-a88a-19d9f92d4cde"]
}, Open  ]],
Cell[CellGroupData[{
Cell[557814, 13308, 544, 13, 29, "Input",ExpressionUUID->"287600f9-d84b-46eb-a032-676be28feafc"],
Cell[558361, 13323, 4236, 119, 98, "Output",ExpressionUUID->"3527f2ca-1b93-4fa6-85e7-73364874a3a2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[562634, 13447, 526, 13, 29, "Input",ExpressionUUID->"5460d806-7d1e-4df7-bf7e-0324aa0a3be0"],
Cell[563163, 13462, 7716, 219, 138, "Output",ExpressionUUID->"9c973940-20fc-42be-9cc3-5b5a64a299b3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[570916, 13686, 1041, 29, 29, "Input",ExpressionUUID->"ddd1ea7c-49ec-4d89-b894-7a78e4ec1220"],
Cell[571960, 13717, 5691, 136, 102, "Output",ExpressionUUID->"0a3ae925-1b12-47e7-b36b-d65879bf1fee"]
}, Open  ]],
Cell[577666, 13856, 989, 17, 50, "Input",ExpressionUUID->"23692b69-eb19-44e3-b853-47fd8fff27bf"],
Cell[578658, 13875, 391, 7, 29, "Input",ExpressionUUID->"6a5169d8-7678-4ab4-bd54-ccce41d40237"],
Cell[CellGroupData[{
Cell[579074, 13886, 487, 11, 31, "Input",ExpressionUUID->"315d5fbe-51ad-4d32-b107-02f773231a71"],
Cell[579564, 13899, 9115, 174, 157, "Output",ExpressionUUID->"5b2f2887-5c50-48e3-bf58-5280cd3eb70a"]
}, Open  ]],
Cell[588694, 14076, 965, 19, 70, "Input",ExpressionUUID->"7aa7cd41-c367-4f23-992c-e90abcb4f084"],
Cell[589662, 14097, 1360, 39, 70, "Input",ExpressionUUID->"1617b01f-a90a-4a35-857d-4f5804bec3cf"],
Cell[591025, 14138, 853, 16, 50, "Input",ExpressionUUID->"3a7a931d-dbee-46db-974c-7f7eecb1d38b"],
Cell[CellGroupData[{
Cell[591903, 14158, 662, 16, 31, "Input",ExpressionUUID->"e97b6515-7203-466d-ad28-f20aace48ab2"],
Cell[592568, 14176, 9686, 186, 157, "Output",ExpressionUUID->"56e7f711-f85c-4411-b8b8-090475492039"]
}, Open  ]],
Cell[602269, 14365, 1111, 24, 74, "Input",ExpressionUUID->"cf3cbfbe-5caa-451a-a363-b7a865a76ba1"],
Cell[603383, 14391, 791, 20, 29, "Input",ExpressionUUID->"96933f80-11f5-44af-9a35-50029c683e7c"],
Cell[604177, 14413, 384, 7, 29, "Input",ExpressionUUID->"4610613d-62fd-4fe5-8ac8-f3f9c4e28344"],
Cell[604564, 14422, 1403, 39, 70, "Input",ExpressionUUID->"6fb17a3c-7343-4889-a519-4f100f55d113"],
Cell[605970, 14463, 407, 8, 29, "Input",ExpressionUUID->"fedd62d0-5333-4800-87bf-c6d6ccd2a897"],
Cell[606380, 14473, 735, 19, 29, "Input",ExpressionUUID->"76ff2bdb-a170-4394-a78c-f86b0108f742"],
Cell[607118, 14494, 1512, 42, 70, "Input",ExpressionUUID->"63f8e91c-db20-4438-8967-44db2c7c4740"],
Cell[608633, 14538, 589, 12, 29, "Input",ExpressionUUID->"39756fd8-28e9-44f5-8742-d98ac80e30c2"],
Cell[CellGroupData[{
Cell[609247, 14554, 546, 13, 29, "Input",ExpressionUUID->"cef0c1b6-a577-4fc4-97bf-f220441a4c77"],
Cell[609796, 14569, 9001, 182, 147, "Output",ExpressionUUID->"6d5ada69-b2ad-46d7-a045-5c3864cc3cfb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[618834, 14756, 887, 22, 29, "Input",ExpressionUUID->"8d7be521-7ee2-4fca-b2ea-31d8361b182f"],
Cell[619724, 14780, 10229, 207, 157, "Output",ExpressionUUID->"9a67d153-8b97-402c-9aa3-8979047eec99"]
}, Open  ]],
Cell[CellGroupData[{
Cell[629990, 14992, 219, 3, 29, "Input",ExpressionUUID->"5f72f3da-78b1-42b5-b02a-983209320d13"],
Cell[630212, 14997, 685, 10, 33, "Output",ExpressionUUID->"2cb6b959-7342-4b83-91a1-834c8aa3bd90"]
}, Open  ]],
Cell[630912, 15010, 466, 8, 29, "Input",ExpressionUUID->"c7940f2a-523b-43a8-8e2c-d6763dc63918"],
Cell[CellGroupData[{
Cell[631403, 15022, 678, 20, 31, "Input",ExpressionUUID->"5ac80be0-f893-4e9e-93ac-6231d1d707c8"],
Cell[632084, 15044, 9281, 189, 158, "Output",ExpressionUUID->"f8e3345d-2bb5-4077-935a-df03ca56c7b1"]
}, Open  ]],
Cell[641380, 15236, 825, 18, 50, "Input",ExpressionUUID->"347a2ab7-c580-49dc-89d3-4d7ca8931992"],
Cell[642208, 15256, 2368, 65, 134, "Input",ExpressionUUID->"f1e56c4b-5dae-47e0-b9d2-3ea0e0c478d8"],
Cell[CellGroupData[{
Cell[644601, 15325, 426, 8, 29, "Input",ExpressionUUID->"49e32887-4d4e-4462-87e1-1f058da03d51"],
Cell[645030, 15335, 9437, 201, 162, "Output",ExpressionUUID->"2773123a-993d-4930-bdde-8cf475d0b8da"]
}, Open  ]],
Cell[CellGroupData[{
Cell[654504, 15541, 433, 10, 29, "Input",ExpressionUUID->"4527d816-072b-4155-8b9f-7e1a7b4a4396"],
Cell[654940, 15553, 2664, 60, 35, "Output",ExpressionUUID->"783848f2-0282-41fd-8c23-943b01afaeaa"]
}, Open  ]],
Cell[CellGroupData[{
Cell[657641, 15618, 572, 11, 29, "Input",ExpressionUUID->"9899a73f-7705-4306-871d-55fad36e7f0e"],
Cell[658216, 15631, 11440, 213, 180, "Output",ExpressionUUID->"6f093ec7-4e37-49f9-bf00-5b38fb5215ed"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[669705, 15850, 272, 6, 67, "Section",ExpressionUUID->"c31c8a85-b8b6-42a0-b65f-f49c45b1f69a"],
Cell[669980, 15858, 520, 10, 29, "Input",ExpressionUUID->"3a4143e9-1173-4779-804e-2844ba6c1b12"],
Cell[CellGroupData[{
Cell[670525, 15872, 1301, 38, 31, "Input",ExpressionUUID->"bb45590e-1bc2-4363-9587-6bdfc03f1e10"],
Cell[671829, 15912, 1296, 26, 35, "Output",ExpressionUUID->"2d5ad6d0-fd17-4a87-839a-37fc8b07f656"]
}, Open  ]],
Cell[CellGroupData[{
Cell[673162, 15943, 853, 24, 29, "Input",ExpressionUUID->"d3782a84-a5a6-4e5b-b836-8912f233634a"],
Cell[674018, 15969, 1456, 28, 33, "Output",ExpressionUUID->"8deb764d-09ea-4069-a432-9690c172426f"]
}, Open  ]],
Cell[675489, 16000, 1265, 36, 29, "Input",ExpressionUUID->"2911fc7e-d677-47d7-b6b7-79aa0eeb89f7"],
Cell[676757, 16038, 696, 18, 29, "Input",ExpressionUUID->"2baa05ac-8681-4cae-b4da-cc8974452790"],
Cell[CellGroupData[{
Cell[677478, 16060, 1282, 35, 31, "Input",ExpressionUUID->"27a45007-d438-4894-a880-e22041ab8b78"],
Cell[678763, 16097, 1229, 21, 35, "Output",ExpressionUUID->"15c0f47f-3e19-4e6e-9f6e-3399504b1595"]
}, Open  ]],
Cell[CellGroupData[{
Cell[680029, 16123, 892, 23, 29, "Input",ExpressionUUID->"98bd7b31-1b7e-41d9-8fbc-d3a6f06058ce"],
Cell[680924, 16148, 1787, 35, 58, "Output",ExpressionUUID->"81d86e6a-82d5-485e-81f2-60820415743a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[682748, 16188, 738, 21, 29, "Input",ExpressionUUID->"635aa923-e985-4046-8d41-db51a5300912"],
Cell[683489, 16211, 1663, 32, 54, "Output",ExpressionUUID->"2906a9a2-5cd5-4e7a-8700-a804462cad7c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[685189, 16248, 687, 20, 29, "Input",ExpressionUUID->"f2b9d8fc-f77f-40ea-93c2-7bda22a69cd9"],
Cell[685879, 16270, 10963, 241, 194, "Output",ExpressionUUID->"c22d526e-7bb6-49b5-a4eb-78446f330e74"]
}, Open  ]],
Cell[CellGroupData[{
Cell[696879, 16516, 1614, 43, 70, "Input",ExpressionUUID->"78b5e203-a8a1-40e2-992b-a6165896b4ac"],
Cell[698496, 16561, 6036, 138, 150, "Output",ExpressionUUID->"34136681-98dc-444b-a2cb-39c0c3747c12"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/Kummer-surfaces-and-Jacobians-of-genus-2-curves-in-characteristic-2-3.0.0/README.md <==
# Kummer surfaces and Jacobians of genus two curves in characteristic two

This repositary aims to complement the article **Explicit desingularisation of Kummer surfaces in characteristic two via specialisation**. It includes code for two programming languages: **Mathematica**, where all of the heavy computations have been performed, such as computing the equations of the Jacobian, and **Magma**, which has the arithmetic geometry functionalities that allow the equations that have been computed to be used for practical calculations. 

In order to execute the Mathematica code, it is necessary to use the package <a href='https://resources.wolframcloud.com/FunctionRepository/resources/LinearAlgebraMod/' >LinearAlgebraMod</a> from the Wolfram function repository. This was contributed to **Daniel Lichtblau**, who I thank. For the Magma code, I used fragments of the <a href='https://arxiv.org/abs/0910.2589' >code developed to compute models of quartic Kummer surfaces</a> by **Steffen Müller**, who I also thank. 

The three Mathematica notebooks, `Part 1`, `Part 2` and `Part 3` do roughly the following:
1. Compute a basis of the Riemann-Roch space associated to twice the sum of the theta divisors associated to the points of infinity for a general genus two curve.
2.  Compute the relations between the elements of this basis to obtain the quadratic relations that the elements of this basis satisfy to obtain the equations for the Jacobian.
3.  Study the corresponding Kummer and Weddle surfaces, in order to understand the desingularisations.

The text files provided in this package: `72 equations of the Jacobian.txt`, `Change of coordinates - Almost ordinary.txt`, `Equation Kummer in P3.txt`, `Equations Kummer in P5.txt` and `Equations of the bibj.txt`, besides storing important information, serve a practical purpose as they greatly accelerate the execution of the Mathematica notebooks. These files, can be generated using these notebooks, but they may take quite a bit of time (particularly `Equations of the bibj.txt`).

The three Magma files do the following:
* `Functions.m` is a compilation of functions that we can use in Magma to study projective embeddings of Jacobians of genus 2 curves and desingularisations of Kummer surfaces (in any characteristic).
* `Examples.m` has examples of use of the previous functions and provide evidences of the claims of Sections 4, 5 and 6 of the paper.
* `Everywhere good reduction.m` contains all the computations of Section 7 of the paper.

